One-loop QCD helicity amplitudes for $pp\to t\bar{t} j$ to $O(\epsilon^2)$

We compute helicity amplitudes for the one-loop QCD corrections to top-quark pair production analytically in terms of a set of uniformly transcendental master integrals. We provide corrections up to $O(\epsilon^2)$ in the dimensional regulator for the first time which are relevant at NNLO. Four independent pentagon integral topologies appear in the complete description of the colour structure for which we provide numerical solutions using canonical form differential equations and the method of generalised power series expansions. Analytic forms of the boundary values are obtained in all cases except one where we find a one-dimensional integral representation.

==> anc/MIs_evaluation/MIsReplacementRules.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


l1T2=Get["T2/Numerics/resT2_p12345.m"];
l2T2=Get["T2/Numerics/resT2_p12354.m"];
l3T2=Get["T2/Numerics/resT2_p12435.m"];
l4T2=Get["T2/Numerics/resT2_p12453.m"];
l5T2=Get["T2/Numerics/resT2_p12543.m"];
l6T2=Get["T2/Numerics/resT2_p12534.m"];
l1T1=Get["T1/Numerics/resT1_p12345.m"];
l2T1=Get["T1/Numerics/resT1_p12354.m"];
l3T1=Get["T1/Numerics/resT1_p12435.m"];
l4T1=Get["T1/Numerics/resT1_p12453.m"];
l5T1=Get["T1/Numerics/resT1_p12543.m"];
l6T1=Get["T1/Numerics/resT1_p12534.m"];
l1T3=Get["T3/Numerics/resT3_p13245.m"];
l2T3=Get["T3/Numerics/resT3_p15243.m"];
l3T3=Get["T3/Numerics/resT3_p14235.m"];
l4T3=Get["T3/Numerics/resT3_p15234.m"];
l5T3=Get["T3/Numerics/resT3_p14253.m"];
l6T3=Get["T3/Numerics/resT3_p13254.m"];
l1T4=Get["T4/Numerics/resT4_p13254.m"];
l2T4=Get["T4/Numerics//resT4_p13245.m"];
l3T4=Get["T4/Numerics//resT4_p15243.m"];
l4T4=Get["T4/Numerics//resT4_p15234.m"];
l5T4=Get["T4/Numerics//resT4_p14235.m"];
l6T4=Get["T4/Numerics//resT4_p14253.m"];


list=Join[l1T1,l1T2,l2T1,l2T2,l3T1,l3T2,l4T1,l4T2,l5T1,l5T2,l6T1,l6T2,l1T3,l2T3,l3T3,l4T3,l5T3,l6T3,l1T4,l2T4,l3T4,l4T4,l5T4,l6T4];


listNew=Join[{{d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1}},{list}];


Export["T1T2T3T4_all_Permutations.m",listNew];


==> anc/MIs_evaluation/README.md <==
This folder contains the ancillary material for the numerical evaluation of the MIs with DiffExp.  
# Directories
## Ti:
Contains files for the numerical evaluation of MIs of topology Ti: 
### files description:
* **DEQs_Ti**: contains mathematica files for the differential equations matrices, as described in section 4 of the paper. 
               The file ddij_1.m is the differential equations matrix with respect to the kinematic invariant dij, 
               the file dmt2_1.m is the differential equations matrix with respect to the top-mass squared.
* **masters_Ti.m**: contains the list of MIs for topology Ti.
* **utdefsTi.m**: contains the defintion of the canonical MIs for topology Ti.
* **masters_Ti_norm.m**: contains additional normalization for the canonical MIs.
* **Analytic_Continuation_Ti.m**: contains polynomial lists for the analytic continuation within DiffExp.
* **DIFFEXP_Ti.wl**: mathematica .wl for the numerical evaluation of the MIs for topology Ti.
# Other files:
* **MIsReplacementRules.wl**: file to create a substitution list for the MIs into their numerical values.
* **T1T2T3T4_all_Permutations_eval_mt_not1_High_prec.m**: contains the results for the MIs with mt!=1,         
                                                          at the point specified inside the file.


==> anc/MIs_evaluation/T1/Analytic_Continuation_T1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2 + I*\[Delta], 
 d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
  2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
  2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
  2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
  2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
  2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
  2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + 
  d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
 d12 - d34 - d45 + mt2 - I*\[Delta], 2*d12^2*d15 + 2*d12*d15^2 - 
  2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
  2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
  mt2^3 + I*\[Delta], 2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
  4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 
  2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
 d12 + mt2 + I*\[Delta], d12 - d34 + mt2 - I*\[Delta], 
 d12 - d45 + mt2 - I*\[Delta], d12 - mt2 + I*\[Delta], 
 2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
 2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + I*\[Delta], d23 + I*\[Delta], 
 d15 - d23 + I*\[Delta], d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
 2*d23 + mt2 + I*\[Delta], d34 + I*\[Delta], d15^2 - 2*d15*d34 + d34^2 - 
  2*d34*mt2 + I*\[Delta], d45 + I*\[Delta], d15 + I*\[Delta], 
 2*d15 + mt2 + I*\[Delta]}


==> anc/MIs_evaluation/T1/DEQs_T1/dd12_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^2*d15^3*d23 - 2*d12^2*d15^2*d23^2 + d12^2*d15*d23^3 - 
     d15*d23^3*d34^2 - 2*d15^2*d23^2*d34*d45 + 2*d15*d23^2*d34^2*d45 - 
     d15^3*d23*d45^2 + 2*d15^2*d23*d34*d45^2 - d15*d23*d34^2*d45^2 + 
     2*d12*d15^3*d23*mt2 - 4*d12*d15^2*d23^2*mt2 + 2*d12*d15*d23^3*mt2 - 
     d12*d15^2*d34*d45*mt2 + 2*d12*d15*d23*d34*d45*mt2 - 
     d12*d23^2*d34*d45*mt2 + d15*d23*d34^2*d45*mt2 + d23^2*d34^2*d45*mt2 + 
     d15^2*d34*d45^2*mt2 + d15*d23*d34*d45^2*mt2 - d15*d34^2*d45^2*mt2 - 
     d23*d34^2*d45^2*mt2 + d15^3*d23*mt2^2 - 2*d15^2*d23^2*mt2^2 + 
     d15*d23^3*mt2^2 - d15^2*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 - 
     d23^2*d34*d45*mt2^2 - d34^2*d45^2*mt2^2))/
   ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((d23*(d12*d15^2 - d12*d15*d23 - d15*d23*d34 - d15^2*d45 + d15*d34*d45 + 
      d15^2*mt2 - d15*d23*mt2 + d34*d45*mt2))/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -1/2*(-2*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 - 2*d15*d23^2*d34^2 + 
     2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 - 4*d12*d15*d23*d34*d45 - 
     2*d15^2*d23*d34*d45 - 2*d15*d23^2*d34*d45 + 2*d15*d23*d34^2*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23*d34*d45^2 - 2*d15^2*d23*d34*mt2 + 
     2*d15*d23^2*d34*mt2 + 2*d15^2*d23*d45*mt2 - 2*d15*d23^2*d45*mt2 - 
     d12*d15*d34*d45*mt2 - d12*d23*d34*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 + d15*d34*d45^2*mt2 + 
     2*d23*d34*d45^2*mt2 + d34^2*d45^2*mt2 - d15*d34*d45*mt2^2 - 
     d23*d34*d45*mt2^2)/((-d12 + d34 + d45 - mt2)*
     (-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d15*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d15*d23*d45 + 
      d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2))/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(2*d12^3*d15^2*d23 + 4*d12^2*d15^3*d23 - 2*d12^3*d15*d23^2 - 
      4*d12^2*d15^2*d23^2 - 4*d12^2*d15^2*d23*d34 + 2*d12^2*d15*d23^2*d34 + 
      2*d12^2*d15^2*d23*d45 - 2*d12^2*d15*d23*d34*d45 + d12^3*d15*d23*mt2 + 
      6*d12^2*d15^2*d23*mt2 + 8*d12*d15^3*d23*mt2 - d12^3*d23^2*mt2 - 
      6*d12^2*d15*d23^2*mt2 - 8*d12*d15^2*d23^2*mt2 - 
      4*d12^2*d15*d23*d34*mt2 - 8*d12*d15^2*d23*d34*mt2 + 
      3*d12^2*d23^2*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 + 
      3*d12*d15*d23*d34^2*mt2 - 3*d12*d23^2*d34^2*mt2 + d23^2*d34^3*mt2 + 
      d12^2*d15*d23*d45*mt2 + 4*d12*d15^2*d23*d45*mt2 - 
      2*d12^2*d15*d34*d45*mt2 - 3*d12*d15^2*d34*d45*mt2 - 
      d12^2*d23*d34*d45*mt2 - d12*d15*d23*d34*d45*mt2 + 
      3*d12*d15*d34^2*d45*mt2 + 3*d12*d23*d34^2*d45*mt2 + 
      2*d15*d23*d34^2*d45*mt2 - 2*d23*d34^3*d45*mt2 + d15^2*d34*d45^2*mt2 - 
      2*d15*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 + 3*d12^2*d15*d23*mt2^2 + 
      6*d12*d15^2*d23*mt2^2 + 4*d15^3*d23*mt2^2 - 3*d12^2*d23^2*mt2^2 - 
      6*d12*d15*d23^2*mt2^2 - 4*d15^2*d23^2*mt2^2 - 8*d12*d15*d23*d34*mt2^2 - 
      4*d15^2*d23*d34*mt2^2 + 6*d12*d23^2*d34*mt2^2 + 2*d15*d23^2*d34*mt2^2 + 
      3*d15*d23*d34^2*mt2^2 - 3*d23^2*d34^2*mt2^2 + 2*d12*d15*d23*d45*mt2^2 + 
      2*d15^2*d23*d45*mt2^2 - d12^2*d34*d45*mt2^2 - 4*d12*d15*d34*d45*mt2^2 - 
      3*d15^2*d34*d45*mt2^2 - 2*d12*d23*d34*d45*mt2^2 + 
      d15*d23*d34*d45*mt2^2 + 3*d12*d34^2*d45*mt2^2 + 3*d15*d34^2*d45*mt2^2 + 
      3*d23*d34^2*d45*mt2^2 - 2*d34^3*d45*mt2^2 - 2*d34^2*d45^2*mt2^2 + 
      3*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 - 3*d12*d23^2*mt2^3 - 
      2*d15*d23^2*mt2^3 - 4*d15*d23*d34*mt2^3 + 3*d23^2*d34*mt2^3 + 
      d15*d23*d45*mt2^3 - 2*d12*d34*d45*mt2^3 - 2*d15*d34*d45*mt2^3 - 
      d23*d34*d45*mt2^3 + 3*d34^2*d45*mt2^3 + d15*d23*mt2^4 - d23^2*mt2^4 - 
      d34*d45*mt2^4))/((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((d23*(-2*d12^3*d15^2*d23 + 2*d12^3*d15*d23^2 - 4*d12^2*d15^2*d23^2 + 
      4*d12^2*d15*d23^3 + 2*d12^2*d15*d23^2*d34 + 2*d12^2*d15^2*d23*d45 - 
      4*d12^2*d15*d23^2*d45 - 2*d12^2*d15*d23*d34*d45 - d12^3*d15^2*mt2 + 
      d12^3*d15*d23*mt2 - 6*d12^2*d15^2*d23*mt2 + 6*d12^2*d15*d23^2*mt2 - 
      8*d12*d15^2*d23^2*mt2 + 8*d12*d15*d23^3*mt2 + d12^2*d15*d23*d34*mt2 + 
      4*d12*d15*d23^2*d34*mt2 + 3*d12^2*d15^2*d45*mt2 - 
      4*d12^2*d15*d23*d45*mt2 + 4*d12*d15^2*d23*d45*mt2 - 
      8*d12*d15*d23^2*d45*mt2 - d12^2*d15*d34*d45*mt2 - 
      2*d12^2*d23*d34*d45*mt2 - d12*d15*d23*d34*d45*mt2 - 
      3*d12*d23^2*d34*d45*mt2 + d23^2*d34^2*d45*mt2 - 3*d12*d15^2*d45^2*mt2 + 
      3*d12*d15*d23*d45^2*mt2 + 3*d12*d15*d34*d45^2*mt2 + 
      3*d12*d23*d34*d45^2*mt2 + 2*d15*d23*d34*d45^2*mt2 - 
      2*d23*d34^2*d45^2*mt2 + d15^2*d45^3*mt2 - 2*d15*d34*d45^3*mt2 + 
      d34^2*d45^3*mt2 - 3*d12^2*d15^2*mt2^2 + 3*d12^2*d15*d23*mt2^2 - 
      6*d12*d15^2*d23*mt2^2 + 6*d12*d15*d23^2*mt2^2 - 4*d15^2*d23^2*mt2^2 + 
      4*d15*d23^3*mt2^2 + 2*d12*d15*d23*d34*mt2^2 + 2*d15*d23^2*d34*mt2^2 + 
      6*d12*d15^2*d45*mt2^2 - 8*d12*d15*d23*d45*mt2^2 + 
      2*d15^2*d23*d45*mt2^2 - 4*d15*d23^2*d45*mt2^2 - d12^2*d34*d45*mt2^2 - 
      2*d12*d15*d34*d45*mt2^2 - 4*d12*d23*d34*d45*mt2^2 + 
      d15*d23*d34*d45*mt2^2 - 3*d23^2*d34*d45*mt2^2 - 3*d15^2*d45^2*mt2^2 + 
      3*d15*d23*d45^2*mt2^2 + 3*d12*d34*d45^2*mt2^2 + 3*d15*d34*d45^2*mt2^2 + 
      3*d23*d34*d45^2*mt2^2 - 2*d34^2*d45^2*mt2^2 - 2*d34*d45^3*mt2^2 - 
      3*d12*d15^2*mt2^3 + 3*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 + 
      2*d15*d23^2*mt2^3 + d15*d23*d34*mt2^3 + 3*d15^2*d45*mt2^3 - 
      4*d15*d23*d45*mt2^3 - 2*d12*d34*d45*mt2^3 - d15*d34*d45*mt2^3 - 
      2*d23*d34*d45*mt2^3 + 3*d34*d45^2*mt2^3 - d15^2*mt2^4 + d15*d23*mt2^4 - 
      d34*d45*mt2^4))/((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  (2*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]*(d12*d15^2 - d12*d15*d23 + 
     d15*d23*d34 + 2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - 
     d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 
  (2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
    (-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - 
     d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - 
     d34*d45*mt2 + d34*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -((-2*d12^4*d15^3*d23 + 4*d12^4*d15^2*d23^2 - 2*d12^4*d15*d23^3 + 
     2*d12^4*d15^2*d23*d34 - 2*d12^4*d15*d23^2*d34 - 
     2*d12^3*d15^2*d23^2*d34 + 2*d12^3*d15*d23^3*d34 + 
     2*d12^3*d15*d23^2*d34^2 - 2*d12^4*d15^2*d23*d45 + 
     2*d12^3*d15^3*d23*d45 + 2*d12^4*d15*d23^2*d45 - 
     2*d12^3*d15^2*d23^2*d45 + 4*d12^4*d15*d23*d34*d45 - 
     2*d12^3*d15*d23*d34^2*d45 + 2*d12^3*d15^2*d23*d45^2 - 
     2*d12^3*d15*d23*d34*d45^2 - d12^4*d15^3*mt2 + d12^4*d15^2*d23*mt2 - 
     6*d12^3*d15^3*d23*mt2 + d12^4*d15*d23^2*mt2 + 12*d12^3*d15^2*d23^2*mt2 - 
     d12^4*d23^3*mt2 - 6*d12^3*d15*d23^3*mt2 + d12^4*d15^2*d34*mt2 - 
     d12^4*d15*d23*d34*mt2 + 3*d12^3*d15^2*d23*d34*mt2 - 
     6*d12^3*d15*d23^2*d34*mt2 - 6*d12^2*d15^2*d23^2*d34*mt2 + 
     3*d12^3*d23^3*d34*mt2 + 6*d12^2*d15*d23^3*d34*mt2 + 
     d12^3*d15*d23*d34^2*mt2 + 3*d12^2*d15*d23^2*d34^2*mt2 - 
     3*d12^2*d23^3*d34^2*mt2 - 2*d12*d15*d23^3*d34^2*mt2 + 
     d12*d23^3*d34^3*mt2 + 3*d12^3*d15^3*d45*mt2 - d12^4*d15*d23*d45*mt2 - 
     6*d12^3*d15^2*d23*d45*mt2 + 6*d12^2*d15^3*d23*d45*mt2 + 
     d12^4*d23^2*d45*mt2 + 3*d12^3*d15*d23^2*d45*mt2 - 
     6*d12^2*d15^2*d23^2*d45*mt2 + 2*d12^4*d15*d34*d45*mt2 - 
     2*d12^3*d15^2*d34*d45*mt2 + 2*d12^4*d23*d34*d45*mt2 + 
     4*d12^3*d15*d23*d34*d45*mt2 - 6*d12^2*d15^2*d23*d34*d45*mt2 - 
     2*d12^3*d23^2*d34*d45*mt2 - 6*d12^2*d15*d23^2*d34*d45*mt2 - 
     4*d12*d15^2*d23^2*d34*d45*mt2 - d12^3*d15*d34^2*d45*mt2 - 
     2*d12^3*d23*d34^2*d45*mt2 + 3*d12^2*d15*d23*d34^2*d45*mt2 + 
     3*d12^2*d23^2*d34^2*d45*mt2 + 7*d12*d15*d23^2*d34^2*d45*mt2 - 
     2*d12*d23^2*d34^3*d45*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     d12^3*d15*d23*d45^2*mt2 + 3*d12^2*d15^2*d23*d45^2*mt2 - 
     2*d12*d15^3*d23*d45^2*mt2 - 2*d12^3*d15*d34*d45^2*mt2 + 
     3*d12^2*d15^2*d34*d45^2*mt2 - d12^3*d23*d34*d45^2*mt2 + 
     3*d12^2*d15*d23*d34*d45^2*mt2 + 7*d12*d15^2*d23*d34*d45^2*mt2 - 
     6*d12*d15*d23*d34^2*d45^2*mt2 + d12*d23*d34^3*d45^2*mt2 + 
     d12*d15^3*d45^3*mt2 - 2*d12*d15^2*d34*d45^3*mt2 + 
     d12*d15*d34^2*d45^3*mt2 - d12^4*d15^2*mt2^2 - 4*d12^3*d15^3*mt2^2 + 
     2*d12^4*d15*d23*mt2^2 + 4*d12^3*d15^2*d23*mt2^2 - 
     6*d12^2*d15^3*d23*mt2^2 - d12^4*d23^2*mt2^2 + 4*d12^3*d15*d23^2*mt2^2 + 
     12*d12^2*d15^2*d23^2*mt2^2 - 4*d12^3*d23^3*mt2^2 - 
     6*d12^2*d15*d23^3*mt2^2 + 3*d12^3*d15^2*d34*mt2^2 - 
     6*d12^3*d15*d23*d34*mt2^2 - 3*d12^2*d15^2*d23*d34*mt2^2 + 
     3*d12^3*d23^2*d34*mt2^2 - 6*d12^2*d15*d23^2*d34*mt2^2 - 
     6*d12*d15^2*d23^2*d34*mt2^2 + 9*d12^2*d23^3*d34*mt2^2 + 
     6*d12*d15*d23^3*d34*mt2^2 + 3*d12^2*d15*d23*d34^2*mt2^2 - 
     3*d12^2*d23^2*d34^2*mt2^2 - 6*d12*d23^3*d34^2*mt2^2 - 
     2*d15*d23^3*d34^2*mt2^2 + d12*d23^2*d34^3*mt2^2 + d23^3*d34^3*mt2^2 + 
     3*d12^3*d15^2*d45*mt2^2 + 9*d12^2*d15^3*d45*mt2^2 - 
     6*d12^3*d15*d23*d45*mt2^2 - 6*d12^2*d15^2*d23*d45*mt2^2 + 
     6*d12*d15^3*d23*d45*mt2^2 + 3*d12^3*d23^2*d45*mt2^2 - 
     3*d12^2*d15*d23^2*d45*mt2^2 - 6*d12*d15^2*d23^2*d45*mt2^2 + 
     d12^4*d34*d45*mt2^2 - 9*d12^2*d15^2*d34*d45*mt2^2 - 
     12*d12^2*d15*d23*d34*d45*mt2^2 - 12*d12*d15^2*d23*d34*d45*mt2^2 - 
     9*d12^2*d23^2*d34*d45*mt2^2 - 12*d12*d15*d23^2*d34*d45*mt2^2 - 
     4*d15^2*d23^2*d34*d45*mt2^2 - d12^3*d34^2*d45*mt2^2 + 
     3*d12^2*d15*d34^2*d45*mt2^2 + 6*d12^2*d23*d34^2*d45*mt2^2 + 
     14*d12*d15*d23*d34^2*d45*mt2^2 + 11*d12*d23^2*d34^2*d45*mt2^2 + 
     7*d15*d23^2*d34^2*d45*mt2^2 - 4*d12*d23*d34^3*d45*mt2^2 - 
     3*d23^2*d34^3*d45*mt2^2 - 3*d12^2*d15^2*d45^2*mt2^2 - 
     6*d12*d15^3*d45^2*mt2^2 + 3*d12^2*d15*d23*d45^2*mt2^2 - 
     2*d15^3*d23*d45^2*mt2^2 - d12^3*d34*d45^2*mt2^2 + 
     6*d12^2*d15*d34*d45^2*mt2^2 + 11*d12*d15^2*d34*d45^2*mt2^2 + 
     3*d12^2*d23*d34*d45^2*mt2^2 + 14*d12*d15*d23*d34*d45^2*mt2^2 + 
     7*d15^2*d23*d34*d45^2*mt2^2 - 8*d12*d15*d34^2*d45^2*mt2^2 - 
     8*d12*d23*d34^2*d45^2*mt2^2 - 8*d15*d23*d34^2*d45^2*mt2^2 + 
     d12*d34^3*d45^2*mt2^2 + 3*d23*d34^3*d45^2*mt2^2 + 
     d12*d15^2*d45^3*mt2^2 + d15^3*d45^3*mt2^2 - 4*d12*d15*d34*d45^3*mt2^2 - 
     3*d15^2*d34*d45^3*mt2^2 + d12*d34^2*d45^3*mt2^2 + 
     3*d15*d34^2*d45^3*mt2^2 - d34^3*d45^3*mt2^2 - 4*d12^3*d15^2*mt2^3 - 
     6*d12^2*d15^3*mt2^3 + 8*d12^3*d15*d23*mt2^3 + 6*d12^2*d15^2*d23*mt2^3 - 
     2*d12*d15^3*d23*mt2^3 - 4*d12^3*d23^2*mt2^3 + 6*d12^2*d15*d23^2*mt2^3 + 
     4*d12*d15^2*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 - 2*d12*d15*d23^3*mt2^3 + 
     3*d12^2*d15^2*d34*mt2^3 - 12*d12^2*d15*d23*d34*mt2^3 - 
     7*d12*d15^2*d23*d34*mt2^3 + 9*d12^2*d23^2*d34*mt2^3 - 
     2*d12*d15*d23^2*d34*mt2^3 - 2*d15^2*d23^2*d34*mt2^3 + 
     9*d12*d23^3*d34*mt2^3 + 2*d15*d23^3*d34*mt2^3 + 
     3*d12*d15*d23*d34^2*mt2^3 - 6*d12*d23^2*d34^2*mt2^3 - 
     d15*d23^2*d34^2*mt2^3 - 3*d23^3*d34^2*mt2^3 + d23^2*d34^3*mt2^3 + 
     9*d12^2*d15^2*d45*mt2^3 + 9*d12*d15^3*d45*mt2^3 - 
     12*d12^2*d15*d23*d45*mt2^3 - 2*d12*d15^2*d23*d45*mt2^3 + 
     2*d15^3*d23*d45*mt2^3 + 3*d12^2*d23^2*d45*mt2^3 - 
     7*d12*d15*d23^2*d45*mt2^3 - 2*d15^2*d23^2*d45*mt2^3 - 
     12*d12^2*d15*d34*d45*mt2^3 - 12*d12*d15^2*d34*d45*mt2^3 - 
     12*d12^2*d23*d34*d45*mt2^3 - 20*d12*d15*d23*d34*d45*mt2^3 - 
     6*d15^2*d23*d34*d45*mt2^3 - 12*d12*d23^2*d34*d45*mt2^3 - 
     6*d15*d23^2*d34*d45*mt2^3 + 3*d12^2*d34^2*d45*mt2^3 + 
     9*d12*d15*d34^2*d45*mt2^3 + 18*d12*d23*d34^2*d45*mt2^3 + 
     9*d15*d23*d34^2*d45*mt2^3 + 8*d23^2*d34^2*d45*mt2^3 - 
     2*d12*d34^3*d45*mt2^3 - 4*d23*d34^3*d45*mt2^3 - 
     6*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     3*d12*d15*d23*d45^2*mt2^3 - d15^2*d23*d45^2*mt2^3 + 
     3*d12^2*d34*d45^2*mt2^3 + 18*d12*d15*d34*d45^2*mt2^3 + 
     8*d15^2*d34*d45^2*mt2^3 + 9*d12*d23*d34*d45^2*mt2^3 + 
     9*d15*d23*d34*d45^2*mt2^3 - 8*d12*d34^2*d45^2*mt2^3 - 
     8*d15*d34^2*d45^2*mt2^3 - 8*d23*d34^2*d45^2*mt2^3 + 
     3*d34^3*d45^2*mt2^3 + d15^2*d45^3*mt2^3 - 2*d12*d34*d45^3*mt2^3 - 
     4*d15*d34*d45^3*mt2^3 + 3*d34^2*d45^3*mt2^3 - 6*d12^2*d15^2*mt2^4 - 
     4*d12*d15^3*mt2^4 + 12*d12^2*d15*d23*mt2^4 + 4*d12*d15^2*d23*mt2^4 - 
     6*d12^2*d23^2*mt2^4 + 4*d12*d15*d23^2*mt2^4 - 4*d12*d23^3*mt2^4 + 
     d12*d15^2*d34*mt2^4 - 10*d12*d15*d23*d34*mt2^4 - 3*d15^2*d23*d34*mt2^4 + 
     9*d12*d23^2*d34*mt2^4 + 3*d23^3*d34*mt2^4 + d15*d23*d34^2*mt2^4 - 
     3*d23^2*d34^2*mt2^4 + 9*d12*d15^2*d45*mt2^4 + 3*d15^3*d45*mt2^4 - 
     10*d12*d15*d23*d45*mt2^4 + d12*d23^2*d45*mt2^4 - 3*d15*d23^2*d45*mt2^4 - 
     6*d12^2*d34*d45*mt2^4 - 16*d12*d15*d34*d45*mt2^4 - 
     5*d15^2*d34*d45*mt2^4 - 16*d12*d23*d34*d45*mt2^4 - 
     8*d15*d23*d34*d45*mt2^4 - 5*d23^2*d34*d45*mt2^4 + 
     9*d12*d34^2*d45*mt2^4 + 5*d15*d34^2*d45*mt2^4 + 10*d23*d34^2*d45*mt2^4 - 
     2*d34^3*d45*mt2^4 - 3*d15^2*d45^2*mt2^4 + d15*d23*d45^2*mt2^4 + 
     9*d12*d34*d45^2*mt2^4 + 10*d15*d34*d45^2*mt2^4 + 5*d23*d34*d45^2*mt2^4 - 
     8*d34^2*d45^2*mt2^4 - 2*d34*d45^3*mt2^4 - 4*d12*d15^2*mt2^5 - 
     d15^3*mt2^5 + 8*d12*d15*d23*mt2^5 + d15^2*d23*mt2^5 - 
     4*d12*d23^2*mt2^5 + d15*d23^2*mt2^5 - d23^3*mt2^5 - 
     3*d15*d23*d34*mt2^5 + 3*d23^2*d34*mt2^5 + 3*d15^2*d45*mt2^5 - 
     3*d15*d23*d45*mt2^5 - 8*d12*d34*d45*mt2^5 - 6*d15*d34*d45*mt2^5 - 
     6*d23*d34*d45*mt2^5 + 5*d34^2*d45*mt2^5 + 5*d34*d45^2*mt2^5 - 
     d15^2*mt2^6 + 2*d15*d23*mt2^6 - d23^2*mt2^6 - 3*d34*d45*mt2^6)/
    (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
      d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
      2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
      mt2^3))), -((2*d12^4*d15^3*d23 - 4*d12^4*d15^2*d23^2 + 
     2*d12^4*d15*d23^3 + 2*d12^4*d15^2*d23*d34 + 2*d12^3*d15^3*d23*d34 - 
     2*d12^4*d15*d23^2*d34 + 6*d12^3*d15^2*d23^2*d34 + 
     4*d12^2*d15^3*d23^2*d34 - 8*d12^3*d15*d23^3*d34 - 
     4*d12^2*d15^2*d23^3*d34 - 2*d12^3*d15^2*d23*d34^2 + 
     4*d12^3*d15*d23^2*d34^2 - 2*d12^2*d15^2*d23^2*d34^2 + 
     10*d12^2*d15*d23^3*d34^2 + 4*d12*d15^2*d23^3*d34^2 - 
     2*d12^2*d15*d23^2*d34^3 - 4*d12*d15*d23^3*d34^3 - 
     2*d12^4*d15^2*d23*d45 - 8*d12^3*d15^3*d23*d45 + 2*d12^4*d15*d23^2*d45 + 
     6*d12^3*d15^2*d23^2*d45 - 4*d12^2*d15^3*d23^2*d45 + 
     2*d12^3*d15*d23^3*d45 + 4*d12^2*d15^2*d23^3*d45 + 
     4*d12^4*d15*d23*d34*d45 + 12*d12^3*d15^2*d23*d34*d45 + 
     2*d12^2*d15^3*d23*d34*d45 + 12*d12^3*d15*d23^2*d34*d45 + 
     20*d12^2*d15^2*d23^2*d34*d45 + 4*d12*d15^3*d23^2*d34*d45 + 
     2*d12^2*d15*d23^3*d34*d45 + 4*d12*d15^2*d23^3*d34*d45 - 
     6*d12^3*d15*d23*d34^2*d45 - 4*d12^2*d15^2*d23*d34^2*d45 - 
     22*d12^2*d15*d23^2*d34^2*d45 - 12*d12*d15^2*d23^2*d34^2*d45 - 
     4*d12*d15*d23^3*d34^2*d45 + 2*d12^2*d15*d23*d34^3*d45 + 
     8*d12*d15*d23^2*d34^3*d45 + 4*d12^3*d15^2*d23*d45^2 + 
     10*d12^2*d15^3*d23*d45^2 - 2*d12^3*d15*d23^2*d45^2 - 
     2*d12^2*d15^2*d23^2*d45^2 + 4*d12*d15^3*d23^2*d45^2 - 
     6*d12^3*d15*d23*d34*d45^2 - 22*d12^2*d15^2*d23*d34*d45^2 - 
     4*d12*d15^3*d23*d34*d45^2 - 4*d12^2*d15*d23^2*d34*d45^2 - 
     12*d12*d15^2*d23^2*d34*d45^2 + 12*d12^2*d15*d23*d34^2*d45^2 + 
     8*d12*d15^2*d23*d34^2*d45^2 + 8*d12*d15*d23^2*d34^2*d45^2 - 
     4*d12*d15*d23*d34^3*d45^2 - 2*d12^2*d15^2*d23*d45^3 - 
     4*d12*d15^3*d23*d45^3 + 2*d12^2*d15*d23*d34*d45^3 + 
     8*d12*d15^2*d23*d34*d45^3 - 4*d12*d15*d23*d34^2*d45^3 + 
     d12^4*d15^3*mt2 - d12^4*d15^2*d23*mt2 + 8*d12^3*d15^3*d23*mt2 - 
     d12^4*d15*d23^2*mt2 - 16*d12^3*d15^2*d23^2*mt2 + d12^4*d23^3*mt2 + 
     8*d12^3*d15*d23^3*mt2 + d12^4*d15^2*d34*mt2 + d12^3*d15^3*d34*mt2 - 
     d12^4*d15*d23*d34*mt2 + 8*d12^3*d15^2*d23*d34*mt2 + 
     6*d12^2*d15^3*d23*d34*mt2 - 5*d12^3*d15*d23^2*d34*mt2 + 
     18*d12^2*d15^2*d23^2*d34*mt2 + 8*d12*d15^3*d23^2*d34*mt2 - 
     4*d12^3*d23^3*d34*mt2 - 24*d12^2*d15*d23^3*d34*mt2 - 
     8*d12*d15^2*d23^3*d34*mt2 - d12^3*d15^2*d34^2*mt2 + 
     2*d12^3*d15*d23*d34^2*mt2 - 5*d12^2*d15^2*d23*d34^2*mt2 + 
     9*d12^2*d15*d23^2*d34^2*mt2 - 4*d12*d15^2*d23^2*d34^2*mt2 + 
     6*d12^2*d23^3*d34^2*mt2 + 20*d12*d15*d23^3*d34^2*mt2 + 
     4*d15^2*d23^3*d34^2*mt2 - d12^2*d15*d23*d34^3*mt2 - 
     3*d12*d15*d23^2*d34^3*mt2 - 4*d12*d23^3*d34^3*mt2 - 
     4*d15*d23^3*d34^3*mt2 + d23^3*d34^4*mt2 - 4*d12^3*d15^3*d45*mt2 - 
     d12^4*d15*d23*d45*mt2 - 5*d12^3*d15^2*d23*d45*mt2 - 
     24*d12^2*d15^3*d23*d45*mt2 + d12^4*d23^2*d45*mt2 + 
     8*d12^3*d15*d23^2*d45*mt2 + 18*d12^2*d15^2*d23^2*d45*mt2 - 
     8*d12*d15^3*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 + 
     6*d12^2*d15*d23^3*d45*mt2 + 8*d12*d15^2*d23^3*d45*mt2 + 
     2*d12^4*d15*d34*d45*mt2 + 3*d12^3*d15^2*d34*d45*mt2 - 
     d12^2*d15^3*d34*d45*mt2 + 2*d12^4*d23*d34*d45*mt2 + 
     34*d12^3*d15*d23*d34*d45*mt2 + 43*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12*d15^3*d23*d34*d45*mt2 + 3*d12^3*d23^2*d34*d45*mt2 + 
     43*d12^2*d15*d23^2*d34*d45*mt2 + 40*d12*d15^2*d23^2*d34*d45*mt2 + 
     4*d15^3*d23^2*d34*d45*mt2 - d12^2*d23^3*d34*d45*mt2 + 
     4*d12*d15*d23^3*d34*d45*mt2 + 4*d15^2*d23^3*d34*d45*mt2 - 
     3*d12^3*d15*d34^2*d45*mt2 - 4*d12^3*d23*d34^2*d45*mt2 - 
     42*d12^2*d15*d23*d34^2*d45*mt2 - 14*d12*d15^2*d23*d34^2*d45*mt2 - 
     11*d12^2*d23^2*d34^2*d45*mt2 - 52*d12*d15*d23^2*d34^2*d45*mt2 - 
     12*d15^2*d23^2*d34^2*d45*mt2 - d12*d23^3*d34^2*d45*mt2 - 
     4*d15*d23^3*d34^2*d45*mt2 + d12^2*d15*d34^3*d45*mt2 + 
     2*d12^2*d23*d34^3*d45*mt2 + 11*d12*d15*d23*d34^3*d45*mt2 + 
     9*d12*d23^2*d34^3*d45*mt2 + 9*d15*d23^2*d34^3*d45*mt2 + 
     d23^3*d34^3*d45*mt2 - 2*d23^2*d34^4*d45*mt2 + 6*d12^2*d15^3*d45^2*mt2 + 
     2*d12^3*d15*d23*d45^2*mt2 + 9*d12^2*d15^2*d23*d45^2*mt2 + 
     20*d12*d15^3*d23*d45^2*mt2 - d12^3*d23^2*d45^2*mt2 - 
     5*d12^2*d15*d23^2*d45^2*mt2 - 4*d12*d15^2*d23^2*d45^2*mt2 + 
     4*d15^3*d23^2*d45^2*mt2 - 4*d12^3*d15*d34*d45^2*mt2 - 
     11*d12^2*d15^2*d34*d45^2*mt2 - d12*d15^3*d34*d45^2*mt2 - 
     3*d12^3*d23*d34*d45^2*mt2 - 42*d12^2*d15*d23*d34*d45^2*mt2 - 
     52*d12*d15^2*d23*d34*d45^2*mt2 - 4*d15^3*d23*d34*d45^2*mt2 - 
     14*d12*d15*d23^2*d34*d45^2*mt2 - 12*d15^2*d23^2*d34*d45^2*mt2 + 
     7*d12^2*d15*d34^2*d45^2*mt2 + 3*d12*d15^2*d34^2*d45^2*mt2 + 
     7*d12^2*d23*d34^2*d45^2*mt2 + 44*d12*d15*d23*d34^2*d45^2*mt2 + 
     9*d15^2*d23*d34^2*d45^2*mt2 + 3*d12*d23^2*d34^2*d45^2*mt2 + 
     9*d15*d23^2*d34^2*d45^2*mt2 - 2*d12*d15*d34^3*d45^2*mt2 - 
     5*d12*d23*d34^3*d45^2*mt2 - 6*d15*d23*d34^3*d45^2*mt2 - 
     2*d23^2*d34^3*d45^2*mt2 + d23*d34^4*d45^2*mt2 - 4*d12*d15^3*d45^3*mt2 - 
     d12^2*d15*d23*d45^3*mt2 - 3*d12*d15^2*d23*d45^3*mt2 - 
     4*d15^3*d23*d45^3*mt2 + 2*d12^2*d15*d34*d45^3*mt2 + 
     9*d12*d15^2*d34*d45^3*mt2 + d15^3*d34*d45^3*mt2 + 
     d12^2*d23*d34*d45^3*mt2 + 11*d12*d15*d23*d34*d45^3*mt2 + 
     9*d15^2*d23*d34*d45^3*mt2 - 5*d12*d15*d34^2*d45^3*mt2 - 
     2*d15^2*d34^2*d45^3*mt2 - 2*d12*d23*d34^2*d45^3*mt2 - 
     6*d15*d23*d34^2*d45^3*mt2 + d15*d34^3*d45^3*mt2 + d23*d34^3*d45^3*mt2 + 
     d15^3*d45^4*mt2 - 2*d15^2*d34*d45^4*mt2 + d15*d34^2*d45^4*mt2 + 
     4*d12^3*d15^3*mt2^2 - 4*d12^3*d15^2*d23*mt2^2 + 
     12*d12^2*d15^3*d23*mt2^2 - 4*d12^3*d15*d23^2*mt2^2 - 
     24*d12^2*d15^2*d23^2*mt2^2 + 4*d12^3*d23^3*mt2^2 + 
     12*d12^2*d15*d23^3*mt2^2 + 4*d12^3*d15^2*d34*mt2^2 + 
     3*d12^2*d15^3*d34*mt2^2 - 4*d12^3*d15*d23*d34*mt2^2 + 
     12*d12^2*d15^2*d23*d34*mt2^2 + 6*d12*d15^3*d23*d34*mt2^2 - 
     3*d12^2*d15*d23^2*d34*mt2^2 + 18*d12*d15^2*d23^2*d34*mt2^2 + 
     4*d15^3*d23^2*d34*mt2^2 - 12*d12^2*d23^3*d34*mt2^2 - 
     24*d12*d15*d23^3*d34*mt2^2 - 4*d15^2*d23^3*d34*mt2^2 - 
     3*d12^2*d15^2*d34^2*mt2^2 + 6*d12^2*d15*d23*d34^2*mt2^2 - 
     4*d12*d15^2*d23*d34^2*mt2^2 + 6*d12*d15*d23^2*d34^2*mt2^2 - 
     2*d15^2*d23^2*d34^2*mt2^2 + 12*d12*d23^3*d34^2*mt2^2 + 
     10*d15*d23^3*d34^2*mt2^2 - 2*d12*d15*d23*d34^3*mt2^2 - 
     d15*d23^2*d34^3*mt2^2 - 4*d23^3*d34^3*mt2^2 - 12*d12^2*d15^3*d45*mt2^2 - 
     4*d12^3*d15*d23*d45*mt2^2 - 3*d12^2*d15^2*d23*d45*mt2^2 - 
     24*d12*d15^3*d23*d45*mt2^2 + 4*d12^3*d23^2*d45*mt2^2 + 
     12*d12^2*d15*d23^2*d45*mt2^2 + 18*d12*d15^2*d23^2*d45*mt2^2 - 
     4*d15^3*d23^2*d45*mt2^2 + 3*d12^2*d23^3*d45*mt2^2 + 
     6*d12*d15*d23^3*d45*mt2^2 + 4*d15^2*d23^3*d45*mt2^2 + 
     d12^4*d34*d45*mt2^2 + 11*d12^3*d15*d34*d45*mt2^2 + 
     9*d12^2*d15^2*d34*d45*mt2^2 - 2*d12*d15^3*d34*d45*mt2^2 + 
     11*d12^3*d23*d34*d45*mt2^2 + 78*d12^2*d15*d23*d34*d45*mt2^2 + 
     50*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 + 
     9*d12^2*d23^2*d34*d45*mt2^2 + 50*d12*d15*d23^2*d34*d45*mt2^2 + 
     20*d15^2*d23^2*d34*d45*mt2^2 - 2*d12*d23^3*d34*d45*mt2^2 + 
     2*d15*d23^3*d34*d45*mt2^2 - 2*d12^3*d34^2*d45*mt2^2 - 
     12*d12^2*d15*d34^2*d45*mt2^2 - 20*d12^2*d23*d34^2*d45*mt2^2 - 
     66*d12*d15*d23*d34^2*d45*mt2^2 - 10*d15^2*d23*d34^2*d45*mt2^2 - 
     22*d12*d23^2*d34^2*d45*mt2^2 - 30*d15*d23^2*d34^2*d45*mt2^2 - 
     d23^3*d34^2*d45*mt2^2 + d12^2*d34^3*d45*mt2^2 + 
     2*d12*d15*d34^3*d45*mt2^2 + 11*d12*d23*d34^3*d45*mt2^2 + 
     9*d15*d23*d34^3*d45*mt2^2 + 9*d23^2*d34^3*d45*mt2^2 - 
     2*d23*d34^4*d45*mt2^2 + 12*d12*d15^3*d45^2*mt2^2 + 
     6*d12^2*d15*d23*d45^2*mt2^2 + 6*d12*d15^2*d23*d45^2*mt2^2 + 
     10*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 - 
     4*d12*d15*d23^2*d45^2*mt2^2 - 2*d15^2*d23^2*d45^2*mt2^2 - 
     2*d12^3*d34*d45^2*mt2^2 - 20*d12^2*d15*d34*d45^2*mt2^2 - 
     22*d12*d15^2*d34*d45^2*mt2^2 - d15^3*d34*d45^2*mt2^2 - 
     12*d12^2*d23*d34*d45^2*mt2^2 - 66*d12*d15*d23*d34*d45^2*mt2^2 - 
     30*d15^2*d23*d34*d45^2*mt2^2 - 10*d15*d23^2*d34*d45^2*mt2^2 + 
     4*d12^2*d34^2*d45^2*mt2^2 + 20*d12*d15*d34^2*d45^2*mt2^2 + 
     3*d15^2*d34^2*d45^2*mt2^2 + 20*d12*d23*d34^2*d45^2*mt2^2 + 
     32*d15*d23*d34^2*d45^2*mt2^2 + 3*d23^2*d34^2*d45^2*mt2^2 - 
     2*d12*d34^3*d45^2*mt2^2 - 2*d15*d34^3*d45^2*mt2^2 - 
     8*d23*d34^3*d45^2*mt2^2 - 4*d15^3*d45^3*mt2^2 - 
     2*d12*d15*d23*d45^3*mt2^2 - d15^2*d23*d45^3*mt2^2 + 
     d12^2*d34*d45^3*mt2^2 + 11*d12*d15*d34*d45^3*mt2^2 + 
     9*d15^2*d34*d45^3*mt2^2 + 2*d12*d23*d34*d45^3*mt2^2 + 
     9*d15*d23*d34*d45^3*mt2^2 - 2*d12*d34^2*d45^3*mt2^2 - 
     8*d15*d34^2*d45^3*mt2^2 - 2*d23*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 - 
     2*d15*d34*d45^4*mt2^2 + 6*d12^2*d15^3*mt2^3 - 6*d12^2*d15^2*d23*mt2^3 + 
     8*d12*d15^3*d23*mt2^3 - 6*d12^2*d15*d23^2*mt2^3 - 
     16*d12*d15^2*d23^2*mt2^3 + 6*d12^2*d23^3*mt2^3 + 8*d12*d15*d23^3*mt2^3 + 
     6*d12^2*d15^2*d34*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 
     6*d12^2*d15*d23*d34*mt2^3 + 8*d12*d15^2*d23*d34*mt2^3 + 
     2*d15^3*d23*d34*mt2^3 + d12*d15*d23^2*d34*mt2^3 + 
     6*d15^2*d23^2*d34*mt2^3 - 12*d12*d23^3*d34*mt2^3 - 
     8*d15*d23^3*d34*mt2^3 - 3*d12*d15^2*d34^2*mt2^3 + 
     6*d12*d15*d23*d34^2*mt2^3 - d15^2*d23*d34^2*mt2^3 + 
     d15*d23^2*d34^2*mt2^3 + 6*d23^3*d34^2*mt2^3 - d15*d23*d34^3*mt2^3 - 
     12*d12*d15^3*d45*mt2^3 - 6*d12^2*d15*d23*d45*mt2^3 + 
     d12*d15^2*d23*d45*mt2^3 - 8*d15^3*d23*d45*mt2^3 + 
     6*d12^2*d23^2*d45*mt2^3 + 8*d12*d15*d23^2*d45*mt2^3 + 
     6*d15^2*d23^2*d45*mt2^3 + 3*d12*d23^3*d45*mt2^3 + 
     2*d15*d23^3*d45*mt2^3 + 4*d12^3*d34*d45*mt2^3 + 
     21*d12^2*d15*d34*d45*mt2^3 + 9*d12*d15^2*d34*d45*mt2^3 - 
     d15^3*d34*d45*mt2^3 + 21*d12^2*d23*d34*d45*mt2^3 + 
     70*d12*d15*d23*d34*d45*mt2^3 + 19*d15^2*d23*d34*d45*mt2^3 + 
     9*d12*d23^2*d34*d45*mt2^3 + 19*d15*d23^2*d34*d45*mt2^3 - 
     d23^3*d34*d45*mt2^3 - 6*d12^2*d34^2*d45*mt2^3 - 
     15*d12*d15*d34^2*d45*mt2^3 - 28*d12*d23*d34^2*d45*mt2^3 - 
     30*d15*d23*d34^2*d45*mt2^3 - 11*d23^2*d34^2*d45*mt2^3 + 
     2*d12*d34^3*d45*mt2^3 + d15*d34^3*d45*mt2^3 + 9*d23*d34^3*d45*mt2^3 + 
     6*d15^3*d45^2*mt2^3 + 6*d12*d15*d23*d45^2*mt2^3 + 
     d15^2*d23*d45^2*mt2^3 - 3*d12*d23^2*d45^2*mt2^3 - 
     d15*d23^2*d45^2*mt2^3 - 6*d12^2*d34*d45^2*mt2^3 - 
     28*d12*d15*d34*d45^2*mt2^3 - 11*d15^2*d34*d45^2*mt2^3 - 
     15*d12*d23*d34*d45^2*mt2^3 - 30*d15*d23*d34*d45^2*mt2^3 + 
     8*d12*d34^2*d45^2*mt2^3 + 13*d15*d34^2*d45^2*mt2^3 + 
     13*d23*d34^2*d45^2*mt2^3 - 2*d34^3*d45^2*mt2^3 - d15*d23*d45^3*mt2^3 + 
     2*d12*d34*d45^3*mt2^3 + 9*d15*d34*d45^3*mt2^3 + d23*d34*d45^3*mt2^3 - 
     2*d34^2*d45^3*mt2^3 + 4*d12*d15^3*mt2^4 - 4*d12*d15^2*d23*mt2^4 + 
     2*d15^3*d23*mt2^4 - 4*d12*d15*d23^2*mt2^4 - 4*d15^2*d23^2*mt2^4 + 
     4*d12*d23^3*mt2^4 + 2*d15*d23^3*mt2^4 + 4*d12*d15^2*d34*mt2^4 + 
     d15^3*d34*mt2^4 - 4*d12*d15*d23*d34*mt2^4 + 2*d15^2*d23*d34*mt2^4 + 
     d15*d23^2*d34*mt2^4 - 4*d23^3*d34*mt2^4 - d15^2*d34^2*mt2^4 + 
     2*d15*d23*d34^2*mt2^4 - 4*d15^3*d45*mt2^4 - 4*d12*d15*d23*d45*mt2^4 + 
     d15^2*d23*d45*mt2^4 + 4*d12*d23^2*d45*mt2^4 + 2*d15*d23^2*d45*mt2^4 + 
     d23^3*d45*mt2^4 + 6*d12^2*d34*d45*mt2^4 + 17*d12*d15*d34*d45*mt2^4 + 
     3*d15^2*d34*d45*mt2^4 + 17*d12*d23*d34*d45*mt2^4 + 
     22*d15*d23*d34*d45*mt2^4 + 3*d23^2*d34*d45*mt2^4 - 
     6*d12*d34^2*d45*mt2^4 - 6*d15*d34^2*d45*mt2^4 - 12*d23*d34^2*d45*mt2^4 + 
     d34^3*d45*mt2^4 + 2*d15*d23*d45^2*mt2^4 - d23^2*d45^2*mt2^4 - 
     6*d12*d34*d45^2*mt2^4 - 12*d15*d34*d45^2*mt2^4 - 6*d23*d34*d45^2*mt2^4 + 
     4*d34^2*d45^2*mt2^4 + d34*d45^3*mt2^4 + d15^3*mt2^5 - d15^2*d23*mt2^5 - 
     d15*d23^2*mt2^5 + d23^3*mt2^5 + d15^2*d34*mt2^5 - d15*d23*d34*mt2^5 - 
     d15*d23*d45*mt2^5 + d23^2*d45*mt2^5 + 4*d12*d34*d45*mt2^5 + 
     5*d15*d34*d45*mt2^5 + 5*d23*d34*d45*mt2^5 - 2*d34^2*d45*mt2^5 - 
     2*d34*d45^2*mt2^5 + d34*d45*mt2^6)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((2*d12^2*d15*d23 - 2*d12^2*d23^2 + d12*d15*d23^2 - d12*d23^3 - 
     d23^3*d34 - 3*d12*d15*d23*d45 + d12*d23^2*d45 - d15*d23^2*d45 + 
     2*d23^2*d34*d45 + d15*d23*d45^2 - d23*d34*d45^2 + d12^2*d15*mt2 - 
     d12^2*d23*mt2 + 4*d12*d15*d23*mt2 - 4*d12*d23^2*mt2 + d15*d23^2*mt2 - 
     d23^3*mt2 - 2*d12*d15*d45*mt2 + d12*d23*d45*mt2 - 3*d15*d23*d45*mt2 + 
     d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d15*d45^2*mt2 + 2*d12*d15*mt2^2 - 
     2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 - 2*d23^2*mt2^2 - 2*d15*d45*mt2^2 + 
     d23*d45*mt2^2 + d15*mt2^3 - d23*mt2^3)/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12^2*d15^3 - d12^2*d15^2*d23 + d12^2*d15^2*d34 + d12*d15^3*d34 - 
     d12^2*d15*d23*d34 - d12*d15^2*d34^2 + 2*d12*d15*d23*d34^2 + 
     d15^2*d23*d34^2 - d15*d23*d34^3 - 2*d12*d15^3*d45 + 
     2*d12^2*d15*d23*d45 + 3*d12*d15^2*d23*d45 + 2*d12^2*d15*d34*d45 + 
     5*d12*d15^2*d34*d45 + d15^3*d34*d45 - d12*d15*d23*d34*d45 + 
     d15^2*d23*d34*d45 - 3*d12*d15*d34^2*d45 - 2*d15^2*d34^2*d45 - 
     d15*d23*d34^2*d45 + d15*d34^3*d45 + d15^3*d45^2 - 2*d15^2*d34*d45^2 + 
     d15*d34^2*d45^2 + 2*d12*d15^3*mt2 - 2*d12*d15^2*d23*mt2 + 
     2*d12*d15^2*d34*mt2 + d15^3*d34*mt2 - 2*d12*d15*d23*d34*mt2 - 
     d15^2*d34^2*mt2 + 2*d15*d23*d34^2*mt2 - 2*d15^3*d45*mt2 + 
     d12^2*d23*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 3*d15^2*d23*d45*mt2 + 
     d12^2*d34*d45*mt2 + 7*d12*d15*d34*d45*mt2 + 5*d15^2*d34*d45*mt2 - 
     2*d12*d23*d34*d45*mt2 - d15*d23*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - 
     6*d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 + d34^3*d45*mt2 - 
     2*d15*d34*d45^2*mt2 + d15^3*mt2^2 - d15^2*d23*mt2^2 + d15^2*d34*mt2^2 - 
     d15*d23*d34*mt2^2 + 2*d12*d23*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 5*d15*d34*d45*mt2^2 - 2*d23*d34*d45*mt2^2 - 
     2*d34^2*d45*mt2^2 + d23*d45*mt2^3 + d34*d45*mt2^3)/
    ((-d12 + d34 + d45 - mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3))), 
  -((-(d12^2*d15*d23^2) + d12^2*d23^3 + 2*d12^2*d15*d23*d34 + 
     3*d12*d15*d23^2*d34 - 2*d12*d23^3*d34 + d23^3*d34^2 - 
     d12^2*d15*d23*d45 + d12^2*d23^2*d45 + d12*d23^3*d45 + 
     2*d12^2*d23*d34*d45 - d12*d15*d23*d34*d45 + 5*d12*d23^2*d34*d45 + 
     d15*d23^2*d34*d45 + d23^3*d34*d45 - 2*d23^2*d34^2*d45 + 
     2*d12*d15*d23*d45^2 - d12*d23^2*d45^2 + d15*d23^2*d45^2 - 
     3*d12*d23*d34*d45^2 - d15*d23*d34*d45^2 - 2*d23^2*d34*d45^2 + 
     d23*d34^2*d45^2 - d15*d23*d45^3 + d23*d34*d45^3 - 2*d12*d15*d23^2*mt2 + 
     2*d12*d23^3*mt2 + d12^2*d15*d34*mt2 + 4*d12*d15*d23*d34*mt2 + 
     3*d15*d23^2*d34*mt2 - 2*d23^3*d34*mt2 - 2*d12*d15*d23*d45*mt2 + 
     2*d12*d23^2*d45*mt2 + d23^3*d45*mt2 + d12^2*d34*d45*mt2 - 
     2*d12*d15*d34*d45*mt2 + 7*d12*d23*d34*d45*mt2 - d15*d23*d34*d45*mt2 + 
     5*d23^2*d34*d45*mt2 - 2*d23*d34^2*d45*mt2 + 2*d15*d23*d45^2*mt2 - 
     d23^2*d45^2*mt2 - 2*d12*d34*d45^2*mt2 + d15*d34*d45^2*mt2 - 
     6*d23*d34*d45^2*mt2 + d34*d45^3*mt2 - d15*d23^2*mt2^2 + d23^3*mt2^2 + 
     2*d12*d15*d34*mt2^2 + 2*d15*d23*d34*mt2^2 - d15*d23*d45*mt2^2 + 
     d23^2*d45*mt2^2 + 2*d12*d34*d45*mt2^2 - 2*d15*d34*d45*mt2^2 + 
     5*d23*d34*d45*mt2^2 - 2*d34*d45^2*mt2^2 + d15*d34*mt2^3 + d34*d45*mt2^3)/
    ((-d12 + d34 + d45 - mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^2*d15^2 - d12*d15^3 + 2*d12^2*d15*d23 + d12*d15^2*d23 + 
     d12*d15^2*d34 - 3*d12*d15*d23*d34 - d15^2*d23*d34 + d15*d23*d34^2 - 
     d15^3*d45 + 2*d15^2*d34*d45 - d15*d34^2*d45 - d12^2*d15*mt2 - 
     4*d12*d15^2*mt2 - d15^3*mt2 + d12^2*d23*mt2 + 4*d12*d15*d23*mt2 + 
     d15^2*d23*mt2 + d12*d15*d34*mt2 + d15^2*d34*mt2 - 2*d12*d23*d34*mt2 - 
     3*d15*d23*d34*mt2 + d23*d34^2*mt2 + 2*d15*d34*d45*mt2 - 
     2*d12*d15*mt2^2 - 2*d15^2*mt2^2 + 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 + 
     d15*d34*mt2^2 - 2*d23*d34*mt2^2 - d15*mt2^3 + d23*mt2^3)/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((-2*d12^3*d15^3*d23 + 4*d12^3*d15^2*d23^2 - 2*d12^3*d15*d23^3 + 
     2*d12^3*d15^2*d23*d34 + 2*d12^3*d15*d23^2*d34 + 
     2*d12^2*d15^2*d23^2*d34 + 6*d12^2*d15*d23^3*d34 + 
     4*d12*d15^2*d23^3*d34 - 2*d12^2*d15*d23^2*d34^2 - 
     4*d12*d15*d23^3*d34^2 + 2*d12^3*d15^2*d23*d45 + 6*d12^2*d15^3*d23*d45 + 
     2*d12^3*d15*d23^2*d45 + 2*d12^2*d15^2*d23^2*d45 + 
     4*d12*d15^3*d23^2*d45 - 8*d12^2*d15^2*d23*d34*d45 - 
     8*d12^2*d15*d23^2*d34*d45 - 12*d12*d15^2*d23^2*d34*d45 + 
     2*d12^2*d15*d23*d34^2*d45 + 8*d12*d15*d23^2*d34^2*d45 - 
     2*d12^2*d15^2*d23*d45^2 - 4*d12*d15^3*d23*d45^2 + 
     2*d12^2*d15*d23*d34*d45^2 + 8*d12*d15^2*d23*d34*d45^2 - 
     4*d12*d15*d23*d34^2*d45^2 - d12^3*d15^3*mt2 + d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 + d12^3*d15*d23^2*mt2 + 12*d12^2*d15^2*d23^2*mt2 - 
     d12^3*d23^3*mt2 - 6*d12^2*d15*d23^3*mt2 + d12^3*d15^2*d34*mt2 + 
     3*d12^3*d15*d23*d34*mt2 + 7*d12^2*d15^2*d23*d34*mt2 + 
     6*d12^2*d15*d23^2*d34*mt2 + 4*d12*d15^2*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 12*d12*d15*d23^3*d34*mt2 + 
     4*d15^2*d23^3*d34*mt2 - 3*d12^2*d15*d23*d34^2*mt2 - 
     5*d12*d15*d23^2*d34^2*mt2 - 3*d12*d23^3*d34^2*mt2 - 
     4*d15*d23^3*d34^2*mt2 + d23^3*d34^3*mt2 + 3*d12^2*d15^3*d45*mt2 + 
     3*d12^3*d15*d23*d45*mt2 + 6*d12^2*d15^2*d23*d45*mt2 + 
     12*d12*d15^3*d23*d45*mt2 + d12^3*d23^2*d45*mt2 + 
     7*d12^2*d15*d23^2*d45*mt2 + 4*d12*d15^2*d23^2*d45*mt2 + 
     4*d15^3*d23^2*d45*mt2 - 4*d12^2*d15^2*d34*d45*mt2 - 
     16*d12^2*d15*d23*d34*d45*mt2 - 22*d12*d15^2*d23*d34*d45*mt2 - 
     4*d12^2*d23^2*d34*d45*mt2 - 22*d12*d15*d23^2*d34*d45*mt2 - 
     12*d15^2*d23^2*d34*d45*mt2 + d12^2*d15*d34^2*d45*mt2 + 
     13*d12*d15*d23*d34^2*d45*mt2 + 5*d12*d23^2*d34^2*d45*mt2 + 
     9*d15*d23^2*d34^2*d45*mt2 - 2*d23^2*d34^3*d45*mt2 - 
     3*d12*d15^3*d45^2*mt2 - 3*d12^2*d15*d23*d45^2*mt2 - 
     5*d12*d15^2*d23*d45^2*mt2 - 4*d15^3*d23*d45^2*mt2 + 
     5*d12*d15^2*d34*d45^2*mt2 + d12^2*d23*d34*d45^2*mt2 + 
     13*d12*d15*d23*d34*d45^2*mt2 + 9*d15^2*d23*d34*d45^2*mt2 - 
     2*d12*d15*d34^2*d45^2*mt2 - 2*d12*d23*d34^2*d45^2*mt2 - 
     6*d15*d23*d34^2*d45^2*mt2 + d23*d34^3*d45^2*mt2 + d15^3*d45^3*mt2 - 
     2*d15^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 - 3*d12^2*d15^3*mt2^2 + 
     3*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 + 
     3*d12^2*d15*d23^2*mt2^2 + 12*d12*d15^2*d23^2*mt2^2 - 
     3*d12^2*d23^3*mt2^2 - 6*d12*d15*d23^3*mt2^2 + d12^3*d15*d34*mt2^2 + 
     3*d12^2*d15^2*d34*mt2^2 + 9*d12^2*d15*d23*d34*mt2^2 + 
     8*d12*d15^2*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 + 
     2*d15^2*d23^2*d34*mt2^2 + 6*d12*d23^3*d34*mt2^2 + 
     6*d15*d23^3*d34*mt2^2 - d12^2*d15*d34^2*mt2^2 - 
     6*d12*d15*d23*d34^2*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 - 
     3*d23^3*d34^2*mt2^2 + 6*d12*d15^3*d45*mt2^2 + d12^3*d23*d45*mt2^2 + 
     9*d12^2*d15*d23*d45*mt2^2 + 6*d12*d15^2*d23*d45*mt2^2 + 
     6*d15^3*d23*d45*mt2^2 + 3*d12^2*d23^2*d45*mt2^2 + 
     8*d12*d15*d23^2*d45*mt2^2 + 2*d15^2*d23^2*d45*mt2^2 - 
     4*d12^2*d15*d34*d45*mt2^2 - 8*d12*d15^2*d34*d45*mt2^2 - 
     4*d12^2*d23*d34*d45*mt2^2 - 32*d12*d15*d23*d34*d45*mt2^2 - 
     14*d15^2*d23*d34*d45*mt2^2 - 8*d12*d23^2*d34*d45*mt2^2 - 
     14*d15*d23^2*d34*d45*mt2^2 + 4*d12*d15*d34^2*d45*mt2^2 + 
     5*d12*d23*d34^2*d45*mt2^2 + 11*d15*d23*d34^2*d45*mt2^2 + 
     5*d23^2*d34^2*d45*mt2^2 - 2*d23*d34^3*d45*mt2^2 - 3*d15^3*d45^2*mt2^2 - 
     d12^2*d23*d45^2*mt2^2 - 6*d12*d15*d23*d45^2*mt2^2 - 
     3*d15^2*d23*d45^2*mt2^2 + 5*d12*d15*d34*d45^2*mt2^2 + 
     5*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 + 
     11*d15*d23*d34*d45^2*mt2^2 - 3*d15*d34^2*d45^2*mt2^2 - 
     3*d23*d34^2*d45^2*mt2^2 - 2*d15*d34*d45^3*mt2^2 - 3*d12*d15^3*mt2^3 + 
     3*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 + 3*d12*d15*d23^2*mt2^3 + 
     4*d15^2*d23^2*mt2^3 - 3*d12*d23^3*mt2^3 - 2*d15*d23^3*mt2^3 + 
     3*d12^2*d15*d34*mt2^3 + 3*d12*d15^2*d34*mt2^3 + 
     9*d12*d15*d23*d34*mt2^3 + 3*d15^2*d23*d34*mt2^3 + 
     2*d15*d23^2*d34*mt2^3 + 3*d23^3*d34*mt2^3 - 2*d12*d15*d34^2*mt2^3 - 
     3*d15*d23*d34^2*mt2^3 + 3*d15^3*d45*mt2^3 + 3*d12^2*d23*d45*mt2^3 + 
     9*d12*d15*d23*d45*mt2^3 + 2*d15^2*d23*d45*mt2^3 + 
     3*d12*d23^2*d45*mt2^3 + 3*d15*d23^2*d45*mt2^3 - 
     8*d12*d15*d34*d45*mt2^3 - 4*d15^2*d34*d45*mt2^3 - 
     8*d12*d23*d34*d45*mt2^3 - 16*d15*d23*d34*d45*mt2^3 - 
     4*d23^2*d34*d45*mt2^3 + 3*d15*d34^2*d45*mt2^3 + 5*d23*d34^2*d45*mt2^3 - 
     2*d12*d23*d45^2*mt2^3 - 3*d15*d23*d45^2*mt2^3 + 5*d15*d34*d45^2*mt2^3 + 
     3*d23*d34*d45^2*mt2^3 - d15^3*mt2^4 + d15^2*d23*mt2^4 + 
     d15*d23^2*mt2^4 - d23^3*mt2^4 + 3*d12*d15*d34*mt2^4 + d15^2*d34*mt2^4 + 
     3*d15*d23*d34*mt2^4 - d15*d34^2*mt2^4 + 3*d12*d23*d45*mt2^4 + 
     3*d15*d23*d45*mt2^4 + d23^2*d45*mt2^4 - 4*d15*d34*d45*mt2^4 - 
     4*d23*d34*d45*mt2^4 - d23*d45^2*mt2^4 + d15*d34*mt2^5 + d23*d45*mt2^5)/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (d12 - d34 - d45 + mt2)^(-1), 0, 0, 0, 0, 0, 0, 
  (2*d34*d45*(-2*d12 + d34 + d45 - 2*mt2))/((-d12 + d34 - mt2)*
    (-d12 + d34 + d45 - mt2)*(d12 + mt2)*(d12 - d45 + mt2)), 0, 
  (2*d45)/((d12 - d34 + mt2)*(d12 - d34 - d45 + mt2)), 
  (2*d34)/((d12 - d45 + mt2)*(d12 - d34 - d45 + mt2)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*(-(d12*d15^2) + d12*d15*d34 - d15^2*mt2 + d12*d34*mt2 + 
     d15*d34*mt2 - d34^2*mt2 + d34*mt2^2))/
   ((d12 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
     4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
     d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (4*d15*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 
  (2*d15*(d12*d15 - d12*d34 + d12*mt2 + d15*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)), 
  (-2*d15*(d12*d15 + d12*d34 + d15*d34 - d34^2 + d15*mt2 + d34*mt2))/
   ((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, (2*d15*(d12*d15 + d12*d34 + d15*d34 - d34^2 + d15*mt2 + 
     d34*mt2))/((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)), 0, 
  (2*(2*d12*d15 + d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - d34*mt2 + mt2^2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 
  (-2*(2*d12*d15 + d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - d34*mt2 + mt2^2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)}, 
 {0, 0, 0, 0, 0, (2*(-(d12*d23^2) + d12*d23*d45 - d23^2*mt2 + d12*d45*mt2 + 
     d23*d45*mt2 - d45^2*mt2 + d45*mt2^2))/
   ((d12 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 
  (4*d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 
  (2*d23*(d12*d23 - d12*d45 + d12*mt2 + d23*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 
  (-2*d23*(d12*d23 + d12*d45 + d23*d45 - d45^2 + d23*mt2 + d45*mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (2*(2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - 
     d45*mt2 + mt2^2))/(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
    d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
    d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 
  (2*d23*(d12*d23 + d12*d45 + d23*d45 - d45^2 + d23*mt2 + d45*mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (-2*(2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - 
     d45*mt2 + mt2^2))/(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
    d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
    d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (2*mt2)/((d12 - mt2)*(d12 + mt2)), 
  1/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]), 0, 0, 0, 0, 
  2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(d12 + mt2)^(-1), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T1/DEQs_T1/dd15_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^2*d23 - d12^3*d23^3 + 2*d12^2*d23^3*d34 - d12*d23^3*d34^2 - 
     2*d12^2*d15^2*d23*d45 - 2*d12^2*d23^2*d34*d45 + 2*d12*d23^2*d34^2*d45 + 
     d12*d15^2*d23*d45^2 - d12*d23*d34^2*d45^2 + 3*d12^2*d15^2*d23*mt2 - 
     3*d12^2*d23^3*mt2 + 4*d12*d23^3*d34*mt2 - d23^3*d34^2*mt2 - 
     4*d12*d15^2*d23*d45*mt2 - d12^2*d15*d34*d45*mt2 - 
     d12^2*d23*d34*d45*mt2 - 4*d12*d23^2*d34*d45*mt2 + 
     d12*d23*d34^2*d45*mt2 + 2*d23^2*d34^2*d45*mt2 + d15^2*d23*d45^2*mt2 + 
     2*d12*d15*d34*d45^2*mt2 + d12*d23*d34*d45^2*mt2 - d12*d34^2*d45^2*mt2 - 
     2*d23*d34^2*d45^2*mt2 - d15*d34*d45^3*mt2 + d34^2*d45^3*mt2 + 
     3*d12*d15^2*d23*mt2^2 - 3*d12*d23^3*mt2^2 + 2*d23^3*d34*mt2^2 - 
     2*d15^2*d23*d45*mt2^2 - 2*d12*d15*d34*d45*mt2^2 - 
     2*d12*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 + d23*d34^2*d45*mt2^2 + 
     2*d15*d34*d45^2*mt2^2 + d23*d34*d45^2*mt2^2 - d34^2*d45^2*mt2^2 + 
     d15^2*d23*mt2^3 - d23^3*mt2^3 - d15*d34*d45*mt2^3 - d23*d34*d45*mt2^3))/
   ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((d23*(2*d12^2*d15*d23^2 - 2*d12^2*d23^3 - 2*d12^2*d15*d23*d34 - 
      2*d12^2*d23^2*d34 - 4*d12*d15*d23^2*d34 + 2*d12*d23^3*d34 + 
      2*d12*d23^2*d34^2 - 2*d12*d15*d23^2*d45 + 2*d12*d15*d23*d34*d45 - 
      2*d12*d23^2*d34*d45 - 2*d12*d23*d34^2*d45 + 4*d12*d15*d23^2*mt2 - 
      4*d12*d23^3*mt2 - d12^2*d15*d34*mt2 - d12^2*d23*d34*mt2 - 
      4*d12*d15*d23*d34*mt2 - 4*d12*d23^2*d34*mt2 - 4*d15*d23^2*d34*mt2 + 
      2*d23^3*d34*mt2 + d12*d23*d34^2*mt2 + 2*d23^2*d34^2*mt2 - 
      2*d15*d23^2*d45*mt2 + 2*d12*d15*d34*d45*mt2 - d12*d23*d34*d45*mt2 + 
      2*d15*d23*d34*d45*mt2 - 2*d23^2*d34*d45*mt2 - d12*d34^2*d45*mt2 - 
      d23*d34^2*d45*mt2 - d15*d34*d45^2*mt2 + 2*d23*d34*d45^2*mt2 + 
      d34^2*d45^2*mt2 + 2*d15*d23^2*mt2^2 - 2*d23^3*mt2^2 - 
      2*d12*d15*d34*mt2^2 - 2*d12*d23*d34*mt2^2 - 2*d15*d23*d34*mt2^2 - 
      2*d23^2*d34*mt2^2 + d23*d34^2*mt2^2 + 2*d15*d34*d45*mt2^2 - 
      d23*d34*d45*mt2^2 - d34^2*d45*mt2^2 - d15*d34*mt2^3 - d23*d34*mt2^3))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15*d23 + 
      2*d15*d23*mt2 - d34*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
     d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
     d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
     d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^3*d23 + 2*d12^2*d15^2*d23^2 - 2*d12*d15^2*d23^2*d34 - 
     4*d12^2*d15^2*d23*d45 + 2*d12*d15^3*d23*d45 - 4*d12*d15^2*d23^2*d45 + 
     2*d12*d15^2*d23*d34*d45 + 4*d12*d15^2*d23*d45^2 - 4*d12*d15^3*d23*mt2 + 
     4*d12*d15^2*d23^2*mt2 - 2*d15^2*d23^2*d34*mt2 - 
     3*d12^2*d15*d23*d45*mt2 - 8*d12*d15^2*d23*d45*mt2 + 
     2*d15^3*d23*d45*mt2 + d12^2*d23^2*d45*mt2 - 4*d15^2*d23^2*d45*mt2 + 
     2*d12*d15^2*d34*d45*mt2 + 3*d12*d15*d23*d34*d45*mt2 + 
     2*d15^2*d23*d34*d45*mt2 - 2*d12*d23^2*d34*d45*mt2 + 
     d23^2*d34^2*d45*mt2 + 3*d12*d15*d23*d45^2*mt2 + 4*d15^2*d23*d45^2*mt2 + 
     3*d12*d15*d34*d45^2*mt2 - 2*d15^2*d34*d45^2*mt2 + 
     2*d12*d23*d34*d45^2*mt2 + 3*d15*d23*d34*d45^2*mt2 - 
     2*d23*d34^2*d45^2*mt2 - 3*d15*d34*d45^3*mt2 + d34^2*d45^3*mt2 - 
     2*d15^3*d23*mt2^2 + 2*d15^2*d23^2*mt2^2 - 6*d12*d15*d23*d45*mt2^2 - 
     4*d15^2*d23*d45*mt2^2 + 2*d12*d23^2*d45*mt2^2 + 2*d15^2*d34*d45*mt2^2 + 
     3*d15*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 + 
     3*d15*d23*d45^2*mt2^2 + 2*d12*d34*d45^2*mt2^2 + 3*d15*d34*d45^2*mt2^2 + 
     2*d23*d34*d45^2*mt2^2 - 2*d34^2*d45^2*mt2^2 - 2*d34*d45^3*mt2^2 - 
     3*d15*d23*d45*mt2^3 + d23^2*d45*mt2^3 + 2*d34*d45^2*mt2^3)/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15*d23 + 
      2*d15*d23*mt2 - d34*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + mt2)*(4*d12^3*d15^2*d23 + 2*d12^2*d15^3*d23 + 
      2*d12^2*d15^2*d23^2 - 4*d12^2*d15^2*d23*d34 - 2*d12*d15^2*d23^2*d34 - 
      4*d12^2*d15^2*d23*d45 - 2*d12*d15^3*d23*d45 + 2*d12*d15^2*d23*d34*d45 + 
      3*d12^3*d15*d23*mt2 + 12*d12^2*d15^2*d23*mt2 + 4*d12*d15^3*d23*mt2 - 
      d12^3*d23^2*mt2 + 4*d12*d15^2*d23^2*mt2 - 6*d12^2*d15*d23*d34*mt2 - 
      8*d12*d15^2*d23*d34*mt2 + 3*d12^2*d23^2*d34*mt2 - 
      2*d15^2*d23^2*d34*mt2 + 3*d12*d15*d23*d34^2*mt2 - 
      3*d12*d23^2*d34^2*mt2 + d23^2*d34^3*mt2 - 3*d12^2*d15*d23*d45*mt2 - 
      8*d12*d15^2*d23*d45*mt2 - 2*d15^3*d23*d45*mt2 - 
      3*d12^2*d15*d34*d45*mt2 - 2*d12*d15^2*d34*d45*mt2 - 
      2*d12^2*d23*d34*d45*mt2 + 2*d15^2*d23*d34*d45*mt2 + 
      3*d12*d15*d34^2*d45*mt2 + 4*d12*d23*d34^2*d45*mt2 + 
      3*d15*d23*d34^2*d45*mt2 - 2*d23*d34^3*d45*mt2 + 
      3*d12*d15*d34*d45^2*mt2 + 2*d15^2*d34*d45^2*mt2 - d12*d34^2*d45^2*mt2 - 
      3*d15*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 + 9*d12^2*d15*d23*mt2^2 + 
      12*d12*d15^2*d23*mt2^2 + 2*d15^3*d23*mt2^2 - 3*d12^2*d23^2*mt2^2 + 
      2*d15^2*d23^2*mt2^2 - 12*d12*d15*d23*d34*mt2^2 - 
      4*d15^2*d23*d34*mt2^2 + 6*d12*d23^2*d34*mt2^2 + 3*d15*d23*d34^2*mt2^2 - 
      3*d23^2*d34^2*mt2^2 - 6*d12*d15*d23*d45*mt2^2 - 4*d15^2*d23*d45*mt2^2 - 
      2*d12^2*d34*d45*mt2^2 - 6*d12*d15*d34*d45*mt2^2 - 
      2*d15^2*d34*d45*mt2^2 - 4*d12*d23*d34*d45*mt2^2 + 
      4*d12*d34^2*d45*mt2^2 + 3*d15*d34^2*d45*mt2^2 + 4*d23*d34^2*d45*mt2^2 - 
      2*d34^3*d45*mt2^2 + 2*d12*d34*d45^2*mt2^2 + 3*d15*d34*d45^2*mt2^2 - 
      3*d34^2*d45^2*mt2^2 + 9*d12*d15*d23*mt2^3 + 4*d15^2*d23*mt2^3 - 
      3*d12*d23^2*mt2^3 - 6*d15*d23*d34*mt2^3 + 3*d23^2*d34*mt2^3 - 
      3*d15*d23*d45*mt2^3 - 4*d12*d34*d45*mt2^3 - 3*d15*d34*d45*mt2^3 - 
      2*d23*d34*d45*mt2^3 + 4*d34^2*d45*mt2^3 + 2*d34*d45^2*mt2^3 + 
      3*d15*d23*mt2^4 - d23^2*mt2^4 - 2*d34*d45*mt2^4))/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  (d23*(d12 + mt2)*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
     d15*mt2 + d23*mt2))/((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (-2*(-4*d12^3*d15^3*d23 - 2*d12^2*d15^4*d23 + 6*d12^3*d15^2*d23^2 + 
     2*d12^2*d15^3*d23^2 - 2*d12^3*d15*d23^3 + 6*d12^3*d15^2*d23*d34 + 
     6*d12^2*d15^3*d23*d34 - 8*d12^3*d15*d23^2*d34 - 
     12*d12^2*d15^2*d23^2*d34 - 2*d12*d15^3*d23^2*d34 + 2*d12^3*d23^3*d34 + 
     4*d12^2*d15*d23^3*d34 - 2*d12^3*d15*d23*d34^2 - 
     6*d12^2*d15^2*d23*d34^2 + 2*d12^3*d23^2*d34^2 + 
     14*d12^2*d15*d23^2*d34^2 + 6*d12*d15^2*d23^2*d34^2 - 
     4*d12^2*d23^3*d34^2 - 2*d12*d15*d23^3*d34^2 + 2*d12^2*d15*d23*d34^3 - 
     4*d12^2*d23^2*d34^3 - 6*d12*d15*d23^2*d34^3 + 2*d12*d23^3*d34^3 + 
     2*d12*d23^2*d34^4 + 4*d12^2*d15^3*d23*d45 + 2*d12*d15^4*d23*d45 - 
     6*d12^2*d15^2*d23^2*d45 - 4*d12*d15^3*d23^2*d45 - 
     6*d12^2*d15^2*d23*d34*d45 - 4*d12*d15^3*d23*d34*d45 + 
     4*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 + 
     2*d12^2*d23^2*d34^2*d45 + 2*d12^2*d23*d34^3*d45 + 
     4*d12*d15*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 - 2*d12*d23*d34^4*d45 - 
     3*d12^3*d15^2*d23*mt2 - 12*d12^2*d15^3*d23*mt2 - 4*d12*d15^4*d23*mt2 + 
     5*d12^3*d15*d23^2*mt2 + 18*d12^2*d15^2*d23^2*mt2 + 
     4*d12*d15^3*d23^2*mt2 - 2*d12^3*d23^3*mt2 - 6*d12^2*d15*d23^3*mt2 + 
     3*d12^3*d15^2*d34*mt2 + 2*d12^2*d15^3*d34*mt2 + 
     18*d12^2*d15^2*d23*d34*mt2 + 12*d12*d15^3*d23*d34*mt2 - 
     3*d12^3*d23^2*d34*mt2 - 29*d12^2*d15*d23^2*d34*mt2 - 
     24*d12*d15^2*d23^2*d34*mt2 - 2*d15^3*d23^2*d34*mt2 + 
     8*d12^2*d23^3*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 - d12^3*d15*d34^2*mt2 - 
     3*d12^2*d15^2*d34^2*mt2 + d12^3*d23*d34^2*mt2 - 
     2*d12^2*d15*d23*d34^2*mt2 - 9*d12*d15^2*d23*d34^2*mt2 + 
     11*d12^2*d23^2*d34^2*mt2 + 27*d12*d15*d23^2*d34^2*mt2 + 
     6*d15^2*d23^2*d34^2*mt2 - 6*d12*d23^3*d34^2*mt2 - 
     2*d15*d23^3*d34^2*mt2 + d12^2*d15*d34^3*mt2 - 2*d12^2*d23*d34^3*mt2 - 
     9*d12*d23^2*d34^3*mt2 - 5*d15*d23^2*d34^3*mt2 + d12*d23*d34^4*mt2 + 
     d23^2*d34^4*mt2 + 3*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     2*d15^4*d23*d45*mt2 - 4*d12^2*d15*d23^2*d45*mt2 - 
     12*d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d15^2*d34*d45*mt2 - 2*d12*d15^3*d34*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 - 6*d12*d15^2*d23*d34*d45*mt2 - 
     4*d15^3*d23*d34*d45*mt2 + 8*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 + 2*d12^2*d15*d34^2*d45*mt2 + 
     3*d12*d15^2*d34^2*d45*mt2 - d12^2*d23*d34^2*d45*mt2 - 
     4*d12*d15*d23*d34^2*d45*mt2 + 3*d15^2*d23*d34^2*d45*mt2 - 
     4*d15*d23^2*d34^2*d45*mt2 + d12^2*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 - 2*d15*d23*d34^3*d45*mt2 + 
     2*d23^2*d34^3*d45*mt2 - d12*d34^4*d45*mt2 + d23*d34^4*d45*mt2 - 
     9*d12^2*d15^2*d23*mt2^2 - 12*d12*d15^3*d23*mt2^2 - 2*d15^4*d23*mt2^2 + 
     15*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 - 6*d12^2*d23^3*mt2^2 - 6*d12*d15*d23^3*mt2^2 + 
     2*d12^3*d15*d34*mt2^2 + 9*d12^2*d15^2*d34*mt2^2 + 
     4*d12*d15^3*d34*mt2^2 - 2*d12^3*d23*d34*mt2^2 + 
     18*d12*d15^2*d23*d34*mt2^2 + 6*d15^3*d23*d34*mt2^2 - 
     9*d12^2*d23^2*d34*mt2^2 - 34*d12*d15*d23^2*d34*mt2^2 - 
     12*d15^2*d23^2*d34*mt2^2 + 10*d12*d23^3*d34*mt2^2 + 
     4*d15*d23^3*d34*mt2^2 - 5*d12^2*d15*d34^2*mt2^2 - 
     6*d12*d15^2*d34^2*mt2^2 + 7*d12^2*d23*d34^2*mt2^2 + 
     2*d12*d15*d23*d34^2*mt2^2 - 3*d15^2*d23*d34^2*mt2^2 + 
     16*d12*d23^2*d34^2*mt2^2 + 13*d15*d23^2*d34^2*mt2^2 - 
     2*d23^3*d34^2*mt2^2 + 2*d12*d15*d34^3*mt2^2 - 6*d12*d23*d34^3*mt2^2 - 
     2*d15*d23*d34^3*mt2^2 - 5*d23^2*d34^3*mt2^2 + d23*d34^4*mt2^2 + 
     6*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 - 
     8*d12*d15*d23^2*d45*mt2^2 - 6*d15^2*d23^2*d45*mt2^2 - 
     2*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 - 
     2*d15^3*d34*d45*mt2^2 + 2*d12^2*d23*d34*d45*mt2^2 + 
     4*d12*d15*d23*d34*d45*mt2^2 + 4*d15*d23^2*d34*d45*mt2^2 + 
     4*d12*d15*d34^2*d45*mt2^2 + 3*d15^2*d34^2*d45*mt2^2 - 
     6*d12*d23*d34^2*d45*mt2^2 - 4*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 - 2*d15*d34^3*d45*mt2^2 + 
     2*d23*d34^3*d45*mt2^2 + d34^4*d45*mt2^2 - 9*d12*d15^2*d23*mt2^3 - 
     4*d15^3*d23*mt2^3 + 15*d12*d15*d23^2*mt2^3 + 6*d15^2*d23^2*mt2^3 - 
     6*d12*d23^3*mt2^3 - 2*d15*d23^3*mt2^3 + 6*d12^2*d15*d34*mt2^3 + 
     9*d12*d15^2*d34*mt2^3 + 2*d15^3*d34*mt2^3 - 6*d12^2*d23*d34*mt2^3 + 
     6*d15^2*d23*d34*mt2^3 - 9*d12*d23^2*d34*mt2^3 - 13*d15*d23^2*d34*mt2^3 + 
     4*d23^3*d34*mt2^3 - 7*d12*d15*d34^2*mt2^3 - 3*d15^2*d34^2*mt2^3 + 
     11*d12*d23*d34^2*mt2^3 + 2*d15*d23*d34^2*mt2^3 + 7*d23^2*d34^2*mt2^3 + 
     d15*d34^3*mt2^3 - 4*d23*d34^3*mt2^3 + 3*d15^2*d23*d45*mt2^3 - 
     4*d15*d23^2*d45*mt2^3 - 4*d12*d15*d34*d45*mt2^3 - 
     3*d15^2*d34*d45*mt2^3 + 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 - 
     5*d23*d34^2*d45*mt2^3 - d34^3*d45*mt2^3 - 3*d15^2*d23*mt2^4 + 
     5*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 + 6*d12*d15*d34*mt2^4 + 
     3*d15^2*d34*mt2^4 - 6*d12*d23*d34*mt2^4 - 3*d23^2*d34*mt2^4 - 
     3*d15*d34^2*mt2^4 + 5*d23*d34^2*mt2^4 - 2*d15*d34*d45*mt2^4 + 
     2*d23*d34*d45*mt2^4 + 2*d15*d34*mt2^5 - 2*d23*d34*mt2^5))/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  (2*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
     d15*mt2 + d23*mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-(d12^2*d15) + d12^2*d23 + 
      d12*d15*d34 - 2*d12*d23*d34 + d23*d34^2 + d12*d15*d45 + d12*d34*d45 + 
      d15*d34*d45 - d34^2*d45 - 2*d12*d15*mt2 + 2*d12*d23*mt2 + d15*d34*mt2 - 
      2*d23*d34*mt2 + d15*d45*mt2 + d34*d45*mt2 - d15*mt2^2 + d23*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((-(d12^3*d15) - 2*d12^2*d15^2 + d12^3*d23 + 2*d12^2*d15*d23 + 
     d12^2*d15*d34 - 2*d12^2*d23*d34 - 2*d12*d15*d23*d34 + d12*d23*d34^2 + 
     d12^2*d15*d45 + 2*d12*d15^2*d45 + d12^2*d34*d45 - d12*d15*d34*d45 - 
     d12*d34^2*d45 - 3*d12^2*d15*mt2 - 4*d12*d15^2*mt2 + 3*d12^2*d23*mt2 + 
     4*d12*d15*d23*mt2 + 2*d12*d15*d34*mt2 - 4*d12*d23*d34*mt2 - 
     2*d15*d23*d34*mt2 + d23*d34^2*mt2 + 2*d12*d15*d45*mt2 + 
     2*d15^2*d45*mt2 - d15*d34*d45*mt2 + d34^2*d45*mt2 - 3*d12*d15*mt2^2 - 
     2*d15^2*mt2^2 + 3*d12*d23*mt2^2 + 2*d15*d23*mt2^2 + d15*d34*mt2^2 - 
     2*d23*d34*mt2^2 + d15*d45*mt2^2 - d34*d45*mt2^2 - d15*mt2^3 + d23*mt2^3)/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((2*d12*d15^2*d23^2 - 4*d12*d15*d23^3 + 2*d12*d23^4 - 
     4*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 - 4*d15^2*d23^2*d34 + 
     2*d12*d23^3*d34 + 6*d15*d23^3*d34 - 2*d23^4*d34 - 2*d23^3*d34^2 + 
     2*d12*d15^2*d23*d45 - 2*d15^2*d23^2*d45 - 2*d12*d23^3*d45 + 
     2*d15*d23^3*d45 - 6*d12*d15*d23*d34*d45 - 2*d12*d23^2*d34*d45 - 
     10*d15*d23^2*d34*d45 + 4*d23^3*d34*d45 + 4*d23^2*d34^2*d45 - 
     2*d15^2*d23*d45^2 - 2*d15*d23^2*d45^2 + 4*d15*d23*d34*d45^2 - 
     2*d23^2*d34*d45^2 - 2*d23*d34^2*d45^2 + 2*d15^2*d23^2*mt2 - 
     4*d15*d23^3*mt2 + 2*d23^4*mt2 - 2*d12*d15^2*d34*mt2 + 
     d12*d15*d23*d34*mt2 - 4*d15^2*d23*d34*mt2 + d12*d23^2*d34*mt2 + 
     2*d15*d23^2*d34*mt2 + 2*d23^3*d34*mt2 - d23^2*d34^2*mt2 + 
     2*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
     2*d23^3*d45*mt2 - 3*d12*d15*d34*d45*mt2 + 2*d15^2*d34*d45*mt2 - 
     5*d12*d23*d34*d45*mt2 - 13*d15*d23*d34*d45*mt2 + 6*d23*d34^2*d45*mt2 - 
     2*d15*d23*d45^2*mt2 + 3*d15*d34*d45^2*mt2 + 2*d23*d34*d45^2*mt2 - 
     d34^2*d45^2*mt2 - 2*d15^2*d34*mt2^2 + d15*d23*d34*mt2^2 + 
     d23^2*d34*mt2^2 + 2*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 - 
     2*d12*d34*d45*mt2^2 - 3*d15*d34*d45*mt2^2 - 5*d23*d34*d45*mt2^2 + 
     2*d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 2*d34*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3*d23 - 2*d12^3*d15*d23^2 - 6*d12^2*d15^2*d23^2 + 
     2*d12^3*d23^3 + 4*d12^2*d15*d23^3 - 2*d12^3*d15*d23*d34 - 
     4*d12^2*d15^2*d23*d34 + 2*d12^3*d23^2*d34 + 6*d12^2*d15*d23^2*d34 + 
     2*d12*d15^2*d23^2*d34 - 4*d12^2*d23^3*d34 - 4*d12*d15*d23^3*d34 + 
     2*d12^2*d15*d23*d34^2 - 4*d12^2*d23^2*d34^2 - 4*d12*d15*d23^2*d34^2 + 
     2*d12*d23^3*d34^2 + 2*d12*d23^2*d34^3 - 2*d12*d15^3*d23*d45 - 
     2*d12^2*d15*d23^2*d45 - 2*d12^2*d15*d23*d34*d45 + 
     2*d12*d15^2*d23*d34*d45 + 2*d12^2*d23^2*d34*d45 + 
     2*d12*d15*d23^2*d34*d45 + 2*d12^2*d23*d34^2*d45 + 
     2*d12*d15*d23*d34^2*d45 - 2*d12*d23^2*d34^2*d45 - 2*d12*d23*d34^3*d45 - 
     d12^3*d15*d23*mt2 + 4*d12*d15^3*d23*mt2 + d12^3*d23^2*mt2 - 
     6*d12^2*d15*d23^2*mt2 - 12*d12*d15^2*d23^2*mt2 + 6*d12^2*d23^3*mt2 + 
     8*d12*d15*d23^3*mt2 - d12^3*d15*d34*mt2 - 2*d12^2*d15^2*d34*mt2 + 
     d12^3*d23*d34*mt2 - 2*d12^2*d15*d23*d34*mt2 - 8*d12*d15^2*d23*d34*mt2 + 
     3*d12^2*d23^2*d34*mt2 + 12*d12*d15*d23^2*d34*mt2 + 
     2*d15^2*d23^2*d34*mt2 - 8*d12*d23^3*d34*mt2 - 4*d15*d23^3*d34*mt2 + 
     d12^2*d15*d34^2*mt2 - 2*d12^2*d23*d34^2*mt2 + d12*d15*d23*d34^2*mt2 - 
     5*d12*d23^2*d34^2*mt2 - 4*d15*d23^2*d34^2*mt2 + 2*d23^3*d34^2*mt2 + 
     d12*d23*d34^3*mt2 + d23^2*d34^3*mt2 + d12^2*d15*d23*d45*mt2 - 
     2*d15^3*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 4*d12*d15*d23^2*d45*mt2 + 
     d12^2*d15*d34*d45*mt2 + 2*d12*d15^2*d34*d45*mt2 - 
     d12^2*d23*d34*d45*mt2 - 2*d12*d15*d23*d34*d45*mt2 + 
     2*d15^2*d23*d34*d45*mt2 + 4*d12*d23^2*d34*d45*mt2 + 
     2*d15*d23^2*d34*d45*mt2 + d12^2*d34^2*d45*mt2 - d12*d15*d34^2*d45*mt2 + 
     2*d12*d23*d34^2*d45*mt2 - d15*d23*d34^2*d45*mt2 - d12*d34^3*d45*mt2 + 
     d23*d34^3*d45*mt2 - 3*d12^2*d15*d23*mt2^2 + 2*d15^3*d23*mt2^2 + 
     3*d12^2*d23^2*mt2^2 - 6*d12*d15*d23^2*mt2^2 - 6*d15^2*d23^2*mt2^2 + 
     6*d12*d23^3*mt2^2 + 4*d15*d23^3*mt2^2 - 3*d12^2*d15*d34*mt2^2 - 
     4*d12*d15^2*d34*mt2^2 + 3*d12^2*d23*d34*mt2^2 + 
     2*d12*d15*d23*d34*mt2^2 - 4*d15^2*d23*d34*mt2^2 + 
     6*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d12*d15*d34^2*mt2^2 - 
     4*d12*d23*d34^2*mt2^2 - d15*d23*d34^2*mt2^2 - d23^2*d34^2*mt2^2 + 
     d23*d34^3*mt2^2 + 2*d12*d15*d23*d45*mt2^2 - 4*d12*d23^2*d45*mt2^2 - 
     2*d15*d23^2*d45*mt2^2 + 2*d12*d15*d34*d45*mt2^2 + 
     2*d15^2*d34*d45*mt2^2 - 2*d12*d23*d34*d45*mt2^2 + 
     2*d23^2*d34*d45*mt2^2 - d15*d34^2*d45*mt2^2 + d34^3*d45*mt2^2 - 
     3*d12*d15*d23*mt2^3 + 3*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
     2*d23^3*mt2^3 - 3*d12*d15*d34*mt2^3 - 2*d15^2*d34*mt2^3 + 
     3*d12*d23*d34*mt2^3 + 2*d15*d23*d34*mt2^3 - d23^2*d34*mt2^3 + 
     d15*d34^2*mt2^3 - 2*d23*d34^2*mt2^3 + d15*d23*d45*mt2^3 - 
     2*d23^2*d45*mt2^3 + d15*d34*d45*mt2^3 - d23*d34*d45*mt2^3 - 
     d34^2*d45*mt2^3 - d15*d23*mt2^4 + d23^2*mt2^4 - d15*d34*mt2^4 + 
     d23*d34*mt2^4)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((2*d12*d15^2 - 3*d12*d15*d23 + d12*d23^2 - d23^2*d34 + d12*d15*d45 - 
     2*d15^2*d45 - d12*d23*d45 + d15*d23*d45 + 2*d23*d34*d45 - d15*d45^2 - 
     d34*d45^2 + 2*d15^2*mt2 - 3*d15*d23*mt2 + d23^2*mt2 + d15*d45*mt2 - 
     d23*d45*mt2 + 2*d34*d45*mt2)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
      d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^2*d15^5*d23 - 4*d12^3*d15^3*d23^2 + 8*d12^2*d15^4*d23^2 + 
     8*d12^3*d15^2*d23^3 - 4*d12^2*d15^3*d23^3 - 4*d12^3*d15*d23^4 + 
     4*d12^3*d15^3*d23*d34 + 8*d12^2*d15^4*d23*d34 - 
     4*d12^2*d15^3*d23^2*d34 - 4*d12*d15^4*d23^2*d34 - 
     4*d12^3*d15*d23^3*d34 - 12*d12^2*d15^2*d23^3*d34 + 
     4*d12*d15^3*d23^3*d34 + 8*d12^2*d15*d23^4*d34 - 
     4*d12^2*d15^3*d23*d34^2 + 4*d12^2*d15^2*d23^2*d34^2 + 
     8*d12*d15^3*d23^2*d34^2 + 8*d12^2*d15*d23^3*d34^2 + 
     4*d12*d15^2*d23^3*d34^2 - 4*d12*d15*d23^4*d34^2 - 
     4*d12*d15^2*d23^2*d34^3 - 4*d12*d15*d23^3*d34^3 - 
     8*d12^3*d15^3*d23*d45 - 12*d12^2*d15^4*d23*d45 + 4*d12*d15^5*d23*d45 + 
     4*d12^3*d15^2*d23^2*d45 + 8*d12^2*d15^3*d23^2*d45 - 
     12*d12*d15^4*d23^2*d45 + 4*d12^3*d15*d23^3*d45 + 
     4*d12^2*d15^2*d23^3*d45 + 8*d12*d15^3*d23^3*d45 + 
     12*d12^3*d15^2*d23*d34*d45 + 28*d12^2*d15^3*d23*d34*d45 - 
     4*d12*d15^4*d23*d34*d45 + 4*d12^3*d15*d23^2*d34*d45 + 
     12*d12^2*d15^2*d23^2*d34*d45 + 28*d12*d15^3*d23^2*d34*d45 - 
     12*d12^2*d15*d23^3*d34*d45 - 12*d12*d15^2*d23^3*d34*d45 - 
     16*d12^2*d15^2*d23*d34^2*d45 - 4*d12*d15^3*d23*d34^2*d45 - 
     12*d12^2*d15*d23^2*d34^2*d45 - 24*d12*d15^2*d23^2*d34^2*d45 + 
     8*d12*d15*d23^3*d34^2*d45 + 4*d12*d15^2*d23*d34^3*d45 + 
     8*d12*d15*d23^2*d34^3*d45 + 8*d12^2*d15^3*d23*d45^2 + 
     12*d12*d15^4*d23*d45^2 - 4*d12^2*d15^2*d23^2*d45^2 - 
     8*d12*d15^3*d23^2*d45^2 - 12*d12^2*d15^2*d23*d34*d45^2 - 
     28*d12*d15^3*d23*d34*d45^2 + 4*d12^2*d15*d23^2*d34*d45^2 + 
     12*d12*d15^2*d23^2*d34*d45^2 + 4*d12^2*d15*d23*d34^2*d45^2 + 
     20*d12*d15^2*d23*d34^2*d45^2 - 4*d12*d15*d23^2*d34^2*d45^2 - 
     4*d12*d15*d23*d34^3*d45^2 + 2*d12^3*d15^3*d23*mt2 - 
     8*d12*d15^5*d23*mt2 - 8*d12^3*d15^2*d23^2*mt2 - 
     12*d12^2*d15^3*d23^2*mt2 + 16*d12*d15^4*d23^2*mt2 + 
     10*d12^3*d15*d23^3*mt2 + 24*d12^2*d15^2*d23^3*mt2 - 
     8*d12*d15^3*d23^3*mt2 - 4*d12^3*d23^4*mt2 - 12*d12^2*d15*d23^4*mt2 + 
     2*d12^3*d15^3*d34*mt2 + 4*d12^2*d15^4*d34*mt2 + 
     4*d12^2*d15^3*d23*d34*mt2 + 16*d12*d15^4*d23*d34*mt2 + 
     2*d12^3*d15*d23^2*d34*mt2 + 18*d12^2*d15^2*d23^2*d34*mt2 - 
     8*d12*d15^3*d23^2*d34*mt2 - 4*d15^4*d23^2*d34*mt2 - 
     4*d12^3*d23^3*d34*mt2 - 38*d12^2*d15*d23^3*d34*mt2 - 
     24*d12*d15^2*d23^3*d34*mt2 + 4*d15^3*d23^3*d34*mt2 + 
     12*d12^2*d23^4*d34*mt2 + 16*d12*d15*d23^4*d34*mt2 - 
     2*d12^2*d15^3*d34^2*mt2 + 2*d12^2*d15^2*d23*d34^2*mt2 - 
     2*d12*d15^3*d23*d34^2*mt2 - 4*d12^2*d15*d23^2*d34^2*mt2 - 
     4*d12*d15^2*d23^2*d34^2*mt2 + 8*d15^3*d23^2*d34^2*mt2 + 
     12*d12^2*d23^3*d34^2*mt2 + 38*d12*d15*d23^3*d34^2*mt2 + 
     4*d15^2*d23^3*d34^2*mt2 - 12*d12*d23^4*d34^2*mt2 - 
     4*d15*d23^4*d34^2*mt2 - 2*d12*d15^2*d23*d34^3*mt2 + 
     2*d12*d15*d23^2*d34^3*mt2 - 2*d15^2*d23^2*d34^3*mt2 - 
     12*d12*d23^3*d34^3*mt2 - 10*d15*d23^3*d34^3*mt2 + 4*d23^4*d34^3*mt2 + 
     4*d23^3*d34^4*mt2 - 10*d12^3*d15^2*d23*d45*mt2 - 
     36*d12^2*d15^3*d23*d45*mt2 - 24*d12*d15^4*d23*d45*mt2 + 
     4*d15^5*d23*d45*mt2 + 8*d12^3*d15*d23^2*d45*mt2 + 
     28*d12^2*d15^2*d23^2*d45*mt2 + 16*d12*d15^3*d23^2*d45*mt2 - 
     12*d15^4*d23^2*d45*mt2 + 2*d12^3*d23^3*d45*mt2 + 
     8*d12^2*d15*d23^3*d45*mt2 + 8*d12*d15^2*d23^3*d45*mt2 + 
     8*d15^3*d23^3*d45*mt2 + 6*d12^3*d15^2*d34*d45*mt2 + 
     6*d12^2*d15^3*d34*d45*mt2 - 4*d12*d15^4*d34*d45*mt2 + 
     16*d12^3*d15*d23*d34*d45*mt2 + 84*d12^2*d15^2*d23*d34*d45*mt2 + 
     76*d12*d15^3*d23*d34*d45*mt2 - 4*d15^4*d23*d34*d45*mt2 + 
     2*d12^3*d23^2*d34*d45*mt2 - 2*d12^2*d15*d23^2*d34*d45*mt2 + 
     18*d12*d15^2*d23^2*d34*d45*mt2 + 28*d15^3*d23^2*d34*d45*mt2 - 
     12*d12^2*d23^3*d34*d45*mt2 - 28*d12*d15*d23^3*d34*d45*mt2 - 
     12*d15^2*d23^3*d34*d45*mt2 - 8*d12^2*d15^2*d34^2*d45*mt2 + 
     2*d12*d15^3*d34^2*d45*mt2 - 40*d12^2*d15*d23*d34^2*d45*mt2 - 
     72*d12*d15^2*d23*d34^2*d45*mt2 + 2*d15^3*d23*d34^2*d45*mt2 - 
     12*d12^2*d23^2*d34^2*d45*mt2 - 38*d12*d15*d23^2*d34^2*d45*mt2 - 
     38*d15^2*d23^2*d34^2*d45*mt2 + 18*d12*d23^3*d34^2*d45*mt2 + 
     16*d15*d23^3*d34^2*d45*mt2 + 2*d12*d15^2*d34^3*d45*mt2 + 
     24*d12*d15*d23*d34^3*d45*mt2 - 2*d15^2*d23*d34^3*d45*mt2 + 
     18*d12*d23^2*d34^3*d45*mt2 + 28*d15*d23^2*d34^3*d45*mt2 - 
     8*d23^3*d34^3*d45*mt2 - 8*d23^2*d34^4*d45*mt2 + 
     10*d12^2*d15^2*d23*d45^2*mt2 + 26*d12*d15^3*d23*d45^2*mt2 + 
     12*d15^4*d23*d45^2*mt2 - 6*d12^2*d15*d23^2*d45^2*mt2 - 
     16*d12*d15^2*d23^2*d45^2*mt2 - 8*d15^3*d23^2*d45^2*mt2 - 
     6*d12^2*d15^2*d34*d45^2*mt2 - 8*d12*d15^3*d34*d45^2*mt2 - 
     12*d12^2*d15*d23*d34*d45^2*mt2 - 54*d12*d15^2*d23*d34*d45^2*mt2 - 
     28*d15^3*d23*d34*d45^2*mt2 + 2*d12^2*d23^2*d34*d45^2*mt2 + 
     22*d12*d15*d23^2*d34*d45^2*mt2 + 12*d15^2*d23^2*d34*d45^2*mt2 + 
     2*d12^2*d15*d34^2*d45^2*mt2 + 10*d12*d15^2*d34^2*d45^2*mt2 + 
     2*d12^2*d23*d34^2*d45^2*mt2 + 34*d12*d15*d23*d34^2*d45^2*mt2 + 
     30*d15^2*d23*d34^2*d45^2*mt2 - 6*d12*d23^2*d34^2*d45^2*mt2 - 
     12*d15*d23^2*d34^2*d45^2*mt2 - 2*d12*d15*d34^3*d45^2*mt2 - 
     6*d12*d23*d34^3*d45^2*mt2 - 18*d15*d23*d34^3*d45^2*mt2 + 
     4*d23^2*d34^3*d45^2*mt2 + 4*d23*d34^4*d45^2*mt2 + 
     6*d12^2*d15^3*d23*mt2^2 - 4*d15^5*d23*mt2^2 - 24*d12^2*d15^2*d23^2*
      mt2^2 - 12*d12*d15^3*d23^2*mt2^2 + 8*d15^4*d23^2*mt2^2 + 
     30*d12^2*d15*d23^3*mt2^2 + 24*d12*d15^2*d23^3*mt2^2 - 
     4*d15^3*d23^3*mt2^2 - 12*d12^2*d23^4*mt2^2 - 12*d12*d15*d23^4*mt2^2 + 
     6*d12^2*d15^3*d34*mt2^2 + 8*d12*d15^4*d34*mt2^2 + 
     2*d12^3*d15*d23*d34*mt2^2 - 4*d12*d15^3*d23*d34*mt2^2 + 
     8*d15^4*d23*d34*mt2^2 - 2*d12^3*d23^2*d34*mt2^2 + 
     6*d12^2*d15*d23^2*d34*mt2^2 + 36*d12*d15^2*d23^2*d34*mt2^2 - 
     4*d15^3*d23^2*d34*mt2^2 - 12*d12^2*d23^3*d34*mt2^2 - 
     64*d12*d15*d23^3*d34*mt2^2 - 12*d15^2*d23^3*d34*mt2^2 + 
     24*d12*d23^4*d34*mt2^2 + 8*d15*d23^4*d34*mt2^2 - 
     4*d12*d15^3*d34^2*mt2^2 - 4*d12^2*d15*d23*d34^2*mt2^2 + 
     4*d12*d15^2*d23*d34^2*mt2^2 + 2*d15^3*d23*d34^2*mt2^2 + 
     6*d12^2*d23^2*d34^2*mt2^2 - 8*d12*d15*d23^2*d34^2*mt2^2 - 
     8*d15^2*d23^2*d34^2*mt2^2 + 24*d12*d23^3*d34^2*mt2^2 + 
     30*d15*d23^3*d34^2*mt2^2 - 12*d23^4*d34^2*mt2^2 + 
     2*d12*d15*d23*d34^3*mt2^2 - 2*d15^2*d23*d34^3*mt2^2 - 
     6*d12*d23^2*d34^3*mt2^2 + 2*d15*d23^2*d34^3*mt2^2 - 
     12*d23^3*d34^3*mt2^2 + 2*d23^2*d34^4*mt2^2 - 3*d12^3*d15*d23*d45*mt2^2 - 
     30*d12^2*d15^2*d23*d45*mt2^2 - 48*d12*d15^3*d23*d45*mt2^2 - 
     12*d15^4*d23*d45*mt2^2 + 3*d12^3*d23^2*d45*mt2^2 + 
     24*d12^2*d15*d23^2*d45*mt2^2 + 44*d12*d15^2*d23^2*d45*mt2^2 + 
     8*d15^3*d23^2*d45*mt2^2 + 6*d12^2*d23^3*d45*mt2^2 + 
     4*d12*d15*d23^3*d45*mt2^2 + 4*d15^2*d23^3*d45*mt2^2 + 
     7*d12^3*d15*d34*d45*mt2^2 + 24*d12^2*d15^2*d34*d45*mt2^2 + 
     12*d12*d15^3*d34*d45*mt2^2 - 4*d15^4*d34*d45*mt2^2 + 
     5*d12^3*d23*d34*d45*mt2^2 + 62*d12^2*d15*d23*d34*d45*mt2^2 + 
     132*d12*d15^2*d23*d34*d45*mt2^2 + 48*d15^3*d23*d34*d45*mt2^2 - 
     7*d12^2*d23^2*d34*d45*mt2^2 - 16*d12*d15*d23^2*d34*d45*mt2^2 + 
     6*d15^2*d23^2*d34*d45*mt2^2 - 24*d12*d23^3*d34*d45*mt2^2 - 
     16*d15*d23^3*d34*d45*mt2^2 - 17*d12^2*d15*d34^2*d45*mt2^2 - 
     20*d12*d15^2*d34^2*d45*mt2^2 + 2*d15^3*d34^2*d45*mt2^2 - 
     22*d12^2*d23*d34^2*d45*mt2^2 - 105*d12*d15*d23*d34^2*d45*mt2^2 - 
     56*d15^2*d23*d34^2*d45*mt2^2 - 7*d12*d23^2*d34^2*d45*mt2^2 - 
     26*d15*d23^2*d34^2*d45*mt2^2 + 18*d23^3*d34^2*d45*mt2^2 + 
     10*d12*d15*d34^3*d45*mt2^2 - 2*d15^2*d34^3*d45*mt2^2 + 
     29*d12*d23*d34^3*d45*mt2^2 + 38*d15*d23*d34^3*d45*mt2^2 + 
     11*d23^2*d34^3*d45*mt2^2 - 12*d23*d34^4*d45*mt2^2 + 
     3*d12^2*d15*d23*d45^2*mt2^2 + 20*d12*d15^2*d23*d45^2*mt2^2 + 
     18*d15^3*d23*d45^2*mt2^2 - 2*d12^2*d23^2*d45^2*mt2^2 - 
     12*d12*d15*d23^2*d45^2*mt2^2 - 12*d15^2*d23^2*d45^2*mt2^2 - 
     7*d12^2*d15*d34*d45^2*mt2^2 - 18*d12*d15^2*d34*d45^2*mt2^2 - 
     8*d15^3*d34*d45^2*mt2^2 - 3*d12^2*d23*d34*d45^2*mt2^2 - 
     34*d12*d15*d23*d34*d45^2*mt2^2 - 42*d15^2*d23*d34*d45^2*mt2^2 + 
     12*d12*d23^2*d34*d45^2*mt2^2 + 18*d15*d23^2*d34*d45^2*mt2^2 + 
     d12^2*d34^2*d45^2*mt2^2 + 17*d12*d15*d34^2*d45^2*mt2^2 + 
     10*d15^2*d34^2*d45^2*mt2^2 + 14*d12*d23*d34^2*d45^2*mt2^2 + 
     37*d15*d23*d34^2*d45^2*mt2^2 - 12*d23^2*d34^2*d45^2*mt2^2 - 
     3*d12*d34^3*d45^2*mt2^2 - 8*d15*d34^3*d45^2*mt2^2 - 
     13*d23*d34^3*d45^2*mt2^2 + 2*d34^4*d45^2*mt2^2 + 6*d12*d15^3*d23*mt2^3 - 
     24*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 + 
     30*d12*d15*d23^3*mt2^3 + 8*d15^2*d23^3*mt2^3 - 12*d12*d23^4*mt2^3 - 
     4*d15*d23^4*mt2^3 + 6*d12*d15^3*d34*mt2^3 + 4*d15^4*d34*mt2^3 + 
     6*d12^2*d15*d23*d34*mt2^3 - 4*d15^3*d23*d34*mt2^3 - 
     6*d12^2*d23^2*d34*mt2^3 + 6*d12*d15*d23^2*d34*mt2^3 + 
     18*d15^2*d23^2*d34*mt2^3 - 12*d12*d23^3*d34*mt2^3 - 
     30*d15*d23^3*d34*mt2^3 + 12*d23^4*d34*mt2^3 - 2*d15^3*d34^2*mt2^3 - 
     8*d12*d15*d23*d34^2*mt2^3 + 2*d15^2*d23*d34^2*mt2^3 + 
     12*d12*d23^2*d34^2*mt2^3 - 4*d15*d23^2*d34^2*mt2^3 + 
     12*d23^3*d34^2*mt2^3 + 2*d15*d23*d34^3*mt2^3 - 6*d23^2*d34^3*mt2^3 - 
     9*d12^2*d15*d23*d45*mt2^3 - 30*d12*d15^2*d23*d45*mt2^3 - 
     20*d15^3*d23*d45*mt2^3 + 9*d12^2*d23^2*d45*mt2^3 + 
     24*d12*d15*d23^2*d45*mt2^3 + 20*d15^2*d23^2*d45*mt2^3 + 
     6*d12*d23^3*d45*mt2^3 + 2*d12^3*d34*d45*mt2^3 + 
     21*d12^2*d15*d34*d45*mt2^3 + 30*d12*d15^2*d34*d45*mt2^3 + 
     6*d15^3*d34*d45*mt2^3 + 15*d12^2*d23*d34*d45*mt2^3 + 
     76*d12*d15*d23*d34*d45*mt2^3 + 60*d15^2*d23*d34*d45*mt2^3 - 
     20*d12*d23^2*d34*d45*mt2^3 - 10*d15*d23^2*d34*d45*mt2^3 - 
     12*d23^3*d34*d45*mt2^3 - 8*d12^2*d34^2*d45*mt2^3 - 
     34*d12*d15*d34^2*d45*mt2^3 - 12*d15^2*d34^2*d45*mt2^3 - 
     44*d12*d23*d34^2*d45*mt2^3 - 65*d15*d23*d34^2*d45*mt2^3 + 
     5*d23^2*d34^2*d45*mt2^3 + 10*d12*d34^3*d45*mt2^3 + 
     10*d15*d34^3*d45*mt2^3 + 29*d23*d34^3*d45*mt2^3 - 4*d34^4*d45*mt2^3 + 
     6*d12*d15*d23*d45^2*mt2^3 + 10*d15^2*d23*d45^2*mt2^3 - 
     4*d12*d23^2*d45^2*mt2^3 - 6*d15*d23^2*d45^2*mt2^3 - 
     2*d12^2*d34*d45^2*mt2^3 - 14*d12*d15*d34*d45^2*mt2^3 - 
     12*d15^2*d34*d45^2*mt2^3 - 6*d12*d23*d34*d45^2*mt2^3 - 
     22*d15*d23*d34*d45^2*mt2^3 + 10*d23^2*d34*d45^2*mt2^3 + 
     8*d12*d34^2*d45^2*mt2^3 + 15*d15*d34^2*d45^2*mt2^3 + 
     12*d23*d34^2*d45^2*mt2^3 - 7*d34^3*d45^2*mt2^3 + 2*d15^3*d23*mt2^4 - 
     8*d15^2*d23^2*mt2^4 + 10*d15*d23^3*mt2^4 - 4*d23^4*mt2^4 + 
     2*d15^3*d34*mt2^4 + 6*d12*d15*d23*d34*mt2^4 - 6*d12*d23^2*d34*mt2^4 + 
     2*d15*d23^2*d34*mt2^4 - 4*d23^3*d34*mt2^4 - 4*d15*d23*d34^2*mt2^4 + 
     6*d23^2*d34^2*mt2^4 - 9*d12*d15*d23*d45*mt2^4 - 10*d15^2*d23*d45*mt2^4 + 
     9*d12*d23^2*d45*mt2^4 + 8*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 + 
     6*d12^2*d34*d45*mt2^4 + 21*d12*d15*d34*d45*mt2^4 + 
     12*d15^2*d34*d45*mt2^4 + 15*d12*d23*d34*d45*mt2^4 + 
     30*d15*d23*d34*d45*mt2^4 - 11*d23^2*d34*d45*mt2^4 - 
     16*d12*d34^2*d45*mt2^4 - 17*d15*d34^2*d45*mt2^4 - 
     22*d23*d34^2*d45*mt2^4 + 10*d34^3*d45*mt2^4 + 3*d15*d23*d45^2*mt2^4 - 
     2*d23^2*d45^2*mt2^4 - 4*d12*d34*d45^2*mt2^4 - 7*d15*d34*d45^2*mt2^4 - 
     3*d23*d34*d45^2*mt2^4 + 7*d34^2*d45^2*mt2^4 + 2*d15*d23*d34*mt2^5 - 
     2*d23^2*d34*mt2^5 - 3*d15*d23*d45*mt2^5 + 3*d23^2*d45*mt2^5 + 
     6*d12*d34*d45*mt2^5 + 7*d15*d34*d45*mt2^5 + 5*d23*d34*d45*mt2^5 - 
     8*d34^2*d45*mt2^5 - 2*d34*d45^2*mt2^5 + 2*d34*d45*mt2^6)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((4*d12^2*d15^5*d23 - 12*d12^2*d15^4*d23^2 + 12*d12^2*d15^3*d23^3 - 
     4*d12^2*d15^2*d23^4 + 4*d12^3*d15^3*d23*d34 - 4*d12^3*d15^2*d23^2*d34 + 
     12*d12^2*d15^3*d23^2*d34 + 12*d12*d15^4*d23^2*d34 - 
     12*d12^2*d15^2*d23^3*d34 - 16*d12*d15^3*d23^3*d34 + 
     4*d12*d15^2*d23^4*d34 - 4*d12^2*d15^3*d23*d34^2 - 
     16*d12*d15^3*d23^2*d34^2 + 12*d12*d15^2*d23^3*d34^2 + 
     4*d12*d15^2*d23^2*d34^3 + 4*d12^3*d15^3*d23*d45 + 
     8*d12^2*d15^4*d23*d45 - 4*d12*d15^5*d23*d45 - 4*d12^3*d15^2*d23^2*d45 - 
     4*d12^2*d15^3*d23^2*d45 + 16*d12*d15^4*d23^2*d45 - 
     4*d12^2*d15^2*d23^3*d45 - 12*d12*d15^3*d23^3*d45 - 
     12*d12^2*d15^3*d23*d34*d45 + 4*d12*d15^4*d23*d34*d45 + 
     12*d12^2*d15^2*d23^2*d34*d45 - 12*d12*d15^3*d23^2*d34*d45 + 
     8*d12*d15^2*d23^3*d34*d45 + 4*d12^2*d15^2*d23*d34^2*d45 + 
     4*d12*d15^3*d23*d34^2*d45 - 4*d12*d15^2*d23^2*d34^2*d45 - 
     4*d12*d15^2*d23*d34^3*d45 - 4*d12^2*d15^3*d23*d45^2 - 
     8*d12*d15^4*d23*d45^2 + 8*d12^2*d15^2*d23^2*d45^2 + 
     12*d12*d15^3*d23^2*d45^2 + 4*d12^2*d15^2*d23*d34*d45^2 + 
     16*d12*d15^3*d23*d34*d45^2 - 12*d12*d15^2*d23^2*d34*d45^2 - 
     8*d12*d15^2*d23*d34^2*d45^2 - 2*d12^3*d15^3*d23*mt2 + 
     8*d12*d15^5*d23*mt2 + 6*d12^3*d15^2*d23^2*mt2 - 24*d12*d15^4*d23^2*mt2 - 
     6*d12^3*d15*d23^3*mt2 + 24*d12*d15^3*d23^3*mt2 + 2*d12^3*d23^4*mt2 - 
     8*d12*d15^2*d23^4*mt2 + 2*d12^3*d15^3*d34*mt2 + 
     2*d12^3*d15^2*d23*d34*mt2 + 18*d12^2*d15^3*d23*d34*mt2 - 
     6*d12^3*d15*d23^2*d34*mt2 - 24*d12^2*d15^2*d23^2*d34*mt2 + 
     24*d12*d15^3*d23^2*d34*mt2 + 12*d15^4*d23^2*d34*mt2 + 
     2*d12^3*d23^3*d34*mt2 + 12*d12^2*d15*d23^3*d34*mt2 - 
     24*d12*d15^2*d23^3*d34*mt2 - 16*d15^3*d23^3*d34*mt2 - 
     6*d12^2*d23^4*d34*mt2 + 4*d15^2*d23^4*d34*mt2 - 
     2*d12^2*d15^3*d34^2*mt2 - 8*d12^2*d15^2*d23*d34^2*mt2 - 
     14*d12*d15^3*d23*d34^2*mt2 + 12*d12^2*d15*d23^2*d34^2*mt2 + 
     4*d12*d15^2*d23^2*d34^2*mt2 - 16*d15^3*d23^2*d34^2*mt2 - 
     6*d12^2*d23^3*d34^2*mt2 - 6*d12*d15*d23^3*d34^2*mt2 + 
     12*d15^2*d23^3*d34^2*mt2 + 6*d12*d23^4*d34^2*mt2 + 
     6*d12*d15^2*d23*d34^3*mt2 - 6*d12*d15*d23^2*d34^3*mt2 + 
     6*d15^2*d23^2*d34^3*mt2 + 6*d12*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 - 
     2*d23^3*d34^4*mt2 + 4*d12^3*d15^2*d23*d45*mt2 + 
     20*d12^2*d15^3*d23*d45*mt2 + 16*d12*d15^4*d23*d45*mt2 - 
     4*d15^5*d23*d45*mt2 - 4*d12^3*d15*d23^2*d45*mt2 - 
     22*d12^2*d15^2*d23^2*d45*mt2 - 8*d12*d15^3*d23^2*d45*mt2 + 
     16*d15^4*d23^2*d45*mt2 + 2*d12^2*d15*d23^3*d45*mt2 - 
     8*d12*d15^2*d23^3*d45*mt2 - 12*d15^3*d23^3*d45*mt2 - 
     4*d12^2*d15^3*d34*d45*mt2 - 16*d12^2*d15^2*d23*d34*d45*mt2 - 
     30*d12*d15^3*d23*d34*d45*mt2 + 4*d15^4*d23*d34*d45*mt2 + 
     16*d12^2*d15*d23^2*d34*d45*mt2 + 22*d12*d15^2*d23^2*d34*d45*mt2 - 
     12*d15^3*d23^2*d34*d45*mt2 + 4*d12^2*d23^3*d34*d45*mt2 + 
     8*d12*d15*d23^3*d34*d45*mt2 + 8*d15^2*d23^3*d34*d45*mt2 + 
     2*d12^2*d15^2*d34^2*d45*mt2 + 2*d12*d15^3*d34^2*d45*mt2 + 
     6*d12^2*d15*d23*d34^2*d45*mt2 + 20*d12*d15^2*d23*d34^2*d45*mt2 - 
     2*d15^3*d23*d34^2*d45*mt2 + 4*d12^2*d23^2*d34^2*d45*mt2 - 
     2*d12*d15*d23^2*d34^2*d45*mt2 + 12*d15^2*d23^2*d34^2*d45*mt2 - 
     8*d12*d23^3*d34^2*d45*mt2 - 10*d15*d23^3*d34^2*d45*mt2 - 
     2*d12*d15^2*d34^3*d45*mt2 - 6*d12*d15*d23*d34^3*d45*mt2 + 
     2*d15^2*d23*d34^3*d45*mt2 - 8*d12*d23^2*d34^3*d45*mt2 - 
     10*d15*d23^2*d34^3*d45*mt2 + 4*d23^3*d34^3*d45*mt2 + 
     4*d23^2*d34^4*d45*mt2 - 4*d12^2*d15^2*d23*d45^2*mt2 - 
     14*d12*d15^3*d23*d45^2*mt2 - 8*d15^4*d23*d45^2*mt2 + 
     8*d12^2*d15*d23^2*d45^2*mt2 + 24*d12*d15^2*d23^2*d45^2*mt2 + 
     12*d15^3*d23^2*d45^2*mt2 + 2*d12*d15^3*d34*d45^2*mt2 + 
     4*d12^2*d15*d23*d34*d45^2*mt2 + 26*d12*d15^2*d23*d34*d45^2*mt2 + 
     16*d15^3*d23*d34*d45^2*mt2 - 18*d12*d15*d23^2*d34*d45^2*mt2 - 
     12*d15^2*d23^2*d34*d45^2*mt2 - 2*d12*d15^2*d34^2*d45^2*mt2 - 
     14*d12*d15*d23*d34^2*d45^2*mt2 - 16*d15^2*d23*d34^2*d45^2*mt2 + 
     2*d12*d23^2*d34^2*d45^2*mt2 + 10*d15*d23^2*d34^2*d45^2*mt2 + 
     2*d12*d23*d34^3*d45^2*mt2 + 10*d15*d23*d34^3*d45^2*mt2 - 
     2*d23^2*d34^3*d45^2*mt2 - 2*d23*d34^4*d45^2*mt2 - 
     6*d12^2*d15^3*d23*mt2^2 + 4*d15^5*d23*mt2^2 + 18*d12^2*d15^2*d23^2*
      mt2^2 - 12*d15^4*d23^2*mt2^2 - 18*d12^2*d15*d23^3*mt2^2 + 
     12*d15^3*d23^3*mt2^2 + 6*d12^2*d23^4*mt2^2 - 4*d15^2*d23^4*mt2^2 + 
     2*d12^3*d15^2*d34*mt2^2 + 6*d12^2*d15^3*d34*mt2^2 - 
     3*d12^3*d15*d23*d34*mt2^2 + 6*d12^2*d15^2*d23*d34*mt2^2 + 
     24*d12*d15^3*d23*d34*mt2^2 + d12^3*d23^2*d34*mt2^2 - 
     18*d12^2*d15*d23^2*d34*mt2^2 - 36*d12*d15^2*d23^2*d34*mt2^2 + 
     12*d15^3*d23^2*d34*mt2^2 + 6*d12^2*d23^3*d34*mt2^2 + 
     24*d12*d15*d23^3*d34*mt2^2 - 12*d15^2*d23^3*d34*mt2^2 - 
     12*d12*d23^4*d34*mt2^2 - 4*d12^2*d15^2*d34^2*mt2^2 - 
     4*d12*d15^3*d34^2*mt2^2 + 6*d12^2*d15*d23*d34^2*mt2^2 - 
     16*d12*d15^2*d23*d34^2*mt2^2 - 10*d15^3*d23*d34^2*mt2^2 - 
     3*d12^2*d23^2*d34^2*mt2^2 + 24*d12*d15*d23^2*d34^2*mt2^2 + 
     4*d15^2*d23^2*d34^2*mt2^2 - 12*d12*d23^3*d34^2*mt2^2 - 
     6*d15*d23^3*d34^2*mt2^2 + 6*d23^4*d34^2*mt2^2 + 
     2*d12*d15^2*d34^3*mt2^2 - 3*d12*d15*d23*d34^3*mt2^2 + 
     6*d15^2*d23*d34^3*mt2^2 + 3*d12*d23^2*d34^3*mt2^2 - 
     6*d15*d23^2*d34^3*mt2^2 + 6*d23^3*d34^3*mt2^2 - d23^2*d34^4*mt2^2 + 
     d12^3*d15*d23*d45*mt2^2 + 12*d12^2*d15^2*d23*d45*mt2^2 + 
     28*d12*d15^3*d23*d45*mt2^2 + 8*d15^4*d23*d45*mt2^2 - 
     d12^3*d23^2*d45*mt2^2 - 12*d12^2*d15*d23^2*d45*mt2^2 - 
     32*d12*d15^2*d23^2*d45*mt2^2 - 4*d15^3*d23^2*d45*mt2^2 + 
     4*d12*d15*d23^3*d45*mt2^2 - 4*d15^2*d23^3*d45*mt2^2 - 
     4*d12^2*d15^2*d34*d45*mt2^2 - 8*d12*d15^3*d34*d45*mt2^2 - 
     3*d12^2*d15*d23*d34*d45*mt2^2 - 32*d12*d15^2*d23*d34*d45*mt2^2 - 
     18*d15^3*d23*d34*d45*mt2^2 + 7*d12^2*d23^2*d34*d45*mt2^2 + 
     32*d12*d15*d23^2*d34*d45*mt2^2 + 10*d15^2*d23^2*d34*d45*mt2^2 + 
     8*d12*d23^3*d34*d45*mt2^2 + 8*d15*d23^3*d34*d45*mt2^2 + 
     3*d12^2*d15*d34^2*d45*mt2^2 + 8*d12*d15^2*d34^2*d45*mt2^2 + 
     2*d15^3*d34^2*d45*mt2^2 + 6*d12^2*d23*d34^2*d45*mt2^2 + 
     21*d12*d15*d23*d34^2*d45*mt2^2 + 16*d15^2*d23*d34^2*d45*mt2^2 - 
     3*d12*d23^2*d34^2*d45*mt2^2 - 2*d15*d23^2*d34^2*d45*mt2^2 - 
     8*d23^3*d34^2*d45*mt2^2 - 3*d12*d15*d34^3*d45*mt2^2 - 
     12*d12*d23*d34^3*d45*mt2^2 - 13*d15*d23*d34^3*d45*mt2^2 - 
     3*d23^2*d34^3*d45*mt2^2 + 6*d23*d34^4*d45*mt2^2 - 
     d12^2*d15*d23*d45^2*mt2^2 - 8*d12*d15^2*d23*d45^2*mt2^2 - 
     10*d15^3*d23*d45^2*mt2^2 + 2*d12^2*d23^2*d45^2*mt2^2 + 
     16*d12*d15*d23^2*d45^2*mt2^2 + 16*d15^2*d23^2*d45^2*mt2^2 + 
     2*d12*d15^2*d34*d45^2*mt2^2 + 2*d15^3*d34*d45^2*mt2^2 + 
     d12^2*d23*d34*d45^2*mt2^2 + 14*d12*d15*d23*d34*d45^2*mt2^2 + 
     22*d15^2*d23*d34*d45^2*mt2^2 - 8*d12*d23^2*d34*d45^2*mt2^2 - 
     18*d15*d23^2*d34*d45^2*mt2^2 - 3*d12*d15*d34^2*d45^2*mt2^2 - 
     2*d15^2*d34^2*d45^2*mt2^2 - 6*d12*d23*d34^2*d45^2*mt2^2 - 
     19*d15*d23*d34^2*d45^2*mt2^2 + 8*d23^2*d34^2*d45^2*mt2^2 + 
     d12*d34^3*d45^2*mt2^2 + 3*d15*d34^3*d45^2*mt2^2 + 
     7*d23*d34^3*d45^2*mt2^2 - d34^4*d45^2*mt2^2 - 6*d12*d15^3*d23*mt2^3 + 
     18*d12*d15^2*d23^2*mt2^3 - 18*d12*d15*d23^3*mt2^3 + 6*d12*d23^4*mt2^3 + 
     6*d12^2*d15^2*d34*mt2^3 + 6*d12*d15^3*d34*mt2^3 - 
     9*d12^2*d15*d23*d34*mt2^3 + 6*d12*d15^2*d23*d34*mt2^3 + 
     10*d15^3*d23*d34*mt2^3 + 3*d12^2*d23^2*d34*mt2^3 - 
     18*d12*d15*d23^2*d34*mt2^3 - 16*d15^2*d23^2*d34*mt2^3 + 
     6*d12*d23^3*d34*mt2^3 + 12*d15*d23^3*d34*mt2^3 - 6*d23^4*d34*mt2^3 - 
     8*d12*d15^2*d34^2*mt2^3 - 2*d15^3*d34^2*mt2^3 + 
     12*d12*d15*d23*d34^2*mt2^3 - 8*d15^2*d23*d34^2*mt2^3 - 
     6*d12*d23^2*d34^2*mt2^3 + 12*d15*d23^2*d34^2*mt2^3 - 
     6*d23^3*d34^2*mt2^3 + 2*d15^2*d34^3*mt2^3 - 3*d15*d23*d34^3*mt2^3 + 
     3*d23^2*d34^3*mt2^3 + 3*d12^2*d15*d23*d45*mt2^3 + 
     12*d12*d15^2*d23*d45*mt2^3 + 12*d15^3*d23*d45*mt2^3 - 
     3*d12^2*d23^2*d45*mt2^3 - 12*d12*d15*d23^2*d45*mt2^3 - 
     14*d15^2*d23^2*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 - 
     8*d12*d15^2*d34*d45*mt2^3 - 4*d15^3*d34*d45*mt2^3 - 
     6*d12*d15*d23*d34*d45*mt2^3 - 16*d15^2*d23*d34*d45*mt2^3 + 
     14*d12*d23^2*d34*d45*mt2^3 + 16*d15*d23^2*d34*d45*mt2^3 + 
     4*d23^3*d34*d45*mt2^3 + 2*d12^2*d34^2*d45*mt2^3 + 
     6*d12*d15*d34^2*d45*mt2^3 + 6*d15^2*d34^2*d45*mt2^3 + 
     12*d12*d23*d34^2*d45*mt2^3 + 15*d15*d23*d34^2*d45*mt2^3 - 
     7*d23^2*d34^2*d45*mt2^3 - 4*d12*d34^3*d45*mt2^3 - 
     3*d15*d34^3*d45*mt2^3 - 12*d23*d34^3*d45*mt2^3 + 2*d34^4*d45*mt2^3 - 
     2*d12*d15*d23*d45^2*mt2^3 - 4*d15^2*d23*d45^2*mt2^3 + 
     4*d12*d23^2*d45^2*mt2^3 + 8*d15*d23^2*d45^2*mt2^3 + 
     2*d15^2*d34*d45^2*mt2^3 + 2*d12*d23*d34*d45^2*mt2^3 + 
     10*d15*d23*d34*d45^2*mt2^3 - 8*d23^2*d34*d45^2*mt2^3 - 
     2*d12*d34^2*d45^2*mt2^3 - 3*d15*d34^2*d45^2*mt2^3 - 
     6*d23*d34^2*d45^2*mt2^3 + 3*d34^3*d45^2*mt2^3 - 2*d15^3*d23*mt2^4 + 
     6*d15^2*d23^2*mt2^4 - 6*d15*d23^3*mt2^4 + 2*d23^4*mt2^4 + 
     6*d12*d15^2*d34*mt2^4 + 2*d15^3*d34*mt2^4 - 9*d12*d15*d23*d34*mt2^4 + 
     2*d15^2*d23*d34*mt2^4 + 3*d12*d23^2*d34*mt2^4 - 6*d15*d23^2*d34*mt2^4 + 
     2*d23^3*d34*mt2^4 - 4*d15^2*d34^2*mt2^4 + 6*d15*d23*d34^2*mt2^4 - 
     3*d23^2*d34^2*mt2^4 + 3*d12*d15*d23*d45*mt2^4 + 4*d15^2*d23*d45*mt2^4 - 
     3*d12*d23^2*d45*mt2^4 - 4*d15*d23^2*d45*mt2^4 - 4*d15^2*d34*d45*mt2^4 - 
     3*d15*d23*d34*d45*mt2^4 + 7*d23^2*d34*d45*mt2^4 + 
     4*d12*d34^2*d45*mt2^4 + 3*d15*d34^2*d45*mt2^4 + 6*d23*d34^2*d45*mt2^4 - 
     4*d34^3*d45*mt2^4 - d15*d23*d45^2*mt2^4 + 2*d23^2*d45^2*mt2^4 + 
     d23*d34*d45^2*mt2^4 - 2*d34^2*d45^2*mt2^4 + 2*d15^2*d34*mt2^5 - 
     3*d15*d23*d34*mt2^5 + d23^2*d34*mt2^5 + d15*d23*d45*mt2^5 - 
     d23^2*d45*mt2^5 + 2*d34^2*d45*mt2^5)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)))}, 
 {0, (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 0, 0, 
  (-4*d23*(d15 - 2*d23 - d34))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 0, 0, 
  (2*d34*(2*d23 + mt2))/((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 
  (-2*d23*(d15^2 - 3*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))/
   (d15*(d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))/
   (d15*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*(d15*d23 - d15*d45 - d45*mt2))/
   (d15*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 0, 
  (-4*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (-2*d15^2 + 2*d15*d23 - 2*d15*d45 - d45*mt2), 0, 0, 
  (2*(d15*d23 - d23^2 + d15*d45 + d23*d45 + d45*mt2))/
   ((d15 - d23)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (2*(2*d15 - d23 + d45))/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*d45*(2*d15^2 + 2*d15*mt2 - d23*mt2))/(d15*(d15 - d23)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*(d15*d23 - d15*d45 - d45*mt2))/(d15*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2))}, {0, 0, 0, 0, 
  (-2*(d12 - d34 + mt2)*(d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + mt2^2))/
   (d15*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
     4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
     d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (4*(d12 + mt2)*(3*d12*d15 + 2*d15^2 - d12*d34 - 3*d15*d34 + d34^2 + 
     2*d12*mt2 + 3*d15*mt2 - 3*d34*mt2 + 2*mt2^2))/
   ((2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d34 + mt2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 
  (2*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), 0, (-2*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 
  (2*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), (-2*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, (2*(d15 - d34))/(d15^2 - 2*d15*d34 + d34^2 - 
    2*d34*mt2), 0, 0, 0, 0, -(1/Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 
  0, (3*d15 - d34 + 2*mt2)/((2*d15 + mt2)*
    Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 
  -2/Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d15 + mt2))/
   (d15*(2*d15 + mt2)), 2/d15}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T1/DEQs_T1/dd23_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^3*d15^3 - d12^3*d15*d23^2 + 2*d12^2*d15*d23^2*d34 - 
     d12*d15*d23^2*d34^2 - 2*d12^2*d15^3*d45 + 2*d12^2*d15^2*d34*d45 + 
     d12*d15^3*d45^2 - 2*d12*d15^2*d34*d45^2 + d12*d15*d34^2*d45^2 + 
     3*d12^2*d15^3*mt2 - 3*d12^2*d15*d23^2*mt2 + 4*d12*d15*d23^2*d34*mt2 - 
     d15*d23^2*d34^2*mt2 - 4*d12*d15^3*d45*mt2 + d12^2*d15*d34*d45*mt2 + 
     4*d12*d15^2*d34*d45*mt2 + d12^2*d23*d34*d45*mt2 - 
     d12*d15*d34^2*d45*mt2 - 2*d12*d23*d34^2*d45*mt2 + d23*d34^3*d45*mt2 + 
     d15^3*d45^2*mt2 - d12*d15*d34*d45^2*mt2 - 2*d15^2*d34*d45^2*mt2 + 
     d12*d34^2*d45^2*mt2 + 2*d15*d34^2*d45^2*mt2 - d34^3*d45^2*mt2 + 
     3*d12*d15^3*mt2^2 - 3*d12*d15*d23^2*mt2^2 + 2*d15*d23^2*d34*mt2^2 - 
     2*d15^3*d45*mt2^2 + 2*d12*d15*d34*d45*mt2^2 + 2*d15^2*d34*d45*mt2^2 + 
     2*d12*d23*d34*d45*mt2^2 - d15*d34^2*d45*mt2^2 - 2*d23*d34^2*d45*mt2^2 - 
     d15*d34*d45^2*mt2^2 + d34^2*d45^2*mt2^2 + d15^3*mt2^3 - 
     d15*d23^2*mt2^3 + d15*d34*d45*mt2^3 + d23*d34*d45*mt2^3))/
   ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((2*d12^2*d15^2*d23^2 - 2*d12^2*d15*d23^3 - 4*d12^2*d15*d23^2*d34 - 
     4*d12*d15^2*d23^2*d34 + 2*d12*d15*d23^3*d34 + 4*d12*d15*d23^2*d34^2 - 
     2*d12*d15^2*d23^2*d45 + 2*d12*d15*d23^2*d34*d45 + 
     4*d12*d15^2*d23^2*mt2 - 4*d12*d15*d23^3*mt2 + d12^2*d15^2*d34*mt2 - 
     3*d12^2*d15*d23*d34*mt2 - 8*d12*d15*d23^2*d34*mt2 - 
     4*d15^2*d23^2*d34*mt2 + 2*d15*d23^3*d34*mt2 + 3*d12*d15*d23*d34^2*mt2 + 
     4*d15*d23^2*d34^2*mt2 - 2*d15^2*d23^2*d45*mt2 - 
     2*d12*d15^2*d34*d45*mt2 + 3*d12*d15*d23*d34*d45*mt2 + 
     2*d12*d23^2*d34*d45*mt2 + 2*d15*d23^2*d34*d45*mt2 + 
     2*d12*d15*d34^2*d45*mt2 + 3*d12*d23*d34^2*d45*mt2 + 
     3*d15*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 - 3*d23*d34^3*d45*mt2 + 
     d15^2*d34*d45^2*mt2 - 2*d15*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 + 
     2*d15^2*d23^2*mt2^2 - 2*d15*d23^3*mt2^2 + 2*d12*d15^2*d34*mt2^2 - 
     6*d12*d15*d23*d34*mt2^2 - 4*d15*d23^2*d34*mt2^2 + 
     3*d15*d23*d34^2*mt2^2 - 2*d15^2*d34*d45*mt2^2 + 
     3*d15*d23*d34*d45*mt2^2 + 2*d23^2*d34*d45*mt2^2 + 
     2*d12*d34^2*d45*mt2^2 + 2*d15*d34^2*d45*mt2^2 + 3*d23*d34^2*d45*mt2^2 - 
     2*d34^3*d45*mt2^2 - 2*d34^2*d45^2*mt2^2 + d15^2*d34*mt2^3 - 
     3*d15*d23*d34*mt2^3 + 2*d34^2*d45*mt2^3)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     (2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-(d12^2*d15^2) + d12^2*d15*d23 - d12*d15*d23*d34 + d12*d15^2*d45 - 
     d12*d15*d34*d45 - 2*d12*d15^2*mt2 + 2*d12*d15*d23*mt2 - 
     d15*d23*d34*mt2 + d15^2*d45*mt2 - d12*d34*d45*mt2 - d15*d34*d45*mt2 + 
     d34^2*d45*mt2 - d15^2*mt2^2 + d15*d23*mt2^2 - d34*d45*mt2^2)/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(2*d12^2*d15^3 - 2*d12^2*d15^2*d23 + 2*d12*d15^2*d23*d34 + 
      2*d12^2*d15^2*d45 - 2*d12*d15^3*d45 + 2*d12^2*d15*d23*d45 + 
      4*d12*d15^2*d23*d45 + 2*d12*d15^2*d34*d45 - 2*d12*d15*d23*d34*d45 - 
      2*d12*d15^2*d45^2 + 2*d12*d15*d34*d45^2 + 4*d12*d15^3*mt2 - 
      4*d12*d15^2*d23*mt2 + 2*d15^2*d23*d34*mt2 + d12^2*d15*d45*mt2 + 
      4*d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 + d12^2*d23*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 4*d15^2*d23*d45*mt2 + d12*d15*d34*d45*mt2 + 
      2*d15^2*d34*d45*mt2 - 2*d12*d23*d34*d45*mt2 - 2*d15*d23*d34*d45*mt2 - 
      2*d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 - d12*d15*d45^2*mt2 - 
      2*d15^2*d45^2*mt2 + d12*d34*d45^2*mt2 + d15*d34*d45^2*mt2 - 
      d34^2*d45^2*mt2 + 2*d15^3*mt2^2 - 2*d15^2*d23*mt2^2 + 
      2*d12*d15*d45*mt2^2 + 2*d15^2*d45*mt2^2 + 2*d12*d23*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15*d34*d45*mt2^2 - 2*d23*d34*d45*mt2^2 - 
      d15*d45^2*mt2^2 + d34*d45^2*mt2^2 + d15*d45*mt2^3 + d23*d45*mt2^3))/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15*d23 + 
      2*d15*d23*mt2 - d34*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (d15*(d12 + mt2)*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
     d15*mt2 + d23*mt2))/((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -(((d12 + mt2)*(4*d12^3*d15*d23^2 + 2*d12^2*d15^2*d23^2 + 
      2*d12^2*d15*d23^3 - 4*d12^2*d15*d23^2*d34 - 2*d12*d15*d23^3*d34 - 
      4*d12^2*d15*d23^2*d45 - 2*d12*d15^2*d23^2*d45 + 
      2*d12*d15*d23^2*d34*d45 - d12^3*d15^2*mt2 + 3*d12^3*d15*d23*mt2 + 
      12*d12^2*d15*d23^2*mt2 + 4*d12*d15^2*d23^2*mt2 + 4*d12*d15*d23^3*mt2 - 
      3*d12^2*d15*d23*d34*mt2 - 8*d12*d15*d23^2*d34*mt2 - 
      2*d15*d23^3*d34*mt2 + 3*d12^2*d15^2*d45*mt2 - 6*d12^2*d15*d23*d45*mt2 - 
      8*d12*d15*d23^2*d45*mt2 - 2*d15^2*d23^2*d45*mt2 - 
      2*d12^2*d15*d34*d45*mt2 - 3*d12^2*d23*d34*d45*mt2 - 
      2*d12*d23^2*d34*d45*mt2 + 2*d15*d23^2*d34*d45*mt2 + 
      3*d12*d23*d34^2*d45*mt2 + 2*d23^2*d34^2*d45*mt2 - 
      3*d12*d15^2*d45^2*mt2 + 3*d12*d15*d23*d45^2*mt2 + 
      4*d12*d15*d34*d45^2*mt2 + 3*d12*d23*d34*d45^2*mt2 + 
      3*d15*d23*d34*d45^2*mt2 - d12*d34^2*d45^2*mt2 - 3*d23*d34^2*d45^2*mt2 + 
      d15^2*d45^3*mt2 - 2*d15*d34*d45^3*mt2 + d34^2*d45^3*mt2 - 
      3*d12^2*d15^2*mt2^2 + 9*d12^2*d15*d23*mt2^2 + 12*d12*d15*d23^2*mt2^2 + 
      2*d15^2*d23^2*mt2^2 + 2*d15*d23^3*mt2^2 - 6*d12*d15*d23*d34*mt2^2 - 
      4*d15*d23^2*d34*mt2^2 + 6*d12*d15^2*d45*mt2^2 - 
      12*d12*d15*d23*d45*mt2^2 - 4*d15*d23^2*d45*mt2^2 - 
      2*d12^2*d34*d45*mt2^2 - 4*d12*d15*d34*d45*mt2^2 - 
      6*d12*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 + 
      2*d12*d34^2*d45*mt2^2 + 3*d23*d34^2*d45*mt2^2 - 3*d15^2*d45^2*mt2^2 + 
      3*d15*d23*d45^2*mt2^2 + 4*d12*d34*d45^2*mt2^2 + 4*d15*d34*d45^2*mt2^2 + 
      3*d23*d34*d45^2*mt2^2 - 3*d34^2*d45^2*mt2^2 - 2*d34*d45^3*mt2^2 - 
      3*d12*d15^2*mt2^3 + 9*d12*d15*d23*mt2^3 + 4*d15*d23^2*mt2^3 - 
      3*d15*d23*d34*mt2^3 + 3*d15^2*d45*mt2^3 - 6*d15*d23*d45*mt2^3 - 
      4*d12*d34*d45*mt2^3 - 2*d15*d34*d45*mt2^3 - 3*d23*d34*d45*mt2^3 + 
      2*d34^2*d45*mt2^3 + 4*d34*d45^2*mt2^3 - d15^2*mt2^4 + 3*d15*d23*mt2^4 - 
      2*d34*d45*mt2^4))/((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  (-2*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
     d15*mt2 - d23*mt2)*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (2*(-2*d12^3*d15^3*d23 + 6*d12^3*d15^2*d23^2 - 4*d12^3*d15*d23^3 + 
     2*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 6*d12^2*d15^2*d23^2*d34 + 
     4*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     2*d12^3*d15^3*d45 - 8*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 + 
     6*d12^3*d15*d23^2*d45 - 12*d12^2*d15^2*d23^2*d45 + 
     6*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 
     4*d12^2*d15^2*d23*d34*d45 - 6*d12^2*d15*d23^2*d34*d45 + 
     6*d12*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^3*d34*d45 + 
     2*d12^3*d15^2*d45^2 - 4*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 
     14*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 - 
     6*d12^2*d15*d23^2*d45^2 + 6*d12*d15^2*d23^2*d45^2 + 
     2*d12^2*d15^2*d34*d45^2 - 4*d12^2*d15^2*d45^3 + 2*d12*d15^3*d45^3 + 
     2*d12^2*d15*d23*d45^3 - 6*d12*d15^2*d23*d45^3 + 2*d12^2*d15*d34*d45^3 - 
     2*d12*d15^2*d34*d45^3 + 4*d12*d15*d23*d34*d45^3 + 2*d12*d15^2*d45^4 - 
     2*d12*d15*d34*d45^4 - 2*d12^3*d15^3*mt2 + 5*d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 - 12*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - 4*d12^2*d15^2*d23*d34*
      mt2 + 3*d12^2*d15*d23^2*d34*mt2 - 12*d12*d15^2*d23^2*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 
     3*d12^3*d15^2*d45*mt2 + 8*d12^2*d15^3*d45*mt2 - 
     29*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 18*d12^2*d15*d23^2*d45*mt2 - 
     24*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     12*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 + 8*d12*d15^2*d23*d34*d45*mt2 - 
     3*d12^2*d23^2*d34*d45*mt2 - 6*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     4*d15*d23^3*d34*d45*mt2 + d12^3*d15*d45^2*mt2 + 
     11*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - d12^3*d23*d45^2*mt2 - 
     2*d12^2*d15*d23*d45^2*mt2 + 27*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12^2*d23^2*d45^2*mt2 - 
     9*d12*d15*d23^2*d45^2*mt2 + 6*d15^2*d23^2*d45^2*mt2 - 
     d12^2*d15*d34*d45^2*mt2 + 2*d12^2*d23*d34*d45^2*mt2 - 
     4*d12*d15*d23*d34*d45^2*mt2 - 4*d15^2*d23*d34*d45^2*mt2 + 
     3*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 - 
     2*d12^2*d15*d45^3*mt2 - 9*d12*d15^2*d45^3*mt2 + d12^2*d23*d45^3*mt2 - 
     5*d15^2*d23*d45^3*mt2 + d12^2*d34*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     2*d15^2*d34*d45^3*mt2 - 2*d15*d23*d34*d45^3*mt2 + d12*d15*d45^4*mt2 + 
     d15^2*d45^4*mt2 - d12*d34*d45^4*mt2 + d15*d34*d45^4*mt2 - 
     6*d12^2*d15^3*mt2^2 + 15*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 
     9*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 - 
     12*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
     8*d12*d15^2*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - 
     2*d12^3*d15*d45*mt2^2 - 9*d12^2*d15^2*d45*mt2^2 + 
     10*d12*d15^3*d45*mt2^2 + 2*d12^3*d23*d45*mt2^2 - 
     34*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 + 
     9*d12^2*d23^2*d45*mt2^2 + 18*d12*d15*d23^2*d45*mt2^2 - 
     12*d15^2*d23^2*d45*mt2^2 + 4*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 + 2*d12^2*d15*d34*d45*mt2^2 - 
     2*d12^2*d23*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
     4*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 + 7*d12^2*d15*d45^2*mt2^2 + 
     16*d12*d15^2*d45^2*mt2^2 - 2*d15^3*d45^2*mt2^2 - 
     5*d12^2*d23*d45^2*mt2^2 + 2*d12*d15*d23*d45^2*mt2^2 + 
     13*d15^2*d23*d45^2*mt2^2 - 6*d12*d23^2*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 - 6*d12*d15*d34*d45^2*mt2^2 - 
     2*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 - 
     4*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     6*d12*d15*d45^3*mt2^2 - 5*d15^2*d45^3*mt2^2 + 2*d12*d23*d45^3*mt2^2 - 
     2*d15*d23*d45^3*mt2^2 + 2*d15*d34*d45^3*mt2^2 - 2*d23*d34*d45^3*mt2^2 + 
     d15*d45^4*mt2^2 + d34*d45^4*mt2^2 - 6*d12*d15^3*mt2^3 + 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 4*d15*d23^3*mt2^3 - 4*d15^2*d23*d34*mt2^3 + 
     3*d15*d23^2*d34*mt2^3 - 6*d12^2*d15*d45*mt2^3 - 9*d12*d15^2*d45*mt2^3 + 
     4*d15^3*d45*mt2^3 + 6*d12^2*d23*d45*mt2^3 - 13*d15^2*d23*d45*mt2^3 + 
     9*d12*d23^2*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 + 2*d23^3*d45*mt2^3 + 
     4*d12*d15*d34*d45*mt2^3 - 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     11*d12*d15*d45^2*mt2^3 + 7*d15^2*d45^2*mt2^3 - 7*d12*d23*d45^2*mt2^3 + 
     2*d15*d23*d45^2*mt2^3 - 3*d23^2*d45^2*mt2^3 - 5*d15*d34*d45^2*mt2^3 + 
     2*d23*d34*d45^2*mt2^3 - 4*d15*d45^3*mt2^3 + d23*d45^3*mt2^3 - 
     d34*d45^3*mt2^3 - 2*d15^3*mt2^4 + 5*d15^2*d23*mt2^4 - 
     3*d15*d23^2*mt2^4 - 6*d12*d15*d45*mt2^4 - 3*d15^2*d45*mt2^4 + 
     6*d12*d23*d45*mt2^4 + 3*d23^2*d45*mt2^4 + 2*d15*d34*d45*mt2^4 - 
     2*d23*d34*d45*mt2^4 + 5*d15*d45^2*mt2^4 - 3*d23*d45^2*mt2^4 - 
     2*d15*d45*mt2^5 + 2*d23*d45*mt2^5))/
   (Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 
      2*d12*d15*d45 + d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - 
      d34*d45^2 + 2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 
      2*d15*d45*mt2 + d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12^3*d15 - d12^3*d23 + 2*d12^2*d15*d23 - 2*d12^2*d23^2 + 
     d12^2*d23*d34 + 2*d12*d23^2*d34 - 2*d12^2*d15*d45 + d12^2*d23*d45 - 
     2*d12*d15*d23*d45 + d12^2*d34*d45 - d12*d23*d34*d45 + d12*d15*d45^2 - 
     d12*d34*d45^2 + 3*d12^2*d15*mt2 - 3*d12^2*d23*mt2 + 4*d12*d15*d23*mt2 - 
     4*d12*d23^2*mt2 + 2*d12*d23*d34*mt2 + 2*d23^2*d34*mt2 - 
     4*d12*d15*d45*mt2 + 2*d12*d23*d45*mt2 - 2*d15*d23*d45*mt2 - 
     d23*d34*d45*mt2 + d15*d45^2*mt2 + d34*d45^2*mt2 + 3*d12*d15*mt2^2 - 
     3*d12*d23*mt2^2 + 2*d15*d23*mt2^2 - 2*d23^2*mt2^2 + d23*d34*mt2^2 - 
     2*d15*d45*mt2^2 + d23*d45*mt2^2 - d34*d45*mt2^2 + d15*mt2^3 - d23*mt2^3)/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-4*d12^3*d15^4*d23 + 8*d12^3*d15^3*d23^2 - 4*d12^3*d15^2*d23^3 - 
     4*d12^2*d15^3*d23^3 + 8*d12^2*d15^2*d23^4 - 4*d12^2*d15*d23^5 + 
     4*d12^3*d15^3*d23*d34 + 4*d12^3*d15^2*d23^2*d34 + 
     4*d12^2*d15^3*d23^2*d34 - 8*d12^3*d15*d23^3*d34 + 
     8*d12^2*d15^2*d23^3*d34 + 8*d12*d15^3*d23^3*d34 - 
     12*d12^2*d15*d23^4*d34 - 12*d12*d15^2*d23^4*d34 + 4*d12*d15*d23^5*d34 - 
     4*d12^2*d15^2*d23^2*d34^2 + 8*d12^2*d15*d23^3*d34^2 - 
     8*d12*d15^2*d23^3*d34^2 + 12*d12*d15*d23^4*d34^2 - 
     4*d12^3*d15^3*d23*d45 + 8*d12^2*d15^4*d23*d45 - 
     12*d12^2*d15^3*d23^2*d45 + 4*d12^3*d15*d23^3*d45 - 
     4*d12^2*d15^2*d23^3*d45 + 4*d12*d15^3*d23^3*d45 + 
     8*d12^2*d15*d23^4*d45 - 4*d12*d15^2*d23^4*d45 + 
     4*d12^3*d15^2*d23*d34*d45 - 12*d12^2*d15^3*d23*d34*d45 + 
     12*d12^3*d15*d23^2*d34*d45 + 12*d12^2*d15^2*d23^2*d34*d45 - 
     12*d12*d15^3*d23^2*d34*d45 + 28*d12^2*d15*d23^3*d34*d45 + 
     28*d12*d15^2*d23^3*d34*d45 - 4*d12*d15*d23^4*d34*d45 + 
     4*d12^2*d15^2*d23*d34^2*d45 - 12*d12^2*d15*d23^2*d34^2*d45 + 
     12*d12*d15^2*d23^2*d34^2*d45 - 28*d12*d15*d23^3*d34^2*d45 + 
     8*d12^2*d15^3*d23*d45^2 - 4*d12*d15^4*d23*d45^2 + 
     4*d12^2*d15^2*d23^2*d45^2 + 4*d12*d15^3*d23^2*d45^2 - 
     4*d12^2*d15*d23^3*d45^2 + 8*d12*d15^2*d23^3*d45^2 - 
     12*d12^2*d15^2*d23*d34*d45^2 + 8*d12*d15^3*d23*d34*d45^2 - 
     16*d12^2*d15*d23^2*d34*d45^2 - 24*d12*d15^2*d23^2*d34*d45^2 - 
     4*d12*d15*d23^3*d34*d45^2 + 4*d12^2*d15*d23*d34^2*d45^2 - 
     4*d12*d15^2*d23*d34^2*d45^2 + 20*d12*d15*d23^2*d34^2*d45^2 - 
     4*d12*d15^3*d23*d45^3 - 4*d12*d15^2*d23^2*d45^3 + 
     8*d12*d15^2*d23*d34*d45^3 + 4*d12*d15*d23^2*d34*d45^3 - 
     4*d12*d15*d23*d34^2*d45^3 - 4*d12^3*d15^4*mt2 + 10*d12^3*d15^3*d23*mt2 - 
     12*d12^2*d15^4*d23*mt2 - 8*d12^3*d15^2*d23^2*mt2 + 
     24*d12^2*d15^3*d23^2*mt2 + 2*d12^3*d15*d23^3*mt2 - 
     12*d12^2*d15^2*d23^3*mt2 - 8*d12*d15^3*d23^3*mt2 + 
     16*d12*d15^2*d23^4*mt2 - 8*d12*d15*d23^5*mt2 + 2*d12^3*d15^3*d34*mt2 + 
     8*d12^3*d15^2*d23*d34*mt2 + 8*d12^2*d15^3*d23*d34*mt2 - 
     10*d12^3*d15*d23^2*d34*mt2 + 28*d12^2*d15^2*d23^2*d34*mt2 + 
     8*d12*d15^3*d23^2*d34*mt2 - 36*d12^2*d15*d23^3*d34*mt2 + 
     16*d12*d15^2*d23^3*d34*mt2 + 8*d15^3*d23^3*d34*mt2 - 
     24*d12*d15*d23^4*d34*mt2 - 12*d15^2*d23^4*d34*mt2 + 
     4*d15*d23^5*d34*mt2 - 6*d12^2*d15^2*d23*d34^2*mt2 + 
     10*d12^2*d15*d23^2*d34^2*mt2 - 16*d12*d15^2*d23^2*d34^2*mt2 + 
     26*d12*d15*d23^3*d34^2*mt2 - 8*d15^2*d23^3*d34^2*mt2 + 
     12*d15*d23^4*d34^2*mt2 - 4*d12^3*d15^3*d45*mt2 + 
     12*d12^2*d15^4*d45*mt2 + 2*d12^3*d15^2*d23*d45*mt2 - 
     38*d12^2*d15^3*d23*d45*mt2 + 16*d12*d15^4*d23*d45*mt2 + 
     18*d12^2*d15^2*d23^2*d45*mt2 - 24*d12*d15^3*d23^2*d45*mt2 + 
     2*d12^3*d23^3*d45*mt2 + 4*d12^2*d15*d23^3*d45*mt2 - 
     8*d12*d15^2*d23^3*d45*mt2 + 4*d15^3*d23^3*d45*mt2 + 
     4*d12^2*d23^4*d45*mt2 + 16*d12*d15*d23^4*d45*mt2 - 
     4*d15^2*d23^4*d45*mt2 + 2*d12^3*d15^2*d34*d45*mt2 - 
     12*d12^2*d15^3*d34*d45*mt2 + 16*d12^3*d15*d23*d34*d45*mt2 - 
     2*d12^2*d15^2*d23*d34*d45*mt2 - 28*d12*d15^3*d23*d34*d45*mt2 + 
     6*d12^3*d23^2*d34*d45*mt2 + 84*d12^2*d15*d23^2*d34*d45*mt2 + 
     18*d12*d15^2*d23^2*d34*d45*mt2 - 12*d15^3*d23^2*d34*d45*mt2 + 
     6*d12^2*d23^3*d34*d45*mt2 + 76*d12*d15*d23^3*d34*d45*mt2 + 
     28*d15^2*d23^3*d34*d45*mt2 - 4*d12*d23^4*d34*d45*mt2 - 
     4*d15*d23^4*d34*d45*mt2 + 2*d12^2*d15^2*d34^2*d45*mt2 - 
     12*d12^2*d15*d23*d34^2*d45*mt2 + 22*d12*d15^2*d23*d34^2*d45*mt2 - 
     6*d12^2*d23^2*d34^2*d45*mt2 - 54*d12*d15*d23^2*d34^2*d45*mt2 + 
     12*d15^2*d23^2*d34^2*d45*mt2 - 8*d12*d23^3*d34^2*d45*mt2 - 
     28*d15*d23^3*d34^2*d45*mt2 + 12*d12^2*d15^3*d45^2*mt2 - 
     12*d12*d15^4*d45^2*mt2 - 4*d12^2*d15^2*d23*d45^2*mt2 + 
     38*d12*d15^3*d23*d45^2*mt2 - 4*d15^4*d23*d45^2*mt2 + 
     2*d12^2*d15*d23^2*d45^2*mt2 - 4*d12*d15^2*d23^2*d45^2*mt2 + 
     4*d15^3*d23^2*d45^2*mt2 - 2*d12^2*d23^3*d45^2*mt2 - 
     2*d12*d15*d23^3*d45^2*mt2 + 8*d15^2*d23^3*d45^2*mt2 - 
     12*d12^2*d15^2*d34*d45^2*mt2 + 18*d12*d15^3*d34*d45^2*mt2 - 
     40*d12^2*d15*d23*d34*d45^2*mt2 - 38*d12*d15^2*d23*d34*d45^2*mt2 + 
     16*d15^3*d23*d34*d45^2*mt2 - 8*d12^2*d23^2*d34*d45^2*mt2 - 
     72*d12*d15*d23^2*d34*d45^2*mt2 - 38*d15^2*d23^2*d34*d45^2*mt2 + 
     2*d12*d23^3*d34*d45^2*mt2 + 2*d15*d23^3*d34*d45^2*mt2 + 
     2*d12^2*d15*d34^2*d45^2*mt2 - 6*d12*d15^2*d34^2*d45^2*mt2 + 
     2*d12^2*d23*d34^2*d45^2*mt2 + 34*d12*d15*d23*d34^2*d45^2*mt2 - 
     12*d15^2*d23*d34^2*d45^2*mt2 + 10*d12*d23^2*d34^2*d45^2*mt2 + 
     30*d15*d23^2*d34^2*d45^2*mt2 - 12*d12*d15^3*d45^3*mt2 + 
     4*d15^4*d45^3*mt2 + 2*d12*d15^2*d23*d45^3*mt2 - 10*d15^3*d23*d45^3*mt2 - 
     2*d12*d15*d23^2*d45^3*mt2 - 2*d15^2*d23^2*d45^3*mt2 + 
     18*d12*d15^2*d34*d45^3*mt2 - 8*d15^3*d34*d45^3*mt2 + 
     24*d12*d15*d23*d34*d45^3*mt2 + 28*d15^2*d23*d34*d45^3*mt2 + 
     2*d12*d23^2*d34*d45^3*mt2 - 2*d15*d23^2*d34*d45^3*mt2 - 
     6*d12*d15*d34^2*d45^3*mt2 + 4*d15^2*d34^2*d45^3*mt2 - 
     2*d12*d23*d34^2*d45^3*mt2 - 18*d15*d23*d34^2*d45^3*mt2 + 
     4*d15^3*d45^4*mt2 - 8*d15^2*d34*d45^4*mt2 + 4*d15*d34^2*d45^4*mt2 - 
     12*d12^2*d15^4*mt2^2 + 30*d12^2*d15^3*d23*mt2^2 - 
     12*d12*d15^4*d23*mt2^2 - 24*d12^2*d15^2*d23^2*mt2^2 + 
     24*d12*d15^3*d23^2*mt2^2 + 6*d12^2*d15*d23^3*mt2^2 - 
     12*d12*d15^2*d23^3*mt2^2 - 4*d15^3*d23^3*mt2^2 + 8*d15^2*d23^4*mt2^2 - 
     4*d15*d23^5*mt2^2 + 3*d12^3*d15^2*d34*mt2^2 + 6*d12^2*d15^3*d34*mt2^2 - 
     3*d12^3*d15*d23*d34*mt2^2 + 24*d12^2*d15^2*d23*d34*mt2^2 + 
     4*d12*d15^3*d23*d34*mt2^2 - 30*d12^2*d15*d23^2*d34*mt2^2 + 
     44*d12*d15^2*d23^2*d34*mt2^2 + 4*d15^3*d23^2*d34*mt2^2 - 
     48*d12*d15*d23^3*d34*mt2^2 + 8*d15^2*d23^3*d34*mt2^2 - 
     12*d15*d23^4*d34*mt2^2 - 2*d12^2*d15^2*d34^2*mt2^2 + 
     3*d12^2*d15*d23*d34^2*mt2^2 - 12*d12*d15^2*d23*d34^2*mt2^2 + 
     20*d12*d15*d23^2*d34^2*mt2^2 - 12*d15^2*d23^2*d34^2*mt2^2 + 
     18*d15*d23^3*d34^2*mt2^2 - 2*d12^3*d15^2*d45*mt2^2 - 
     12*d12^2*d15^3*d45*mt2^2 + 24*d12*d15^4*d45*mt2^2 + 
     2*d12^3*d15*d23*d45*mt2^2 + 6*d12^2*d15^2*d23*d45*mt2^2 - 
     64*d12*d15^3*d23*d45*mt2^2 + 8*d15^4*d23*d45*mt2^2 + 
     36*d12*d15^2*d23^2*d45*mt2^2 - 12*d15^3*d23^2*d45*mt2^2 + 
     6*d12^2*d23^3*d45*mt2^2 - 4*d12*d15*d23^3*d45*mt2^2 - 
     4*d15^2*d23^3*d45*mt2^2 + 8*d12*d23^4*d45*mt2^2 + 
     8*d15*d23^4*d45*mt2^2 + 5*d12^3*d15*d34*d45*mt2^2 - 
     7*d12^2*d15^2*d34*d45*mt2^2 - 24*d12*d15^3*d34*d45*mt2^2 + 
     7*d12^3*d23*d34*d45*mt2^2 + 62*d12^2*d15*d23*d34*d45*mt2^2 - 
     16*d12*d15^2*d23*d34*d45*mt2^2 - 16*d15^3*d23*d34*d45*mt2^2 + 
     24*d12^2*d23^2*d34*d45*mt2^2 + 132*d12*d15*d23^2*d34*d45*mt2^2 + 
     6*d15^2*d23^2*d34*d45*mt2^2 + 12*d12*d23^3*d34*d45*mt2^2 + 
     48*d15*d23^3*d34*d45*mt2^2 - 4*d23^4*d34*d45*mt2^2 - 
     3*d12^2*d15*d34^2*d45*mt2^2 + 12*d12*d15^2*d34^2*d45*mt2^2 - 
     7*d12^2*d23*d34^2*d45*mt2^2 - 34*d12*d15*d23*d34^2*d45*mt2^2 + 
     18*d15^2*d23*d34^2*d45*mt2^2 - 18*d12*d23^2*d34^2*d45*mt2^2 - 
     42*d15*d23^2*d34^2*d45*mt2^2 - 8*d23^3*d34^2*d45*mt2^2 + 
     6*d12^2*d15^2*d45^2*mt2^2 + 24*d12*d15^3*d45^2*mt2^2 - 
     12*d15^4*d45^2*mt2^2 - 4*d12^2*d15*d23*d45^2*mt2^2 - 
     8*d12*d15^2*d23*d45^2*mt2^2 + 30*d15^3*d23*d45^2*mt2^2 + 
     4*d12*d15*d23^2*d45^2*mt2^2 - 8*d15^2*d23^2*d45^2*mt2^2 - 
     4*d12*d23^3*d45^2*mt2^2 + 2*d15*d23^3*d45^2*mt2^2 - 
     22*d12^2*d15*d34*d45^2*mt2^2 - 7*d12*d15^2*d34*d45^2*mt2^2 + 
     18*d15^3*d34*d45^2*mt2^2 - 17*d12^2*d23*d34*d45^2*mt2^2 - 
     105*d12*d15*d23*d34*d45^2*mt2^2 - 26*d15^2*d23*d34*d45^2*mt2^2 - 
     20*d12*d23^2*d34*d45^2*mt2^2 - 56*d15*d23^2*d34*d45^2*mt2^2 + 
     2*d23^3*d34*d45^2*mt2^2 + d12^2*d34^2*d45^2*mt2^2 + 
     14*d12*d15*d34^2*d45^2*mt2^2 - 12*d15^2*d34^2*d45^2*mt2^2 + 
     17*d12*d23*d34^2*d45^2*mt2^2 + 37*d15*d23*d34^2*d45^2*mt2^2 + 
     10*d23^2*d34^2*d45^2*mt2^2 - 6*d12*d15^2*d45^3*mt2^2 - 
     12*d15^3*d45^3*mt2^2 + 2*d12*d15*d23*d45^3*mt2^2 + 
     2*d15^2*d23*d45^3*mt2^2 - 2*d15*d23^2*d45^3*mt2^2 + 
     29*d12*d15*d34*d45^3*mt2^2 + 11*d15^2*d34*d45^3*mt2^2 + 
     10*d12*d23*d34*d45^3*mt2^2 + 38*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 - 3*d12*d34^2*d45^3*mt2^2 - 
     13*d15*d34^2*d45^3*mt2^2 - 8*d23*d34^2*d45^3*mt2^2 + 
     2*d15^2*d45^4*mt2^2 - 12*d15*d34*d45^4*mt2^2 + 2*d34^2*d45^4*mt2^2 - 
     12*d12*d15^4*mt2^3 + 30*d12*d15^3*d23*mt2^3 - 4*d15^4*d23*mt2^3 - 
     24*d12*d15^2*d23^2*mt2^3 + 8*d15^3*d23^2*mt2^3 + 6*d12*d15*d23^3*mt2^3 - 
     4*d15^2*d23^3*mt2^3 + 9*d12^2*d15^2*d34*mt2^3 + 6*d12*d15^3*d34*mt2^3 - 
     9*d12^2*d15*d23*d34*mt2^3 + 24*d12*d15^2*d23*d34*mt2^3 - 
     30*d12*d15*d23^2*d34*mt2^3 + 20*d15^2*d23^2*d34*mt2^3 - 
     20*d15*d23^3*d34*mt2^3 - 4*d12*d15^2*d34^2*mt2^3 + 
     6*d12*d15*d23*d34^2*mt2^3 - 6*d15^2*d23*d34^2*mt2^3 + 
     10*d15*d23^2*d34^2*mt2^3 - 6*d12^2*d15^2*d45*mt2^3 - 
     12*d12*d15^3*d45*mt2^3 + 12*d15^4*d45*mt2^3 + 
     6*d12^2*d15*d23*d45*mt2^3 + 6*d12*d15^2*d23*d45*mt2^3 - 
     30*d15^3*d23*d45*mt2^3 + 18*d15^2*d23^2*d45*mt2^3 + 
     6*d12*d23^3*d45*mt2^3 - 4*d15*d23^3*d45*mt2^3 + 4*d23^4*d45*mt2^3 + 
     2*d12^3*d34*d45*mt2^3 + 15*d12^2*d15*d34*d45*mt2^3 - 
     20*d12*d15^2*d34*d45*mt2^3 - 12*d15^3*d34*d45*mt2^3 + 
     21*d12^2*d23*d34*d45*mt2^3 + 76*d12*d15*d23*d34*d45*mt2^3 - 
     10*d15^2*d23*d34*d45*mt2^3 + 30*d12*d23^2*d34*d45*mt2^3 + 
     60*d15*d23^2*d34*d45*mt2^3 + 6*d23^3*d34*d45*mt2^3 - 
     2*d12^2*d34^2*d45*mt2^3 - 6*d12*d15*d34^2*d45*mt2^3 + 
     10*d15^2*d34^2*d45*mt2^3 - 14*d12*d23*d34^2*d45*mt2^3 - 
     22*d15*d23*d34^2*d45*mt2^3 - 12*d23^2*d34^2*d45*mt2^3 + 
     12*d12*d15^2*d45^2*mt2^3 + 12*d15^3*d45^2*mt2^3 - 
     8*d12*d15*d23*d45^2*mt2^3 - 4*d15^2*d23*d45^2*mt2^3 + 
     2*d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 - 
     8*d12^2*d34*d45^2*mt2^3 - 44*d12*d15*d34*d45^2*mt2^3 + 
     5*d15^2*d34*d45^2*mt2^3 - 34*d12*d23*d34*d45^2*mt2^3 - 
     65*d15*d23*d34*d45^2*mt2^3 - 12*d23^2*d34*d45^2*mt2^3 + 
     8*d12*d34^2*d45^2*mt2^3 + 12*d15*d34^2*d45^2*mt2^3 + 
     15*d23*d34^2*d45^2*mt2^3 - 6*d15^2*d45^3*mt2^3 + 2*d15*d23*d45^3*mt2^3 + 
     10*d12*d34*d45^3*mt2^3 + 29*d15*d34*d45^3*mt2^3 + 
     10*d23*d34*d45^3*mt2^3 - 7*d34^2*d45^3*mt2^3 - 4*d34*d45^4*mt2^3 - 
     4*d15^4*mt2^4 + 10*d15^3*d23*mt2^4 - 8*d15^2*d23^2*mt2^4 + 
     2*d15*d23^3*mt2^4 + 9*d12*d15^2*d34*mt2^4 + 2*d15^3*d34*mt2^4 - 
     9*d12*d15*d23*d34*mt2^4 + 8*d15^2*d23*d34*mt2^4 - 
     10*d15*d23^2*d34*mt2^4 - 2*d15^2*d34^2*mt2^4 + 3*d15*d23*d34^2*mt2^4 - 
     6*d12*d15^2*d45*mt2^4 - 4*d15^3*d45*mt2^4 + 6*d12*d15*d23*d45*mt2^4 + 
     2*d15^2*d23*d45*mt2^4 + 2*d23^3*d45*mt2^4 + 6*d12^2*d34*d45*mt2^4 + 
     15*d12*d15*d34*d45*mt2^4 - 11*d15^2*d34*d45*mt2^4 + 
     21*d12*d23*d34*d45*mt2^4 + 30*d15*d23*d34*d45*mt2^4 + 
     12*d23^2*d34*d45*mt2^4 - 4*d12*d34^2*d45*mt2^4 - 3*d15*d34^2*d45*mt2^4 - 
     7*d23*d34^2*d45*mt2^4 + 6*d15^2*d45^2*mt2^4 - 4*d15*d23*d45^2*mt2^4 - 
     16*d12*d34*d45^2*mt2^4 - 22*d15*d34*d45^2*mt2^4 - 
     17*d23*d34*d45^2*mt2^4 + 7*d34^2*d45^2*mt2^4 + 10*d34*d45^3*mt2^4 + 
     3*d15^2*d34*mt2^5 - 3*d15*d23*d34*mt2^5 - 2*d15^2*d45*mt2^5 + 
     2*d15*d23*d45*mt2^5 + 6*d12*d34*d45*mt2^5 + 5*d15*d34*d45*mt2^5 + 
     7*d23*d34*d45*mt2^5 - 2*d34^2*d45*mt2^5 - 8*d34*d45^2*mt2^5 + 
     2*d34*d45*mt2^6)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12*d15^2 - 3*d12*d15*d23 + 2*d12*d23^2 - d12*d15*d34 + d12*d23*d34 + 
     d15*d23*d34 - 2*d23^2*d34 - d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - 
     d34^2*d45 + d15^2*mt2 - 3*d15*d23*mt2 + 2*d23^2*mt2 - d15*d34*mt2 + 
     d23*d34*mt2 + 2*d34*d45*mt2)/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15^3 + 2*d12^3*d15^2*d23 - 4*d12^2*d15^3*d23 + 
     6*d12^2*d15^2*d23^2 - 2*d12^2*d15*d23^3 + 2*d12^2*d15^2*d23*d34 + 
     2*d12*d15*d23^3*d34 - 2*d12^3*d15^2*d45 + 4*d12^2*d15^3*d45 + 
     2*d12^3*d15*d23*d45 - 6*d12^2*d15^2*d23*d45 + 4*d12*d15^3*d23*d45 + 
     4*d12^2*d15*d23^2*d45 - 2*d12*d15^2*d23^2*d45 - 2*d12^2*d15^2*d34*d45 + 
     2*d12^2*d15*d23*d34*d45 - 2*d12*d15^2*d23*d34*d45 - 
     2*d12*d15*d23^2*d34*d45 + 4*d12^2*d15^2*d45^2 - 2*d12*d15^3*d45^2 - 
     2*d12^2*d15*d23*d45^2 + 4*d12*d15^2*d23*d45^2 - 2*d12^2*d15*d34*d45^2 + 
     2*d12*d15^2*d34*d45^2 - 2*d12*d15*d23*d34*d45^2 - 2*d12*d15^2*d45^3 + 
     2*d12*d15*d34*d45^3 - d12^3*d15^2*mt2 - 6*d12^2*d15^3*mt2 + 
     d12^3*d15*d23*mt2 + 6*d12^2*d15^2*d23*mt2 - 8*d12*d15^3*d23*mt2 + 
     12*d12*d15^2*d23^2*mt2 - 4*d12*d15*d23^3*mt2 + 2*d12^2*d15^2*d34*mt2 - 
     d12^2*d15*d23*d34*mt2 + 4*d12*d15^2*d23*d34*mt2 + 2*d15*d23^3*d34*mt2 - 
     d12^3*d15*d45*mt2 - 3*d12^2*d15^2*d45*mt2 + 8*d12*d15^3*d45*mt2 + 
     d12^3*d23*d45*mt2 + 2*d12^2*d15*d23*d45*mt2 - 12*d12*d15^2*d23*d45*mt2 + 
     4*d15^3*d23*d45*mt2 + 2*d12^2*d23^2*d45*mt2 + 8*d12*d15*d23^2*d45*mt2 - 
     2*d15^2*d23^2*d45*mt2 + d12^2*d15*d34*d45*mt2 - 
     4*d12*d15^2*d34*d45*mt2 - d12^2*d23*d34*d45*mt2 + 
     2*d12*d15*d23*d34*d45*mt2 - 2*d15^2*d23*d34*d45*mt2 - 
     2*d12*d23^2*d34*d45*mt2 - 2*d15*d23^2*d34*d45*mt2 + 
     2*d12^2*d15*d45^2*mt2 + 5*d12*d15^2*d45^2*mt2 - 2*d15^3*d45^2*mt2 - 
     d12^2*d23*d45^2*mt2 - d12*d15*d23*d45^2*mt2 + 4*d15^2*d23*d45^2*mt2 - 
     d12^2*d34*d45^2*mt2 - 2*d12*d15*d34*d45^2*mt2 + d12*d23*d34*d45^2*mt2 + 
     d15*d23*d34*d45^2*mt2 - d12*d15*d45^3*mt2 - d15^2*d45^3*mt2 + 
     d12*d34*d45^3*mt2 - d15*d34*d45^3*mt2 - 3*d12^2*d15^2*mt2^2 - 
     6*d12*d15^3*mt2^2 + 3*d12^2*d15*d23*mt2^2 + 6*d12*d15^2*d23*mt2^2 - 
     4*d15^3*d23*mt2^2 + 6*d15^2*d23^2*mt2^2 - 2*d15*d23^3*mt2^2 + 
     4*d12*d15^2*d34*mt2^2 - 2*d12*d15*d23*d34*mt2^2 + 
     2*d15^2*d23*d34*mt2^2 - 3*d12^2*d15*d45*mt2^2 + 4*d15^3*d45*mt2^2 + 
     3*d12^2*d23*d45*mt2^2 - 2*d12*d15*d23*d45*mt2^2 - 
     6*d15^2*d23*d45*mt2^2 + 4*d12*d23^2*d45*mt2^2 + 4*d15*d23^2*d45*mt2^2 + 
     2*d12*d15*d34*d45*mt2^2 - 2*d15^2*d34*d45*mt2^2 - 
     2*d12*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 + 
     4*d12*d15*d45^2*mt2^2 + d15^2*d45^2*mt2^2 - 2*d12*d23*d45^2*mt2^2 + 
     d15*d23*d45^2*mt2^2 + d23*d34*d45^2*mt2^2 - d15*d45^3*mt2^2 - 
     d34*d45^3*mt2^2 - 3*d12*d15^2*mt2^3 - 2*d15^3*mt2^3 + 
     3*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 + 2*d15^2*d34*mt2^3 - 
     d15*d23*d34*mt2^3 - 3*d12*d15*d45*mt2^3 + d15^2*d45*mt2^3 + 
     3*d12*d23*d45*mt2^3 - 2*d15*d23*d45*mt2^3 + 2*d23^2*d45*mt2^3 + 
     d15*d34*d45*mt2^3 - d23*d34*d45*mt2^3 + 2*d15*d45^2*mt2^3 - 
     d23*d45^2*mt2^3 + d34*d45^2*mt2^3 - d15^2*mt2^4 + d15*d23*mt2^4 - 
     d15*d45*mt2^4 + d23*d45*mt2^4)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
      d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((2*d12*d15^4 - 4*d12*d15^3*d23 + 2*d12*d15^2*d23^2 - 2*d12*d15^3*d34 + 
     2*d15^3*d23*d34 + 2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 - 
     2*d15^2*d23*d34^2 - 2*d15*d23^2*d34^2 + 2*d12*d15^3*d45 - 2*d15^4*d45 + 
     2*d12*d15^2*d23*d45 + 6*d15^3*d23*d45 - 4*d12*d15*d23^2*d45 - 
     4*d15^2*d23^2*d45 - 2*d12*d15^2*d34*d45 + 4*d15^3*d34*d45 - 
     6*d12*d15*d23*d34*d45 - 10*d15^2*d23*d34*d45 - 2*d15^2*d34^2*d45 + 
     4*d15*d23*d34^2*d45 - 2*d15^3*d45^2 + 4*d15^2*d34*d45^2 - 
     2*d15*d34^2*d45^2 + 2*d15^4*mt2 - 4*d15^3*d23*mt2 + 2*d15^2*d23^2*mt2 - 
     2*d12*d15^2*d34*mt2 - 2*d15^3*d34*mt2 + 2*d12*d15*d23*d34*mt2 + 
     2*d15*d23^2*d34*mt2 - 2*d15*d23*d34^2*mt2 + d12*d15^2*d45*mt2 + 
     2*d15^3*d45*mt2 + d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 4*d15*d23^2*d45*mt2 - 5*d12*d15*d34*d45*mt2 - 
     3*d12*d23*d34*d45*mt2 - 13*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
     2*d15*d34^2*d45*mt2 + 3*d23*d34^2*d45*mt2 - d15^2*d45^2*mt2 + 
     6*d15*d34*d45^2*mt2 - d34^2*d45^2*mt2 - 2*d15^2*d34*mt2^2 + 
     2*d15*d23*d34*mt2^2 + d15^2*d45*mt2^2 + d15*d23*d45*mt2^2 - 
     2*d23^2*d45*mt2^2 - 2*d12*d34*d45*mt2^2 - 5*d15*d34*d45*mt2^2 - 
     3*d23*d34*d45*mt2^2 + 2*d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 
     2*d34*d45*mt2^3)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^2*d15^4*d23^2 + 12*d12^2*d15^3*d23^3 - 12*d12^2*d15^2*d23^4 + 
     4*d12^2*d15*d23^5 - 4*d12^3*d15^2*d23^2*d34 - 4*d12^2*d15^3*d23^2*d34 + 
     4*d12^3*d15*d23^3*d34 - 4*d12^2*d15^2*d23^3*d34 - 
     12*d12*d15^3*d23^3*d34 + 8*d12^2*d15*d23^4*d34 + 
     16*d12*d15^2*d23^4*d34 - 4*d12*d15*d23^5*d34 + 
     8*d12^2*d15^2*d23^2*d34^2 - 4*d12^2*d15*d23^3*d34^2 + 
     12*d12*d15^2*d23^3*d34^2 - 8*d12*d15*d23^4*d34^2 - 
     4*d12^3*d15^2*d23^2*d45 - 12*d12^2*d15^3*d23^2*d45 + 
     4*d12*d15^4*d23^2*d45 + 4*d12^3*d15*d23^3*d45 + 
     12*d12^2*d15^2*d23^3*d45 - 16*d12*d15^3*d23^3*d45 + 
     12*d12*d15^2*d23^4*d45 + 12*d12^2*d15^2*d23^2*d34*d45 + 
     8*d12*d15^3*d23^2*d34*d45 - 12*d12^2*d15*d23^3*d34*d45 - 
     12*d12*d15^2*d23^3*d34*d45 + 4*d12*d15*d23^4*d34*d45 + 
     4*d12^2*d15*d23^2*d34^2*d45 - 12*d12*d15^2*d23^2*d34^2*d45 + 
     16*d12*d15*d23^3*d34^2*d45 + 12*d12*d15^3*d23^2*d45^2 - 
     4*d12^2*d15*d23^3*d45^2 - 16*d12*d15^2*d23^3*d45^2 + 
     4*d12^2*d15*d23^2*d34*d45^2 - 4*d12*d15^2*d23^2*d34*d45^2 + 
     4*d12*d15*d23^3*d34*d45^2 - 8*d12*d15*d23^2*d34^2*d45^2 + 
     4*d12*d15^2*d23^2*d45^3 - 4*d12*d15*d23^2*d34*d45^3 + 
     2*d12^3*d15^4*mt2 - 6*d12^3*d15^3*d23*mt2 + 6*d12^3*d15^2*d23^2*mt2 - 
     8*d12*d15^4*d23^2*mt2 - 2*d12^3*d15*d23^3*mt2 + 24*d12*d15^3*d23^3*mt2 - 
     24*d12*d15^2*d23^4*mt2 + 8*d12*d15*d23^5*mt2 - 
     4*d12^3*d15^2*d23*d34*mt2 + 2*d12^2*d15^3*d23*d34*mt2 + 
     4*d12^3*d15*d23^2*d34*mt2 - 22*d12^2*d15^2*d23^2*d34*mt2 - 
     8*d12*d15^3*d23^2*d34*mt2 + 20*d12^2*d15*d23^3*d34*mt2 - 
     8*d12*d15^2*d23^3*d34*mt2 - 12*d15^3*d23^3*d34*mt2 + 
     16*d12*d15*d23^4*d34*mt2 + 16*d15^2*d23^4*d34*mt2 - 
     4*d15*d23^5*d34*mt2 + 8*d12^2*d15^2*d23*d34^2*mt2 - 
     4*d12^2*d15*d23^2*d34^2*mt2 + 24*d12*d15^2*d23^2*d34^2*mt2 - 
     14*d12*d15*d23^3*d34^2*mt2 + 12*d15^2*d23^3*d34^2*mt2 - 
     8*d15*d23^4*d34^2*mt2 + 2*d12^3*d15^3*d45*mt2 - 6*d12^2*d15^4*d45*mt2 - 
     6*d12^3*d15^2*d23*d45*mt2 + 12*d12^2*d15^3*d23*d45*mt2 + 
     2*d12^3*d15*d23^2*d45*mt2 - 24*d12^2*d15^2*d23^2*d45*mt2 - 
     24*d12*d15^3*d23^2*d45*mt2 + 4*d15^4*d23^2*d45*mt2 + 
     2*d12^3*d23^3*d45*mt2 + 18*d12^2*d15*d23^3*d45*mt2 + 
     24*d12*d15^2*d23^3*d45*mt2 - 16*d15^3*d23^3*d45*mt2 + 
     12*d15^2*d23^4*d45*mt2 + 4*d12^2*d15^3*d34*d45*mt2 + 
     16*d12^2*d15^2*d23*d34*d45*mt2 + 8*d12*d15^3*d23*d34*d45*mt2 - 
     16*d12^2*d15*d23^2*d34*d45*mt2 + 22*d12*d15^2*d23^2*d34*d45*mt2 + 
     8*d15^3*d23^2*d34*d45*mt2 - 4*d12^2*d23^3*d34*d45*mt2 - 
     30*d12*d15*d23^3*d34*d45*mt2 - 12*d15^2*d23^3*d34*d45*mt2 + 
     4*d15*d23^4*d34*d45*mt2 + 4*d12^2*d15*d23*d34^2*d45*mt2 - 
     18*d12*d15^2*d23*d34^2*d45*mt2 + 26*d12*d15*d23^2*d34^2*d45*mt2 - 
     12*d15^2*d23^2*d34^2*d45*mt2 + 2*d12*d23^3*d34^2*d45*mt2 + 
     16*d15*d23^3*d34^2*d45*mt2 - 6*d12^2*d15^3*d45^2*mt2 + 
     6*d12*d15^4*d45^2*mt2 + 12*d12^2*d15^2*d23*d45^2*mt2 - 
     6*d12*d15^3*d23*d45^2*mt2 - 8*d12^2*d15*d23^2*d45^2*mt2 + 
     4*d12*d15^2*d23^2*d45^2*mt2 + 12*d15^3*d23^2*d45^2*mt2 - 
     2*d12^2*d23^3*d45^2*mt2 - 14*d12*d15*d23^3*d45^2*mt2 - 
     16*d15^2*d23^3*d45^2*mt2 + 4*d12^2*d15^2*d34*d45^2*mt2 - 
     8*d12*d15^3*d34*d45^2*mt2 + 6*d12^2*d15*d23*d34*d45^2*mt2 - 
     2*d12*d15^2*d23*d34*d45^2*mt2 - 10*d15^3*d23*d34*d45^2*mt2 + 
     2*d12^2*d23^2*d34*d45^2*mt2 + 20*d12*d15*d23^2*d34*d45^2*mt2 + 
     12*d15^2*d23^2*d34*d45^2*mt2 + 2*d12*d23^3*d34*d45^2*mt2 - 
     2*d15*d23^3*d34*d45^2*mt2 + 2*d12*d15^2*d34^2*d45^2*mt2 - 
     14*d12*d15*d23*d34^2*d45^2*mt2 + 10*d15^2*d23*d34^2*d45^2*mt2 - 
     2*d12*d23^2*d34^2*d45^2*mt2 - 16*d15*d23^2*d34^2*d45^2*mt2 + 
     6*d12*d15^3*d45^3*mt2 - 2*d15^4*d45^3*mt2 - 6*d12*d15^2*d23*d45^3*mt2 + 
     6*d12*d15*d23^2*d45^3*mt2 + 6*d15^2*d23^2*d45^3*mt2 - 
     8*d12*d15^2*d34*d45^3*mt2 + 4*d15^3*d34*d45^3*mt2 - 
     6*d12*d15*d23*d34*d45^3*mt2 - 10*d15^2*d23*d34*d45^3*mt2 - 
     2*d12*d23^2*d34*d45^3*mt2 + 2*d15*d23^2*d34*d45^3*mt2 + 
     2*d12*d15*d34^2*d45^3*mt2 - 2*d15^2*d34^2*d45^3*mt2 + 
     10*d15*d23*d34^2*d45^3*mt2 - 2*d15^3*d45^4*mt2 + 4*d15^2*d34*d45^4*mt2 - 
     2*d15*d34^2*d45^4*mt2 + 6*d12^2*d15^4*mt2^2 - 18*d12^2*d15^3*d23*mt2^2 + 
     18*d12^2*d15^2*d23^2*mt2^2 - 4*d15^4*d23^2*mt2^2 - 
     6*d12^2*d15*d23^3*mt2^2 + 12*d15^3*d23^3*mt2^2 - 12*d15^2*d23^4*mt2^2 + 
     4*d15*d23^5*mt2^2 - d12^3*d15^2*d34*mt2^2 + d12^3*d15*d23*d34*mt2^2 - 
     12*d12^2*d15^2*d23*d34*mt2^2 + 4*d12*d15^3*d23*d34*mt2^2 + 
     12*d12^2*d15*d23^2*d34*mt2^2 - 32*d12*d15^2*d23^2*d34*mt2^2 - 
     4*d15^3*d23^2*d34*mt2^2 + 28*d12*d15*d23^3*d34*mt2^2 - 
     4*d15^2*d23^3*d34*mt2^2 + 8*d15*d23^4*d34*mt2^2 + 
     2*d12^2*d15^2*d34^2*mt2^2 - d12^2*d15*d23*d34^2*mt2^2 + 
     16*d12*d15^2*d23*d34^2*mt2^2 - 8*d12*d15*d23^2*d34^2*mt2^2 + 
     16*d15^2*d23^2*d34^2*mt2^2 - 10*d15*d23^3*d34^2*mt2^2 + 
     d12^3*d15^2*d45*mt2^2 + 6*d12^2*d15^3*d45*mt2^2 - 
     12*d12*d15^4*d45*mt2^2 - 3*d12^3*d15*d23*d45*mt2^2 - 
     18*d12^2*d15^2*d23*d45*mt2^2 + 24*d12*d15^3*d23*d45*mt2^2 + 
     2*d12^3*d23^2*d45*mt2^2 + 6*d12^2*d15*d23^2*d45*mt2^2 - 
     36*d12*d15^2*d23^2*d45*mt2^2 - 12*d15^3*d23^2*d45*mt2^2 + 
     6*d12^2*d23^3*d45*mt2^2 + 24*d12*d15*d23^3*d45*mt2^2 + 
     12*d15^2*d23^3*d45*mt2^2 + 7*d12^2*d15^2*d34*d45*mt2^2 + 
     8*d12*d15^3*d34*d45*mt2^2 - 3*d12^2*d15*d23*d34*d45*mt2^2 + 
     32*d12*d15^2*d23*d34*d45*mt2^2 + 8*d15^3*d23*d34*d45*mt2^2 - 
     4*d12^2*d23^2*d34*d45*mt2^2 - 32*d12*d15*d23^2*d34*d45*mt2^2 + 
     10*d15^2*d23^2*d34*d45*mt2^2 - 8*d12*d23^3*d34*d45*mt2^2 - 
     18*d15*d23^3*d34*d45*mt2^2 + d12^2*d15*d34^2*d45*mt2^2 - 
     8*d12*d15^2*d34^2*d45*mt2^2 + 14*d12*d15*d23*d34^2*d45*mt2^2 - 
     18*d15^2*d23*d34^2*d45*mt2^2 + 2*d12*d23^2*d34^2*d45*mt2^2 + 
     22*d15*d23^2*d34^2*d45*mt2^2 + 2*d23^3*d34^2*d45*mt2^2 - 
     3*d12^2*d15^2*d45^2*mt2^2 - 12*d12*d15^3*d45^2*mt2^2 + 
     6*d15^4*d45^2*mt2^2 + 6*d12^2*d15*d23*d45^2*mt2^2 + 
     24*d12*d15^2*d23*d45^2*mt2^2 - 6*d15^3*d23*d45^2*mt2^2 - 
     4*d12^2*d23^2*d45^2*mt2^2 - 16*d12*d15*d23^2*d45^2*mt2^2 + 
     4*d15^2*d23^2*d45^2*mt2^2 - 4*d12*d23^3*d45^2*mt2^2 - 
     10*d15*d23^3*d45^2*mt2^2 + 6*d12^2*d15*d34*d45^2*mt2^2 - 
     3*d12*d15^2*d34*d45^2*mt2^2 - 8*d15^3*d34*d45^2*mt2^2 + 
     3*d12^2*d23*d34*d45^2*mt2^2 + 21*d12*d15*d23*d34*d45^2*mt2^2 - 
     2*d15^2*d23*d34*d45^2*mt2^2 + 8*d12*d23^2*d34*d45^2*mt2^2 + 
     16*d15*d23^2*d34*d45^2*mt2^2 + 2*d23^3*d34*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 8*d15^2*d34^2*d45^2*mt2^2 - 
     3*d12*d23*d34^2*d45^2*mt2^2 - 19*d15*d23*d34^2*d45^2*mt2^2 - 
     2*d23^2*d34^2*d45^2*mt2^2 + 3*d12*d15^2*d45^3*mt2^2 + 
     6*d15^3*d45^3*mt2^2 - 3*d12*d15*d23*d45^3*mt2^2 - 
     6*d15^2*d23*d45^3*mt2^2 + 2*d12*d23^2*d45^3*mt2^2 + 
     6*d15*d23^2*d45^3*mt2^2 - 12*d12*d15*d34*d45^3*mt2^2 - 
     3*d15^2*d34*d45^3*mt2^2 - 3*d12*d23*d34*d45^3*mt2^2 - 
     13*d15*d23*d34*d45^3*mt2^2 + d12*d34^2*d45^3*mt2^2 + 
     7*d15*d34^2*d45^3*mt2^2 + 3*d23*d34^2*d45^3*mt2^2 - d15^2*d45^4*mt2^2 + 
     6*d15*d34*d45^4*mt2^2 - d34^2*d45^4*mt2^2 + 6*d12*d15^4*mt2^3 - 
     18*d12*d15^3*d23*mt2^3 + 18*d12*d15^2*d23^2*mt2^3 - 
     6*d12*d15*d23^3*mt2^3 - 3*d12^2*d15^2*d34*mt2^3 + 
     3*d12^2*d15*d23*d34*mt2^3 - 12*d12*d15^2*d23*d34*mt2^3 + 
     2*d15^3*d23*d34*mt2^3 + 12*d12*d15*d23^2*d34*mt2^3 - 
     14*d15^2*d23^2*d34*mt2^3 + 12*d15*d23^3*d34*mt2^3 + 
     4*d12*d15^2*d34^2*mt2^3 - 2*d12*d15*d23*d34^2*mt2^3 + 
     8*d15^2*d23*d34^2*mt2^3 - 4*d15*d23^2*d34^2*mt2^3 + 
     3*d12^2*d15^2*d45*mt2^3 + 6*d12*d15^3*d45*mt2^3 - 6*d15^4*d45*mt2^3 - 
     9*d12^2*d15*d23*d45*mt2^3 - 18*d12*d15^2*d23*d45*mt2^3 + 
     12*d15^3*d23*d45*mt2^3 + 6*d12^2*d23^2*d45*mt2^3 + 
     6*d12*d15*d23^2*d45*mt2^3 - 16*d15^2*d23^2*d45*mt2^3 + 
     6*d12*d23^3*d45*mt2^3 + 10*d15*d23^3*d45*mt2^3 + 
     14*d12*d15^2*d34*d45*mt2^3 + 4*d15^3*d34*d45*mt2^3 - 
     6*d12*d15*d23*d34*d45*mt2^3 + 16*d15^2*d23*d34*d45*mt2^3 - 
     8*d12*d23^2*d34*d45*mt2^3 - 16*d15*d23^2*d34*d45*mt2^3 - 
     4*d23^3*d34*d45*mt2^3 + 2*d12*d15*d34^2*d45*mt2^3 - 
     8*d15^2*d34^2*d45*mt2^3 + 10*d15*d23*d34^2*d45*mt2^3 + 
     2*d23^2*d34^2*d45*mt2^3 - 6*d12*d15^2*d45^2*mt2^3 - 
     6*d15^3*d45^2*mt2^3 + 12*d12*d15*d23*d45^2*mt2^3 + 
     12*d15^2*d23*d45^2*mt2^3 - 8*d12*d23^2*d45^2*mt2^3 - 
     8*d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 + 
     2*d12^2*d34*d45^2*mt2^3 + 12*d12*d15*d34*d45^2*mt2^3 - 
     7*d15^2*d34*d45^2*mt2^3 + 6*d12*d23*d34*d45^2*mt2^3 + 
     15*d15*d23*d34*d45^2*mt2^3 + 6*d23^2*d34*d45^2*mt2^3 - 
     2*d12*d34^2*d45^2*mt2^3 - 6*d15*d34^2*d45^2*mt2^3 - 
     3*d23*d34^2*d45^2*mt2^3 + 3*d15^2*d45^3*mt2^3 - 3*d15*d23*d45^3*mt2^3 + 
     2*d23^2*d45^3*mt2^3 - 4*d12*d34*d45^3*mt2^3 - 12*d15*d34*d45^3*mt2^3 - 
     3*d23*d34*d45^3*mt2^3 + 3*d34^2*d45^3*mt2^3 + 2*d34*d45^4*mt2^3 + 
     2*d15^4*mt2^4 - 6*d15^3*d23*mt2^4 + 6*d15^2*d23^2*mt2^4 - 
     2*d15*d23^3*mt2^4 - 3*d12*d15^2*d34*mt2^4 + 3*d12*d15*d23*d34*mt2^4 - 
     4*d15^2*d23*d34*mt2^4 + 4*d15*d23^2*d34*mt2^4 + 2*d15^2*d34^2*mt2^4 - 
     d15*d23*d34^2*mt2^4 + 3*d12*d15^2*d45*mt2^4 + 2*d15^3*d45*mt2^4 - 
     9*d12*d15*d23*d45*mt2^4 - 6*d15^2*d23*d45*mt2^4 + 
     6*d12*d23^2*d45*mt2^4 + 2*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 + 
     7*d15^2*d34*d45*mt2^4 - 3*d15*d23*d34*d45*mt2^4 - 
     4*d23^2*d34*d45*mt2^4 + d15*d34^2*d45*mt2^4 - 3*d15^2*d45^2*mt2^4 + 
     6*d15*d23*d45^2*mt2^4 - 4*d23^2*d45^2*mt2^4 + 4*d12*d34*d45^2*mt2^4 + 
     6*d15*d34*d45^2*mt2^4 + 3*d23*d34*d45^2*mt2^4 - 2*d34^2*d45^2*mt2^4 - 
     4*d34*d45^3*mt2^4 - d15^2*d34*mt2^5 + d15*d23*d34*mt2^5 + 
     d15^2*d45*mt2^5 - 3*d15*d23*d45*mt2^5 + 2*d23^2*d45*mt2^5 + 
     2*d34*d45^2*mt2^5)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, 
 {0, (2*(d15*d23 - d23*d34 - d34*mt2))/
   (d23*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 0, 0, 0, 
  (-4*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2), 0, 0, 0, 
  (2*d34*(-2*d23^2 + d15*mt2 - 2*d23*mt2))/((d15 - d23)*d23*
    (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2), 0, 
  (-2*(d15^2 - d15*d23 - d15*d34 - d23*d34 - d34*mt2))/
   ((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (-2*(d15*d23 - d23*d34 - d34*mt2))/(d23*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*d15)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 0, 0, 0, 
  (-4*d15*(2*d15 - d23 + d45))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 
  (-2*d15*(2*d15^2 - 3*d15*d23 + d23^2 + 2*d15*d45 + d45*mt2))/
   ((d15 - d23)*d23*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*d15)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (2*d45*(2*d15 + mt2))/((d15 - d23)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), (2*(2*d15^2 - d15*d23 + 2*d15*d45 + d45*mt2))/
   (d23*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*(d12 - d45 + mt2)*(d12*d23 + d12*mt2 + d23*mt2 - 
     d45*mt2 + mt2^2))/(d23*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (4*(d12 + mt2)*(3*d12*d23 + 2*d23^2 - d12*d45 - 3*d23*d45 + 
     d45^2 + 2*d12*mt2 + 3*d23*mt2 - 3*d45*mt2 + 2*mt2^2))/
   ((2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d45 + mt2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 
  (2*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), (2*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 
  (-2*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), 0, (-2*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*(d23 - d45))/
   (d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2), 0, 0, 
  (3*d23 - d45 + 2*mt2)/((2*d23 + mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 
      2*d45*mt2]), 0, -(1/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  -2/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d23 + mt2))/(d23*(2*d23 + mt2)), 0, 0, 
  0, 2/d23}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T1/DEQs_T1/dd34_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(-(d12^3*d15^3*d23) + 2*d12^3*d15^2*d23^2 - d12^3*d15*d23^3 + 
     d12*d15*d23^3*d34^2 + 2*d12^2*d15^3*d23*d45 - 2*d12^2*d15^2*d23^2*d45 - 
     2*d12*d15*d23^2*d34^2*d45 - d12*d15^3*d23*d45^2 + 
     d12*d15*d23*d34^2*d45^2 - 3*d12^2*d15^3*d23*mt2 + 
     6*d12^2*d15^2*d23^2*mt2 - 3*d12^2*d15*d23^3*mt2 + d15*d23^3*d34^2*mt2 + 
     4*d12*d15^3*d23*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 + 
     d12^2*d15^2*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
     d12^2*d23^2*d34*d45*mt2 - d12*d15*d23*d34^2*d45*mt2 - 
     d12*d23^2*d34^2*d45*mt2 - 2*d15*d23^2*d34^2*d45*mt2 - 
     d15^3*d23*d45^2*mt2 - 2*d12*d15^2*d34*d45^2*mt2 + 
     2*d12*d15*d23*d34*d45^2*mt2 + d12*d15*d34^2*d45^2*mt2 + 
     d12*d23*d34^2*d45^2*mt2 + 2*d15*d23*d34^2*d45^2*mt2 + 
     d15^2*d34*d45^3*mt2 - d15*d34^2*d45^3*mt2 - 3*d12*d15^3*d23*mt2^2 + 
     6*d12*d15^2*d23^2*mt2^2 - 3*d12*d15*d23^3*mt2^2 + 
     2*d15^3*d23*d45*mt2^2 - 2*d15^2*d23^2*d45*mt2^2 + 
     2*d12*d15^2*d34*d45*mt2^2 - 4*d12*d15*d23*d34*d45*mt2^2 + 
     2*d12*d23^2*d34*d45*mt2^2 - d15*d23*d34^2*d45*mt2^2 - 
     d23^2*d34^2*d45*mt2^2 - 2*d15^2*d34*d45^2*mt2^2 + 
     2*d15*d23*d34*d45^2*mt2^2 + d12*d34^2*d45^2*mt2^2 + 
     d15*d34^2*d45^2*mt2^2 + d23*d34^2*d45^2*mt2^2 - d34^2*d45^3*mt2^2 - 
     d15^3*d23*mt2^3 + 2*d15^2*d23^2*mt2^3 - d15*d23^3*mt2^3 + 
     d15^2*d34*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 + d23^2*d34*d45*mt2^3 + 
     d34^2*d45^2*mt2^3))/(d34*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((d23*(2*d12^2*d15^2*d23 - 2*d12^2*d15*d23^2 + 4*d12*d15^2*d23^2 - 
      4*d12*d15*d23^3 - 2*d12*d15*d23^2*d34 - 2*d12*d15^2*d23*d45 + 
      4*d12*d15*d23^2*d45 + 2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
      d12^2*d15*d23*mt2 + 4*d12*d15^2*d23*mt2 - 4*d12*d15*d23^2*mt2 + 
      4*d15^2*d23^2*mt2 - 4*d15*d23^3*mt2 - d12*d15*d23*d34*mt2 - 
      2*d15*d23^2*d34*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 - 
      2*d15^2*d23*d45*mt2 + d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + 
      d12*d15*d34*d45*mt2 + 2*d12*d23*d34*d45*mt2 + d15*d23*d34*d45*mt2 + 
      d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - d15*d23*d45^2*mt2 - 
      d15*d34*d45^2*mt2 - d23*d34*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
      2*d12*d15*d23*mt2^2 + 2*d15^2*d23*mt2^2 - 2*d15*d23^2*mt2^2 - 
      d15*d23*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
      d23^2*d45*mt2^2 + d12*d34*d45*mt2^2 + d15*d34*d45*mt2^2 + 
      2*d23*d34*d45*mt2^2 - d34*d45^2*mt2^2 + d15^2*mt2^3 - d15*d23*mt2^3 + 
      d34*d45*mt2^3))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -1/2*(2*d12^2*d15^2*d23 - 2*d12^2*d15*d23^2 + 2*d12*d15*d23^2*d34 + 
     4*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 + 4*d12*d15*d23^2*d45 - 
     2*d12*d15*d23*d34*d45 - 4*d12*d15*d23*d45^2 + 4*d12*d15^2*d23*mt2 - 
     4*d12*d15*d23^2*mt2 + 2*d15*d23^2*d34*mt2 + d12^2*d15*d45*mt2 + 
     d12^2*d23*d45*mt2 + 8*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 + 
     4*d15*d23^2*d45*mt2 - 2*d12*d15*d34*d45*mt2 - d12*d23*d34*d45*mt2 - 
     2*d15*d23*d34*d45*mt2 - 2*d12*d15*d45^2*mt2 - d12*d23*d45^2*mt2 - 
     4*d15*d23*d45^2*mt2 - d12*d34*d45^2*mt2 + 2*d15*d34*d45^2*mt2 - 
     d23*d34*d45^2*mt2 + d15*d45^3*mt2 + d34*d45^3*mt2 + 2*d15^2*d23*mt2^2 - 
     2*d15*d23^2*mt2^2 + 2*d12*d15*d45*mt2^2 + 2*d12*d23*d45*mt2^2 + 
     4*d15*d23*d45*mt2^2 - 2*d15*d34*d45*mt2^2 - d23*d34*d45*mt2^2 - 
     2*d15*d45^2*mt2^2 - d23*d45^2*mt2^2 - d34*d45^2*mt2^2 + d15*d45*mt2^3 + 
     d23*d45*mt2^3)/((-d12 + d34 + d45 - mt2)*(-2*d12*d15*d23 - 
      2*d15*d23*mt2 + d34*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d15*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2))/
    (d34*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12 + mt2)*(-2*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 + 
      2*d12^3*d15*d23^2 + 2*d12^2*d15^2*d23^2 + 4*d12^2*d15^2*d23*d34 - 
      2*d12^2*d15*d23^2*d34 + 2*d12*d15^2*d23^2*d34 + 2*d12^2*d15^2*d23*d45 + 
      2*d12*d15^3*d23*d45 + 2*d12^2*d15*d23*d34*d45 - 
      2*d12*d15^2*d23*d34*d45 - d12^3*d15*d23*mt2 - 6*d12^2*d15^2*d23*mt2 - 
      4*d12*d15^3*d23*mt2 + d12^3*d23^2*mt2 + 6*d12^2*d15*d23^2*mt2 + 
      4*d12*d15^2*d23^2*mt2 + 4*d12^2*d15*d23*d34*mt2 + 
      8*d12*d15^2*d23*d34*mt2 - 3*d12^2*d23^2*d34*mt2 - 
      4*d12*d15*d23^2*d34*mt2 + 2*d15^2*d23^2*d34*mt2 - 
      3*d12*d15*d23*d34^2*mt2 + 3*d12*d23^2*d34^2*mt2 - d23^2*d34^3*mt2 + 
      d12^2*d15*d23*d45*mt2 + 4*d12*d15^2*d23*d45*mt2 + 2*d15^3*d23*d45*mt2 + 
      2*d12^2*d15*d34*d45*mt2 + 2*d12*d15^2*d34*d45*mt2 + 
      d12^2*d23*d34*d45*mt2 - 2*d15^2*d23*d34*d45*mt2 - 
      3*d12*d15*d34^2*d45*mt2 - 3*d12*d23*d34^2*d45*mt2 - 
      3*d15*d23*d34^2*d45*mt2 + 2*d23*d34^3*d45*mt2 - 
      2*d12*d15*d34*d45^2*mt2 - 2*d15^2*d34*d45^2*mt2 + 
      3*d15*d34^2*d45^2*mt2 - d34^3*d45^2*mt2 - 3*d12^2*d15*d23*mt2^2 - 
      6*d12*d15^2*d23*mt2^2 - 2*d15^3*d23*mt2^2 + 3*d12^2*d23^2*mt2^2 + 
      6*d12*d15*d23^2*mt2^2 + 2*d15^2*d23^2*mt2^2 + 8*d12*d15*d23*d34*mt2^2 + 
      4*d15^2*d23*d34*mt2^2 - 6*d12*d23^2*d34*mt2^2 - 2*d15*d23^2*d34*mt2^2 - 
      3*d15*d23*d34^2*mt2^2 + 3*d23^2*d34^2*mt2^2 + 2*d12*d15*d23*d45*mt2^2 + 
      2*d15^2*d23*d45*mt2^2 + d12^2*d34*d45*mt2^2 + 4*d12*d15*d34*d45*mt2^2 + 
      2*d15^2*d34*d45*mt2^2 + 2*d12*d23*d34*d45*mt2^2 - 
      2*d15*d23*d34*d45*mt2^2 - 3*d12*d34^2*d45*mt2^2 - 
      3*d15*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 + 2*d34^3*d45*mt2^2 - 
      d12*d34*d45^2*mt2^2 - 2*d15*d34*d45^2*mt2^2 + 3*d34^2*d45^2*mt2^2 - 
      3*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 + 3*d12*d23^2*mt2^3 + 
      2*d15*d23^2*mt2^3 + 4*d15*d23*d34*mt2^3 - 3*d23^2*d34*mt2^3 + 
      d15*d23*d45*mt2^3 + 2*d12*d34*d45*mt2^3 + 2*d15*d34*d45*mt2^3 + 
      d23*d34*d45*mt2^3 - 3*d34^2*d45*mt2^3 - d34*d45^2*mt2^3 - 
      d15*d23*mt2^4 + d23^2*mt2^4 + d34*d45*mt2^4))/
    (d34*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((d23*(d12 + mt2)*(d12*d15^2 - d12*d15*d23 - d15*d23*d34 - d15^2*d45 + 
      d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d34*d45*mt2))/
    (d34*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (-2*(2*d12^3*d15^4*d23 + 2*d12^2*d15^5*d23 - 4*d12^3*d15^3*d23^2 - 
     4*d12^2*d15^4*d23^2 + 2*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 - 
     2*d12^3*d15^3*d23*d34 - 6*d12^2*d15^4*d23*d34 + 
     4*d12^3*d15^2*d23^2*d34 + 14*d12^2*d15^3*d23^2*d34 + 
     2*d12*d15^4*d23^2*d34 - 2*d12^3*d15*d23^3*d34 - 
     8*d12^2*d15^2*d23^3*d34 - 2*d12*d15^3*d23^3*d34 + 
     6*d12^2*d15^3*d23*d34^2 - 12*d12^2*d15^2*d23^2*d34^2 - 
     6*d12*d15^3*d23^2*d34^2 + 6*d12^2*d15*d23^3*d34^2 + 
     6*d12*d15^2*d23^3*d34^2 - 2*d12^2*d15^2*d23*d34^3 + 
     2*d12^2*d15*d23^2*d34^3 + 6*d12*d15^2*d23^2*d34^3 - 
     4*d12*d15*d23^3*d34^3 - 2*d12*d15*d23^2*d34^4 - 2*d12^2*d15^4*d23*d45 - 
     2*d12*d15^5*d23*d45 + 2*d12^2*d15^3*d23^2*d45 + 2*d12*d15^4*d23^2*d45 + 
     4*d12*d15^4*d23*d34*d45 + 4*d12^2*d15^2*d23^2*d34*d45 + 
     6*d12^2*d15^2*d23*d34^2*d45 - 6*d12^2*d15*d23^2*d34^2*d45 - 
     6*d12*d15^2*d23^2*d34^2*d45 - 4*d12^2*d15*d23*d34^3*d45 - 
     4*d12*d15^2*d23*d34^3*d45 + 4*d12*d15*d23^2*d34^3*d45 + 
     2*d12*d15*d23*d34^4*d45 + d12^3*d15^3*d23*mt2 + 6*d12^2*d15^4*d23*mt2 + 
     4*d12*d15^5*d23*mt2 - 2*d12^3*d15^2*d23^2*mt2 - 
     12*d12^2*d15^3*d23^2*mt2 - 8*d12*d15^4*d23^2*mt2 + d12^3*d15*d23^3*mt2 + 
     6*d12^2*d15^2*d23^3*mt2 + 4*d12*d15^3*d23^3*mt2 - 
     2*d12^3*d15^3*d34*mt2 - 2*d12^2*d15^4*d34*mt2 + 
     3*d12^3*d15^2*d23*d34*mt2 - 6*d12^2*d15^3*d23*d34*mt2 - 
     12*d12*d15^4*d23*d34*mt2 + 19*d12^2*d15^2*d23^2*d34*mt2 + 
     28*d12*d15^3*d23^2*d34*mt2 + 2*d15^4*d23^2*d34*mt2 - 
     d12^3*d23^3*d34*mt2 - 11*d12^2*d15*d23^3*d34*mt2 - 
     16*d12*d15^2*d23^3*d34*mt2 - 2*d15^3*d23^3*d34*mt2 + 
     3*d12^2*d15^3*d34^2*mt2 - 3*d12^2*d15^2*d23*d34^2*mt2 + 
     9*d12*d15^3*d23*d34^2*mt2 - 3*d12^2*d15*d23^2*d34^2*mt2 - 
     24*d12*d15^2*d23^2*d34^2*mt2 - 6*d15^3*d23^2*d34^2*mt2 + 
     3*d12^2*d23^3*d34^2*mt2 + 15*d12*d15*d23^3*d34^2*mt2 + 
     6*d15^2*d23^3*d34^2*mt2 - d12^2*d15^2*d34^3*mt2 + 
     d12^2*d15*d23*d34^3*mt2 + 6*d12*d15*d23^2*d34^3*mt2 + 
     5*d15^2*d23^2*d34^3*mt2 - 3*d12*d23^3*d34^3*mt2 - 
     3*d15*d23^3*d34^3*mt2 - d12*d15*d23*d34^4*mt2 - d15*d23^2*d34^4*mt2 + 
     d23^3*d34^4*mt2 - d12^2*d15^3*d23*d45*mt2 - 4*d12*d15^4*d23*d45*mt2 - 
     2*d15^5*d23*d45*mt2 + d12^2*d15^2*d23^2*d45*mt2 + 
     4*d12*d15^3*d23^2*d45*mt2 + 2*d15^4*d23^2*d45*mt2 + 
     2*d12^2*d15^3*d34*d45*mt2 + 2*d12*d15^4*d34*d45*mt2 - 
     4*d12^2*d15^2*d23*d34*d45*mt2 + 4*d15^4*d23*d34*d45*mt2 + 
     6*d12^2*d15*d23^2*d34*d45*mt2 + 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     3*d12*d15^3*d34^2*d45*mt2 + 3*d12^2*d15*d23*d34^2*d45*mt2 + 
     6*d12*d15^2*d23*d34^2*d45*mt2 - 3*d15^3*d23*d34^2*d45*mt2 - 
     3*d12^2*d23^2*d34^2*d45*mt2 - 12*d12*d15*d23^2*d34^2*d45*mt2 - 
     3*d15^2*d23^2*d34^2*d45*mt2 - 2*d12^2*d15*d34^3*d45*mt2 - 
     2*d12^2*d23*d34^3*d45*mt2 - 4*d12*d15*d23*d34^3*d45*mt2 + 
     2*d15^2*d23*d34^3*d45*mt2 + 4*d12*d23^2*d34^3*d45*mt2 + 
     2*d15*d23^2*d34^3*d45*mt2 + d12*d15*d34^4*d45*mt2 + 
     2*d12*d23*d34^4*d45*mt2 - d15*d23*d34^4*d45*mt2 - d23^2*d34^4*d45*mt2 + 
     3*d12^2*d15^3*d23*mt2^2 + 6*d12*d15^4*d23*mt2^2 + 2*d15^5*d23*mt2^2 - 
     6*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 - 
     4*d15^4*d23^2*mt2^2 + 3*d12^2*d15*d23^3*mt2^2 + 
     6*d12*d15^2*d23^3*mt2^2 + 2*d15^3*d23^3*mt2^2 - d12^3*d15^2*d34*mt2^2 - 
     6*d12^2*d15^3*d34*mt2^2 - 4*d12*d15^4*d34*mt2^2 + 
     2*d12^3*d15*d23*d34*mt2^2 + 9*d12^2*d15^2*d23*d34*mt2^2 - 
     6*d12*d15^3*d23*d34*mt2^2 - 6*d15^4*d23*d34*mt2^2 - 
     d12^3*d23^2*d34*mt2^2 + 26*d12*d15^2*d23^2*d34*mt2^2 + 
     14*d15^3*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
     16*d12*d15*d23^3*d34*mt2^2 - 8*d15^2*d23^3*d34*mt2^2 + 
     3*d12^2*d15^2*d34^2*mt2^2 + 6*d12*d15^3*d34^2*mt2^2 - 
     6*d12^2*d15*d23*d34^2*mt2^2 - 6*d12*d15^2*d23*d34^2*mt2^2 + 
     3*d15^3*d23*d34^2*mt2^2 + 3*d12^2*d23^2*d34^2*mt2^2 - 
     6*d12*d15*d23^2*d34^2*mt2^2 - 12*d15^2*d23^2*d34^2*mt2^2 + 
     6*d12*d23^3*d34^2*mt2^2 + 9*d15*d23^3*d34^2*mt2^2 - 
     2*d12*d15^2*d34^3*mt2^2 + 6*d12*d15*d23*d34^3*mt2^2 + 
     2*d15^2*d23*d34^3*mt2^2 - 3*d12*d23^2*d34^3*mt2^2 + 
     4*d15*d23^2*d34^3*mt2^2 - 3*d23^3*d34^3*mt2^2 - d15*d23*d34^4*mt2^2 + 
     d23^2*d34^4*mt2^2 - 2*d12*d15^3*d23*d45*mt2^2 - 2*d15^4*d23*d45*mt2^2 + 
     2*d12*d15^2*d23^2*d45*mt2^2 + 2*d15^3*d23^2*d45*mt2^2 + 
     d12^2*d15^2*d34*d45*mt2^2 + 4*d12*d15^3*d34*d45*mt2^2 + 
     2*d15^4*d34*d45*mt2^2 - 2*d12^2*d15*d23*d34*d45*mt2^2 - 
     8*d12*d15^2*d23*d34*d45*mt2^2 + 2*d12^2*d23^2*d34*d45*mt2^2 + 
     12*d12*d15*d23^2*d34*d45*mt2^2 + 4*d15^2*d23^2*d34*d45*mt2^2 - 
     3*d12*d15^2*d34^2*d45*mt2^2 - 3*d15^3*d34^2*d45*mt2^2 + 
     6*d12*d15*d23*d34^2*d45*mt2^2 - 6*d12*d23^2*d34^2*d45*mt2^2 - 
     6*d15*d23^2*d34^2*d45*mt2^2 - d12^2*d34^3*d45*mt2^2 + 
     2*d15^2*d34^3*d45*mt2^2 + 2*d15*d23*d34^3*d45*mt2^2 + 
     2*d23^2*d34^3*d45*mt2^2 + d12*d34^4*d45*mt2^2 - d15*d34^4*d45*mt2^2 - 
     2*d23*d34^4*d45*mt2^2 + 3*d12*d15^3*d23*mt2^3 + 2*d15^4*d23*mt2^3 - 
     6*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 + 3*d12*d15*d23^3*mt2^3 + 
     2*d15^2*d23^3*mt2^3 - 3*d12^2*d15^2*d34*mt2^3 - 6*d12*d15^3*d34*mt2^3 - 
     2*d15^4*d34*mt2^3 + 6*d12^2*d15*d23*d34*mt2^3 + 
     9*d12*d15^2*d23*d34*mt2^3 - 2*d15^3*d23*d34*mt2^3 - 
     3*d12^2*d23^2*d34*mt2^3 + 11*d15^2*d23^2*d34*mt2^3 - 
     3*d12*d23^3*d34*mt2^3 - 7*d15*d23^3*d34*mt2^3 + 
     6*d12*d15^2*d34^2*mt2^3 + 3*d15^3*d34^2*mt2^3 - 
     12*d12*d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d34^2*mt2^3 + 
     6*d12*d23^2*d34^2*mt2^3 - 3*d15*d23^2*d34^2*mt2^3 + 
     3*d23^3*d34^2*mt2^3 - d15^2*d34^3*mt2^3 + 5*d15*d23*d34^3*mt2^3 - 
     3*d23^2*d34^3*mt2^3 - d15^3*d23*d45*mt2^3 + d15^2*d23^2*d45*mt2^3 + 
     2*d12*d15^2*d34*d45*mt2^3 + 2*d15^3*d34*d45*mt2^3 - 
     4*d12*d15*d23*d34*d45*mt2^3 - 4*d15^2*d23*d34*d45*mt2^3 + 
     4*d12*d23^2*d34*d45*mt2^3 + 6*d15*d23^2*d34*d45*mt2^3 - 
     3*d15^2*d34^2*d45*mt2^3 + 3*d15*d23*d34^2*d45*mt2^3 - 
     3*d23^2*d34^2*d45*mt2^3 + 2*d15*d34^3*d45*mt2^3 + 
     2*d23*d34^3*d45*mt2^3 - d34^4*d45*mt2^3 + d15^3*d23*mt2^4 - 
     2*d15^2*d23^2*mt2^4 + d15*d23^3*mt2^4 - 3*d12*d15^2*d34*mt2^4 - 
     2*d15^3*d34*mt2^4 + 6*d12*d15*d23*d34*mt2^4 + 3*d15^2*d23*d34*mt2^4 - 
     3*d12*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 + 3*d15^2*d34^2*mt2^4 - 
     6*d15*d23*d34^2*mt2^4 + 3*d23^2*d34^2*mt2^4 + d15^2*d34*d45*mt2^4 - 
     2*d15*d23*d34*d45*mt2^4 + 2*d23^2*d34*d45*mt2^4 + d34^3*d45*mt2^4 - 
     d15^2*d34*mt2^5 + 2*d15*d23*d34*mt2^5 - d23^2*d34*mt2^5))/
   (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  (-2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-(d12*d15^2) + d12*d15*d23 - 
      d15*d23*d34 - 2*d12*d15*d45 - d15^2*d45 + d15*d34*d45 - d15^2*mt2 + 
      d15*d23*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 - d45*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((d12^3*d15^2 + 2*d12^2*d15^3 - d12^3*d15*d23 - 2*d12^2*d15^2*d23 - 
     d12^2*d15^2*d34 + 2*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 
     d12*d15*d23*d34^2 + 2*d12^3*d15*d45 + 2*d12^2*d15^2*d45 - 
     2*d12*d15^3*d45 + 3*d12^2*d15*d23*d45 + 4*d12*d15^2*d23*d45 - 
     3*d12^2*d15*d34*d45 + d12*d15^2*d34*d45 - 3*d12*d15*d23*d34*d45 + 
     d12*d15*d34^2*d45 - 2*d12^2*d15*d45^2 - 3*d12*d15^2*d45^2 + 
     3*d12*d15*d34*d45^2 + 3*d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - 
     3*d12^2*d15*d23*mt2 - 4*d12*d15^2*d23*mt2 - 2*d12*d15^2*d34*mt2 + 
     4*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - d15*d23*d34^2*mt2 + 
     d12^3*d45*mt2 + 7*d12^2*d15*d45*mt2 + 4*d12*d15^2*d45*mt2 - 
     2*d15^3*d45*mt2 + d12^2*d23*d45*mt2 + 6*d12*d15*d23*d45*mt2 + 
     4*d15^2*d23*d45*mt2 - 2*d12^2*d34*d45*mt2 - 5*d12*d15*d34*d45*mt2 + 
     d15^2*d34*d45*mt2 - 2*d12*d23*d34*d45*mt2 - 3*d15*d23*d34*d45*mt2 + 
     d12*d34^2*d45*mt2 - d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 - 
     d12^2*d45^2*mt2 - 5*d12*d15*d45^2*mt2 - 3*d15^2*d45^2*mt2 + 
     2*d12*d34*d45^2*mt2 + 2*d15*d34*d45^2*mt2 - d34^2*d45^2*mt2 + 
     3*d12*d15^2*mt2^2 + 2*d15^3*mt2^2 - 3*d12*d15*d23*mt2^2 - 
     2*d15^2*d23*mt2^2 - d15^2*d34*mt2^2 + 2*d15*d23*d34*mt2^2 + 
     3*d12^2*d45*mt2^2 + 8*d12*d15*d45*mt2^2 + 2*d15^2*d45*mt2^2 + 
     2*d12*d23*d45*mt2^2 + 3*d15*d23*d45*mt2^2 - 4*d12*d34*d45*mt2^2 - 
     2*d15*d34*d45*mt2^2 - 2*d23*d34*d45*mt2^2 + d34^2*d45*mt2^2 - 
     2*d12*d45^2*mt2^2 - 3*d15*d45^2*mt2^2 + 2*d34*d45^2*mt2^2 + 
     d15^2*mt2^3 - d15*d23*mt2^3 + 3*d12*d45*mt2^3 + 3*d15*d45*mt2^3 + 
     d23*d45*mt2^3 - 2*d34*d45*mt2^3 - d45^2*mt2^3 + d45*mt2^4)/
    ((-d12 + d34 + d45 - mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3))), 
  -((-2*d12*d15*d23 + 2*d12*d23^2 - 2*d15*d23^2 + 2*d23^3 - 2*d23^2*d45 - 
     d12*d15*mt2 + d12*d23*mt2 - 2*d15*d23*mt2 + 2*d23^2*mt2 + d15*d45*mt2 - 
     2*d23*d45*mt2 - d15*mt2^2 + d23*mt2^2)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^4*d15^3*d23 + 2*d12^3*d15^4*d23 - 4*d12^4*d15^2*d23^2 - 
     4*d12^3*d15^3*d23^2 + 2*d12^4*d15*d23^3 + 2*d12^3*d15^2*d23^3 - 
     2*d12^3*d15^3*d23*d34 + 2*d12^2*d15^4*d23*d34 + 
     6*d12^3*d15^2*d23^2*d34 - 2*d12^2*d15^3*d23^2*d34 - 
     4*d12^3*d15*d23^3*d34 - 2*d12^3*d15^2*d23*d34^2 - 
     4*d12^2*d15^3*d23*d34^2 + 2*d12^3*d15*d23^2*d34^2 + 
     2*d12^2*d15^2*d23^2*d34^2 + 2*d12*d15^3*d23^2*d34^2 + 
     2*d12^2*d15*d23^3*d34^2 - 2*d12*d15^2*d23^3*d34^2 + 
     2*d12^2*d15^2*d23*d34^3 - 4*d12^2*d15*d23^2*d34^3 - 
     4*d12*d15^2*d23^2*d34^3 + 2*d12*d15*d23^2*d34^4 - 
     4*d12^3*d15^3*d23*d45 - 4*d12^2*d15^4*d23*d45 + 
     6*d12^3*d15^2*d23^2*d45 + 6*d12^2*d15^3*d23^2*d45 - 
     2*d12^3*d15*d23^3*d45 - 2*d12^2*d15^2*d23^3*d45 + 
     6*d12^3*d15^2*d23*d34*d45 + 12*d12^2*d15^3*d23*d34*d45 - 
     2*d12*d15^4*d23*d34*d45 - 2*d12^3*d15*d23^2*d34*d45 - 
     6*d12^2*d15^2*d23^2*d34*d45 + 8*d12*d15^3*d23^2*d34*d45 - 
     2*d12^2*d15*d23^3*d34*d45 - 6*d12*d15^2*d23^3*d34*d45 - 
     4*d12^3*d15*d23*d34^2*d45 - 14*d12^2*d15^2*d23*d34^2*d45 + 
     2*d12*d15^3*d23*d34^2*d45 - 4*d12^2*d15*d23^2*d34^2*d45 - 
     14*d12*d15^2*d23^2*d34^2*d45 + 4*d12*d15*d23^3*d34^2*d45 + 
     6*d12^2*d15*d23*d34^3*d45 + 2*d12*d15^2*d23*d34^3*d45 + 
     6*d12*d15*d23^2*d34^3*d45 - 2*d12*d15*d23*d34^4*d45 + 
     2*d12^2*d15^3*d23*d45^2 + 2*d12*d15^4*d23*d45^2 - 
     2*d12^2*d15^2*d23^2*d45^2 - 2*d12*d15^3*d23^2*d45^2 - 
     6*d12^2*d15^2*d23*d34*d45^2 - 10*d12*d15^3*d23*d34*d45^2 + 
     2*d12^2*d15*d23^2*d34*d45^2 + 6*d12*d15^2*d23^2*d34*d45^2 + 
     4*d12^2*d15*d23*d34^2*d45^2 + 14*d12*d15^2*d23*d34^2*d45^2 - 
     4*d12*d15*d23^2*d34^2*d45^2 - 6*d12*d15*d23*d34^3*d45^2 + 
     d12^4*d15^2*d23*mt2 + 8*d12^3*d15^3*d23*mt2 + 6*d12^2*d15^4*d23*mt2 - 
     2*d12^4*d15*d23^2*mt2 - 16*d12^3*d15^2*d23^2*mt2 - 
     12*d12^2*d15^3*d23^2*mt2 + d12^4*d23^3*mt2 + 8*d12^3*d15*d23^3*mt2 + 
     6*d12^2*d15^2*d23^3*mt2 - 3*d12^3*d15^2*d23*d34*mt2 - 
     6*d12^2*d15^3*d23*d34*mt2 + 4*d12*d15^4*d23*d34*mt2 + 
     7*d12^3*d15*d23^2*d34*mt2 + 18*d12^2*d15^2*d23^2*d34*mt2 - 
     4*d12*d15^3*d23^2*d34*mt2 - 4*d12^3*d23^3*d34*mt2 - 
     12*d12^2*d15*d23^3*d34*mt2 - d12^3*d15^2*d34^2*mt2 - 
     2*d12^2*d15^3*d34^2*mt2 + d12^3*d15*d23*d34^2*mt2 - 
     d12^2*d15^2*d23*d34^2*mt2 - 8*d12*d15^3*d23*d34^2*mt2 - 
     3*d12^2*d15*d23^2*d34^2*mt2 + 4*d12*d15^2*d23^2*d34^2*mt2 + 
     2*d15^3*d23^2*d34^2*mt2 + 6*d12^2*d23^3*d34^2*mt2 + 
     4*d12*d15*d23^3*d34^2*mt2 - 2*d15^2*d23^3*d34^2*mt2 + 
     d12^2*d15^2*d34^3*mt2 - 2*d12^2*d15*d23*d34^3*mt2 + 
     d12*d15^2*d23*d34^3*mt2 - 3*d12*d15*d23^2*d34^3*mt2 - 
     4*d15^2*d23^2*d34^3*mt2 - 4*d12*d23^3*d34^3*mt2 + 
     d12*d15*d23*d34^4*mt2 + d15*d23^2*d34^4*mt2 + d23^3*d34^4*mt2 - 
     2*d12^3*d15^2*d23*d45*mt2 - 12*d12^2*d15^3*d23*d45*mt2 - 
     8*d12*d15^4*d23*d45*mt2 + 3*d12^3*d15*d23^2*d45*mt2 + 
     18*d12^2*d15^2*d23^2*d45*mt2 + 12*d12*d15^3*d23^2*d45*mt2 - 
     d12^3*d23^3*d45*mt2 - 6*d12^2*d15*d23^3*d45*mt2 - 
     4*d12*d15^2*d23^3*d45*mt2 + 5*d12^3*d15*d23*d34*d45*mt2 + 
     27*d12^2*d15^2*d23*d34*d45*mt2 + 24*d12*d15^3*d23*d34*d45*mt2 - 
     2*d15^4*d23*d34*d45*mt2 - d12^3*d23^2*d34*d45*mt2 - 
     14*d12^2*d15*d23^2*d34*d45*mt2 - 12*d12*d15^2*d23^2*d34*d45*mt2 + 
     8*d15^3*d23^2*d34*d45*mt2 + d12^2*d23^3*d34*d45*mt2 - 
     4*d12*d15*d23^3*d34*d45*mt2 - 6*d15^2*d23^3*d34*d45*mt2 - 
     2*d12^3*d15*d34^2*d45*mt2 - 2*d12^2*d15^2*d34^2*d45*mt2 + 
     2*d12*d15^3*d34^2*d45*mt2 - 2*d12^3*d23*d34^2*d45*mt2 - 
     28*d12^2*d15*d23*d34^2*d45*mt2 - 36*d12*d15^2*d23*d34^2*d45*mt2 + 
     2*d15^3*d23*d34^2*d45*mt2 - d12^2*d23^2*d34^2*d45*mt2 - 
     7*d12*d15*d23^2*d34^2*d45*mt2 - 14*d15^2*d23^2*d34^2*d45*mt2 + 
     d12*d23^3*d34^2*d45*mt2 + 4*d15*d23^3*d34^2*d45*mt2 + 
     3*d12^2*d15*d34^3*d45*mt2 - d12*d15^2*d34^3*d45*mt2 + 
     4*d12^2*d23*d34^3*d45*mt2 + 20*d12*d15*d23*d34^3*d45*mt2 - 
     d15^2*d23*d34^3*d45*mt2 + 5*d12*d23^2*d34^3*d45*mt2 + 
     10*d15*d23^2*d34^3*d45*mt2 - d23^3*d34^3*d45*mt2 - 
     d12*d15*d34^4*d45*mt2 - 2*d12*d23*d34^4*d45*mt2 + 
     d15*d23*d34^4*d45*mt2 - 3*d23^2*d34^4*d45*mt2 + 
     d12^2*d15^2*d23*d45^2*mt2 + 4*d12*d15^3*d23*d45^2*mt2 + 
     2*d15^4*d23*d45^2*mt2 - d12^2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15^2*d23^2*d45^2*mt2 - 2*d15^3*d23^2*d45^2*mt2 - 
     5*d12^2*d15*d23*d34*d45^2*mt2 - 18*d12*d15^2*d23*d34*d45^2*mt2 - 
     10*d15^3*d23*d34*d45^2*mt2 + d12^2*d23^2*d34*d45^2*mt2 + 
     8*d12*d15*d23^2*d34*d45^2*mt2 + 6*d15^2*d23^2*d34*d45^2*mt2 + 
     2*d12^2*d15*d34^2*d45^2*mt2 + 3*d12*d15^2*d34^2*d45^2*mt2 + 
     2*d12^2*d23*d34^2*d45^2*mt2 + 18*d12*d15*d23*d34^2*d45^2*mt2 + 
     13*d15^2*d23*d34^2*d45^2*mt2 - 2*d12*d23^2*d34^2*d45^2*mt2 - 
     3*d15*d23^2*d34^2*d45^2*mt2 - 3*d12*d15*d34^3*d45^2*mt2 - 
     4*d12*d23*d34^3*d45^2*mt2 - 7*d15*d23*d34^3*d45^2*mt2 + 
     d23^2*d34^3*d45^2*mt2 + 2*d23*d34^4*d45^2*mt2 + 
     4*d12^3*d15^2*d23*mt2^2 + 12*d12^2*d15^3*d23*mt2^2 + 
     6*d12*d15^4*d23*mt2^2 - 8*d12^3*d15*d23^2*mt2^2 - 
     24*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 + 
     4*d12^3*d23^3*mt2^2 + 12*d12^2*d15*d23^3*mt2^2 + 
     6*d12*d15^2*d23^3*mt2^2 - 9*d12^2*d15^2*d23*d34*mt2^2 - 
     6*d12*d15^3*d23*d34*mt2^2 + 2*d15^4*d23*d34*mt2^2 + 
     21*d12^2*d15*d23^2*d34*mt2^2 + 18*d12*d15^2*d23^2*d34*mt2^2 - 
     2*d15^3*d23^2*d34*mt2^2 - 12*d12^2*d23^3*d34*mt2^2 - 
     12*d12*d15*d23^3*d34*mt2^2 - 3*d12^2*d15^2*d34^2*mt2^2 - 
     4*d12*d15^3*d34^2*mt2^2 + 3*d12^2*d15*d23*d34^2*mt2^2 + 
     4*d12*d15^2*d23*d34^2*mt2^2 - 4*d15^3*d23*d34^2*mt2^2 - 
     12*d12*d15*d23^2*d34^2*mt2^2 + 2*d15^2*d23^2*d34^2*mt2^2 + 
     12*d12*d23^3*d34^2*mt2^2 + 2*d15*d23^3*d34^2*mt2^2 + 
     2*d12*d15^2*d34^3*mt2^2 - 4*d12*d15*d23*d34^3*mt2^2 - 
     d15^2*d23*d34^3*mt2^2 + d15*d23^2*d34^3*mt2^2 - 4*d23^3*d34^3*mt2^2 + 
     d15*d23*d34^4*mt2^2 - 6*d12^2*d15^2*d23*d45*mt2^2 - 
     12*d12*d15^3*d23*d45*mt2^2 - 4*d15^4*d23*d45*mt2^2 + 
     9*d12^2*d15*d23^2*d45*mt2^2 + 18*d12*d15^2*d23^2*d45*mt2^2 + 
     6*d15^3*d23^2*d45*mt2^2 - 3*d12^2*d23^3*d45*mt2^2 - 
     6*d12*d15*d23^3*d45*mt2^2 - 2*d15^2*d23^3*d45*mt2^2 + 
     d12^3*d23*d34*d45*mt2^2 + 15*d12^2*d15*d23*d34*d45*mt2^2 + 
     36*d12*d15^2*d23*d34*d45*mt2^2 + 12*d15^3*d23*d34*d45*mt2^2 - 
     3*d12^2*d23^2*d34*d45*mt2^2 - 22*d12*d15*d23^2*d34*d45*mt2^2 - 
     6*d15^2*d23^2*d34*d45*mt2^2 + 2*d12*d23^3*d34*d45*mt2^2 - 
     2*d15*d23^3*d34*d45*mt2^2 - d12^3*d34^2*d45*mt2^2 - 
     7*d12^2*d15*d34^2*d45*mt2^2 - 4*d12*d15^2*d34^2*d45*mt2^2 + 
     2*d15^3*d34^2*d45*mt2^2 - 10*d12^2*d23*d34^2*d45*mt2^2 - 
     44*d12*d15*d23*d34^2*d45*mt2^2 - 22*d15^2*d23*d34^2*d45*mt2^2 - 
     2*d12*d23^2*d34^2*d45*mt2^2 - 3*d15*d23^2*d34^2*d45*mt2^2 + 
     d23^3*d34^2*d45*mt2^2 + 2*d12^2*d34^3*d45*mt2^2 + 
     5*d12*d15*d34^3*d45*mt2^2 - d15^2*d34^3*d45*mt2^2 + 
     13*d12*d23*d34^3*d45*mt2^2 + 14*d15*d23*d34^3*d45*mt2^2 + 
     5*d23^2*d34^3*d45*mt2^2 - d12*d34^4*d45*mt2^2 + d15*d34^4*d45*mt2^2 - 
     4*d23*d34^4*d45*mt2^2 + 2*d12*d15^2*d23*d45^2*mt2^2 + 
     2*d15^3*d23*d45^2*mt2^2 - 2*d12*d15*d23^2*d45^2*mt2^2 - 
     2*d15^2*d23^2*d45^2*mt2^2 - d12^2*d23*d34*d45^2*mt2^2 - 
     10*d12*d15*d23*d34*d45^2*mt2^2 - 12*d15^2*d23*d34*d45^2*mt2^2 + 
     2*d12*d23^2*d34*d45^2*mt2^2 + 6*d15*d23^2*d34*d45^2*mt2^2 + 
     d12^2*d34^2*d45^2*mt2^2 + 5*d12*d15*d34^2*d45^2*mt2^2 + 
     3*d15^2*d34^2*d45^2*mt2^2 + 6*d12*d23*d34^2*d45^2*mt2^2 + 
     14*d15*d23*d34^2*d45^2*mt2^2 - 2*d23^2*d34^2*d45^2*mt2^2 - 
     2*d12*d34^3*d45^2*mt2^2 - 2*d15*d34^3*d45^2*mt2^2 - 
     5*d23*d34^3*d45^2*mt2^2 + d34^4*d45^2*mt2^2 + 6*d12^2*d15^2*d23*mt2^3 + 
     8*d12*d15^3*d23*mt2^3 + 2*d15^4*d23*mt2^3 - 12*d12^2*d15*d23^2*mt2^3 - 
     16*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 + 6*d12^2*d23^3*mt2^3 + 
     8*d12*d15*d23^3*mt2^3 + 2*d15^2*d23^3*mt2^3 - 
     9*d12*d15^2*d23*d34*mt2^3 - 2*d15^3*d23*d34*mt2^3 + 
     21*d12*d15*d23^2*d34*mt2^3 + 6*d15^2*d23^2*d34*mt2^3 - 
     12*d12*d23^3*d34*mt2^3 - 4*d15*d23^3*d34*mt2^3 - 
     3*d12*d15^2*d34^2*mt2^3 - 2*d15^3*d34^2*mt2^3 + 
     3*d12*d15*d23*d34^2*mt2^3 + 3*d15^2*d23*d34^2*mt2^3 - 
     7*d15*d23^2*d34^2*mt2^3 + 6*d23^3*d34^2*mt2^3 + d15^2*d34^3*mt2^3 - 
     2*d15*d23*d34^3*mt2^3 - 6*d12*d15^2*d23*d45*mt2^3 - 
     4*d15^3*d23*d45*mt2^3 + 9*d12*d15*d23^2*d45*mt2^3 + 
     6*d15^2*d23^2*d45*mt2^3 - 3*d12*d23^3*d45*mt2^3 - 
     2*d15*d23^3*d45*mt2^3 + 3*d12^2*d23*d34*d45*mt2^3 + 
     15*d12*d15*d23*d34*d45*mt2^3 + 15*d15^2*d23*d34*d45*mt2^3 - 
     3*d12*d23^2*d34*d45*mt2^3 - 10*d15*d23^2*d34*d45*mt2^3 + 
     d23^3*d34*d45*mt2^3 - 3*d12^2*d34^2*d45*mt2^3 - 
     8*d12*d15*d34^2*d45*mt2^3 - 2*d15^2*d34^2*d45*mt2^3 - 
     14*d12*d23*d34^2*d45*mt2^3 - 20*d15*d23*d34^2*d45*mt2^3 - 
     d23^2*d34^2*d45*mt2^3 + 4*d12*d34^3*d45*mt2^3 + 2*d15*d34^3*d45*mt2^3 + 
     9*d23*d34^3*d45*mt2^3 - d34^4*d45*mt2^3 + d15^2*d23*d45^2*mt2^3 - 
     d15*d23^2*d45^2*mt2^3 - 2*d12*d23*d34*d45^2*mt2^3 - 
     5*d15*d23*d34*d45^2*mt2^3 + d23^2*d34*d45^2*mt2^3 + 
     2*d12*d34^2*d45^2*mt2^3 + 3*d15*d34^2*d45^2*mt2^3 + 
     4*d23*d34^2*d45^2*mt2^3 - 2*d34^3*d45^2*mt2^3 + 4*d12*d15^2*d23*mt2^4 + 
     2*d15^3*d23*mt2^4 - 8*d12*d15*d23^2*mt2^4 - 4*d15^2*d23^2*mt2^4 + 
     4*d12*d23^3*mt2^4 + 2*d15*d23^3*mt2^4 - 3*d15^2*d23*d34*mt2^4 + 
     7*d15*d23^2*d34*mt2^4 - 4*d23^3*d34*mt2^4 - d15^2*d34^2*mt2^4 + 
     d15*d23*d34^2*mt2^4 - 2*d15^2*d23*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 - 
     d23^3*d45*mt2^4 + 3*d12*d23*d34*d45*mt2^4 + 5*d15*d23*d34*d45*mt2^4 - 
     d23^2*d34*d45*mt2^4 - 3*d12*d34^2*d45*mt2^4 - 3*d15*d34^2*d45*mt2^4 - 
     6*d23*d34^2*d45*mt2^4 + 2*d34^3*d45*mt2^4 - d23*d34*d45^2*mt2^4 + 
     d34^2*d45^2*mt2^4 + d15^2*d23*mt2^5 - 2*d15*d23^2*mt2^5 + d23^3*mt2^5 + 
     d23*d34*d45*mt2^5 - d34^2*d45*mt2^5)/(d34*(d12 - d34 - d45 + mt2)*
     (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((d12*d15 + d12*d45 - d15*d45 + d23*d45 - d45^2 + d15*mt2 + d45*mt2)/
    ((d12 - d34 - d45 + mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15^3*d23 - 2*d12^2*d15^4*d23 + 4*d12^3*d15^2*d23^2 + 
     4*d12^2*d15^3*d23^2 - 2*d12^3*d15*d23^3 - 2*d12^2*d15^2*d23^3 + 
     4*d12^3*d15^2*d23*d34 + 4*d12^2*d15^3*d23*d34 - 4*d12^3*d15*d23^2*d34 - 
     6*d12^2*d15^2*d23^2*d34 - 2*d12*d15^3*d23^2*d34 + 
     2*d12^2*d15*d23^3*d34 + 2*d12*d15^2*d23^3*d34 - 
     2*d12^2*d15^2*d23*d34^2 + 6*d12^2*d15*d23^2*d34^2 + 
     4*d12*d15^2*d23^2*d34^2 - 2*d12*d15*d23^2*d34^3 + 
     2*d12^2*d15^3*d23*d45 + 2*d12*d15^4*d23*d45 - 2*d12^2*d15^2*d23^2*d45 - 
     2*d12*d15^3*d23^2*d45 - 2*d12^2*d15^2*d23*d34*d45 - 
     2*d12*d15^3*d23*d34*d45 + 2*d12^2*d15*d23^2*d34*d45 + 
     2*d12*d15^2*d23^2*d34*d45 - 2*d12*d15^2*d23*d34^2*d45 + 
     2*d12*d15*d23*d34^3*d45 - d12^3*d15^2*d23*mt2 - 6*d12^2*d15^3*d23*mt2 - 
     4*d12*d15^4*d23*mt2 + 2*d12^3*d15*d23^2*mt2 + 12*d12^2*d15^2*d23^2*mt2 + 
     8*d12*d15^3*d23^2*mt2 - d12^3*d23^3*mt2 - 6*d12^2*d15*d23^3*mt2 - 
     4*d12*d15^2*d23^3*mt2 + 2*d12^3*d15^2*d34*mt2 + 2*d12^2*d15^3*d34*mt2 + 
     10*d12^2*d15^2*d23*d34*mt2 + 8*d12*d15^3*d23*d34*mt2 - 
     2*d12^3*d23^2*d34*mt2 - 13*d12^2*d15*d23^2*d34*mt2 - 
     12*d12*d15^2*d23^2*d34*mt2 - 2*d15^3*d23^2*d34*mt2 + 
     d12^2*d23^3*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 
     d12^2*d15^2*d34^2*mt2 + d12^2*d15*d23*d34^2*mt2 - 
     d12*d15^2*d23*d34^2*mt2 + 4*d12^2*d23^2*d34^2*mt2 + 
     10*d12*d15*d23^2*d34^2*mt2 + 4*d15^2*d23^2*d34^2*mt2 + 
     d12*d23^3*d34^2*mt2 - d12*d15*d23*d34^3*mt2 - 2*d12*d23^2*d34^3*mt2 - 
     d15*d23^2*d34^3*mt2 - d23^3*d34^3*mt2 + d12^2*d15^2*d23*d45*mt2 + 
     4*d12*d15^3*d23*d45*mt2 + 2*d15^4*d23*d45*mt2 - 
     d12^2*d15*d23^2*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 - 
     2*d15^3*d23^2*d45*mt2 - 2*d12^2*d15^2*d34*d45*mt2 - 
     2*d12*d15^3*d34*d45*mt2 + d12^2*d15*d23*d34*d45*mt2 - 
     2*d12*d15^2*d23*d34*d45*mt2 - 2*d15^3*d23*d34*d45*mt2 + 
     d12^2*d23^2*d34*d45*mt2 + 4*d12*d15*d23^2*d34*d45*mt2 + 
     2*d15^2*d23^2*d34*d45*mt2 + d12*d15^2*d34^2*d45*mt2 - 
     2*d12*d15*d23*d34^2*d45*mt2 + d15^2*d23*d34^2*d45*mt2 - 
     2*d12*d23^2*d34^2*d45*mt2 - 3*d15*d23^2*d34^2*d45*mt2 + 
     d12*d15*d34^3*d45*mt2 - d15*d23*d34^3*d45*mt2 + d23^2*d34^3*d45*mt2 - 
     3*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 2*d15^4*d23*mt2^2 + 
     6*d12^2*d15*d23^2*mt2^2 + 12*d12*d15^2*d23^2*mt2^2 + 
     4*d15^3*d23^2*mt2^2 - 3*d12^2*d23^3*mt2^2 - 6*d12*d15*d23^3*mt2^2 - 
     2*d15^2*d23^3*mt2^2 + d12^3*d15*d34*mt2^2 + 6*d12^2*d15^2*d34*mt2^2 + 
     4*d12*d15^3*d34*mt2^2 - d12^3*d23*d34*mt2^2 + 
     8*d12*d15^2*d23*d34*mt2^2 + 4*d15^3*d23*d34*mt2^2 - 
     6*d12^2*d23^2*d34*mt2^2 - 14*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 + 2*d12*d23^3*d34*mt2^2 + 
     2*d15*d23^3*d34*mt2^2 - d12^2*d15*d34^2*mt2^2 - 
     2*d12*d15^2*d34^2*mt2^2 + 2*d12^2*d23*d34^2*mt2^2 + 
     2*d12*d15*d23*d34^2*mt2^2 + d15^2*d23*d34^2*mt2^2 + 
     8*d12*d23^2*d34^2*mt2^2 + 4*d15*d23^2*d34^2*mt2^2 + d23^3*d34^2*mt2^2 - 
     d12*d23*d34^3*mt2^2 - d15*d23*d34^3*mt2^2 - 2*d23^2*d34^3*mt2^2 + 
     2*d12*d15^2*d23*d45*mt2^2 + 2*d15^3*d23*d45*mt2^2 - 
     2*d12*d15*d23^2*d45*mt2^2 - 2*d15^2*d23^2*d45*mt2^2 - 
     d12^2*d15*d34*d45*mt2^2 - 4*d12*d15^2*d34*d45*mt2^2 - 
     2*d15^3*d34*d45*mt2^2 + d12^2*d23*d34*d45*mt2^2 + 
     2*d12*d15*d23*d34*d45*mt2^2 + 2*d12*d23^2*d34*d45*mt2^2 + 
     2*d15*d23^2*d34*d45*mt2^2 + d12*d15*d34^2*d45*mt2^2 + 
     d15^2*d34^2*d45*mt2^2 - 2*d12*d23*d34^2*d45*mt2^2 - 
     2*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 - 
     d15*d34^3*d45*mt2^2 + d23*d34^3*d45*mt2^2 - 3*d12*d15^2*d23*mt2^3 - 
     2*d15^3*d23*mt2^3 + 6*d12*d15*d23^2*mt2^3 + 4*d15^2*d23^2*mt2^3 - 
     3*d12*d23^3*mt2^3 - 2*d15*d23^3*mt2^3 + 3*d12^2*d15*d34*mt2^3 + 
     6*d12*d15^2*d34*mt2^3 + 2*d15^3*d34*mt2^3 - 3*d12^2*d23*d34*mt2^3 + 
     2*d15^2*d23*d34*mt2^3 - 6*d12*d23^2*d34*mt2^3 - 5*d15*d23^2*d34*mt2^3 + 
     d23^3*d34*mt2^3 - 2*d12*d15*d34^2*mt2^3 - d15^2*d34^2*mt2^3 + 
     4*d12*d23*d34^2*mt2^3 + d15*d23*d34^2*mt2^3 + 4*d23^2*d34^2*mt2^3 - 
     d23*d34^3*mt2^3 + d15^2*d23*d45*mt2^3 - d15*d23^2*d45*mt2^3 - 
     2*d12*d15*d34*d45*mt2^3 - 2*d15^2*d34*d45*mt2^3 + 
     2*d12*d23*d34*d45*mt2^3 + d15*d23*d34*d45*mt2^3 + d23^2*d34*d45*mt2^3 + 
     d15*d34^2*d45*mt2^3 - 2*d23*d34^2*d45*mt2^3 - d15^2*d23*mt2^4 + 
     2*d15*d23^2*mt2^4 - d23^3*mt2^4 + 3*d12*d15*d34*mt2^4 + 
     2*d15^2*d34*mt2^4 - 3*d12*d23*d34*mt2^4 - 2*d23^2*d34*mt2^4 - 
     d15*d34^2*mt2^4 + 2*d23*d34^2*mt2^4 - d15*d34*d45*mt2^4 + 
     d23*d34*d45*mt2^4 + d15*d34*mt2^5 - d23*d34*mt2^5)/
    (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((2*d12^3*d15^3*d23 + 2*d12^2*d15^4*d23 - 4*d12^3*d15^2*d23^2 - 
     4*d12^2*d15^3*d23^2 + 2*d12^3*d15*d23^3 + 2*d12^2*d15^2*d23^3 + 
     6*d12^2*d15^2*d23^2*d34 + 6*d12*d15^3*d23^2*d34 - 
     6*d12^2*d15*d23^3*d34 - 6*d12*d15^2*d23^3*d34 - 
     2*d12^2*d15^2*d23*d34^2 - 2*d12^2*d15*d23^2*d34^2 - 
     8*d12*d15^2*d23^2*d34^2 + 4*d12*d15*d23^3*d34^2 + 
     2*d12*d15*d23^2*d34^3 - 2*d12^2*d15^3*d23*d45 - 2*d12*d15^4*d23*d45 + 
     2*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 + 
     2*d12^2*d15^2*d23*d34*d45 + 2*d12*d15^3*d23*d34*d45 + 
     2*d12^2*d15*d23^2*d34*d45 + 2*d12*d15^2*d23^2*d34*d45 + 
     2*d12*d15^2*d23*d34^2*d45 - 4*d12*d15*d23^2*d34^2*d45 - 
     2*d12*d15*d23*d34^3*d45 + d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 + 
     4*d12*d15^4*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 - 
     8*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 6*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 + 3*d12^2*d15*d23^2*d34*mt2 + 
     12*d12*d15^2*d23^2*d34*mt2 + 6*d15^3*d23^2*d34*mt2 - 
     3*d12^2*d23^3*d34*mt2 - 12*d12*d15*d23^3*d34*mt2 - 
     6*d15^2*d23^3*d34*mt2 - d12^2*d15^2*d34^2*mt2 - 
     3*d12^2*d15*d23*d34^2*mt2 - 7*d12*d15^2*d23*d34^2*mt2 - 
     6*d12*d15*d23^2*d34^2*mt2 - 8*d15^2*d23^2*d34^2*mt2 + 
     3*d12*d23^3*d34^2*mt2 + 4*d15*d23^3*d34^2*mt2 + 
     3*d12*d15*d23*d34^3*mt2 + 3*d15*d23^2*d34^3*mt2 - d23^3*d34^3*mt2 - 
     d12^2*d15^2*d23*d45*mt2 - 4*d12*d15^3*d23*d45*mt2 - 
     2*d15^4*d23*d45*mt2 + d12^2*d15*d23^2*d45*mt2 + 
     4*d12*d15^2*d23^2*d45*mt2 + 2*d15^3*d23^2*d45*mt2 + 
     3*d12^2*d15*d23*d34*d45*mt2 + 6*d12*d15^2*d23*d34*d45*mt2 + 
     2*d15^3*d23*d34*d45*mt2 + d12^2*d23^2*d34*d45*mt2 + 
     4*d12*d15*d23^2*d34*d45*mt2 + 2*d15^2*d23^2*d34*d45*mt2 + 
     d12*d15^2*d34^2*d45*mt2 - 2*d12*d15*d23*d34^2*d45*mt2 - 
     d15^2*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
     d15*d23^2*d34^2*d45*mt2 - d12*d15*d34^3*d45*mt2 + 
     d15*d23*d34^3*d45*mt2 + d23^2*d34^3*d45*mt2 + 3*d12^2*d15^2*d23*mt2^2 + 
     6*d12*d15^3*d23*mt2^2 + 2*d15^4*d23*mt2^2 - 6*d12^2*d15*d23^2*mt2^2 - 
     12*d12*d15^2*d23^2*mt2^2 - 4*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 
     6*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 + 
     6*d12*d15*d23^2*d34*mt2^2 + 6*d15^2*d23^2*d34*mt2^2 - 
     6*d12*d23^3*d34*mt2^2 - 6*d15*d23^3*d34*mt2^2 - d12^2*d15*d34^2*mt2^2 - 
     2*d12*d15^2*d34^2*mt2^2 - 6*d12*d15*d23*d34^2*mt2^2 - 
     5*d15^2*d23*d34^2*mt2^2 - 4*d15*d23^2*d34^2*mt2^2 + 
     3*d23^3*d34^2*mt2^2 + d12*d15*d34^3*mt2^2 + 3*d15*d23*d34^3*mt2^2 - 
     2*d12*d15^2*d23*d45*mt2^2 - 2*d15^3*d23*d45*mt2^2 + 
     2*d12*d15*d23^2*d45*mt2^2 + 2*d15^2*d23^2*d45*mt2^2 + 
     d12^2*d23*d34*d45*mt2^2 + 6*d12*d15*d23*d34*d45*mt2^2 + 
     4*d15^2*d23*d34*d45*mt2^2 + 2*d12*d23^2*d34*d45*mt2^2 + 
     2*d15*d23^2*d34*d45*mt2^2 + d12*d15*d34^2*d45*mt2^2 + 
     d15^2*d34^2*d45*mt2^2 - 2*d12*d23*d34^2*d45*mt2^2 - 
     2*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 + 
     d23*d34^3*d45*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 2*d15^3*d23*mt2^3 - 
     6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 + 
     2*d15*d23^3*mt2^3 + 3*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 - 
     2*d12*d15*d34^2*mt2^3 - d15^2*d34^2*mt2^3 - 3*d15*d23*d34^2*mt2^3 + 
     d15*d34^3*mt2^3 - d15^2*d23*d45*mt2^3 + d15*d23^2*d45*mt2^3 + 
     2*d12*d23*d34*d45*mt2^3 + 3*d15*d23*d34*d45*mt2^3 + 
     d23^2*d34*d45*mt2^3 + d15*d34^2*d45*mt2^3 - 2*d23*d34^2*d45*mt2^3 + 
     d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + d23^3*mt2^4 - d15*d34^2*mt2^4 + 
     d23*d34*d45*mt2^4)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)))}, 
 {0, (2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  0, 0, 0, 0, (4*d23*(-d15^2 + d15*d23 + d15*d34 + d23*d34 + d34*mt2))/
   (d34*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]*
    (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 0, 0, 
  (2*(2*d23 + mt2))/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 
  (2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (-2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*(-(d15*d23) + d23^2 + 2*d23*d34 + d34*mt2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, (d12 - d45 + mt2)/(d34*(-d12 + d34 + d45 - mt2)), 0, 0, 0, 0, 0, 0, 
  (2*d45)/((d12 - d34 + mt2)*(d12 - d34 - d45 + mt2)), 0, 
  (-2*d45)/((d12 - d34 + mt2)*(d12 - d34 - d45 + mt2)), 
  -2/(d12 - d34 - d45 + mt2), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, (-2*(d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + mt2^2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 
  (-4*d15*(d12 + mt2)*(2*d12*d15 + 2*d15^2 - 3*d15*d34 + d34^2 + d12*mt2 + 
     2*d15*mt2 - 3*d34*mt2 + mt2^2))/(d34*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (2*d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), (2*d15*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/
   ((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, (-2*d15*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/
   ((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, (-2*(d12 + mt2)*(2*d12*d15 + 2*d15^2 - d15*d34 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 + mt2^2))/(d34*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)), 
  (2*(d12 + mt2)*(2*d12*d15 + 2*d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 + mt2^2))/(d34*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (2*(-d15^2 + d15*d34 + d34*mt2))/
   (d34*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0, 0, 0, 0, 
  (d15 + d34)/(2*d34*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 0, 
  -(d15/(d34*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])), 
  (d15 + d34)/(d34*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -d34^(-1), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T1/DEQs_T1/dd45_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(-(d12^3*d15^3*d23) + 2*d12^3*d15^2*d23^2 - d12^3*d15*d23^3 - 
     2*d12^2*d15^2*d23^2*d34 + 2*d12^2*d15*d23^3*d34 - d12*d15*d23^3*d34^2 + 
     d12*d15^3*d23*d45^2 - 2*d12*d15^2*d23*d34*d45^2 + 
     d12*d15*d23*d34^2*d45^2 - 3*d12^2*d15^3*d23*mt2 + 
     6*d12^2*d15^2*d23^2*mt2 - 3*d12^2*d15*d23^3*mt2 - 
     4*d12*d15^2*d23^2*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 - 
     d15*d23^3*d34^2*mt2 + d12^2*d15^2*d34*d45*mt2 - 
     2*d12^2*d15*d23*d34*d45*mt2 + d12^2*d23^2*d34*d45*mt2 + 
     2*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 + 
     d23^2*d34^3*d45*mt2 + d15^3*d23*d45^2*mt2 - d12*d15^2*d34*d45^2*mt2 - 
     d12*d15*d23*d34*d45^2*mt2 - 2*d15^2*d23*d34*d45^2*mt2 + 
     d12*d15*d34^2*d45^2*mt2 + d12*d23*d34^2*d45^2*mt2 + 
     2*d15*d23*d34^2*d45^2*mt2 - d23*d34^3*d45^2*mt2 - 
     3*d12*d15^3*d23*mt2^2 + 6*d12*d15^2*d23^2*mt2^2 - 
     3*d12*d15*d23^3*mt2^2 - 2*d15^2*d23^2*d34*mt2^2 + 
     2*d15*d23^3*d34*mt2^2 + 2*d12*d15^2*d34*d45*mt2^2 - 
     4*d12*d15*d23*d34*d45*mt2^2 + 2*d12*d23^2*d34*d45*mt2^2 + 
     2*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 - 
     d15^2*d34*d45^2*mt2^2 - d15*d23*d34*d45^2*mt2^2 + 
     d12*d34^2*d45^2*mt2^2 + d15*d34^2*d45^2*mt2^2 + d23*d34^2*d45^2*mt2^2 - 
     d34^3*d45^2*mt2^2 - d15^3*d23*mt2^3 + 2*d15^2*d23^2*mt2^3 - 
     d15*d23^3*mt2^3 + d15^2*d34*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 + 
     d23^2*d34*d45*mt2^3 + d34^2*d45^2*mt2^3))/
   (d45*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((d23*(-(d12^2*d15^2) + d12^2*d15*d23 - d12*d15*d23*d34 + d12*d15^2*d45 - 
      d12*d15*d34*d45 - 2*d12*d15^2*mt2 + 2*d12*d15*d23*mt2 - 
      d15*d23*d34*mt2 + d15^2*d45*mt2 - d12*d34*d45*mt2 - d15*d34*d45*mt2 + 
      d34^2*d45*mt2 - d15^2*mt2^2 + d15*d23*mt2^2 - d34*d45*mt2^2))/
    (d45*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -1/2*(-2*d12^2*d15^2*d23 + 2*d12^2*d15*d23^2 + 4*d12^2*d15*d23*d34 + 
     4*d12*d15^2*d23*d34 - 2*d12*d15*d23^2*d34 - 4*d12*d15*d23*d34^2 + 
     2*d12*d15^2*d23*d45 - 2*d12*d15*d23*d34*d45 - 4*d12*d15^2*d23*mt2 + 
     4*d12*d15*d23^2*mt2 + d12^2*d15*d34*mt2 + d12^2*d23*d34*mt2 + 
     8*d12*d15*d23*d34*mt2 + 4*d15^2*d23*d34*mt2 - 2*d15*d23^2*d34*mt2 - 
     d12*d15*d34^2*mt2 - 2*d12*d23*d34^2*mt2 - 4*d15*d23*d34^2*mt2 + 
     d23*d34^3*mt2 + 2*d15^2*d23*d45*mt2 - d12*d15*d34*d45*mt2 - 
     2*d12*d23*d34*d45*mt2 - 2*d15*d23*d34*d45*mt2 - d12*d34^2*d45*mt2 - 
     d15*d34^2*d45*mt2 + 2*d23*d34^2*d45*mt2 + d34^3*d45*mt2 - 
     2*d15^2*d23*mt2^2 + 2*d15*d23^2*mt2^2 + 2*d12*d15*d34*mt2^2 + 
     2*d12*d23*d34*mt2^2 + 4*d15*d23*d34*mt2^2 - d15*d34^2*mt2^2 - 
     2*d23*d34^2*mt2^2 - d15*d34*d45*mt2^2 - 2*d23*d34*d45*mt2^2 - 
     d34^2*d45*mt2^2 + d15*d34*mt2^3 + d23*d34*mt2^3)/
    ((-d12 + d34 + d45 - mt2)*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d15*(2*d12^2*d15^2*d23 + 4*d12*d15^3*d23 - 2*d12^2*d15*d23^2 - 
      4*d12*d15^2*d23^2 - 4*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 + 
      2*d12*d15^2*d23*d45 - 2*d12*d15*d23*d34*d45 + d12^2*d15*d23*mt2 + 
      4*d12*d15^2*d23*mt2 + 4*d15^3*d23*mt2 - d12^2*d23^2*mt2 - 
      4*d12*d15*d23^2*mt2 - 4*d15^2*d23^2*mt2 - d12*d15^2*d34*mt2 - 
      2*d12*d15*d23*d34*mt2 - 4*d15^2*d23*d34*mt2 + 2*d12*d23^2*d34*mt2 + 
      2*d15*d23^2*d34*mt2 + d15*d23*d34^2*mt2 - d23^2*d34^2*mt2 + 
      d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d15*d34*d45*mt2 - 
      d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 - d15*d23*d34*d45*mt2 + 
      d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 + 2*d12*d15*d23*mt2^2 + 
      2*d15^2*d23*mt2^2 - 2*d12*d23^2*mt2^2 - 2*d15*d23^2*mt2^2 - 
      d15^2*d34*mt2^2 - 2*d15*d23*d34*mt2^2 + 2*d23^2*d34*mt2^2 + 
      d15*d23*d45*mt2^2 - d12*d34*d45*mt2^2 - 2*d15*d34*d45*mt2^2 - 
      d23*d34*d45*mt2^2 + d34^2*d45*mt2^2 + d15*d23*mt2^3 - d23^2*mt2^3 - 
      d34*d45*mt2^3))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12 + mt2)*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d15*d23*d45 + 
      d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2))/
    (d45*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(d12 + mt2)*(2*d12^3*d15^2*d23 - 2*d12^3*d15*d23^2 + 
      2*d12^2*d15^2*d23^2 - 2*d12^2*d15*d23^3 + 2*d12^2*d15*d23^2*d34 + 
      2*d12*d15*d23^3*d34 - 2*d12^2*d15^2*d23*d45 + 4*d12^2*d15*d23^2*d45 + 
      2*d12*d15^2*d23^2*d45 + 2*d12^2*d15*d23*d34*d45 - 
      2*d12*d15*d23^2*d34*d45 + d12^3*d15^2*mt2 - d12^3*d15*d23*mt2 + 
      6*d12^2*d15^2*d23*mt2 - 6*d12^2*d15*d23^2*mt2 + 4*d12*d15^2*d23^2*mt2 - 
      4*d12*d15*d23^3*mt2 + d12^2*d15*d23*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 + 
      2*d15*d23^3*d34*mt2 - 3*d12^2*d15^2*d45*mt2 + 4*d12^2*d15*d23*d45*mt2 - 
      4*d12*d15^2*d23*d45*mt2 + 8*d12*d15*d23^2*d45*mt2 + 
      2*d15^2*d23^2*d45*mt2 + d12^2*d15*d34*d45*mt2 + 
      2*d12^2*d23*d34*d45*mt2 + 2*d12*d23^2*d34*d45*mt2 - 
      2*d15*d23^2*d34*d45*mt2 - 2*d12*d23*d34^2*d45*mt2 - 
      2*d23^2*d34^2*d45*mt2 + 3*d12*d15^2*d45^2*mt2 - 
      3*d12*d15*d23*d45^2*mt2 - 3*d12*d15*d34*d45^2*mt2 - 
      3*d12*d23*d34*d45^2*mt2 - 3*d15*d23*d34*d45^2*mt2 + 
      3*d23*d34^2*d45^2*mt2 - d15^2*d45^3*mt2 + 2*d15*d34*d45^3*mt2 - 
      d34^2*d45^3*mt2 + 3*d12^2*d15^2*mt2^2 - 3*d12^2*d15*d23*mt2^2 + 
      6*d12*d15^2*d23*mt2^2 - 6*d12*d15*d23^2*mt2^2 + 2*d15^2*d23^2*mt2^2 - 
      2*d15*d23^3*mt2^2 + 2*d12*d15*d23*d34*mt2^2 + 2*d15*d23^2*d34*mt2^2 - 
      6*d12*d15^2*d45*mt2^2 + 8*d12*d15*d23*d45*mt2^2 - 
      2*d15^2*d23*d45*mt2^2 + 4*d15*d23^2*d45*mt2^2 + d12^2*d34*d45*mt2^2 + 
      2*d12*d15*d34*d45*mt2^2 + 4*d12*d23*d34*d45*mt2^2 - 
      2*d15*d23*d34*d45*mt2^2 + 2*d23^2*d34*d45*mt2^2 - d12*d34^2*d45*mt2^2 - 
      2*d23*d34^2*d45*mt2^2 + 3*d15^2*d45^2*mt2^2 - 3*d15*d23*d45^2*mt2^2 - 
      3*d12*d34*d45^2*mt2^2 - 3*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 + 
      3*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 - 
      3*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 - 2*d15*d23^2*mt2^3 + 
      d15*d23*d34*mt2^3 - 3*d15^2*d45*mt2^3 + 4*d15*d23*d45*mt2^3 + 
      2*d12*d34*d45*mt2^3 + d15*d34*d45*mt2^3 + 2*d23*d34*d45*mt2^3 - 
      d34^2*d45*mt2^3 - 3*d34*d45^2*mt2^3 + d15^2*mt2^4 - d15*d23*mt2^4 + 
      d34*d45*mt2^4))/(d45*(2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  (-2*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  (-2*(-2*d12^3*d15^3*d23^2 + 4*d12^3*d15^2*d23^3 - 2*d12^2*d15^3*d23^3 - 
     2*d12^3*d15*d23^4 + 4*d12^2*d15^2*d23^4 - 2*d12^2*d15*d23^5 - 
     2*d12^2*d15^2*d23^3*d34 + 2*d12^2*d15*d23^4*d34 - 
     2*d12*d15^2*d23^4*d34 + 2*d12*d15*d23^5*d34 + 2*d12^3*d15^3*d23*d45 - 
     4*d12^3*d15^2*d23^2*d45 + 8*d12^2*d15^3*d23^2*d45 + 
     2*d12^3*d15*d23^3*d45 - 14*d12^2*d15^2*d23^3*d45 + 
     2*d12*d15^3*d23^3*d45 + 6*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 - 
     4*d12^2*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^4*d34*d45 - 
     6*d12^2*d15^3*d23*d45^2 + 12*d12^2*d15^2*d23^2*d45^2 - 
     6*d12*d15^3*d23^2*d45^2 - 6*d12^2*d15*d23^3*d45^2 + 
     6*d12*d15^2*d23^3*d45^2 + 6*d12^2*d15^2*d23*d34*d45^2 - 
     6*d12^2*d15*d23^2*d34*d45^2 + 6*d12*d15^2*d23^2*d34*d45^2 - 
     2*d12^2*d15^2*d23*d45^3 + 4*d12*d15^3*d23*d45^3 + 
     2*d12^2*d15*d23^2*d45^3 - 6*d12*d15^2*d23^2*d45^3 + 
     4*d12^2*d15*d23*d34*d45^3 - 4*d12*d15^2*d23*d34*d45^3 + 
     4*d12*d15*d23^2*d34*d45^3 + 2*d12*d15^2*d23*d45^4 - 
     2*d12*d15*d23*d34*d45^4 - d12^3*d15^3*d23*mt2 + 
     2*d12^3*d15^2*d23^2*mt2 - 6*d12^2*d15^3*d23^2*mt2 - 
     d12^3*d15*d23^3*mt2 + 12*d12^2*d15^2*d23^3*mt2 - 4*d12*d15^3*d23^3*mt2 - 
     6*d12^2*d15*d23^4*mt2 + 8*d12*d15^2*d23^4*mt2 - 4*d12*d15*d23^5*mt2 - 
     d12^2*d15^2*d23^2*d34*mt2 + d12^2*d15*d23^3*d34*mt2 - 
     4*d12*d15^2*d23^3*d34*mt2 + 4*d12*d15*d23^4*d34*mt2 - 
     2*d15^2*d23^4*d34*mt2 + 2*d15*d23^5*d34*mt2 + d12^3*d15^3*d45*mt2 + 
     11*d12^2*d15^3*d23*d45*mt2 - 3*d12^3*d15*d23^2*d45*mt2 - 
     19*d12^2*d15^2*d23^2*d45*mt2 + 16*d12*d15^3*d23^2*d45*mt2 + 
     2*d12^3*d23^3*d45*mt2 + 6*d12^2*d15*d23^3*d45*mt2 - 
     28*d12*d15^2*d23^3*d45*mt2 + 2*d15^3*d23^3*d45*mt2 + 
     2*d12^2*d23^4*d45*mt2 + 12*d12*d15*d23^4*d45*mt2 - 
     2*d15^2*d23^4*d45*mt2 - 6*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12^2*d15*d23^2*d34*d45*mt2 - 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     2*d12^2*d23^3*d34*d45*mt2 - 2*d12*d23^4*d34*d45*mt2 - 
     4*d15*d23^4*d34*d45*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     3*d12^2*d15^2*d23*d45^2*mt2 - 15*d12*d15^3*d23*d45^2*mt2 + 
     3*d12^2*d15*d23^2*d45^2*mt2 + 24*d12*d15^2*d23^2*d45^2*mt2 - 
     6*d15^3*d23^2*d45^2*mt2 - 3*d12^2*d23^3*d45^2*mt2 - 
     9*d12*d15*d23^3*d45^2*mt2 + 6*d15^2*d23^3*d45^2*mt2 + 
     3*d12^2*d15^2*d34*d45^2*mt2 - 3*d12^2*d15*d23*d34*d45^2*mt2 + 
     12*d12*d15^2*d23*d34*d45^2*mt2 - 6*d12*d15*d23^2*d34*d45^2*mt2 + 
     3*d15^2*d23^2*d34*d45^2*mt2 + 3*d12*d23^3*d34*d45^2*mt2 + 
     3*d15*d23^3*d34*d45^2*mt2 + 3*d12*d15^3*d45^3*mt2 - 
     d12^2*d15*d23*d45^3*mt2 - 6*d12*d15^2*d23*d45^3*mt2 + 
     3*d15^3*d23*d45^3*mt2 + d12^2*d23^2*d45^3*mt2 - 
     5*d15^2*d23^2*d45^3*mt2 + 2*d12^2*d15*d34*d45^3*mt2 - 
     4*d12*d15^2*d34*d45^3*mt2 + 2*d12^2*d23*d34*d45^3*mt2 + 
     4*d12*d15*d23*d34*d45^3*mt2 - 2*d15^2*d23*d34*d45^3*mt2 - 
     2*d15*d23^2*d34*d45^3*mt2 - d15^3*d45^4*mt2 + d12*d15*d23*d45^4*mt2 + 
     d15^2*d23*d45^4*mt2 - 2*d12*d15*d34*d45^4*mt2 + d15^2*d34*d45^4*mt2 - 
     d12*d23*d34*d45^4*mt2 + d15*d23*d34*d45^4*mt2 - 
     3*d12^2*d15^3*d23*mt2^2 + 6*d12^2*d15^2*d23^2*mt2^2 - 
     6*d12*d15^3*d23^2*mt2^2 - 3*d12^2*d15*d23^3*mt2^2 + 
     12*d12*d15^2*d23^3*mt2^2 - 2*d15^3*d23^3*mt2^2 - 6*d12*d15*d23^4*mt2^2 + 
     4*d15^2*d23^4*mt2^2 - 2*d15*d23^5*mt2^2 - 2*d12*d15^2*d23^2*d34*mt2^2 + 
     2*d12*d15*d23^3*d34*mt2^2 - 2*d15^2*d23^3*d34*mt2^2 + 
     2*d15*d23^4*d34*mt2^2 + d12^3*d15^2*d45*mt2^2 + 
     3*d12^2*d15^3*d45*mt2^2 - 2*d12^3*d15*d23*d45*mt2^2 + 
     16*d12*d15^3*d23*d45*mt2^2 + d12^3*d23^2*d45*mt2^2 - 
     9*d12^2*d15*d23^2*d45*mt2^2 - 26*d12*d15^2*d23^2*d45*mt2^2 + 
     8*d15^3*d23^2*d45*mt2^2 + 6*d12^2*d23^3*d45*mt2^2 + 
     6*d12*d15*d23^3*d45*mt2^2 - 14*d15^2*d23^3*d45*mt2^2 + 
     4*d12*d23^4*d45*mt2^2 + 6*d15*d23^4*d45*mt2^2 - 
     2*d12^2*d15^2*d34*d45*mt2^2 + 2*d12^2*d15*d23*d34*d45*mt2^2 - 
     12*d12*d15^2*d23*d34*d45*mt2^2 - d12^2*d23^2*d34*d45*mt2^2 + 
     8*d12*d15*d23^2*d34*d45*mt2^2 - 4*d15^2*d23^2*d34*d45*mt2^2 - 
     4*d12*d23^3*d34*d45*mt2^2 - 2*d23^4*d34*d45*mt2^2 - 
     3*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     6*d12^2*d15*d23*d45^2*mt2^2 + 6*d12*d15^2*d23*d45^2*mt2^2 - 
     9*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 + 
     6*d12*d15*d23^2*d45^2*mt2^2 + 12*d15^2*d23^2*d45^2*mt2^2 - 
     6*d12*d23^3*d45^2*mt2^2 - 3*d15*d23^3*d45^2*mt2^2 + 
     6*d12*d15^2*d34*d45^2*mt2^2 - 6*d12*d15*d23*d34*d45^2*mt2^2 + 
     6*d15^2*d23*d34*d45^2*mt2^2 + 3*d12*d23^2*d34*d45^2*mt2^2 + 
     3*d23^3*d34*d45^2*mt2^2 + 3*d12*d15^2*d45^3*mt2^2 + 
     3*d15^3*d45^3*mt2^2 - 6*d12*d15*d23*d45^3*mt2^2 - 
     4*d15^2*d23*d45^3*mt2^2 + 2*d12*d23^2*d45^3*mt2^2 - 
     2*d15*d23^2*d45^3*mt2^2 + d12^2*d34*d45^3*mt2^2 - 
     2*d15^2*d34*d45^3*mt2^2 - 2*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 - d15^2*d45^4*mt2^2 + d15*d23*d45^4*mt2^2 - 
     d12*d34*d45^4*mt2^2 + 2*d15*d34*d45^4*mt2^2 + d23*d34*d45^4*mt2^2 - 
     3*d12*d15^3*d23*mt2^3 + 6*d12*d15^2*d23^2*mt2^3 - 2*d15^3*d23^2*mt2^3 - 
     3*d12*d15*d23^3*mt2^3 + 4*d15^2*d23^3*mt2^3 - 2*d15*d23^4*mt2^3 - 
     d15^2*d23^2*d34*mt2^3 + d15*d23^3*d34*mt2^3 + 3*d12^2*d15^2*d45*mt2^3 + 
     3*d12*d15^3*d45*mt2^3 - 6*d12^2*d15*d23*d45*mt2^3 + 
     7*d15^3*d23*d45*mt2^3 + 3*d12^2*d23^2*d45*mt2^3 - 
     9*d12*d15*d23^2*d45*mt2^3 - 11*d15^2*d23^2*d45*mt2^3 + 
     6*d12*d23^3*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 - 
     6*d15^2*d23*d34*d45*mt2^3 - 2*d12*d23^2*d34*d45*mt2^3 + 
     4*d15*d23^2*d34*d45*mt2^3 - 2*d23^3*d34*d45*mt2^3 - 
     6*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     12*d12*d15*d23*d45^2*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 - 
     6*d12*d23^2*d45^2*mt2^3 + 3*d15*d23^2*d45^2*mt2^3 - 
     3*d23^3*d45^2*mt2^3 + 3*d15^2*d34*d45^2*mt2^3 - 
     3*d15*d23*d34*d45^2*mt2^3 + 3*d23^2*d34*d45^2*mt2^3 + 
     3*d15^2*d45^3*mt2^3 - 5*d15*d23*d45^3*mt2^3 + d23^2*d45^3*mt2^3 - 
     2*d15*d34*d45^3*mt2^3 - 2*d23*d34*d45^3*mt2^3 + d34*d45^4*mt2^3 - 
     d15^3*d23*mt2^4 + 2*d15^2*d23^2*mt2^4 - d15*d23^3*mt2^4 + 
     3*d12*d15^2*d45*mt2^4 + d15^3*d45*mt2^4 - 6*d12*d15*d23*d45*mt2^4 + 
     3*d12*d23^2*d45*mt2^4 - 3*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 - 
     2*d15^2*d34*d45*mt2^4 + 2*d15*d23*d34*d45*mt2^4 - d23^2*d34*d45*mt2^4 - 
     3*d15^2*d45^2*mt2^4 + 6*d15*d23*d45^2*mt2^4 - 3*d23^2*d45^2*mt2^4 - 
     d34*d45^3*mt2^4 + d15^2*d45*mt2^5 - 2*d15*d23*d45*mt2^5 + 
     d23^2*d45*mt2^5))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15*d23 - d12*d23^2 - 
      2*d12*d23*d34 - d23^2*d34 - d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - 
      d23^2*mt2 - d12*d34*mt2 - 2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-(d12^3*d15*d23) + d12^3*d23^2 - 2*d12^2*d15*d23^2 + 2*d12^2*d23^3 + 
     2*d12^3*d23*d34 + 3*d12^2*d15*d23*d34 + 2*d12^2*d23^2*d34 + 
     4*d12*d15*d23^2*d34 - 2*d12*d23^3*d34 - 2*d12^2*d23*d34^2 - 
     3*d12*d23^2*d34^2 + 2*d12^2*d15*d23*d45 - d12^2*d23^2*d45 + 
     2*d12*d15*d23^2*d45 - 3*d12^2*d23*d34*d45 - 3*d12*d15*d23*d34*d45 + 
     d12*d23^2*d34*d45 + 3*d12*d23*d34^2*d45 - d12*d15*d23*d45^2 + 
     d12*d23*d34*d45^2 - 3*d12^2*d15*d23*mt2 + 3*d12^2*d23^2*mt2 - 
     4*d12*d15*d23^2*mt2 + 4*d12*d23^3*mt2 + d12^3*d34*mt2 + 
     d12^2*d15*d34*mt2 + 7*d12^2*d23*d34*mt2 + 6*d12*d15*d23*d34*mt2 + 
     4*d12*d23^2*d34*mt2 + 4*d15*d23^2*d34*mt2 - 2*d23^3*d34*mt2 - 
     d12^2*d34^2*mt2 - 5*d12*d23*d34^2*mt2 - 3*d23^2*d34^2*mt2 + 
     4*d12*d15*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 - 
     2*d12^2*d34*d45*mt2 - 2*d12*d15*d34*d45*mt2 - 5*d12*d23*d34*d45*mt2 - 
     3*d15*d23*d34*d45*mt2 + d23^2*d34*d45*mt2 + 2*d12*d34^2*d45*mt2 + 
     2*d23*d34^2*d45*mt2 - d15*d23*d45^2*mt2 + d12*d34*d45^2*mt2 + 
     d15*d34*d45^2*mt2 - d23*d34*d45^2*mt2 - d34^2*d45^2*mt2 - 
     3*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 - 2*d15*d23^2*mt2^2 + 
     2*d23^3*mt2^2 + 3*d12^2*d34*mt2^2 + 2*d12*d15*d34*mt2^2 + 
     8*d12*d23*d34*mt2^2 + 3*d15*d23*d34*mt2^2 + 2*d23^2*d34*mt2^2 - 
     2*d12*d34^2*mt2^2 - 3*d23*d34^2*mt2^2 + 2*d15*d23*d45*mt2^2 - 
     d23^2*d45*mt2^2 - 4*d12*d34*d45*mt2^2 - 2*d15*d34*d45*mt2^2 - 
     2*d23*d34*d45*mt2^2 + 2*d34^2*d45*mt2^2 + d34*d45^2*mt2^2 - 
     d15*d23*mt2^3 + d23^2*mt2^3 + 3*d12*d34*mt2^3 + d15*d34*mt2^3 + 
     3*d23*d34*mt2^3 - d34^2*mt2^3 - 2*d34*d45*mt2^3 + d34*mt2^4)/
    ((-d12 + d34 + d45 - mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^3*d15^3*d23 + 4*d12^3*d15^2*d23^2 - 2*d12^2*d15^3*d23^2 - 
     2*d12^3*d15*d23^3 + 4*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 
     2*d12^2*d15^2*d23^2*d34 + 2*d12^2*d15*d23^3*d34 - 
     2*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 - 4*d12^3*d15^2*d23*d45 + 
     2*d12^2*d15^3*d23*d45 + 4*d12^3*d15*d23^2*d45 - 
     6*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 + 
     4*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 
     2*d12^2*d15^2*d23*d34*d45 - 2*d12^2*d15*d23^2*d34*d45 + 
     2*d12*d15^2*d23^2*d34*d45 - 2*d12*d15*d23^3*d34*d45 + 
     6*d12^2*d15^2*d23*d45^2 - 2*d12^2*d15*d23^2*d45^2 + 
     4*d12*d15^2*d23^2*d45^2 - 2*d12*d15*d23^2*d34*d45^2 - 
     2*d12*d15^2*d23*d45^3 + 2*d12*d15*d23*d34*d45^3 - d12^3*d15^3*mt2 + 
     2*d12^3*d15^2*d23*mt2 - 6*d12^2*d15^3*d23*mt2 - d12^3*d15*d23^2*mt2 + 
     12*d12^2*d15^2*d23^2*mt2 - 4*d12*d15^3*d23^2*mt2 - 
     6*d12^2*d15*d23^3*mt2 + 8*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - 
     d12^2*d15^2*d23*d34*mt2 + d12^2*d15*d23^2*d34*mt2 - 
     4*d12*d15^2*d23^2*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 - 
     2*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 2*d12^3*d15^2*d45*mt2 + 
     d12^2*d15^3*d45*mt2 - 13*d12^2*d15^2*d23*d45*mt2 + 
     4*d12*d15^3*d23*d45*mt2 + 2*d12^3*d23^2*d45*mt2 + 
     10*d12^2*d15*d23^2*d45*mt2 - 12*d12*d15^2*d23^2*d45*mt2 + 
     2*d15^3*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     8*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     d12^2*d15^2*d34*d45*mt2 + d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 - 2*d12^2*d23^2*d34*d45*mt2 - 
     2*d12*d15*d23^2*d34*d45*mt2 + 2*d15^2*d23^2*d34*d45*mt2 - 
     2*d12*d23^3*d34*d45*mt2 - 2*d15*d23^3*d34*d45*mt2 + 
     4*d12^2*d15^2*d45^2*mt2 + d12*d15^3*d45^2*mt2 + 
     d12^2*d15*d23*d45^2*mt2 + 10*d12*d15^2*d23*d45^2*mt2 - 
     d12^2*d23^2*d45^2*mt2 - d12*d15*d23^2*d45^2*mt2 + 
     4*d15^2*d23^2*d45^2*mt2 - 2*d12*d15^2*d34*d45^2*mt2 - 
     2*d12*d15*d23*d34*d45^2*mt2 - 3*d15^2*d23*d34*d45^2*mt2 + 
     d12*d23^2*d34*d45^2*mt2 + d15*d23^2*d34*d45^2*mt2 - 
     2*d12*d15^2*d45^3*mt2 - d15^3*d45^3*mt2 - d12*d15*d23*d45^3*mt2 - 
     d15^2*d23*d45^3*mt2 + d15^2*d34*d45^3*mt2 + d12*d23*d34*d45^3*mt2 - 
     d15*d23*d34*d45^3*mt2 - 3*d12^2*d15^3*mt2^2 + 6*d12^2*d15^2*d23*mt2^2 - 
     6*d12*d15^3*d23*mt2^2 - 3*d12^2*d15*d23^2*mt2^2 + 
     12*d12*d15^2*d23^2*mt2^2 - 2*d15^3*d23^2*mt2^2 - 6*d12*d15*d23^3*mt2^2 + 
     4*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 2*d12*d15^2*d23*d34*mt2^2 + 
     2*d12*d15*d23^2*d34*mt2^2 - 2*d15^2*d23^2*d34*mt2^2 + 
     2*d15*d23^3*d34*mt2^2 - d12^3*d15*d45*mt2^2 - 6*d12^2*d15^2*d45*mt2^2 + 
     2*d12*d15^3*d45*mt2^2 + d12^3*d23*d45*mt2^2 - 14*d12*d15^2*d23*d45*
      mt2^2 + 2*d15^3*d23*d45*mt2^2 + 6*d12^2*d23^2*d45*mt2^2 + 
     8*d12*d15*d23^2*d45*mt2^2 - 6*d15^2*d23^2*d45*mt2^2 + 
     4*d12*d23^3*d45*mt2^2 + 4*d15*d23^3*d45*mt2^2 + 
     d12^2*d15*d34*d45*mt2^2 + 2*d12*d15^2*d34*d45*mt2^2 - 
     d12^2*d23*d34*d45*mt2^2 + 2*d12*d15*d23*d34*d45*mt2^2 + 
     2*d15^2*d23*d34*d45*mt2^2 - 4*d12*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 + 2*d12^2*d15*d45^2*mt2^2 + 
     8*d12*d15^2*d45^2*mt2^2 + d15^3*d45^2*mt2^2 - d12^2*d23*d45^2*mt2^2 + 
     2*d12*d15*d23*d45^2*mt2^2 + 4*d15^2*d23*d45^2*mt2^2 - 
     2*d12*d23^2*d45^2*mt2^2 + d15*d23^2*d45^2*mt2^2 - 
     2*d12*d15*d34*d45^2*mt2^2 - 2*d15^2*d34*d45^2*mt2^2 + 
     d12*d23*d34*d45^2*mt2^2 - 2*d15*d23*d34*d45^2*mt2^2 + 
     d23^2*d34*d45^2*mt2^2 - d12*d15*d45^3*mt2^2 - 2*d15^2*d45^3*mt2^2 - 
     d15*d23*d45^3*mt2^2 + d15*d34*d45^3*mt2^2 - d23*d34*d45^3*mt2^2 - 
     3*d12*d15^3*mt2^3 + 6*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 
     3*d12*d15*d23^2*mt2^3 + 4*d15^2*d23^2*mt2^3 - 2*d15*d23^3*mt2^3 - 
     d15^2*d23*d34*mt2^3 + d15*d23^2*d34*mt2^3 - 3*d12^2*d15*d45*mt2^3 - 
     6*d12*d15^2*d45*mt2^3 + d15^3*d45*mt2^3 + 3*d12^2*d23*d45*mt2^3 - 
     5*d15^2*d23*d45*mt2^3 + 6*d12*d23^2*d45*mt2^3 + 2*d15*d23^2*d45*mt2^3 + 
     2*d23^3*d45*mt2^3 + 2*d12*d15*d34*d45*mt2^3 + d15^2*d34*d45*mt2^3 - 
     2*d12*d23*d34*d45*mt2^3 + d15*d23*d34*d45*mt2^3 - 
     2*d23^2*d34*d45*mt2^3 + 4*d12*d15*d45^2*mt2^3 + 4*d15^2*d45^2*mt2^3 - 
     2*d12*d23*d45^2*mt2^3 + d15*d23*d45^2*mt2^3 - d23^2*d45^2*mt2^3 - 
     2*d15*d34*d45^2*mt2^3 + d23*d34*d45^2*mt2^3 - d15*d45^3*mt2^3 - 
     d15^3*mt2^4 + 2*d15^2*d23*mt2^4 - d15*d23^2*mt2^4 - 
     3*d12*d15*d45*mt2^4 - 2*d15^2*d45*mt2^4 + 3*d12*d23*d45*mt2^4 + 
     2*d23^2*d45*mt2^4 + d15*d34*d45*mt2^4 - d23*d34*d45*mt2^4 + 
     2*d15*d45^2*mt2^4 - d23*d45^2*mt2^4 - d15*d45*mt2^5 + d23*d45*mt2^5)/
    (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12*d23 + d12*d34 + d15*d34 - d23*d34 - d34^2 + d23*mt2 + d34*mt2)/
    ((d12 - d34 - d45 + mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^4*d15^3*d23 + 4*d12^4*d15^2*d23^2 - 2*d12^3*d15^3*d23^2 - 
     2*d12^4*d15*d23^3 + 4*d12^3*d15^2*d23^3 - 2*d12^3*d15*d23^4 + 
     2*d12^3*d15^3*d23*d34 - 6*d12^3*d15^2*d23^2*d34 + 
     2*d12^2*d15^3*d23^2*d34 + 4*d12^3*d15*d23^3*d34 - 
     6*d12^2*d15^2*d23^3*d34 + 4*d12^2*d15*d23^4*d34 + 
     2*d12^2*d15^2*d23^2*d34^2 - 2*d12^2*d15*d23^3*d34^2 + 
     2*d12*d15^2*d23^3*d34^2 - 2*d12*d15*d23^4*d34^2 + 
     4*d12^3*d15^3*d23*d45 - 6*d12^3*d15^2*d23^2*d45 + 
     2*d12^3*d15*d23^3*d45 + 2*d12^2*d15^2*d23^3*d45 - 
     2*d12^2*d15*d23^4*d45 + 2*d12^3*d15^2*d23*d34*d45 + 
     2*d12^2*d15^3*d23*d34*d45 - 6*d12^3*d15*d23^2*d34*d45 + 
     6*d12^2*d15^2*d23^2*d34*d45 + 6*d12*d15^3*d23^2*d34*d45 - 
     12*d12^2*d15*d23^3*d34*d45 - 8*d12*d15^2*d23^3*d34*d45 + 
     2*d12*d15*d23^4*d34*d45 - 2*d12^2*d15^2*d23*d34^2*d45 + 
     6*d12^2*d15*d23^2*d34^2*d45 - 6*d12*d15^2*d23^2*d34^2*d45 + 
     10*d12*d15*d23^3*d34^2*d45 - 2*d12^3*d15^2*d23*d45^2 - 
     2*d12^2*d15^3*d23*d45^2 + 2*d12^3*d15*d23^2*d45^2 - 
     2*d12^2*d15^2*d23^2*d45^2 + 2*d12*d15^3*d23^2*d45^2 + 
     4*d12^2*d15*d23^3*d45^2 - 2*d12*d15^2*d23^3*d45^2 + 
     4*d12^3*d15*d23*d34*d45^2 + 4*d12^2*d15^2*d23*d34*d45^2 - 
     4*d12*d15^3*d23*d34*d45^2 + 14*d12^2*d15*d23^2*d34*d45^2 + 
     14*d12*d15^2*d23^2*d34*d45^2 - 2*d12*d15*d23^3*d34*d45^2 - 
     4*d12^2*d15*d23*d34^2*d45^2 + 4*d12*d15^2*d23*d34^2*d45^2 - 
     14*d12*d15*d23^2*d34^2*d45^2 + 4*d12^2*d15^2*d23*d45^3 - 
     2*d12^2*d15*d23^2*d45^3 + 4*d12*d15^2*d23^2*d45^3 - 
     6*d12^2*d15*d23*d34*d45^3 - 6*d12*d15^2*d23*d34*d45^3 - 
     2*d12*d15*d23^2*d34*d45^3 + 6*d12*d15*d23*d34^2*d45^3 - 
     2*d12*d15^2*d23*d45^4 + 2*d12*d15*d23*d34*d45^4 - d12^4*d15^3*mt2 + 
     2*d12^4*d15^2*d23*mt2 - 8*d12^3*d15^3*d23*mt2 - d12^4*d15*d23^2*mt2 + 
     16*d12^3*d15^2*d23^2*mt2 - 6*d12^2*d15^3*d23^2*mt2 - 
     8*d12^3*d15*d23^3*mt2 + 12*d12^2*d15^2*d23^3*mt2 - 
     6*d12^2*d15*d23^4*mt2 + d12^3*d15^3*d34*mt2 - 3*d12^3*d15^2*d23*d34*
      mt2 + 6*d12^2*d15^3*d23*d34*mt2 + 2*d12^3*d15*d23^2*d34*mt2 - 
     18*d12^2*d15^2*d23^2*d34*mt2 + 4*d12*d15^3*d23^2*d34*mt2 + 
     12*d12^2*d15*d23^3*d34*mt2 - 12*d12*d15^2*d23^3*d34*mt2 + 
     8*d12*d15*d23^4*d34*mt2 + d12^2*d15^2*d23*d34^2*mt2 - 
     d12^2*d15*d23^2*d34^2*mt2 + 4*d12*d15^2*d23^2*d34^2*mt2 - 
     4*d12*d15*d23^3*d34^2*mt2 + 2*d15^2*d23^3*d34^2*mt2 - 
     2*d15*d23^4*d34^2*mt2 + 4*d12^3*d15^3*d45*mt2 - 
     7*d12^3*d15^2*d23*d45*mt2 + 12*d12^2*d15^3*d23*d45*mt2 + 
     3*d12^3*d15*d23^2*d45*mt2 - 18*d12^2*d15^2*d23^2*d45*mt2 + 
     6*d12^2*d15*d23^3*d45*mt2 + 4*d12*d15^2*d23^3*d45*mt2 - 
     4*d12*d15*d23^4*d45*mt2 + d12^3*d15^2*d34*d45*mt2 - 
     d12^2*d15^3*d34*d45*mt2 - 5*d12^3*d15*d23*d34*d45*mt2 + 
     14*d12^2*d15^2*d23*d34*d45*mt2 + 4*d12*d15^3*d23*d34*d45*mt2 - 
     27*d12^2*d15*d23^2*d34*d45*mt2 + 12*d12*d15^2*d23^2*d34*d45*mt2 + 
     6*d15^3*d23^2*d34*d45*mt2 - 24*d12*d15*d23^3*d34*d45*mt2 - 
     8*d15^2*d23^3*d34*d45*mt2 + 2*d15*d23^4*d34*d45*mt2 - 
     d12^2*d15^2*d34^2*d45*mt2 + 5*d12^2*d15*d23*d34^2*d45*mt2 - 
     8*d12*d15^2*d23*d34^2*d45*mt2 + 18*d12*d15*d23^2*d34^2*d45*mt2 - 
     6*d15^2*d23^2*d34^2*d45*mt2 + 10*d15*d23^3*d34^2*d45*mt2 - 
     6*d12^2*d15^3*d45^2*mt2 - d12^3*d15*d23*d45^2*mt2 + 
     3*d12^2*d15^2*d23*d45^2*mt2 - 4*d12*d15^3*d23*d45^2*mt2 + 
     d12^3*d23^2*d45^2*mt2 + d12^2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15^2*d23^2*d45^2*mt2 + 2*d15^3*d23^2*d45^2*mt2 + 
     2*d12^2*d23^3*d45^2*mt2 + 8*d12*d15*d23^3*d45^2*mt2 - 
     2*d15^2*d23^3*d45^2*mt2 + 2*d12^3*d15*d34*d45^2*mt2 + 
     d12^2*d15^2*d34*d45^2*mt2 - d12*d15^3*d34*d45^2*mt2 + 
     2*d12^3*d23*d34*d45^2*mt2 + 28*d12^2*d15*d23*d34*d45^2*mt2 + 
     7*d12*d15^2*d23*d34*d45^2*mt2 - 4*d15^3*d23*d34*d45^2*mt2 + 
     2*d12^2*d23^2*d34*d45^2*mt2 + 36*d12*d15*d23^2*d34*d45^2*mt2 + 
     14*d15^2*d23^2*d34*d45^2*mt2 - 2*d12*d23^3*d34*d45^2*mt2 - 
     2*d15*d23^3*d34*d45^2*mt2 - 2*d12^2*d15*d34^2*d45^2*mt2 + 
     2*d12*d15^2*d34^2*d45^2*mt2 - 2*d12^2*d23*d34^2*d45^2*mt2 - 
     18*d12*d15*d23*d34^2*d45^2*mt2 + 3*d15^2*d23*d34^2*d45^2*mt2 - 
     3*d12*d23^2*d34^2*d45^2*mt2 - 13*d15*d23^2*d34^2*d45^2*mt2 + 
     4*d12*d15^3*d45^3*mt2 + 2*d12^2*d15*d23*d45^3*mt2 + 
     3*d12*d15^2*d23*d45^3*mt2 - d12^2*d23^2*d45^3*mt2 - 
     d12*d15*d23^2*d45^3*mt2 + 4*d15^2*d23^2*d45^3*mt2 - 
     4*d12^2*d15*d34*d45^3*mt2 - 5*d12*d15^2*d34*d45^3*mt2 + 
     d15^3*d34*d45^3*mt2 - 3*d12^2*d23*d34*d45^3*mt2 - 
     20*d12*d15*d23*d34*d45^3*mt2 - 10*d15^2*d23*d34*d45^3*mt2 + 
     d12*d23^2*d34*d45^3*mt2 + d15*d23^2*d34*d45^3*mt2 + 
     4*d12*d15*d34^2*d45^3*mt2 - d15^2*d34^2*d45^3*mt2 + 
     3*d12*d23*d34^2*d45^3*mt2 + 7*d15*d23*d34^2*d45^3*mt2 - 
     d15^3*d45^4*mt2 - d12*d15*d23*d45^4*mt2 - d15^2*d23*d45^4*mt2 + 
     2*d12*d15*d34*d45^4*mt2 + 3*d15^2*d34*d45^4*mt2 + 
     d12*d23*d34*d45^4*mt2 - d15*d23*d34*d45^4*mt2 - 2*d15*d34^2*d45^4*mt2 - 
     4*d12^3*d15^3*mt2^2 + 8*d12^3*d15^2*d23*mt2^2 - 
     12*d12^2*d15^3*d23*mt2^2 - 4*d12^3*d15*d23^2*mt2^2 + 
     24*d12^2*d15^2*d23^2*mt2^2 - 6*d12*d15^3*d23^2*mt2^2 - 
     12*d12^2*d15*d23^3*mt2^2 + 12*d12*d15^2*d23^3*mt2^2 - 
     6*d12*d15*d23^4*mt2^2 + 3*d12^2*d15^3*d34*mt2^2 - 
     9*d12^2*d15^2*d23*d34*mt2^2 + 6*d12*d15^3*d23*d34*mt2^2 + 
     6*d12^2*d15*d23^2*d34*mt2^2 - 18*d12*d15^2*d23^2*d34*mt2^2 + 
     2*d15^3*d23^2*d34*mt2^2 + 12*d12*d15*d23^3*d34*mt2^2 - 
     6*d15^2*d23^3*d34*mt2^2 + 4*d15*d23^4*d34*mt2^2 + 
     2*d12*d15^2*d23*d34^2*mt2^2 - 2*d12*d15*d23^2*d34^2*mt2^2 + 
     2*d15^2*d23^2*d34^2*mt2^2 - 2*d15*d23^3*d34^2*mt2^2 + 
     12*d12^2*d15^3*d45*mt2^2 - 21*d12^2*d15^2*d23*d45*mt2^2 + 
     12*d12*d15^3*d23*d45*mt2^2 + 9*d12^2*d15*d23^2*d45*mt2^2 - 
     18*d12*d15^2*d23^2*d45*mt2^2 + 6*d12*d15*d23^3*d45*mt2^2 + 
     2*d15^2*d23^3*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 - 
     d12^3*d15*d34*d45*mt2^2 + 3*d12^2*d15^2*d34*d45*mt2^2 - 
     2*d12*d15^3*d34*d45*mt2^2 - 15*d12^2*d15*d23*d34*d45*mt2^2 + 
     22*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 - 
     36*d12*d15*d23^2*d34*d45*mt2^2 + 6*d15^2*d23^2*d34*d45*mt2^2 - 
     12*d15*d23^3*d34*d45*mt2^2 + d12^2*d15*d34^2*d45*mt2^2 - 
     2*d12*d15^2*d34^2*d45*mt2^2 + 10*d12*d15*d23*d34^2*d45*mt2^2 - 
     6*d15^2*d23*d34^2*d45*mt2^2 + 12*d15*d23^2*d34^2*d45*mt2^2 - 
     12*d12*d15^3*d45^2*mt2^2 - 3*d12^2*d15*d23*d45^2*mt2^2 + 
     12*d12*d15^2*d23*d45^2*mt2^2 - 2*d15^3*d23*d45^2*mt2^2 + 
     3*d12^2*d23^2*d45^2*mt2^2 - 4*d12*d15*d23^2*d45^2*mt2^2 - 
     2*d15^2*d23^2*d45^2*mt2^2 + 4*d12*d23^3*d45^2*mt2^2 + 
     4*d15*d23^3*d45^2*mt2^2 + d12^3*d34*d45^2*mt2^2 + 
     10*d12^2*d15*d34*d45^2*mt2^2 + 2*d12*d15^2*d34*d45^2*mt2^2 - 
     d15^3*d34*d45^2*mt2^2 + 7*d12^2*d23*d34*d45^2*mt2^2 + 
     44*d12*d15*d23*d34*d45^2*mt2^2 + 3*d15^2*d23*d34*d45^2*mt2^2 + 
     4*d12*d23^2*d34*d45^2*mt2^2 + 22*d15*d23^2*d34*d45^2*mt2^2 - 
     2*d23^3*d34*d45^2*mt2^2 - d12^2*d34^2*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 2*d15^2*d34^2*d45^2*mt2^2 - 
     5*d12*d23*d34^2*d45^2*mt2^2 - 14*d15*d23*d34^2*d45^2*mt2^2 - 
     3*d23^2*d34^2*d45^2*mt2^2 + 4*d15^3*d45^3*mt2^2 + 
     4*d12*d15*d23*d45^3*mt2^2 - d15^2*d23*d45^3*mt2^2 - 
     2*d12*d23^2*d45^3*mt2^2 + d15*d23^2*d45^3*mt2^2 - 
     2*d12^2*d34*d45^3*mt2^2 - 13*d12*d15*d34*d45^3*mt2^2 - 
     5*d15^2*d34*d45^3*mt2^2 - 5*d12*d23*d34*d45^3*mt2^2 - 
     14*d15*d23*d34*d45^3*mt2^2 + d23^2*d34*d45^3*mt2^2 + 
     2*d12*d34^2*d45^3*mt2^2 + 5*d15*d34^2*d45^3*mt2^2 + 
     2*d23*d34^2*d45^3*mt2^2 - d15*d23*d45^4*mt2^2 + d12*d34*d45^4*mt2^2 + 
     4*d15*d34*d45^4*mt2^2 - d23*d34*d45^4*mt2^2 - d34^2*d45^4*mt2^2 - 
     6*d12^2*d15^3*mt2^3 + 12*d12^2*d15^2*d23*mt2^3 - 8*d12*d15^3*d23*mt2^3 - 
     6*d12^2*d15*d23^2*mt2^3 + 16*d12*d15^2*d23^2*mt2^3 - 
     2*d15^3*d23^2*mt2^3 - 8*d12*d15*d23^3*mt2^3 + 4*d15^2*d23^3*mt2^3 - 
     2*d15*d23^4*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 9*d12*d15^2*d23*d34*mt2^3 + 
     2*d15^3*d23*d34*mt2^3 + 6*d12*d15*d23^2*d34*mt2^3 - 
     6*d15^2*d23^2*d34*mt2^3 + 4*d15*d23^3*d34*mt2^3 + 
     d15^2*d23*d34^2*mt2^3 - d15*d23^2*d34^2*mt2^3 + 12*d12*d15^3*d45*mt2^3 - 
     21*d12*d15^2*d23*d45*mt2^3 + 4*d15^3*d23*d45*mt2^3 + 
     9*d12*d15*d23^2*d45*mt2^3 - 6*d15^2*d23^2*d45*mt2^3 + 
     2*d15*d23^3*d45*mt2^3 - 3*d12^2*d15*d34*d45*mt2^3 + 
     3*d12*d15^2*d34*d45*mt2^3 - d15^3*d34*d45*mt2^3 - 
     15*d12*d15*d23*d34*d45*mt2^3 + 10*d15^2*d23*d34*d45*mt2^3 - 
     15*d15*d23^2*d34*d45*mt2^3 + 2*d12*d15*d34^2*d45*mt2^3 - 
     d15^2*d34^2*d45*mt2^3 + 5*d15*d23*d34^2*d45*mt2^3 - 
     6*d15^3*d45^2*mt2^3 - 3*d12*d15*d23*d45^2*mt2^3 + 
     7*d15^2*d23*d45^2*mt2^3 + 3*d12*d23^2*d45^2*mt2^3 - 
     3*d15*d23^2*d45^2*mt2^3 + 2*d23^3*d45^2*mt2^3 + 
     3*d12^2*d34*d45^2*mt2^3 + 14*d12*d15*d34*d45^2*mt2^3 + 
     d15^2*d34*d45^2*mt2^3 + 8*d12*d23*d34*d45^2*mt2^3 + 
     20*d15*d23*d34*d45^2*mt2^3 + 2*d23^2*d34*d45^2*mt2^3 - 
     2*d12*d34^2*d45^2*mt2^3 - 4*d15*d34^2*d45^2*mt2^3 - 
     3*d23*d34^2*d45^2*mt2^3 + 2*d15*d23*d45^3*mt2^3 - d23^2*d45^3*mt2^3 - 
     4*d12*d34*d45^3*mt2^3 - 9*d15*d34*d45^3*mt2^3 - 2*d23*d34*d45^3*mt2^3 + 
     2*d34^2*d45^3*mt2^3 + d34*d45^4*mt2^3 - 4*d12*d15^3*mt2^4 + 
     8*d12*d15^2*d23*mt2^4 - 2*d15^3*d23*mt2^4 - 4*d12*d15*d23^2*mt2^4 + 
     4*d15^2*d23^2*mt2^4 - 2*d15*d23^3*mt2^4 + d15^3*d34*mt2^4 - 
     3*d15^2*d23*d34*mt2^4 + 2*d15*d23^2*d34*mt2^4 + 4*d15^3*d45*mt2^4 - 
     7*d15^2*d23*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 - 
     3*d12*d15*d34*d45*mt2^4 + d15^2*d34*d45*mt2^4 - 
     5*d15*d23*d34*d45*mt2^4 + d15*d34^2*d45*mt2^4 - d15*d23*d45^2*mt2^4 + 
     d23^2*d45^2*mt2^4 + 3*d12*d34*d45^2*mt2^4 + 6*d15*d34*d45^2*mt2^4 + 
     3*d23*d34*d45^2*mt2^4 - d34^2*d45^2*mt2^4 - 2*d34*d45^3*mt2^4 - 
     d15^3*mt2^5 + 2*d15^2*d23*mt2^5 - d15*d23^2*mt2^5 - d15*d34*d45*mt2^5 + 
     d34*d45^2*mt2^5)/(d45*(d12 - d34 - d45 + mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((2*d12*d15^2 + 2*d15^3 - 2*d12*d15*d23 - 2*d15^2*d23 - 2*d15^2*d34 + 
     d12*d15*mt2 + 2*d15^2*mt2 - d12*d23*mt2 - 2*d15*d23*mt2 - 
     2*d15*d34*mt2 + d23*d34*mt2 + d15*mt2^2 - d23*mt2^2)/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     2*d12^2*d15^2*d23^2*d34 - 2*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 6*d12^2*d15^3*d23*d45 + 
     6*d12^2*d15^2*d23^2*d45 - 6*d12*d15^3*d23^2*d45 + 
     6*d12*d15^2*d23^3*d45 + 2*d12^2*d15^2*d23*d34*d45 + 
     2*d12^2*d15*d23^2*d34*d45 + 2*d12*d15^2*d23^2*d34*d45 + 
     2*d12*d15*d23^3*d34*d45 - 2*d12^2*d15^2*d23*d45^2 + 
     4*d12*d15^3*d23*d45^2 - 2*d12^2*d15*d23^2*d45^2 - 
     8*d12*d15^2*d23^2*d45^2 - 4*d12*d15^2*d23*d34*d45^2 + 
     2*d12*d15*d23^2*d34*d45^2 + 2*d12*d15^2*d23*d45^3 - 
     2*d12*d15*d23*d34*d45^3 + d12^3*d15^3*mt2 - 2*d12^3*d15^2*d23*mt2 + 
     6*d12^2*d15^3*d23*mt2 + d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 + 
     4*d12*d15^3*d23^2*mt2 + 6*d12^2*d15*d23^3*mt2 - 8*d12*d15^2*d23^3*mt2 + 
     4*d12*d15*d23^4*mt2 + d12^2*d15^2*d23*d34*mt2 - 
     d12^2*d15*d23^2*d34*mt2 + 4*d12*d15^2*d23^2*d34*mt2 - 
     4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     3*d12^2*d15^3*d45*mt2 + 3*d12^2*d15^2*d23*d45*mt2 - 
     12*d12*d15^3*d23*d45*mt2 + 12*d12*d15^2*d23^2*d45*mt2 - 
     6*d15^3*d23^2*d45*mt2 + 6*d15^2*d23^3*d45*mt2 + 
     d12^2*d15^2*d34*d45*mt2 + 3*d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 + 6*d12*d15*d23^2*d34*d45*mt2 + 
     2*d15^2*d23^2*d34*d45*mt2 + 2*d15*d23^3*d34*d45*mt2 + 
     3*d12*d15^3*d45^2*mt2 - 3*d12^2*d15*d23*d45^2*mt2 - 
     6*d12*d15^2*d23*d45^2*mt2 + 4*d15^3*d23*d45^2*mt2 - 
     d12^2*d23^2*d45^2*mt2 - 7*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 - 2*d12*d15^2*d34*d45^2*mt2 - 
     2*d12*d15*d23*d34*d45^2*mt2 - d15^2*d23*d34*d45^2*mt2 + 
     d12*d23^2*d34*d45^2*mt2 - d15*d23^2*d34*d45^2*mt2 - d15^3*d45^3*mt2 + 
     3*d12*d15*d23*d45^3*mt2 + 3*d15^2*d23*d45^3*mt2 + d15^2*d34*d45^3*mt2 - 
     d12*d23*d34*d45^3*mt2 + d15*d23*d34*d45^3*mt2 + 3*d12^2*d15^3*mt2^2 - 
     6*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 + 
     3*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 4*d15^2*d23^3*mt2^2 + 
     2*d15*d23^4*mt2^2 + 2*d12*d15^2*d23*d34*mt2^2 - 
     2*d12*d15*d23^2*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     2*d15*d23^3*d34*mt2^2 - 6*d12*d15^3*d45*mt2^2 + 
     6*d12*d15^2*d23*d45*mt2^2 - 6*d15^3*d23*d45*mt2^2 + 
     6*d15^2*d23^2*d45*mt2^2 + d12^2*d15*d34*d45*mt2^2 + 
     2*d12*d15^2*d34*d45*mt2^2 + 6*d12*d15*d23*d34*d45*mt2^2 + 
     2*d15^2*d23*d34*d45*mt2^2 + 4*d15*d23^2*d34*d45*mt2^2 + 
     3*d15^3*d45^2*mt2^2 - d12^2*d23*d45^2*mt2^2 - 
     6*d12*d15*d23*d45^2*mt2^2 - 4*d15^2*d23*d45^2*mt2^2 - 
     2*d12*d23^2*d45^2*mt2^2 - 5*d15*d23^2*d45^2*mt2^2 - 
     2*d12*d15*d34*d45^2*mt2^2 - 2*d15^2*d34*d45^2*mt2^2 + 
     d12*d23*d34*d45^2*mt2^2 - 2*d15*d23*d34*d45^2*mt2^2 + 
     d23^2*d34*d45^2*mt2^2 + d12*d23*d45^3*mt2^2 + 3*d15*d23*d45^3*mt2^2 + 
     d15*d34*d45^3*mt2^2 + 3*d12*d15^3*mt2^3 - 6*d12*d15^2*d23*mt2^3 + 
     2*d15^3*d23*mt2^3 + 3*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     2*d15*d23^3*mt2^3 + d15^2*d23*d34*mt2^3 - d15*d23^2*d34*mt2^3 - 
     3*d15^3*d45*mt2^3 + 3*d15^2*d23*d45*mt2^3 + 2*d12*d15*d34*d45*mt2^3 + 
     d15^2*d34*d45*mt2^3 + 3*d15*d23*d34*d45*mt2^3 - 2*d12*d23*d45^2*mt2^3 - 
     3*d15*d23*d45^2*mt2^3 - d23^2*d45^2*mt2^3 - 2*d15*d34*d45^2*mt2^3 + 
     d23*d34*d45^2*mt2^3 + d23*d45^3*mt2^3 + d15^3*mt2^4 - 
     2*d15^2*d23*mt2^4 + d15*d23^2*mt2^4 + d15*d34*d45*mt2^4 - 
     d23*d45^2*mt2^4)/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, (d12 - d34 + mt2)/(d45*(-d12 + d34 + d45 - mt2)), 0, 
  0, 0, 0, 0, 0, (2*d34)/((d12 - d45 + mt2)*(d12 - d34 - d45 + mt2)), 0, 
  -2/(d12 - d34 - d45 + mt2), (-2*d34)/((d12 - d45 + mt2)*
    (d12 - d34 - d45 + mt2)), 0, 0}, 
 {0, 0, 0, (-2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, (4*d15*(d15*d23 - d23^2 + d15*d45 + d23*d45 + 
     d45*mt2))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 
  (2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*(2*d15 + mt2))/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*(d15^2 - d15*d23 + 2*d15*d45 + d45*mt2))/
   (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*(d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 
  (-4*d23*(d12 + mt2)*(2*d12*d23 + 2*d23^2 - 3*d23*d45 + d45^2 + d12*mt2 + 
     2*d23*mt2 - 3*d45*mt2 + mt2^2))/(d45*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), (2*d23*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(d12 + mt2)*(2*d12*d23 + 2*d23^2 - d23*d45 + d12*mt2 + 
     2*d23*mt2 - d45*mt2 + mt2^2))/(d45*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, (-2*d23*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (2*(d12 + mt2)*(2*d12*d23 + 2*d23^2 - d23*d45 + d12*mt2 + 
     2*d23*mt2 - d45*mt2 + mt2^2))/(d45*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (2*(-d23^2 + d23*d45 + d45*mt2))/
   (d45*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0, 
  -(d23/(d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])), 0, 
  (d23 + d45)/(2*d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  (d23 + d45)/(d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -d45^(-1), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T1/DEQs_T1/dmt2_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*d12^2*d15^3*d23 - 4*d12^2*d15^2*d23^2 + 2*d12^2*d15*d23^3 - 
    2*d15*d23^3*d34^2 + d12^2*d15^2*d34*d45 + 2*d12^2*d15*d23*d34*d45 + 
    d12^2*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 - 2*d12*d15*d23*d34^2*d45 - 
    2*d12*d23^2*d34^2*d45 + 4*d15*d23^2*d34^2*d45 + d23^2*d34^3*d45 - 
    2*d15^3*d23*d45^2 - 2*d12*d15^2*d34*d45^2 - 2*d12*d15*d23*d34*d45^2 + 
    4*d15^2*d23*d34*d45^2 + 2*d12*d15*d34^2*d45^2 + 2*d12*d23*d34^2*d45^2 - 
    2*d23*d34^3*d45^2 + d15^2*d34*d45^3 - 2*d15*d34^2*d45^3 + d34^3*d45^3 + 
    4*d12*d15^3*d23*mt2 - 8*d12*d15^2*d23^2*mt2 + 4*d12*d15*d23^3*mt2 + 
    8*d12*d15*d23*d34*d45*mt2 + 2*d15^3*d23*mt2^2 - 4*d15^2*d23^2*mt2^2 + 
    2*d15*d23^3*mt2^2 - d15^2*d34*d45*mt2^2 + 6*d15*d23*d34*d45*mt2^2 - 
    d23^2*d34*d45*mt2^2 - 2*d34^2*d45^2*mt2^2)/
   ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
    (d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)), 
  -((d23*(2*d12*d15^3*d23 - 4*d12*d15^2*d23^2 + 2*d12*d15*d23^3 + 
      d12^2*d15^2*d34 - d12^2*d15*d23*d34 - 2*d12*d15^2*d23*d34 + 
      2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 2*d15*d23^3*d34 + 
      d12*d15*d23*d34^2 + 2*d15*d23^2*d34^2 - 2*d15^3*d23*d45 + 
      2*d15^2*d23^2*d45 - 2*d12*d15^2*d34*d45 + 2*d12*d15*d23*d34*d45 + 
      4*d15^2*d23*d34*d45 + d12*d23^2*d34*d45 - 2*d15*d23^2*d34*d45 + 
      2*d12*d15*d34^2*d45 + d12*d23*d34^2*d45 - d15*d23*d34^2*d45 - 
      d23^2*d34^2*d45 - d23*d34^3*d45 + d15^2*d34*d45^2 - d15*d23*d34*d45^2 - 
      2*d15*d34^2*d45^2 + d23*d34^2*d45^2 + d34^3*d45^2 + 2*d15^3*d23*mt2 - 
      4*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 + d12*d15^2*d34*mt2 - 
      d12*d15*d23*d34*mt2 - 2*d15^2*d23*d34*mt2 + 2*d15*d23^2*d34*mt2 + 
      2*d15*d23*d34^2*mt2 - d15^2*d34*d45*mt2 + 4*d15*d23*d34*d45*mt2 - 
      d23^2*d34*d45*mt2 + d12*d34^2*d45*mt2 + d15*d34^2*d45*mt2 - 
      d23*d34^2*d45*mt2 - d34^3*d45*mt2 - d34^2*d45^2*mt2))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15*d23 + 
      2*d15*d23*mt2 - d34*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -1/2*(-2*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 - 2*d15*d23^2*d34^2 + 
     2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + d12^2*d15*d34*d45 + 
     d12^2*d23*d34*d45 - 4*d12*d15*d23*d34*d45 - 2*d15^2*d23*d34*d45 - 
     2*d15*d23^2*d34*d45 - d12*d15*d34^2*d45 - 2*d12*d23*d34^2*d45 + 
     2*d15*d23*d34^2*d45 + d23*d34^3*d45 - 2*d15^2*d23*d45^2 - 
     2*d12*d15*d34*d45^2 - d12*d23*d34*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12*d34^2*d45^2 + d15*d34^2*d45^2 + d23*d34^2*d45^2 - d34^3*d45^2 + 
     d15*d34*d45^3 - d34^2*d45^3 - 2*d15^2*d23*d34*mt2 + 
     2*d15*d23^2*d34*mt2 + 2*d15^2*d23*d45*mt2 - 2*d15*d23^2*d45*mt2 + 
     d12*d15*d34*d45*mt2 + d12*d23*d34*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     d15*d34^2*d45*mt2 - d23*d34^2*d45*mt2 - d15*d34*d45^2*mt2 + 
     d23*d34*d45^2*mt2 + 2*d34^2*d45^2*mt2)/((-d12 + d34 + d45 - mt2)*
     (-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d15*(-2*d12*d15^3*d23 + 4*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - 
      2*d15^2*d23^2*d34 + 2*d15*d23^3*d34 + d12^2*d15*d23*d45 - 
      2*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 - d12^2*d23^2*d45 + 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - d12*d15^2*d34*d45 - 
      2*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 + 2*d12*d23^2*d34*d45 - 
      4*d15*d23^2*d34*d45 + d15*d23*d34^2*d45 - d23^2*d34^2*d45 - 
      d12*d15*d23*d45^2 - 2*d15^2*d23*d45^2 - d12*d15*d34*d45^2 + 
      d15^2*d34*d45^2 - 2*d12*d23*d34*d45^2 + d15*d23*d34*d45^2 - 
      d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 + d15*d34*d45^3 - d34^2*d45^3 - 
      2*d15^3*d23*mt2 + 4*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 + 
      d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - d12*d23^2*d45*mt2 + 
      2*d15*d23^2*d45*mt2 + d15^2*d34*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      d23^2*d34*d45*mt2 - 2*d15*d23*d45^2*mt2 - d12*d34*d45^2*mt2 + 
      d15*d34*d45^2*mt2 - d23*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 
      d34*d45^3*mt2))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-(d12^4*d15*d23) + 2*d12^3*d15^2*d23 + 4*d12^2*d15^3*d23 + 
      d12^4*d23^2 - 2*d12^3*d15*d23^2 - 4*d12^2*d15^2*d23^2 + 
      2*d12^3*d15*d23*d34 - 4*d12^2*d15^2*d23*d34 - 3*d12^3*d23^2*d34 + 
      2*d12^2*d15*d23^2*d34 - d12^2*d15*d23*d34^2 + 3*d12^2*d23^2*d34^2 - 
      d12*d23^2*d34^3 + d12^3*d15*d23*d45 + 2*d12^2*d15^2*d23*d45 + 
      d12^3*d15*d34*d45 + d12^2*d15^2*d34*d45 + 2*d12^3*d23*d34*d45 - 
      d12^2*d15*d23*d34*d45 - d12^2*d15*d34^2*d45 - 4*d12^2*d23*d34^2*d45 - 
      2*d12*d15*d23*d34^2*d45 + 2*d12*d23*d34^3*d45 - d12^2*d15*d34*d45^2 - 
      d12*d15^2*d34*d45^2 + d12^2*d34^2*d45^2 + 2*d12*d15*d34^2*d45^2 - 
      d12*d34^3*d45^2 - 3*d12^3*d15*d23*mt2 + 6*d12^2*d15^2*d23*mt2 + 
      8*d12*d15^3*d23*mt2 + 3*d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 - 
      8*d12*d15^2*d23^2*mt2 + 2*d12^2*d15*d23*d34*mt2 - 
      8*d12*d15^2*d23*d34*mt2 - 6*d12^2*d23^2*d34*mt2 + 
      4*d12*d15*d23^2*d34*mt2 + d12*d15*d23*d34^2*mt2 + 
      3*d12*d23^2*d34^2*mt2 + 4*d12^2*d15*d23*d45*mt2 + 
      4*d12*d15^2*d23*d45*mt2 + d12^3*d34*d45*mt2 + d12^2*d15*d34*d45*mt2 - 
      d12*d15^2*d34*d45*mt2 + 5*d12^2*d23*d34*d45*mt2 + 
      d12*d15*d23*d34*d45*mt2 - 2*d12^2*d34^2*d45*mt2 + 
      d12*d15*d34^2*d45*mt2 - 5*d12*d23*d34^2*d45*mt2 + d12*d34^3*d45*mt2 - 
      d12^2*d34*d45^2*mt2 - 2*d12*d15*d34*d45^2*mt2 + 3*d12*d34^2*d45^2*mt2 - 
      3*d12^2*d15*d23*mt2^2 + 6*d12*d15^2*d23*mt2^2 + 4*d15^3*d23*mt2^2 + 
      3*d12^2*d23^2*mt2^2 - 6*d12*d15*d23^2*mt2^2 - 4*d15^2*d23^2*mt2^2 - 
      2*d12*d15*d23*d34*mt2^2 - 4*d15^2*d23*d34*mt2^2 - 
      3*d12*d23^2*d34*mt2^2 + 2*d15*d23^2*d34*mt2^2 + 2*d15*d23*d34^2*mt2^2 + 
      5*d12*d15*d23*d45*mt2^2 + 2*d15^2*d23*d45*mt2^2 + 
      2*d12^2*d34*d45*mt2^2 - d12*d15*d34*d45*mt2^2 - 2*d15^2*d34*d45*mt2^2 + 
      4*d12*d23*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 - 
      d12*d34^2*d45*mt2^2 + 2*d15*d34^2*d45*mt2^2 - d23*d34^2*d45*mt2^2 - 
      d34^3*d45*mt2^2 - 2*d12*d34*d45^2*mt2^2 - d15*d34*d45^2*mt2^2 - 
      d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 + d12*d23^2*mt2^3 - 
      2*d15*d23^2*mt2^3 - 2*d15*d23*d34*mt2^3 + 2*d15*d23*d45*mt2^3 + 
      d12*d34*d45*mt2^3 - d15*d34*d45*mt2^3 + d23*d34*d45*mt2^3 + 
      d34^2*d45*mt2^3 - d34*d45^2*mt2^3))/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((d23*(d12^4*d15^2 - d12^4*d15*d23 - 2*d12^3*d15^2*d23 + 
      2*d12^3*d15*d23^2 - 4*d12^2*d15^2*d23^2 + 4*d12^2*d15*d23^3 + 
      d12^3*d15*d23*d34 + 2*d12^2*d15*d23^2*d34 - 3*d12^3*d15^2*d45 + 
      2*d12^3*d15*d23*d45 + 2*d12^2*d15^2*d23*d45 - 4*d12^2*d15*d23^2*d45 + 
      2*d12^3*d15*d34*d45 + d12^3*d23*d34*d45 - d12^2*d15*d23*d34*d45 + 
      d12^2*d23^2*d34*d45 - d12^2*d23*d34^2*d45 - d12*d23^2*d34^2*d45 + 
      3*d12^2*d15^2*d45^2 - d12^2*d15*d23*d45^2 - 4*d12^2*d15*d34*d45^2 - 
      d12^2*d23*d34*d45^2 - 2*d12*d15*d23*d34*d45^2 + d12^2*d34^2*d45^2 + 
      2*d12*d23*d34^2*d45^2 - d12*d15^2*d45^3 + 2*d12*d15*d34*d45^3 - 
      d12*d34^2*d45^3 + 3*d12^3*d15^2*mt2 - 3*d12^3*d15*d23*mt2 - 
      6*d12^2*d15^2*d23*mt2 + 6*d12^2*d15*d23^2*mt2 - 8*d12*d15^2*d23^2*mt2 + 
      8*d12*d15*d23^3*mt2 + 4*d12^2*d15*d23*d34*mt2 + 
      4*d12*d15*d23^2*d34*mt2 - 6*d12^2*d15^2*d45*mt2 + 
      2*d12^2*d15*d23*d45*mt2 + 4*d12*d15^2*d23*d45*mt2 - 
      8*d12*d15*d23^2*d45*mt2 + d12^3*d34*d45*mt2 + 5*d12^2*d15*d34*d45*mt2 + 
      d12^2*d23*d34*d45*mt2 + d12*d15*d23*d34*d45*mt2 - 
      d12*d23^2*d34*d45*mt2 - d12^2*d34^2*d45*mt2 - 2*d12*d23*d34^2*d45*mt2 + 
      3*d12*d15^2*d45^2*mt2 + d12*d15*d23*d45^2*mt2 - 2*d12^2*d34*d45^2*mt2 - 
      5*d12*d15*d34*d45^2*mt2 + d12*d23*d34*d45^2*mt2 + 
      3*d12*d34^2*d45^2*mt2 + d12*d34*d45^3*mt2 + 3*d12^2*d15^2*mt2^2 - 
      3*d12^2*d15*d23*mt2^2 - 6*d12*d15^2*d23*mt2^2 + 6*d12*d15*d23^2*mt2^2 - 
      4*d15^2*d23^2*mt2^2 + 4*d15*d23^3*mt2^2 + 5*d12*d15*d23*d34*mt2^2 + 
      2*d15*d23^2*d34*mt2^2 - 3*d12*d15^2*d45*mt2^2 - 
      2*d12*d15*d23*d45*mt2^2 + 2*d15^2*d23*d45*mt2^2 - 
      4*d15*d23^2*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 
      4*d12*d15*d34*d45*mt2^2 - d12*d23*d34*d45*mt2^2 + 
      2*d15*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 - 
      2*d12*d34^2*d45*mt2^2 - d23*d34^2*d45*mt2^2 + 2*d15*d23*d45^2*mt2^2 - 
      d12*d34*d45^2*mt2^2 - d15*d34*d45^2*mt2^2 + 2*d23*d34*d45^2*mt2^2 - 
      d34*d45^3*mt2^2 + d12*d15^2*mt2^3 - d12*d15*d23*mt2^3 - 
      2*d15^2*d23*mt2^3 + 2*d15*d23^2*mt2^3 + 2*d15*d23*d34*mt2^3 - 
      2*d15*d23*d45*mt2^3 + d12*d34*d45*mt2^3 + d15*d34*d45*mt2^3 - 
      d23*d34*d45*mt2^3 - d34^2*d45*mt2^3 + d34*d45^2*mt2^3))/
    ((2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  (-2*(d12^3*d15^3*d23 - 2*d12*d15^5*d23 - 2*d12^3*d15^2*d23^2 + 
     4*d12*d15^4*d23^2 + d12^3*d15*d23^3 - 2*d12*d15^3*d23^3 - 
     d12^3*d15^3*d34 - d12^2*d15^4*d34 + 3*d12^3*d15^2*d23*d34 + 
     3*d12^2*d15^3*d23*d34 + 6*d12*d15^4*d23*d34 - 3*d12^3*d15*d23^2*d34 - 
     d12^2*d15^2*d23^2*d34 - 10*d12*d15^3*d23^2*d34 - 2*d15^4*d23^2*d34 + 
     d12^3*d23^3*d34 - d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 + 
     2*d15^3*d23^3*d34 + d12^3*d15^2*d34^2 + 2*d12^2*d15^3*d34^2 - 
     2*d12^3*d15*d23*d34^2 - 7*d12^2*d15^2*d23*d34^2 - 
     8*d12*d15^3*d23*d34^2 + d12^3*d23^2*d34^2 + 8*d12^2*d15*d23^2*d34^2 + 
     12*d12*d15^2*d23^2*d34^2 + 6*d15^3*d23^2*d34^2 - 3*d12^2*d23^3*d34^2 - 
     3*d12*d15*d23^3*d34^2 - 4*d15^2*d23^3*d34^2 - d12^2*d15^2*d34^3 + 
     4*d12^2*d15*d23*d34^3 + 6*d12*d15^2*d23*d34^3 - 3*d12^2*d23^2*d34^3 - 
     9*d12*d15*d23^2*d34^3 - 7*d15^2*d23^2*d34^3 + 3*d12*d23^3*d34^3 + 
     3*d15*d23^3*d34^3 - 2*d12*d15*d23*d34^4 + 3*d12*d23^2*d34^4 + 
     4*d15*d23^2*d34^4 - d23^3*d34^4 - d23^2*d34^5 - d12^2*d15^3*d23*d45 - 
     4*d12*d15^4*d23*d45 - 2*d15^5*d23*d45 + d12^2*d15^2*d23^2*d45 + 
     4*d12*d15^3*d23^2*d45 + 2*d15^4*d23^2*d45 + d12^2*d15^3*d34*d45 + 
     d12*d15^4*d34*d45 - 5*d12^2*d15^2*d23*d34*d45 + 
     6*d12*d15^3*d23*d34*d45 + 8*d15^4*d23*d34*d45 + 
     6*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 - 
     6*d15^3*d23^2*d34*d45 - 2*d12^2*d15^2*d34^2*d45 - 
     3*d12*d15^3*d34^2*d45 + 5*d12^2*d15*d23*d34^2*d45 - 
     2*d12*d15^2*d23*d34^2*d45 - 13*d15^3*d23*d34^2*d45 + 
     d12^2*d23^2*d34^2*d45 + 7*d15^2*d23^2*d34^2*d45 + d12^2*d15*d34^3*d45 + 
     3*d12*d15^2*d34^3*d45 + d12^2*d23*d34^3*d45 + 2*d12*d15*d23*d34^3*d45 + 
     11*d15^2*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 - 4*d15*d23^2*d34^3*d45 - 
     d12*d15*d34^4*d45 - 2*d12*d23*d34^4*d45 - 5*d15*d23*d34^4*d45 + 
     d23^2*d34^4*d45 + d23*d34^5*d45 + 3*d12^2*d15^3*d23*mt2 - 
     2*d15^5*d23*mt2 - 6*d12^2*d15^2*d23^2*mt2 + 4*d15^4*d23^2*mt2 + 
     3*d12^2*d15*d23^3*mt2 - 2*d15^3*d23^3*mt2 - d12^3*d15^2*d34*mt2 - 
     3*d12^2*d15^3*d34*mt2 - d12*d15^4*d34*mt2 + 2*d12^3*d15*d23*d34*mt2 + 
     9*d12^2*d15^2*d23*d34*mt2 + 9*d12*d15^3*d23*d34*mt2 + 
     6*d15^4*d23*d34*mt2 - d12^3*d23^2*d34*mt2 - 9*d12^2*d15*d23^2*d34*mt2 - 
     10*d12*d15^2*d23^2*d34*mt2 - 10*d15^3*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 2*d12*d15*d23^3*d34*mt2 + 
     4*d15^2*d23^3*d34*mt2 + 4*d12^2*d15^2*d34^2*mt2 + 
     2*d12*d15^3*d34^2*mt2 - 10*d12^2*d15*d23*d34^2*mt2 - 
     16*d12*d15^2*d23*d34^2*mt2 - 7*d15^3*d23*d34^2*mt2 + 
     6*d12^2*d23^2*d34^2*mt2 + 20*d12*d15*d23^2*d34^2*mt2 + 
     16*d15^2*d23^2*d34^2*mt2 - 6*d12*d23^3*d34^2*mt2 - 
     7*d15*d23^3*d34^2*mt2 - d12*d15^2*d34^3*mt2 + 9*d12*d15*d23*d34^3*mt2 + 
     4*d15^2*d23*d34^3*mt2 - 9*d12*d23^2*d34^3*mt2 - 13*d15*d23^2*d34^3*mt2 + 
     3*d23^3*d34^3*mt2 - d15*d23*d34^4*mt2 + 4*d23^2*d34^4*mt2 - 
     4*d12*d15^3*d23*d45*mt2 - 4*d15^4*d23*d45*mt2 + 
     4*d12*d15^2*d23^2*d45*mt2 + 4*d15^3*d23^2*d45*mt2 + 
     d12^2*d15^2*d34*d45*mt2 + 4*d12*d15^3*d34*d45*mt2 + 
     2*d15^4*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 + 12*d15^3*d23*d34*d45*mt2 + 
     2*d12^2*d23^2*d34*d45*mt2 - 8*d15^2*d23^2*d34*d45*mt2 - 
     8*d12*d15^2*d34^2*d45*mt2 - 6*d15^3*d34^2*d45*mt2 + 
     2*d12^2*d23*d34^2*d45*mt2 - 16*d15^2*d23*d34^2*d45*mt2 + 
     8*d15*d23^2*d34^2*d45*mt2 + d12^2*d34^3*d45*mt2 + 
     6*d12*d15*d34^3*d45*mt2 + 7*d15^2*d34^3*d45*mt2 + 
     10*d15*d23*d34^3*d45*mt2 - 2*d23^2*d34^3*d45*mt2 - 2*d12*d34^4*d45*mt2 - 
     4*d15*d34^4*d45*mt2 - 2*d23*d34^4*d45*mt2 + d34^5*d45*mt2 + 
     3*d12*d15^3*d23*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 + 
     3*d12*d15*d23^3*mt2^2 - 3*d12^2*d15^2*d34*mt2^2 - 
     3*d12*d15^3*d34*mt2^2 + 6*d12^2*d15*d23*d34*mt2^2 + 
     9*d12*d15^2*d23*d34*mt2^2 + 6*d15^3*d23*d34*mt2^2 - 
     3*d12^2*d23^2*d34*mt2^2 - 9*d12*d15*d23^2*d34*mt2^2 - 
     9*d15^2*d23^2*d34*mt2^2 + 3*d12*d23^3*d34*mt2^2 + 
     3*d15*d23^3*d34*mt2^2 + 3*d12*d15^2*d34^2*mt2^2 - 
     12*d12*d15*d23*d34^2*mt2^2 - 9*d15^2*d23*d34^2*mt2^2 + 
     9*d12*d23^2*d34^2*mt2^2 + 12*d15*d23^2*d34^2*mt2^2 - 
     3*d23^3*d34^2*mt2^2 + 3*d15*d23*d34^3*mt2^2 - 6*d23^2*d34^3*mt2^2 - 
     3*d15^3*d23*d45*mt2^2 + 3*d15^2*d23^2*d45*mt2^2 + 
     3*d12*d15^2*d34*d45*mt2^2 + 3*d15^3*d34*d45*mt2^2 + 
     9*d15^2*d23*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 - 
     6*d12*d15*d34^2*d45*mt2^2 - 9*d15^2*d34^2*d45*mt2^2 - 
     9*d15*d23*d34^2*d45*mt2^2 + 3*d23^2*d34^2*d45*mt2^2 + 
     3*d12*d34^3*d45*mt2^2 + 9*d15*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 - 
     3*d34^4*d45*mt2^2 + d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + 
     d15*d23^3*mt2^3 - 3*d12*d15^2*d34*mt2^3 - d15^3*d34*mt2^3 + 
     6*d12*d15*d23*d34*mt2^3 + 3*d15^2*d23*d34*mt2^3 - 
     3*d12*d23^2*d34*mt2^3 - 3*d15*d23^2*d34*mt2^3 + d23^3*d34*mt2^3 - 
     4*d15*d23*d34^2*mt2^3 + 4*d23^2*d34^2*mt2^3 + 2*d15^2*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 2*d23^2*d34*d45*mt2^3 - 
     2*d12*d34^2*d45*mt2^3 - 6*d15*d34^2*d45*mt2^3 - 2*d23*d34^2*d45*mt2^3 + 
     4*d34^3*d45*mt2^3 - d15^2*d34*mt2^4 + 2*d15*d23*d34*mt2^4 - 
     d23^2*d34*mt2^4 - 2*d34^2*d45*mt2^4))/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  (-2*(-(d12^3*d15^3*d23) + 2*d12^3*d15^2*d23^2 - d12^3*d15*d23^3 + 
     2*d12*d15^3*d23^3 - 4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 - 
     d12^2*d15^2*d23^2*d34 + d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 
     4*d12*d15*d23^4*d34 - 2*d15^2*d23^4*d34 + 2*d15*d23^5*d34 - 
     d12^3*d15^3*d45 + 3*d12^3*d15^2*d23*d45 + d12^2*d15^3*d23*d45 - 
     3*d12^3*d15*d23^2*d45 + d12^2*d15^2*d23^2*d45 - 4*d12*d15^3*d23^2*d45 + 
     d12^3*d23^3*d45 - 3*d12^2*d15*d23^3*d45 + 10*d12*d15^2*d23^3*d45 - 
     2*d15^3*d23^3*d45 + d12^2*d23^4*d45 - 6*d12*d15*d23^4*d45 + 
     2*d15^2*d23^4*d45 - 6*d12^2*d15^2*d23*d34*d45 + 
     5*d12^2*d15*d23^2*d34*d45 + 2*d12*d15^2*d23^2*d34*d45 - 
     d12^2*d23^3*d34*d45 - 6*d12*d15*d23^3*d34*d45 + 6*d15^2*d23^3*d34*d45 - 
     d12*d23^4*d34*d45 - 8*d15*d23^4*d34*d45 - d12^3*d15^2*d45^2 + 
     3*d12^2*d15^3*d45^2 + 2*d12^3*d15*d23*d45^2 - 8*d12^2*d15^2*d23*d45^2 + 
     3*d12*d15^3*d23*d45^2 - d12^3*d23^2*d45^2 + 7*d12^2*d15*d23^2*d45^2 - 
     12*d12*d15^2*d23^2*d45^2 + 4*d15^3*d23^2*d45^2 - 2*d12^2*d23^3*d45^2 + 
     8*d12*d15*d23^3*d45^2 - 6*d15^2*d23^3*d45^2 - d12^2*d15^2*d34*d45^2 - 
     5*d12^2*d15*d23*d34*d45^2 + 2*d12^2*d23^2*d34*d45^2 + 
     2*d12*d15*d23^2*d34*d45^2 - 7*d15^2*d23^2*d34*d45^2 + 
     3*d12*d23^3*d34*d45^2 + 13*d15*d23^3*d34*d45^2 + 3*d12^2*d15^2*d45^3 - 
     3*d12*d15^3*d45^3 - 4*d12^2*d15*d23*d45^3 + 9*d12*d15^2*d23*d45^3 - 
     3*d15^3*d23*d45^3 + d12^2*d23^2*d45^3 - 6*d12*d15*d23^2*d45^3 + 
     7*d15^2*d23^2*d45^3 - d12^2*d15*d34*d45^3 + 2*d12*d15^2*d34*d45^3 - 
     d12^2*d23*d34*d45^3 - 2*d12*d15*d23*d34*d45^3 + 4*d15^2*d23*d34*d45^3 - 
     3*d12*d23^2*d34*d45^3 - 11*d15*d23^2*d34*d45^3 - 3*d12*d15^2*d45^4 + 
     d15^3*d45^4 + 2*d12*d15*d23*d45^4 - 4*d15^2*d23*d45^4 + 
     2*d12*d15*d34*d45^4 - d15^2*d34*d45^4 + d12*d23*d34*d45^4 + 
     5*d15*d23*d34*d45^4 + d15^2*d45^5 - d15*d34*d45^5 - 
     3*d12^2*d15^3*d23*mt2 + 6*d12^2*d15^2*d23^2*mt2 - 
     3*d12^2*d15*d23^3*mt2 + 2*d15^3*d23^3*mt2 - 4*d15^2*d23^4*mt2 + 
     2*d15*d23^5*mt2 - 4*d12*d15^2*d23^2*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 - 
     4*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + d12^3*d15^2*d45*mt2 - 
     3*d12^2*d15^3*d45*mt2 - 2*d12^3*d15*d23*d45*mt2 + 
     9*d12^2*d15^2*d23*d45*mt2 - 2*d12*d15^3*d23*d45*mt2 + 
     d12^3*d23^2*d45*mt2 - 9*d12^2*d15*d23^2*d45*mt2 + 
     10*d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 + 
     3*d12^2*d23^3*d45*mt2 - 9*d12*d15*d23^3*d45*mt2 + 
     10*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 - 6*d15*d23^4*d45*mt2 - 
     2*d12^2*d15^2*d34*d45*mt2 + 2*d12^2*d15*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 4*d12*d15*d23^2*d34*d45*mt2 + 
     8*d15^2*d23^2*d34*d45*mt2 - 4*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 - 2*d23^4*d34*d45*mt2 - 
     6*d12^2*d15^2*d45^2*mt2 + 6*d12*d15^3*d45^2*mt2 + 
     10*d12^2*d15*d23*d45^2*mt2 - 20*d12*d15^2*d23*d45^2*mt2 + 
     7*d15^3*d23*d45^2*mt2 - 4*d12^2*d23^2*d45^2*mt2 + 
     16*d12*d15*d23^2*d45^2*mt2 - 16*d15^2*d23^2*d45^2*mt2 - 
     2*d12*d23^3*d45^2*mt2 + 7*d15*d23^3*d45^2*mt2 - 
     2*d12^2*d15*d34*d45^2*mt2 - 8*d15^2*d23*d34*d45^2*mt2 + 
     8*d12*d23^2*d34*d45^2*mt2 + 16*d15*d23^2*d34*d45^2*mt2 + 
     6*d23^3*d34*d45^2*mt2 + 9*d12*d15^2*d45^3*mt2 - 3*d15^3*d45^3*mt2 - 
     9*d12*d15*d23*d45^3*mt2 + 13*d15^2*d23*d45^3*mt2 + d12*d23^2*d45^3*mt2 - 
     4*d15*d23^2*d45^3*mt2 - d12^2*d34*d45^3*mt2 + 2*d15^2*d34*d45^3*mt2 - 
     6*d12*d23*d34*d45^3*mt2 - 10*d15*d23*d34*d45^3*mt2 - 
     7*d23^2*d34*d45^3*mt2 - 4*d15^2*d45^4*mt2 + d15*d23*d45^4*mt2 + 
     2*d12*d34*d45^4*mt2 + 2*d15*d34*d45^4*mt2 + 4*d23*d34*d45^4*mt2 - 
     d34*d45^5*mt2 - 3*d12*d15^3*d23*mt2^2 + 6*d12*d15^2*d23^2*mt2^2 - 
     3*d12*d15*d23^3*mt2^2 - 3*d15^2*d23^2*d34*mt2^2 + 
     3*d15*d23^3*d34*mt2^2 + 3*d12^2*d15^2*d45*mt2^2 - 
     3*d12*d15^3*d45*mt2^2 - 6*d12^2*d15*d23*d45*mt2^2 + 
     9*d12*d15^2*d23*d45*mt2^2 - 3*d15^3*d23*d45*mt2^2 + 
     3*d12^2*d23^2*d45*mt2^2 - 9*d12*d15*d23^2*d45*mt2^2 + 
     9*d15^2*d23^2*d45*mt2^2 + 3*d12*d23^3*d45*mt2^2 - 
     6*d15*d23^3*d45*mt2^2 + 6*d15^2*d23*d34*d45*mt2^2 - 
     3*d12*d23^2*d34*d45*mt2^2 - 9*d15*d23^2*d34*d45*mt2^2 - 
     3*d23^3*d34*d45*mt2^2 - 9*d12*d15^2*d45^2*mt2^2 + 3*d15^3*d45^2*mt2^2 + 
     12*d12*d15*d23*d45^2*mt2^2 - 12*d15^2*d23*d45^2*mt2^2 - 
     3*d12*d23^2*d45^2*mt2^2 + 9*d15*d23^2*d45^2*mt2^2 - 
     3*d15^2*d34*d45^2*mt2^2 + 6*d12*d23*d34*d45^2*mt2^2 + 
     9*d15*d23*d34*d45^2*mt2^2 + 9*d23^2*d34*d45^2*mt2^2 + 
     6*d15^2*d45^3*mt2^2 - 3*d15*d23*d45^3*mt2^2 - 3*d12*d34*d45^3*mt2^2 - 
     3*d15*d34*d45^3*mt2^2 - 9*d23*d34*d45^3*mt2^2 + 3*d34*d45^4*mt2^2 - 
     d15^3*d23*mt2^3 + 2*d15^2*d23^2*mt2^3 - d15*d23^3*mt2^3 + 
     3*d12*d15^2*d45*mt2^3 - d15^3*d45*mt2^3 - 6*d12*d15*d23*d45*mt2^3 + 
     3*d15^2*d23*d45*mt2^3 + 3*d12*d23^2*d45*mt2^3 - 3*d15*d23^2*d45*mt2^3 + 
     d23^3*d45*mt2^3 + 2*d15^2*d34*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 - 
     2*d23^2*d34*d45*mt2^3 - 4*d15^2*d45^2*mt2^3 + 4*d15*d23*d45^2*mt2^3 + 
     2*d12*d34*d45^2*mt2^3 + 2*d15*d34*d45^2*mt2^3 + 6*d23*d34*d45^2*mt2^3 - 
     4*d34*d45^3*mt2^3 + d15^2*d45*mt2^4 - 2*d15*d23*d45*mt2^4 + 
     d23^2*d45*mt2^4 + 2*d34*d45^2*mt2^4))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((d12^6*d15^2 + d12^5*d15^3 - 2*d12^6*d15*d23 - d12^5*d15^2*d23 + 
     d12^6*d23^2 - d12^5*d15*d23^2 + d12^5*d23^3 - d12^5*d15^2*d34 + 
     4*d12^5*d15*d23*d34 + 3*d12^4*d15^2*d23*d34 - 3*d12^5*d23^2*d34 + 
     2*d12^3*d15^2*d23^2*d34 - 3*d12^4*d23^3*d34 - 2*d12^3*d15*d23^3*d34 - 
     2*d12^4*d15*d23*d34^2 + 3*d12^4*d23^2*d34^2 + d12^3*d15*d23^2*d34^2 + 
     3*d12^3*d23^3*d34^2 + 2*d12^2*d15*d23^3*d34^2 - d12^3*d23^2*d34^3 - 
     d12^2*d23^3*d34^3 - 3*d12^5*d15^2*d45 - 3*d12^4*d15^3*d45 + 
     4*d12^5*d15*d23*d45 - 2*d12^3*d15^3*d23*d45 - d12^5*d23^2*d45 + 
     3*d12^4*d15*d23^2*d45 + 2*d12^3*d15^2*d23^2*d45 + d12^5*d15*d34*d45 + 
     4*d12^4*d15^2*d34*d45 + d12^5*d23*d34*d45 + 4*d12^4*d15*d23*d34*d45 + 
     6*d12^3*d15^2*d23*d34*d45 + 4*d12^4*d23^2*d34*d45 + 
     6*d12^3*d15*d23^2*d34*d45 + 4*d12^2*d15^2*d23^2*d34*d45 - 
     d12^4*d15*d34^2*d45 - 2*d12^4*d23*d34^2*d45 - 6*d12^3*d15*d23*d34^2*
      d45 - 5*d12^3*d23^2*d34^2*d45 - 7*d12^2*d15*d23^2*d34^2*d45 + 
     d12^3*d23*d34^3*d45 + 2*d12^2*d23^2*d34^3*d45 + 3*d12^4*d15^2*d45^2 + 
     3*d12^3*d15^3*d45^2 - 2*d12^4*d15*d23*d45^2 + d12^3*d15^2*d23*d45^2 + 
     2*d12^2*d15^3*d23*d45^2 - 2*d12^4*d15*d34*d45^2 - 
     5*d12^3*d15^2*d34*d45^2 - d12^4*d23*d34*d45^2 - 
     6*d12^3*d15*d23*d34*d45^2 - 7*d12^2*d15^2*d23*d34*d45^2 + 
     2*d12^3*d15*d34^2*d45^2 + 2*d12^3*d23*d34^2*d45^2 + 
     6*d12^2*d15*d23*d34^2*d45^2 - d12^2*d23*d34^3*d45^2 - 
     d12^3*d15^2*d45^3 - d12^2*d15^3*d45^3 + d12^3*d15*d34*d45^3 + 
     2*d12^2*d15^2*d34*d45^3 - d12^2*d15*d34^2*d45^3 + 5*d12^5*d15^2*mt2 + 
     4*d12^4*d15^3*mt2 - 10*d12^5*d15*d23*mt2 - 4*d12^4*d15^2*d23*mt2 + 
     2*d12^3*d15^3*d23*mt2 + 5*d12^5*d23^2*mt2 - 4*d12^4*d15*d23^2*mt2 - 
     4*d12^3*d15^2*d23^2*mt2 + 4*d12^4*d23^3*mt2 + 2*d12^3*d15*d23^3*mt2 - 
     3*d12^4*d15^2*d34*mt2 + 15*d12^4*d15*d23*d34*mt2 + 
     7*d12^3*d15^2*d23*d34*mt2 - 12*d12^4*d23^2*d34*mt2 + 
     2*d12^3*d15*d23^2*d34*mt2 + 6*d12^2*d15^2*d23^2*d34*mt2 - 
     9*d12^3*d23^3*d34*mt2 - 6*d12^2*d15*d23^3*d34*mt2 - 
     5*d12^3*d15*d23*d34^2*mt2 + 9*d12^3*d23^2*d34^2*mt2 + 
     6*d12^2*d23^3*d34^2*mt2 + 2*d12*d15*d23^3*d34^2*mt2 - 
     2*d12^2*d23^2*d34^3*mt2 - d12*d23^3*d34^3*mt2 - 12*d12^4*d15^2*d45*mt2 - 
     9*d12^3*d15^3*d45*mt2 + 15*d12^4*d15*d23*d45*mt2 + 
     2*d12^3*d15^2*d23*d45*mt2 - 6*d12^2*d15^3*d23*d45*mt2 - 
     3*d12^4*d23^2*d45*mt2 + 7*d12^3*d15*d23^2*d45*mt2 + 
     6*d12^2*d15^2*d23^2*d45*mt2 + d12^5*d34*d45*mt2 + 
     9*d12^4*d15*d34*d45*mt2 + 13*d12^3*d15^2*d34*d45*mt2 + 
     9*d12^4*d23*d34*d45*mt2 + 12*d12^3*d15*d23*d34*d45*mt2 + 
     12*d12^2*d15^2*d23*d34*d45*mt2 + 13*d12^3*d23^2*d34*d45*mt2 + 
     12*d12^2*d15*d23^2*d34*d45*mt2 + 4*d12*d15^2*d23^2*d34*d45*mt2 - 
     2*d12^4*d34^2*d45*mt2 - 7*d12^3*d15*d34^2*d45*mt2 - 
     14*d12^3*d23*d34^2*d45*mt2 - 13*d12^2*d15*d23*d34^2*d45*mt2 - 
     13*d12^2*d23^2*d34^2*d45*mt2 - 7*d12*d15*d23^2*d34^2*d45*mt2 + 
     d12^3*d34^3*d45*mt2 + 5*d12^2*d23*d34^3*d45*mt2 + 
     3*d12*d23^2*d34^3*d45*mt2 + 9*d12^3*d15^2*d45^2*mt2 + 
     6*d12^2*d15^3*d45^2*mt2 - 5*d12^3*d15*d23*d45^2*mt2 + 
     2*d12*d15^3*d23*d45^2*mt2 - 2*d12^4*d34*d45^2*mt2 - 
     14*d12^3*d15*d34*d45^2*mt2 - 13*d12^2*d15^2*d34*d45^2*mt2 - 
     7*d12^3*d23*d34*d45^2*mt2 - 13*d12^2*d15*d23*d34*d45^2*mt2 - 
     7*d12*d15^2*d23*d34*d45^2*mt2 + 4*d12^3*d34^2*d45^2*mt2 + 
     10*d12^2*d15*d34^2*d45^2*mt2 + 10*d12^2*d23*d34^2*d45^2*mt2 + 
     8*d12*d15*d23*d34^2*d45^2*mt2 - 2*d12^2*d34^3*d45^2*mt2 - 
     3*d12*d23*d34^3*d45^2*mt2 - 2*d12^2*d15^2*d45^3*mt2 - 
     d12*d15^3*d45^3*mt2 + d12^3*d34*d45^3*mt2 + 5*d12^2*d15*d34*d45^3*mt2 + 
     3*d12*d15^2*d34*d45^3*mt2 - 2*d12^2*d34^2*d45^3*mt2 - 
     3*d12*d15*d34^2*d45^3*mt2 + d12*d34^3*d45^3*mt2 + 9*d12^4*d15^2*mt2^2 + 
     6*d12^3*d15^3*mt2^2 - 18*d12^4*d15*d23*mt2^2 - 6*d12^3*d15^2*d23*mt2^2 + 
     6*d12^2*d15^3*d23*mt2^2 + 9*d12^4*d23^2*mt2^2 - 
     6*d12^3*d15*d23^2*mt2^2 - 12*d12^2*d15^2*d23^2*mt2^2 + 
     6*d12^3*d23^3*mt2^2 + 6*d12^2*d15*d23^3*mt2^2 - 
     3*d12^3*d15^2*d34*mt2^2 + 18*d12^3*d15*d23*d34*mt2^2 + 
     3*d12^2*d15^2*d23*d34*mt2^2 - 15*d12^3*d23^2*d34*mt2^2 + 
     6*d12^2*d15*d23^2*d34*mt2^2 + 6*d12*d15^2*d23^2*d34*mt2^2 - 
     9*d12^2*d23^3*d34*mt2^2 - 6*d12*d15*d23^3*d34*mt2^2 - 
     3*d12^2*d15*d23*d34^2*mt2^2 + 6*d12^2*d23^2*d34^2*mt2^2 - 
     3*d12*d15*d23^2*d34^2*mt2^2 + 3*d12*d23^3*d34^2*mt2^2 - 
     15*d12^3*d15^2*d45*mt2^2 - 9*d12^2*d15^3*d45*mt2^2 + 
     18*d12^3*d15*d23*d45*mt2^2 + 6*d12^2*d15^2*d23*d45*mt2^2 - 
     6*d12*d15^3*d23*d45*mt2^2 - 3*d12^3*d23^2*d45*mt2^2 + 
     3*d12^2*d15*d23^2*d45*mt2^2 + 6*d12*d15^2*d23^2*d45*mt2^2 + 
     6*d12^4*d34*d45*mt2^2 + 18*d12^3*d15*d34*d45*mt2^2 + 
     12*d12^2*d15^2*d34*d45*mt2^2 + 18*d12^3*d23*d34*d45*mt2^2 + 
     12*d12^2*d15*d23*d34*d45*mt2^2 + 6*d12*d15^2*d23*d34*d45*mt2^2 + 
     12*d12^2*d23^2*d34*d45*mt2^2 + 6*d12*d15*d23^2*d34*d45*mt2^2 - 
     9*d12^3*d34^2*d45*mt2^2 - 9*d12^2*d15*d34^2*d45*mt2^2 - 
     18*d12^2*d23*d34^2*d45*mt2^2 - 6*d12*d15*d23*d34^2*d45*mt2^2 - 
     6*d12*d23^2*d34^2*d45*mt2^2 + 3*d12^2*d34^3*d45*mt2^2 + 
     3*d12*d23*d34^3*d45*mt2^2 + 6*d12^2*d15^2*d45^2*mt2^2 + 
     3*d12*d15^3*d45^2*mt2^2 - 3*d12^2*d15*d23*d45^2*mt2^2 - 
     3*d12*d15^2*d23*d45^2*mt2^2 - 9*d12^3*d34*d45^2*mt2^2 - 
     18*d12^2*d15*d34*d45^2*mt2^2 - 6*d12*d15^2*d34*d45^2*mt2^2 - 
     9*d12^2*d23*d34*d45^2*mt2^2 - 6*d12*d15*d23*d34*d45^2*mt2^2 + 
     12*d12^2*d34^2*d45^2*mt2^2 + 6*d12*d15*d34^2*d45^2*mt2^2 + 
     6*d12*d23*d34^2*d45^2*mt2^2 - 3*d12*d34^3*d45^2*mt2^2 + 
     3*d12^2*d34*d45^3*mt2^2 + 3*d12*d15*d34*d45^3*mt2^2 - 
     3*d12*d34^2*d45^3*mt2^2 + 6*d12^3*d15^2*mt2^3 + 4*d12^2*d15^3*mt2^3 - 
     12*d12^3*d15*d23*mt2^3 - 4*d12^2*d15^2*d23*mt2^3 + 
     6*d12*d15^3*d23*mt2^3 + 6*d12^3*d23^2*mt2^3 - 4*d12^2*d15*d23^2*mt2^3 - 
     12*d12*d15^2*d23^2*mt2^3 + 4*d12^2*d23^3*mt2^3 + 6*d12*d15*d23^3*mt2^3 - 
     d12^2*d15^2*d34*mt2^3 + 4*d12^2*d15*d23*d34*mt2^3 - 
     3*d12*d15^2*d23*d34*mt2^3 - 3*d12^2*d23^2*d34*mt2^3 + 
     6*d12*d15*d23^2*d34*mt2^3 + 2*d15^2*d23^2*d34*mt2^3 - 
     3*d12*d23^3*d34*mt2^3 - 2*d15*d23^3*d34*mt2^3 + 
     d12*d15*d23*d34^2*mt2^3 - 3*d12*d23^2*d34^2*mt2^3 - 
     2*d15*d23^2*d34^2*mt2^3 + d23^2*d34^3*mt2^3 - 3*d12^2*d15^2*d45*mt2^3 - 
     3*d12*d15^3*d45*mt2^3 + 4*d12^2*d15*d23*d45*mt2^3 + 
     6*d12*d15^2*d23*d45*mt2^3 - 2*d15^3*d23*d45*mt2^3 - 
     d12^2*d23^2*d45*mt2^3 - 3*d12*d15*d23^2*d45*mt2^3 + 
     2*d15^2*d23^2*d45*mt2^3 + 10*d12^3*d34*d45*mt2^3 + 
     10*d12^2*d15*d34*d45*mt2^3 + d12*d15^2*d34*d45*mt2^3 + 
     10*d12^2*d23*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 + 
     d12*d23^2*d34*d45*mt2^3 - 9*d12^2*d34^2*d45*mt2^3 - 
     d12*d15*d34^2*d45*mt2^3 - 2*d12*d23*d34^2*d45*mt2^3 + 
     d15*d23*d34^2*d45*mt2^3 + 2*d23^2*d34^2*d45*mt2^3 + 
     d12*d34^3*d45*mt2^3 - d23*d34^3*d45*mt2^3 - 3*d12*d15^2*d45^2*mt2^3 + 
     d12*d15*d23*d45^2*mt2^3 - 2*d15^2*d23*d45^2*mt2^3 - 
     9*d12^2*d34*d45^2*mt2^3 - 2*d12*d15*d34*d45^2*mt2^3 + 
     2*d15^2*d34*d45^2*mt2^3 - d12*d23*d34*d45^2*mt2^3 + 
     d15*d23*d34*d45^2*mt2^3 + 4*d12*d34^2*d45^2*mt2^3 - 
     2*d15*d34^2*d45^2*mt2^3 - 2*d23*d34^2*d45^2*mt2^3 + d34^3*d45^2*mt2^3 + 
     d15^2*d45^3*mt2^3 + d12*d34*d45^3*mt2^3 - d15*d34*d45^3*mt2^3 + 
     d34^2*d45^3*mt2^3 - d12^2*d15^2*mt2^4 + d12*d15^3*mt2^4 + 
     2*d12^2*d15*d23*mt2^4 - d12*d15^2*d23*mt2^4 + 2*d15^3*d23*mt2^4 - 
     d12^2*d23^2*mt2^4 - d12*d15*d23^2*mt2^4 - 4*d15^2*d23^2*mt2^4 + 
     d12*d23^3*mt2^4 + 2*d15*d23^3*mt2^4 - 6*d12*d15*d23*d34*mt2^4 - 
     2*d15^2*d23*d34*mt2^4 + 6*d12*d23^2*d34*mt2^4 + 2*d15*d23^2*d34*mt2^4 + 
     d15*d23*d34^2*mt2^4 - 3*d23^2*d34^2*mt2^4 + 6*d12*d15^2*d45*mt2^4 - 
     6*d12*d15*d23*d45*mt2^4 + 2*d15^2*d23*d45*mt2^4 - 
     2*d15*d23^2*d45*mt2^4 + 4*d12^2*d34*d45*mt2^4 - 
     3*d12*d15*d34*d45*mt2^4 - 2*d15^2*d34*d45*mt2^4 - 
     3*d12*d23*d34*d45*mt2^4 - 2*d23^2*d34*d45*mt2^4 + d12*d34^2*d45*mt2^4 + 
     2*d15*d34^2*d45*mt2^4 + 4*d23*d34^2*d45*mt2^4 - d34^3*d45*mt2^4 - 
     3*d15^2*d45^2*mt2^4 + d15*d23*d45^2*mt2^4 + d12*d34*d45^2*mt2^4 + 
     4*d15*d34*d45^2*mt2^4 + 2*d23*d34*d45^2*mt2^4 - 4*d34^2*d45^2*mt2^4 - 
     d34*d45^3*mt2^4 - 3*d12*d15^2*mt2^5 + 6*d12*d15*d23*mt2^5 - 
     3*d12*d23^2*mt2^5 - 3*d15*d23*d34*mt2^5 + 3*d23^2*d34*mt2^5 + 
     3*d15^2*d45*mt2^5 - 3*d15*d23*d45*mt2^5 - 3*d12*d34*d45*mt2^5 - 
     3*d15*d34*d45*mt2^5 - 3*d23*d34*d45*mt2^5 + 3*d34^2*d45*mt2^5 + 
     3*d34*d45^2*mt2^5 - d15^2*mt2^6 + 2*d15*d23*mt2^6 - d23^2*mt2^6 - 
     2*d34*d45*mt2^6)/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((d12^6*d15^2 + d12^5*d15^3 - 2*d12^6*d15*d23 - d12^5*d15^2*d23 + 
     2*d12^4*d15^3*d23 + d12^6*d23^2 - d12^5*d15*d23^2 - 
     4*d12^4*d15^2*d23^2 + d12^5*d23^3 + 2*d12^4*d15*d23^3 - 
     2*d12^5*d15^2*d34 - d12^4*d15^3*d34 + 6*d12^5*d15*d23*d34 + 
     4*d12^4*d15^2*d23*d34 + 2*d12^3*d15^3*d23*d34 - 4*d12^5*d23^2*d34 + 
     d12^4*d15*d23^2*d34 + 6*d12^3*d15^2*d23^2*d34 + 
     4*d12^2*d15^3*d23^2*d34 - 4*d12^4*d23^3*d34 - 8*d12^3*d15*d23^3*d34 - 
     4*d12^2*d15^2*d23^3*d34 + d12^4*d15^2*d34^2 - 6*d12^4*d15*d23*d34^2 - 
     3*d12^3*d15^2*d23*d34^2 + 6*d12^4*d23^2*d34^2 + d12^3*d15*d23^2*d34^2 - 
     2*d12^2*d15^2*d23^2*d34^2 + 6*d12^3*d23^3*d34^2 + 
     10*d12^2*d15*d23^3*d34^2 + 4*d12*d15^2*d23^3*d34^2 + 
     2*d12^3*d15*d23*d34^3 - 4*d12^3*d23^2*d34^3 - d12^2*d15*d23^2*d34^3 - 
     4*d12^2*d23^3*d34^3 - 4*d12*d15*d23^3*d34^3 + d12^2*d23^2*d34^4 + 
     d12*d23^3*d34^4 - 4*d12^5*d15^2*d45 - 4*d12^4*d15^3*d45 + 
     6*d12^5*d15*d23*d45 + d12^4*d15^2*d23*d45 - 8*d12^3*d15^3*d23*d45 - 
     2*d12^5*d23^2*d45 + 4*d12^4*d15*d23^2*d45 + 6*d12^3*d15^2*d23^2*d45 - 
     4*d12^2*d15^3*d23^2*d45 - d12^4*d23^3*d45 + 2*d12^3*d15*d23^3*d45 + 
     4*d12^2*d15^2*d23^3*d45 + d12^5*d15*d34*d45 + 8*d12^4*d15^2*d34*d45 + 
     3*d12^3*d15^3*d34*d45 + d12^5*d23*d34*d45 - 8*d12^4*d15*d23*d34*d45 + 
     9*d12^3*d15^2*d23*d34*d45 + 2*d12^2*d15^3*d23*d34*d45 + 
     8*d12^4*d23^2*d34*d45 + 9*d12^3*d15*d23^2*d34*d45 + 
     20*d12^2*d15^2*d23^2*d34*d45 + 4*d12*d15^3*d23^2*d34*d45 + 
     3*d12^3*d23^3*d34*d45 + 2*d12^2*d15*d23^3*d34*d45 + 
     4*d12*d15^2*d23^3*d34*d45 - 2*d12^4*d15*d34^2*d45 - 
     4*d12^3*d15^2*d34^2*d45 - 3*d12^4*d23*d34^2*d45 - 
     4*d12^2*d15^2*d23*d34^2*d45 - 12*d12^3*d23^2*d34^2*d45 - 
     22*d12^2*d15*d23^2*d34^2*d45 - 12*d12*d15^2*d23^2*d34^2*d45 - 
     3*d12^2*d23^3*d34^2*d45 - 4*d12*d15*d23^3*d34^2*d45 + 
     d12^3*d15*d34^3*d45 + 3*d12^3*d23*d34^3*d45 + 2*d12^2*d15*d23*d34^3*
      d45 + 8*d12^2*d23^2*d34^3*d45 + 9*d12*d15*d23^2*d34^3*d45 + 
     d12*d23^3*d34^3*d45 - d12^2*d23*d34^4*d45 - 2*d12*d23^2*d34^4*d45 + 
     6*d12^4*d15^2*d45^2 + 6*d12^3*d15^3*d45^2 - 6*d12^4*d15*d23*d45^2 + 
     d12^3*d15^2*d23*d45^2 + 10*d12^2*d15^3*d23*d45^2 + d12^4*d23^2*d45^2 - 
     3*d12^3*d15*d23^2*d45^2 - 2*d12^2*d15^2*d23^2*d45^2 + 
     4*d12*d15^3*d23^2*d45^2 - 3*d12^4*d15*d34*d45^2 - 
     12*d12^3*d15^2*d34*d45^2 - 3*d12^2*d15^3*d34*d45^2 - 
     2*d12^4*d23*d34*d45^2 - 22*d12^2*d15^2*d23*d34*d45^2 - 
     4*d12*d15^3*d23*d34*d45^2 - 4*d12^3*d23^2*d34*d45^2 - 
     4*d12^2*d15*d23^2*d34*d45^2 - 12*d12*d15^2*d23^2*d34*d45^2 + 
     5*d12^3*d15*d34^2*d45^2 + 5*d12^2*d15^2*d34^2*d45^2 + 
     5*d12^3*d23*d34^2*d45^2 + 14*d12^2*d15*d23*d34^2*d45^2 + 
     9*d12*d15^2*d23*d34^2*d45^2 + 5*d12^2*d23^2*d34^2*d45^2 + 
     9*d12*d15*d23^2*d34^2*d45^2 - 2*d12^2*d15*d34^3*d45^2 - 
     4*d12^2*d23*d34^3*d45^2 - 6*d12*d15*d23*d34^3*d45^2 - 
     2*d12*d23^2*d34^3*d45^2 + d12*d23*d34^4*d45^2 - 4*d12^3*d15^2*d45^3 - 
     4*d12^2*d15^3*d45^3 + 2*d12^3*d15*d23*d45^3 - d12^2*d15^2*d23*d45^3 - 
     4*d12*d15^3*d23*d45^3 + 3*d12^3*d15*d34*d45^3 + 
     8*d12^2*d15^2*d34*d45^3 + d12*d15^3*d34*d45^3 + d12^3*d23*d34*d45^3 + 
     2*d12^2*d15*d23*d34*d45^3 + 9*d12*d15^2*d23*d34*d45^3 - 
     4*d12^2*d15*d34^2*d45^3 - 2*d12*d15^2*d34^2*d45^3 - 
     2*d12^2*d23*d34^2*d45^3 - 6*d12*d15*d23*d34^2*d45^3 + 
     d12*d15*d34^3*d45^3 + d12*d23*d34^3*d45^3 + d12^2*d15^2*d45^4 + 
     d12*d15^3*d45^4 - d12^2*d15*d34*d45^4 - 2*d12*d15^2*d34*d45^4 + 
     d12*d15*d34^2*d45^4 + 6*d12^5*d15^2*mt2 + 6*d12^4*d15^3*mt2 - 
     12*d12^5*d15*d23*mt2 - 6*d12^4*d15^2*d23*mt2 + 8*d12^3*d15^3*d23*mt2 + 
     6*d12^5*d23^2*mt2 - 6*d12^4*d15*d23^2*mt2 - 16*d12^3*d15^2*d23^2*mt2 + 
     6*d12^4*d23^3*mt2 + 8*d12^3*d15*d23^3*mt2 - 9*d12^4*d15^2*d34*mt2 - 
     3*d12^3*d15^3*d34*mt2 + 29*d12^4*d15*d23*d34*mt2 + 
     16*d12^3*d15^2*d23*d34*mt2 + 6*d12^2*d15^3*d23*d34*mt2 - 
     20*d12^4*d23^2*d34*mt2 + 7*d12^3*d15*d23^2*d34*mt2 + 
     18*d12^2*d15^2*d23^2*d34*mt2 + 8*d12*d15^3*d23^2*d34*mt2 - 
     20*d12^3*d23^3*d34*mt2 - 24*d12^2*d15*d23^3*d34*mt2 - 
     8*d12*d15^2*d23^3*d34*mt2 + 3*d12^3*d15^2*d34^2*mt2 - 
     22*d12^3*d15*d23*d34^2*mt2 - 8*d12^2*d15^2*d23*d34^2*mt2 + 
     24*d12^3*d23^2*d34^2*mt2 - 4*d12*d15^2*d23^2*d34^2*mt2 + 
     24*d12^2*d23^3*d34^2*mt2 + 20*d12*d15*d23^3*d34^2*mt2 + 
     4*d15^2*d23^3*d34^2*mt2 + 5*d12^2*d15*d23*d34^3*mt2 - 
     12*d12^2*d23^2*d34^3*mt2 - d12*d15*d23^2*d34^3*mt2 - 
     12*d12*d23^3*d34^3*mt2 - 4*d15*d23^3*d34^3*mt2 + 2*d12*d23^2*d34^4*mt2 + 
     2*d23^3*d34^4*mt2 - 20*d12^4*d15^2*d45*mt2 - 20*d12^3*d15^3*d45*mt2 + 
     29*d12^4*d15*d23*d45*mt2 + 7*d12^3*d15^2*d23*d45*mt2 - 
     24*d12^2*d15^3*d23*d45*mt2 - 9*d12^4*d23^2*d45*mt2 + 
     16*d12^3*d15*d23^2*d45*mt2 + 18*d12^2*d15^2*d23^2*d45*mt2 - 
     8*d12*d15^3*d23^2*d45*mt2 - 3*d12^3*d23^3*d45*mt2 + 
     6*d12^2*d15*d23^3*d45*mt2 + 8*d12*d15^2*d23^3*d45*mt2 + 
     d12^5*d34*d45*mt2 + 8*d12^4*d15*d34*d45*mt2 + 35*d12^3*d15^2*d34*d45*
      mt2 + 8*d12^2*d15^3*d34*d45*mt2 + 8*d12^4*d23*d34*d45*mt2 - 
     14*d12^3*d15*d23*d34*d45*mt2 + 34*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12*d15^3*d23*d34*d45*mt2 + 35*d12^3*d23^2*d34*d45*mt2 + 
     34*d12^2*d15*d23^2*d34*d45*mt2 + 40*d12*d15^2*d23^2*d34*d45*mt2 + 
     4*d15^3*d23^2*d34*d45*mt2 + 8*d12^2*d23^3*d34*d45*mt2 + 
     4*d12*d15*d23^3*d34*d45*mt2 + 4*d15^2*d23^3*d34*d45*mt2 - 
     3*d12^4*d34^2*d45*mt2 - 13*d12^3*d15*d34^2*d45*mt2 - 
     12*d12^2*d15^2*d34^2*d45*mt2 - 19*d12^3*d23*d34^2*d45*mt2 - 
     24*d12^2*d15*d23*d34^2*d45*mt2 - 14*d12*d15^2*d23*d34^2*d45*mt2 - 
     47*d12^2*d23^2*d34^2*d45*mt2 - 52*d12*d15*d23^2*d34^2*d45*mt2 - 
     12*d15^2*d23^2*d34^2*d45*mt2 - 7*d12*d23^3*d34^2*d45*mt2 - 
     4*d15*d23^3*d34^2*d45*mt2 + 3*d12^3*d34^3*d45*mt2 + 
     5*d12^2*d15*d34^3*d45*mt2 + 14*d12^2*d23*d34^3*d45*mt2 + 
     11*d12*d15*d23*d34^3*d45*mt2 + 25*d12*d23^2*d34^3*d45*mt2 + 
     10*d15*d23^2*d34^3*d45*mt2 + 2*d23^3*d34^3*d45*mt2 - 
     d12^2*d34^4*d45*mt2 - 3*d12*d23*d34^4*d45*mt2 - 4*d23^2*d34^4*d45*mt2 + 
     24*d12^3*d15^2*d45^2*mt2 + 24*d12^2*d15^3*d45^2*mt2 - 
     22*d12^3*d15*d23*d45^2*mt2 + 20*d12*d15^3*d23*d45^2*mt2 + 
     3*d12^3*d23^2*d45^2*mt2 - 8*d12^2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15^2*d23^2*d45^2*mt2 + 4*d15^3*d23^2*d45^2*mt2 - 
     3*d12^4*d34*d45^2*mt2 - 19*d12^3*d15*d34*d45^2*mt2 - 
     47*d12^2*d15^2*d34*d45^2*mt2 - 7*d12*d15^3*d34*d45^2*mt2 - 
     13*d12^3*d23*d34*d45^2*mt2 - 24*d12^2*d15*d23*d34*d45^2*mt2 - 
     52*d12*d15^2*d23*d34*d45^2*mt2 - 4*d15^3*d23*d34*d45^2*mt2 - 
     12*d12^2*d23^2*d34*d45^2*mt2 - 14*d12*d15*d23^2*d34*d45^2*mt2 - 
     12*d15^2*d23^2*d34*d45^2*mt2 + 8*d12^3*d34^2*d45^2*mt2 + 
     27*d12^2*d15*d34^2*d45^2*mt2 + 13*d12*d15^2*d34^2*d45^2*mt2 + 
     27*d12^2*d23*d34^2*d45^2*mt2 + 48*d12*d15*d23*d34^2*d45^2*mt2 + 
     10*d15^2*d23*d34^2*d45^2*mt2 + 13*d12*d23^2*d34^2*d45^2*mt2 + 
     10*d15*d23^2*d34^2*d45^2*mt2 - 7*d12^2*d34^3*d45^2*mt2 - 
     8*d12*d15*d34^3*d45^2*mt2 - 17*d12*d23*d34^3*d45^2*mt2 - 
     8*d15*d23*d34^3*d45^2*mt2 - 4*d23^2*d34^3*d45^2*mt2 + 
     2*d12*d34^4*d45^2*mt2 + 3*d23*d34^4*d45^2*mt2 - 
     12*d12^2*d15^2*d45^3*mt2 - 12*d12*d15^3*d45^3*mt2 + 
     5*d12^2*d15*d23*d45^3*mt2 - d12*d15^2*d23*d45^3*mt2 - 
     4*d15^3*d23*d45^3*mt2 + 3*d12^3*d34*d45^3*mt2 + 
     14*d12^2*d15*d34*d45^3*mt2 + 25*d12*d15^2*d34*d45^3*mt2 + 
     2*d15^3*d34*d45^3*mt2 + 5*d12^2*d23*d34*d45^3*mt2 + 
     11*d12*d15*d23*d34*d45^3*mt2 + 10*d15^2*d23*d34*d45^3*mt2 - 
     7*d12^2*d34^2*d45^3*mt2 - 17*d12*d15*d34^2*d45^3*mt2 - 
     4*d15^2*d34^2*d45^3*mt2 - 8*d12*d23*d34^2*d45^3*mt2 - 
     8*d15*d23*d34^2*d45^3*mt2 + 5*d12*d34^3*d45^3*mt2 + 
     3*d15*d34^3*d45^3*mt2 + 3*d23*d34^3*d45^3*mt2 - d34^4*d45^3*mt2 + 
     2*d12*d15^2*d45^4*mt2 + 2*d15^3*d45^4*mt2 - d12^2*d34*d45^4*mt2 - 
     3*d12*d15*d34*d45^4*mt2 - 4*d15^2*d34*d45^4*mt2 + 
     2*d12*d34^2*d45^4*mt2 + 3*d15*d34^2*d45^4*mt2 - d34^3*d45^4*mt2 + 
     15*d12^4*d15^2*mt2^2 + 14*d12^3*d15^3*mt2^2 - 30*d12^4*d15*d23*mt2^2 - 
     14*d12^3*d15^2*d23*mt2^2 + 12*d12^2*d15^3*d23*mt2^2 + 
     15*d12^4*d23^2*mt2^2 - 14*d12^3*d15*d23^2*mt2^2 - 
     24*d12^2*d15^2*d23^2*mt2^2 + 14*d12^3*d23^3*mt2^2 + 
     12*d12^2*d15*d23^3*mt2^2 - 16*d12^3*d15^2*d34*mt2^2 - 
     3*d12^2*d15^3*d34*mt2^2 + 56*d12^3*d15*d23*d34*mt2^2 + 
     24*d12^2*d15^2*d23*d34*mt2^2 + 6*d12*d15^3*d23*d34*mt2^2 - 
     40*d12^3*d23^2*d34*mt2^2 + 15*d12^2*d15*d23^2*d34*mt2^2 + 
     18*d12*d15^2*d23^2*d34*mt2^2 + 4*d15^3*d23^2*d34*mt2^2 - 
     36*d12^2*d23^3*d34*mt2^2 - 24*d12*d15*d23^3*d34*mt2^2 - 
     4*d15^2*d23^3*d34*mt2^2 + 3*d12^2*d15^2*d34^2*mt2^2 - 
     30*d12^2*d15*d23*d34^2*mt2^2 - 7*d12*d15^2*d23*d34^2*mt2^2 + 
     36*d12^2*d23^2*d34^2*mt2^2 - 3*d12*d15*d23^2*d34^2*mt2^2 - 
     2*d15^2*d23^2*d34^2*mt2^2 + 30*d12*d23^3*d34^2*mt2^2 + 
     10*d15*d23^3*d34^2*mt2^2 + 4*d12*d15*d23*d34^3*mt2^2 - 
     12*d12*d23^2*d34^3*mt2^2 - 8*d23^3*d34^3*mt2^2 + d23^2*d34^4*mt2^2 - 
     40*d12^3*d15^2*d45*mt2^2 - 36*d12^2*d15^3*d45*mt2^2 + 
     56*d12^3*d15*d23*d45*mt2^2 + 15*d12^2*d15^2*d23*d45*mt2^2 - 
     24*d12*d15^3*d23*d45*mt2^2 - 16*d12^3*d23^2*d45*mt2^2 + 
     24*d12^2*d15*d23^2*d45*mt2^2 + 18*d12*d15^2*d23^2*d45*mt2^2 - 
     4*d15^3*d23^2*d45*mt2^2 - 3*d12^2*d23^3*d45*mt2^2 + 
     6*d12*d15*d23^3*d45*mt2^2 + 4*d15^2*d23^3*d45*mt2^2 + 
     6*d12^4*d34*d45*mt2^2 + 25*d12^3*d15*d34*d45*mt2^2 + 
     57*d12^2*d15^2*d34*d45*mt2^2 + 7*d12*d15^3*d34*d45*mt2^2 + 
     25*d12^3*d23*d34*d45*mt2^2 + 6*d12^2*d15*d23*d34*d45*mt2^2 + 
     41*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 + 
     57*d12^2*d23^2*d34*d45*mt2^2 + 41*d12*d15*d23^2*d34*d45*mt2^2 + 
     20*d15^2*d23^2*d34*d45*mt2^2 + 7*d12*d23^3*d34*d45*mt2^2 + 
     2*d15*d23^3*d34*d45*mt2^2 - 14*d12^3*d34^2*d45*mt2^2 - 
     30*d12^2*d15*d34^2*d45*mt2^2 - 12*d12*d15^2*d34^2*d45*mt2^2 - 
     47*d12^2*d23*d34^2*d45*mt2^2 - 48*d12*d15*d23*d34^2*d45*mt2^2 - 
     10*d15^2*d23*d34^2*d45*mt2^2 - 58*d12*d23^2*d34^2*d45*mt2^2 - 
     30*d15*d23^2*d34^2*d45*mt2^2 - 4*d23^3*d34^2*d45*mt2^2 + 
     10*d12^2*d34^3*d45*mt2^2 + 7*d12*d15*d34^3*d45*mt2^2 + 
     26*d12*d23*d34^3*d45*mt2^2 + 9*d15*d23*d34^3*d45*mt2^2 + 
     17*d23^2*d34^3*d45*mt2^2 - 2*d12*d34^4*d45*mt2^2 - 
     4*d23*d34^4*d45*mt2^2 + 36*d12^2*d15^2*d45^2*mt2^2 + 
     30*d12*d15^3*d45^2*mt2^2 - 30*d12^2*d15*d23*d45^2*mt2^2 - 
     3*d12*d15^2*d23*d45^2*mt2^2 + 10*d15^3*d23*d45^2*mt2^2 + 
     3*d12^2*d23^2*d45^2*mt2^2 - 7*d12*d15*d23^2*d45^2*mt2^2 - 
     2*d15^2*d23^2*d45^2*mt2^2 - 14*d12^3*d34*d45^2*mt2^2 - 
     47*d12^2*d15*d34*d45^2*mt2^2 - 58*d12*d15^2*d34*d45^2*mt2^2 - 
     4*d15^3*d34*d45^2*mt2^2 - 30*d12^2*d23*d34*d45^2*mt2^2 - 
     48*d12*d15*d23*d34*d45^2*mt2^2 - 30*d15^2*d23*d34*d45^2*mt2^2 - 
     12*d12*d23^2*d34*d45^2*mt2^2 - 10*d15*d23^2*d34*d45^2*mt2^2 + 
     28*d12^2*d34^2*d45^2*mt2^2 + 45*d12*d15*d34^2*d45^2*mt2^2 + 
     8*d15^2*d34^2*d45^2*mt2^2 + 45*d12*d23*d34^2*d45^2*mt2^2 + 
     34*d15*d23*d34^2*d45^2*mt2^2 + 8*d23^2*d34^2*d45^2*mt2^2 - 
     16*d12*d34^3*d45^2*mt2^2 - 6*d15*d34^3*d45^2*mt2^2 - 
     16*d23*d34^3*d45^2*mt2^2 + 2*d34^4*d45^2*mt2^2 - 
     12*d12*d15^2*d45^3*mt2^2 - 8*d15^3*d45^3*mt2^2 + 
     4*d12*d15*d23*d45^3*mt2^2 + 10*d12^2*d34*d45^3*mt2^2 + 
     26*d12*d15*d34*d45^3*mt2^2 + 17*d15^2*d34*d45^3*mt2^2 + 
     7*d12*d23*d34*d45^3*mt2^2 + 9*d15*d23*d34*d45^3*mt2^2 - 
     16*d12*d34^2*d45^3*mt2^2 - 16*d15*d34^2*d45^3*mt2^2 - 
     6*d23*d34^2*d45^3*mt2^2 + 6*d34^3*d45^3*mt2^2 + d15^2*d45^4*mt2^2 - 
     2*d12*d34*d45^4*mt2^2 - 4*d15*d34*d45^4*mt2^2 + 2*d34^2*d45^4*mt2^2 + 
     20*d12^3*d15^2*mt2^3 + 16*d12^2*d15^3*mt2^3 - 40*d12^3*d15*d23*mt2^3 - 
     16*d12^2*d15^2*d23*mt2^3 + 8*d12*d15^3*d23*mt2^3 + 
     20*d12^3*d23^2*mt2^3 - 16*d12^2*d15*d23^2*mt2^3 - 
     16*d12*d15^2*d23^2*mt2^3 + 16*d12^2*d23^3*mt2^3 + 
     8*d12*d15*d23^3*mt2^3 - 14*d12^2*d15^2*d34*mt2^3 - d12*d15^3*d34*mt2^3 + 
     54*d12^2*d15*d23*d34*mt2^3 + 16*d12*d15^2*d23*d34*mt2^3 + 
     2*d15^3*d23*d34*mt2^3 - 40*d12^2*d23^2*d34*mt2^3 + 
     13*d12*d15*d23^2*d34*mt2^3 + 6*d15^2*d23^2*d34*mt2^3 - 
     28*d12*d23^3*d34*mt2^3 - 8*d15*d23^3*d34*mt2^3 + d12*d15^2*d34^2*mt2^3 - 
     18*d12*d15*d23*d34^2*mt2^3 - 2*d15^2*d23*d34^2*mt2^3 + 
     24*d12*d23^2*d34^2*mt2^3 - 2*d15*d23^2*d34^2*mt2^3 + 
     12*d23^3*d34^2*mt2^3 + d15*d23*d34^3*mt2^3 - 4*d23^2*d34^3*mt2^3 - 
     40*d12^2*d15^2*d45*mt2^3 - 28*d12*d15^3*d45*mt2^3 + 
     54*d12^2*d15*d23*d45*mt2^3 + 13*d12*d15^2*d23*d45*mt2^3 - 
     8*d15^3*d23*d45*mt2^3 - 14*d12^2*d23^2*d45*mt2^3 + 
     16*d12*d15*d23^2*d45*mt2^3 + 6*d15^2*d23^2*d45*mt2^3 - 
     d12*d23^3*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 + 14*d12^3*d34*d45*mt2^3 + 
     37*d12^2*d15*d34*d45*mt2^3 + 41*d12*d15^2*d34*d45*mt2^3 + 
     2*d15^3*d34*d45*mt2^3 + 37*d12^2*d23*d34*d45*mt2^3 + 
     22*d12*d15*d23*d34*d45*mt2^3 + 16*d15^2*d23*d34*d45*mt2^3 + 
     41*d12*d23^2*d34*d45*mt2^3 + 16*d15*d23^2*d34*d45*mt2^3 + 
     2*d23^3*d34*d45*mt2^3 - 24*d12^2*d34^2*d45*mt2^3 - 
     29*d12*d15*d34^2*d45*mt2^3 - 4*d15^2*d34^2*d45*mt2^3 - 
     49*d12*d23*d34^2*d45*mt2^3 - 24*d15*d23*d34^2*d45*mt2^3 - 
     23*d23^2*d34^2*d45*mt2^3 + 11*d12*d34^3*d45*mt2^3 + 
     3*d15*d34^3*d45*mt2^3 + 15*d23*d34^3*d45*mt2^3 - d34^4*d45*mt2^3 + 
     24*d12*d15^2*d45^2*mt2^3 + 12*d15^3*d45^2*mt2^3 - 
     18*d12*d15*d23*d45^2*mt2^3 - 2*d15^2*d23*d45^2*mt2^3 + 
     d12*d23^2*d45^2*mt2^3 - 2*d15*d23^2*d45^2*mt2^3 - 
     24*d12^2*d34*d45^2*mt2^3 - 49*d12*d15*d34*d45^2*mt2^3 - 
     23*d15^2*d34*d45^2*mt2^3 - 29*d12*d23*d34*d45^2*mt2^3 - 
     24*d15*d23*d34*d45^2*mt2^3 - 4*d23^2*d34*d45^2*mt2^3 + 
     32*d12*d34^2*d45^2*mt2^3 + 23*d15*d34^2*d45^2*mt2^3 + 
     23*d23*d34^2*d45^2*mt2^3 - 9*d34^3*d45^2*mt2^3 - 4*d15^2*d45^3*mt2^3 + 
     d15*d23*d45^3*mt2^3 + 11*d12*d34*d45^3*mt2^3 + 15*d15*d34*d45^3*mt2^3 + 
     3*d23*d34*d45^3*mt2^3 - 9*d34^2*d45^3*mt2^3 - d34*d45^4*mt2^3 + 
     15*d12^2*d15^2*mt2^4 + 9*d12*d15^3*mt2^4 - 30*d12^2*d15*d23*mt2^4 - 
     9*d12*d15^2*d23*mt2^4 + 2*d15^3*d23*mt2^4 + 15*d12^2*d23^2*mt2^4 - 
     9*d12*d15*d23^2*mt2^4 - 4*d15^2*d23^2*mt2^4 + 9*d12*d23^3*mt2^4 + 
     2*d15*d23^3*mt2^4 - 6*d12*d15^2*d34*mt2^4 + 26*d12*d15*d23*d34*mt2^4 + 
     4*d15^2*d23*d34*mt2^4 - 20*d12*d23^2*d34*mt2^4 + 4*d15*d23^2*d34*mt2^4 - 
     8*d23^3*d34*mt2^4 - 4*d15*d23*d34^2*mt2^4 + 6*d23^2*d34^2*mt2^4 - 
     20*d12*d15^2*d45*mt2^4 - 8*d15^3*d45*mt2^4 + 26*d12*d15*d23*d45*mt2^4 + 
     4*d15^2*d23*d45*mt2^4 - 6*d12*d23^2*d45*mt2^4 + 4*d15*d23^2*d45*mt2^4 + 
     16*d12^2*d34*d45*mt2^4 + 26*d12*d15*d34*d45*mt2^4 + 
     11*d15^2*d34*d45*mt2^4 + 26*d12*d23*d34*d45*mt2^4 + 
     10*d15*d23*d34*d45*mt2^4 + 11*d23^2*d34*d45*mt2^4 - 
     18*d12*d34^2*d45*mt2^4 - 10*d15*d34^2*d45*mt2^4 - 
     18*d23*d34^2*d45*mt2^4 + 4*d34^3*d45*mt2^4 + 6*d15^2*d45^2*mt2^4 - 
     4*d15*d23*d45^2*mt2^4 - 18*d12*d34*d45^2*mt2^4 - 
     18*d15*d34*d45^2*mt2^4 - 10*d23*d34*d45^2*mt2^4 + 12*d34^2*d45^2*mt2^4 + 
     4*d34*d45^3*mt2^4 + 6*d12*d15^2*mt2^5 + 2*d15^3*mt2^5 - 
     12*d12*d15*d23*mt2^5 - 2*d15^2*d23*mt2^5 + 6*d12*d23^2*mt2^5 - 
     2*d15*d23^2*mt2^5 + 2*d23^3*mt2^5 - d15^2*d34*mt2^5 + 
     5*d15*d23*d34*mt2^5 - 4*d23^2*d34*mt2^5 - 4*d15^2*d45*mt2^5 + 
     5*d15*d23*d45*mt2^5 - d23^2*d45*mt2^5 + 9*d12*d34*d45*mt2^5 + 
     7*d15*d34*d45*mt2^5 + 7*d23*d34*d45*mt2^5 - 5*d34^2*d45*mt2^5 - 
     5*d34*d45^2*mt2^5 + d15^2*mt2^6 - 2*d15*d23*mt2^6 + d23^2*mt2^6 + 
     2*d34*d45*mt2^6)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((2*d12^3*d15^4*d23 - 6*d12^3*d15^3*d23^2 + 8*d12^2*d15^4*d23^2 + 
     6*d12^3*d15^2*d23^3 - 24*d12^2*d15^3*d23^3 + 4*d12*d15^4*d23^3 - 
     2*d12^3*d15*d23^4 + 24*d12^2*d15^2*d23^4 - 12*d12*d15^3*d23^4 - 
     8*d12^2*d15*d23^5 + 12*d12*d15^2*d23^5 - 4*d12*d15*d23^6 + 
     2*d12^3*d15^3*d23*d34 - 4*d12^3*d15^2*d23^2*d34 - 
     2*d12^2*d15^3*d23^2*d34 + 2*d12^3*d15*d23^3*d34 + 
     4*d12^2*d15^2*d23^3*d34 - 4*d12*d15^3*d23^3*d34 - 
     2*d12^2*d15*d23^4*d34 + 8*d12*d15^2*d23^4*d34 - 4*d15^3*d23^4*d34 - 
     4*d12*d15*d23^5*d34 + 8*d15^2*d23^5*d34 - 4*d15*d23^6*d34 + 
     2*d12^2*d15^2*d23^2*d34^2 - 2*d12^2*d15*d23^3*d34^2 + 
     4*d12*d15^2*d23^3*d34^2 - 4*d12*d15*d23^4*d34^2 + 4*d15^2*d23^4*d34^2 - 
     4*d15*d23^5*d34^2 + 2*d12^3*d15^3*d23*d45 - 6*d12^2*d15^4*d23*d45 - 
     6*d12^3*d15^2*d23^2*d45 + 24*d12^2*d15^3*d23^2*d45 - 
     12*d12*d15^4*d23^2*d45 + 6*d12^3*d15*d23^3*d45 - 
     32*d12^2*d15^2*d23^3*d45 + 32*d12*d15^3*d23^3*d45 - 4*d15^4*d23^3*d45 - 
     2*d12^3*d23^4*d45 + 16*d12^2*d15*d23^4*d45 - 28*d12*d15^2*d23^4*d45 + 
     8*d15^3*d23^4*d45 - 2*d12^2*d23^5*d45 + 8*d12*d15*d23^5*d45 - 
     4*d15^2*d23^5*d45 + 2*d12^3*d15^2*d23*d34*d45 + 
     8*d12^2*d15^2*d23^2*d34*d45 + 8*d12*d15^3*d23^2*d34*d45 - 
     2*d12^3*d23^3*d34*d45 - 8*d12^2*d15*d23^3*d34*d45 - 
     4*d12*d15^2*d23^3*d34*d45 + 12*d15^3*d23^3*d34*d45 - 
     6*d12*d15*d23^4*d34*d45 - 24*d15^2*d23^4*d34*d45 + 2*d12*d23^5*d34*d45 + 
     12*d15*d23^5*d34*d45 + 2*d12^2*d15^2*d23*d34^2*d45 - 
     4*d12^2*d15*d23^2*d34^2*d45 + 2*d12^2*d23^3*d34^2*d45 - 
     8*d15^2*d23^3*d34^2*d45 + 2*d12*d23^4*d34^2*d45 + 
     12*d15*d23^4*d34^2*d45 - 6*d12^2*d15^3*d23*d45^2 + 
     6*d12*d15^4*d23*d45^2 + 14*d12^2*d15^2*d23^2*d45^2 - 
     26*d12*d15^3*d23^2*d45^2 + 4*d15^4*d23^2*d45^2 - 
     10*d12^2*d15*d23^3*d45^2 + 28*d12*d15^2*d23^3*d45^2 - 
     12*d15^3*d23^3*d45^2 + 2*d12^2*d23^4*d45^2 - 8*d12*d15*d23^4*d45^2 + 
     8*d15^2*d23^4*d45^2 - 6*d12*d15^3*d23*d34*d45^2 + 
     4*d12^2*d15*d23^2*d34*d45^2 + 8*d12*d15^2*d23^2*d34*d45^2 - 
     10*d15^3*d23^2*d34*d45^2 + 12*d12*d15*d23^3*d34*d45^2 + 
     28*d15^2*d23^3*d34*d45^2 - 4*d12*d23^4*d34*d45^2 - 
     14*d15*d23^4*d34*d45^2 + 2*d12^2*d15*d23*d34^2*d45^2 - 
     2*d12^2*d23^2*d34^2*d45^2 + 4*d12*d15*d23^2*d34^2*d45^2 + 
     6*d15^2*d23^2*d34^2*d45^2 - 4*d12*d23^3*d34^2*d45^2 - 
     14*d15*d23^3*d34^2*d45^2 + 6*d12*d15^3*d23*d45^3 - 2*d15^4*d23*d45^3 - 
     10*d12*d15^2*d23^2*d45^3 + 8*d15^3*d23^2*d45^3 + 4*d12*d15*d23^3*d45^3 - 
     6*d15^2*d23^3*d45^3 - 6*d12*d15^2*d23*d34*d45^3 + 
     4*d15^3*d23*d34*d45^3 - 2*d12*d15*d23^2*d34*d45^3 - 
     16*d15^2*d23^2*d34*d45^3 + 2*d12*d23^3*d34*d45^3 + 
     8*d15*d23^3*d34*d45^3 - 2*d15^2*d23*d34^2*d45^3 + 
     2*d12*d23^2*d34^2*d45^3 + 8*d15*d23^2*d34^2*d45^3 - 2*d15^3*d23*d45^4 + 
     2*d15^2*d23^2*d45^4 + 4*d15^2*d23*d34*d45^4 - 2*d15*d23^2*d34*d45^4 - 
     2*d15*d23*d34^2*d45^4 + 10*d12^2*d15^4*d23*mt2 - 
     30*d12^2*d15^3*d23^2*mt2 + 16*d12*d15^4*d23^2*mt2 + 
     30*d12^2*d15^2*d23^3*mt2 - 48*d12*d15^3*d23^3*mt2 + 4*d15^4*d23^3*mt2 - 
     10*d12^2*d15*d23^4*mt2 + 48*d12*d15^2*d23^4*mt2 - 12*d15^3*d23^4*mt2 - 
     16*d12*d15*d23^5*mt2 + 12*d15^2*d23^5*mt2 - 4*d15*d23^6*mt2 + 
     d12^3*d15^3*d34*mt2 - 2*d12^3*d15^2*d23*d34*mt2 - 
     2*d12^2*d15^3*d23*d34*mt2 + d12^3*d15*d23^2*d34*mt2 + 
     4*d12^2*d15^2*d23^2*d34*mt2 - 6*d12*d15^3*d23^2*d34*mt2 - 
     2*d12^2*d15*d23^3*d34*mt2 + 12*d12*d15^2*d23^3*d34*mt2 - 
     4*d15^3*d23^3*d34*mt2 - 6*d12*d15*d23^4*d34*mt2 + 
     8*d15^2*d23^4*d34*mt2 - 4*d15*d23^5*d34*mt2 + d12^2*d15^2*d23*d34^2*
      mt2 - d12^2*d15*d23^2*d34^2*mt2 + 4*d12*d15^2*d23^2*d34^2*mt2 - 
     4*d12*d15*d23^3*d34^2*mt2 + 6*d15^2*d23^3*d34^2*mt2 - 
     6*d15*d23^4*d34^2*mt2 + 10*d12^2*d15^3*d23*d45*mt2 - 
     20*d12*d15^4*d23*d45*mt2 - 22*d12^2*d15^2*d23^2*d45*mt2 + 
     68*d12*d15^3*d23^2*d45*mt2 - 12*d15^4*d23^2*d45*mt2 + 
     14*d12^2*d15*d23^3*d45*mt2 - 78*d12*d15^2*d23^3*d45*mt2 + 
     32*d15^3*d23^3*d45*mt2 - 2*d12^2*d23^4*d45*mt2 + 
     32*d12*d15*d23^4*d45*mt2 - 28*d15^2*d23^4*d45*mt2 - 
     2*d12*d23^5*d45*mt2 + 8*d15*d23^5*d45*mt2 + d12^3*d15^2*d34*d45*mt2 - 
     3*d12^2*d15^3*d34*d45*mt2 + 2*d12^3*d15*d23*d34*d45*mt2 + 
     9*d12^2*d15^2*d23*d34*d45*mt2 + 14*d12*d15^3*d23*d34*d45*mt2 - 
     3*d12^3*d23^2*d34*d45*mt2 - d12^2*d15*d23^2*d34*d45*mt2 - 
     6*d12*d15^2*d23^2*d34*d45*mt2 + 18*d15^3*d23^2*d34*d45*mt2 - 
     5*d12^2*d23^3*d34*d45*mt2 - 10*d12*d15*d23^3*d34*d45*mt2 - 
     22*d15^2*d23^3*d34*d45*mt2 + 2*d12*d23^4*d34*d45*mt2 + 
     4*d23^5*d34*d45*mt2 + d12^2*d15^2*d34^2*d45*mt2 - 
     4*d12^2*d15*d23*d34^2*d45*mt2 + 3*d12^2*d23^2*d34^2*d45*mt2 - 
     6*d12*d15*d23^2*d34^2*d45*mt2 - 12*d15^2*d23^2*d34^2*d45*mt2 + 
     7*d12*d23^3*d34^2*d45*mt2 + 14*d15*d23^3*d34^2*d45*mt2 + 
     4*d23^4*d34^2*d45*mt2 - 20*d12*d15^3*d23*d45^2*mt2 + 
     10*d15^4*d23*d45^2*mt2 + 34*d12*d15^2*d23^2*d45^2*mt2 - 
     34*d15^3*d23^2*d45^2*mt2 - 16*d12*d15*d23^3*d45^2*mt2 + 
     30*d15^2*d23^3*d45^2*mt2 + 2*d12*d23^4*d45^2*mt2 - 
     6*d15*d23^4*d45^2*mt2 - 3*d12^2*d15^2*d34*d45^2*mt2 + 
     3*d12*d15^3*d34*d45^2*mt2 + 2*d12^2*d15*d23*d34*d45^2*mt2 - 
     2*d12*d15^2*d23*d34*d45^2*mt2 - 12*d15^3*d23*d34*d45^2*mt2 + 
     5*d12^2*d23^2*d34*d45^2*mt2 + 20*d12*d15*d23^2*d34*d45^2*mt2 + 
     24*d15^2*d23^2*d34*d45^2*mt2 + 10*d15*d23^3*d34*d45^2*mt2 - 
     8*d23^4*d34*d45^2*mt2 + d12^2*d15*d34^2*d45^2*mt2 - 
     2*d12*d15^2*d34^2*d45^2*mt2 - d12^2*d23*d34^2*d45^2*mt2 + 
     8*d12*d15*d23*d34^2*d45^2*mt2 + 5*d15^2*d23*d34^2*d45^2*mt2 - 
     8*d12*d23^2*d34^2*d45^2*mt2 - 13*d15*d23^2*d34^2*d45^2*mt2 - 
     8*d23^3*d34^2*d45^2*mt2 + 10*d15^3*d23*d45^3*mt2 - 
     12*d15^2*d23^2*d45^3*mt2 + 2*d15*d23^3*d45^3*mt2 + 
     3*d12*d15^2*d34*d45^3*mt2 - d15^3*d34*d45^3*mt2 - 
     10*d12*d15*d23*d34*d45^3*mt2 - 5*d15^2*d23*d34*d45^3*mt2 - 
     14*d15*d23^2*d34*d45^3*mt2 + 6*d23^3*d34*d45^3*mt2 - 
     2*d12*d15*d34^2*d45^3*mt2 + d15^2*d34^2*d45^3*mt2 + 
     3*d12*d23*d34^2*d45^3*mt2 + 2*d15*d23*d34^2*d45^3*mt2 + 
     6*d23^2*d34^2*d45^3*mt2 - d15^2*d34*d45^4*mt2 + 
     6*d15*d23*d34*d45^4*mt2 - 2*d23^2*d34*d45^4*mt2 + d15*d34^2*d45^4*mt2 - 
     2*d23*d34^2*d45^4*mt2 + 14*d12*d15^4*d23*mt2^2 - 
     42*d12*d15^3*d23^2*mt2^2 + 8*d15^4*d23^2*mt2^2 + 
     42*d12*d15^2*d23^3*mt2^2 - 24*d15^3*d23^3*mt2^2 - 
     14*d12*d15*d23^4*mt2^2 + 24*d15^2*d23^4*mt2^2 - 8*d15*d23^5*mt2^2 + 
     d12^2*d15^3*d34*mt2^2 - 2*d12^2*d15^2*d23*d34*mt2^2 - 
     10*d12*d15^3*d23*d34*mt2^2 + d12^2*d15*d23^2*d34*mt2^2 + 
     20*d12*d15^2*d23^2*d34*mt2^2 - 4*d15^3*d23^2*d34*mt2^2 - 
     10*d12*d15*d23^3*d34*mt2^2 + 8*d15^2*d23^3*d34*mt2^2 - 
     4*d15*d23^4*d34*mt2^2 + 2*d12*d15^2*d23*d34^2*mt2^2 - 
     2*d12*d15*d23^2*d34^2*mt2^2 + 2*d15^2*d23^2*d34^2*mt2^2 - 
     2*d15*d23^3*d34^2*mt2^2 + 2*d12^2*d15^2*d23*d45*mt2^2 + 
     14*d12*d15^3*d23*d45*mt2^2 - 14*d15^4*d23*d45*mt2^2 - 
     4*d12^2*d15*d23^2*d45*mt2^2 - 26*d12*d15^2*d23^2*d45*mt2^2 + 
     44*d15^3*d23^2*d45*mt2^2 + 2*d12^2*d23^3*d45*mt2^2 + 
     10*d12*d15*d23^3*d45*mt2^2 - 46*d15^2*d23^3*d45*mt2^2 + 
     2*d12*d23^4*d45*mt2^2 + 16*d15*d23^4*d45*mt2^2 + 
     d12^3*d15*d34*d45*mt2^2 + d12^2*d15^2*d34*d45*mt2^2 - 
     2*d12*d15^3*d34*d45*mt2^2 - d12^3*d23*d34*d45*mt2^2 + 
     4*d12^2*d15*d23*d34*d45*mt2^2 + 6*d12*d15^2*d23*d34*d45*mt2^2 + 
     14*d15^3*d23*d34*d45*mt2^2 - 5*d12^2*d23^2*d34*d45*mt2^2 - 
     d12*d15*d23^2*d34*d45*mt2^2 - 14*d15^2*d23^2*d34*d45*mt2^2 - 
     3*d12*d23^3*d34*d45*mt2^2 - 2*d15*d23^3*d34*d45*mt2^2 + 
     2*d23^4*d34*d45*mt2^2 - d12^2*d15*d34^2*d45*mt2^2 + 
     2*d12*d15^2*d34^2*d45*mt2^2 + d12^2*d23*d34^2*d45*mt2^2 - 
     8*d12*d15*d23*d34^2*d45*mt2^2 - 6*d15^2*d23*d34^2*d45*mt2^2 + 
     6*d12*d23^2*d34^2*d45*mt2^2 + 2*d15*d23^2*d34^2*d45*mt2^2 + 
     6*d23^3*d34^2*d45*mt2^2 - 4*d12*d15^2*d23*d45^2*mt2^2 - 
     14*d15^3*d23*d45^2*mt2^2 + 6*d12*d15*d23^2*d45^2*mt2^2 + 
     20*d15^2*d23^2*d45^2*mt2^2 - 2*d12*d23^3*d45^2*mt2^2 - 
     6*d15*d23^3*d45^2*mt2^2 - 3*d12^2*d15*d34*d45^2*mt2^2 - 
     2*d12*d15^2*d34*d45^2*mt2^2 + d15^3*d34*d45^2*mt2^2 + 
     4*d12^2*d23*d34*d45^2*mt2^2 + 9*d12*d15*d23*d34*d45^2*mt2^2 + 
     7*d12*d23^2*d34*d45^2*mt2^2 + 21*d15*d23^2*d34*d45^2*mt2^2 - 
     4*d23^3*d34*d45^2*mt2^2 + 4*d12*d15*d34^2*d45^2*mt2^2 - 
     2*d15^2*d34^2*d45^2*mt2^2 - 5*d12*d23*d34^2*d45^2*mt2^2 + 
     2*d15*d23*d34^2*d45^2*mt2^2 - 12*d23^2*d34^2*d45^2*mt2^2 + 
     2*d15^2*d23*d45^3*mt2^2 - 2*d15*d23^2*d45^3*mt2^2 + 
     3*d12*d15*d34*d45^3*mt2^2 + d15^2*d34*d45^3*mt2^2 - 
     5*d12*d23*d34*d45^3*mt2^2 - 13*d15*d23*d34*d45^3*mt2^2 - 
     3*d15*d34^2*d45^3*mt2^2 + 6*d23*d34^2*d45^3*mt2^2 - 
     d15*d34*d45^4*mt2^2 + 2*d23*d34*d45^4*mt2^2 + 6*d15^4*d23*mt2^3 - 
     18*d15^3*d23^2*mt2^3 + 18*d15^2*d23^3*mt2^3 - 6*d15*d23^4*mt2^3 - 
     d12*d15^3*d34*mt2^3 + 2*d12*d15^2*d23*d34*mt2^3 - 
     6*d15^3*d23*d34*mt2^3 - d12*d15*d23^2*d34*mt2^3 + 
     12*d15^2*d23^2*d34*mt2^3 - 6*d15*d23^3*d34*mt2^3 + 
     d15^2*d23*d34^2*mt2^3 - d15*d23^2*d34^2*mt2^3 + 
     4*d12*d15^2*d23*d45*mt2^3 + 6*d15^3*d23*d45*mt2^3 - 
     8*d12*d15*d23^2*d45*mt2^3 - 10*d15^2*d23^2*d45*mt2^3 + 
     4*d12*d23^3*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 + 
     2*d12^2*d15*d34*d45*mt2^3 - d12*d15^2*d34*d45*mt2^3 + 
     d15^3*d34*d45*mt2^3 - 2*d12^2*d23*d34*d45*mt2^3 + 
     2*d12*d15*d23*d34*d45*mt2^3 - d15^2*d23*d34*d45*mt2^3 - 
     d12*d23^2*d34*d45*mt2^3 - 2*d12*d15*d34^2*d45*mt2^3 + 
     d15^2*d34^2*d45*mt2^3 + 2*d12*d23*d34^2*d45*mt2^3 - 
     4*d15*d23*d34^2*d45*mt2^3 + 3*d23^2*d34^2*d45*mt2^3 - 
     4*d15^2*d23*d45^2*mt2^3 + 6*d15*d23^2*d45^2*mt2^3 - 
     2*d23^3*d45^2*mt2^3 - 4*d12*d15*d34*d45^2*mt2^3 + 
     d15^2*d34*d45^2*mt2^3 + 7*d12*d23*d34*d45^2*mt2^3 + 
     7*d15*d23*d34*d45^2*mt2^3 + 2*d23^2*d34*d45^2*mt2^3 + 
     3*d15*d34^2*d45^2*mt2^3 - 6*d23*d34^2*d45^2*mt2^3 + 
     2*d15*d34*d45^3*mt2^3 - 5*d23*d34*d45^3*mt2^3 - d15^3*d34*mt2^4 + 
     2*d15^2*d23*d34*mt2^4 - d15*d23^2*d34*mt2^4 + 2*d15^2*d23*d45*mt2^4 - 
     4*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 + d12*d15*d34*d45*mt2^4 - 
     d15^2*d34*d45*mt2^4 - d12*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 - 
     d15*d34^2*d45*mt2^4 + d23*d34^2*d45*mt2^4 - d15*d34*d45^2*mt2^4 + 
     3*d23*d34*d45^2*mt2^4)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12^4*d15^2*d23 - 2*d12^2*d15^4*d23 - 2*d12^4*d15*d23^2 + 
     4*d12^2*d15^3*d23^2 + d12^4*d23^3 - 2*d12^2*d15^2*d23^3 + 
     d12^4*d15^2*d34 + d12^3*d15^3*d34 - 2*d12^4*d15*d23*d34 - 
     4*d12^3*d15^2*d23*d34 - 2*d12*d15^4*d23*d34 + d12^4*d23^2*d34 + 
     7*d12^3*d15*d23^2*d34 + 2*d12^2*d15^2*d23^2*d34 + 
     2*d12*d15^3*d23^2*d34 - 4*d12^3*d23^3*d34 - 2*d12^2*d15*d23^3*d34 - 
     2*d12^3*d15^2*d34^2 - d12^2*d15^3*d34^2 + 6*d12^3*d15*d23*d34^2 + 
     7*d12^2*d15^2*d23*d34^2 + 4*d12*d15^3*d23*d34^2 - 4*d12^3*d23^2*d34^2 - 
     11*d12^2*d15*d23^2*d34^2 - 6*d12*d15^2*d23^2*d34^2 - 
     2*d15^3*d23^2*d34^2 + 6*d12^2*d23^3*d34^2 + 4*d12*d15*d23^3*d34^2 + 
     2*d15^2*d23^3*d34^2 + d12^2*d15^2*d34^3 - 6*d12^2*d15*d23*d34^3 - 
     4*d12*d15^2*d23*d34^3 + 6*d12^2*d23^2*d34^3 + 9*d12*d15*d23^2*d34^3 + 
     4*d15^2*d23^2*d34^3 - 4*d12*d23^3*d34^3 - 2*d15*d23^3*d34^3 + 
     2*d12*d15*d23*d34^4 - 4*d12*d23^2*d34^4 - 3*d15*d23^2*d34^4 + 
     d23^3*d34^4 + d23^2*d34^5 - 2*d12^3*d15^2*d23*d45 + 
     4*d12*d15^4*d23*d45 + 3*d12^3*d15*d23^2*d45 - 4*d12^2*d15^2*d23^2*d45 - 
     10*d12*d15^3*d23^2*d45 - d12^3*d23^3*d45 + 4*d12^2*d15*d23^3*d45 + 
     6*d12*d15^2*d23^3*d45 - 2*d12^3*d15^2*d34*d45 - 2*d12^2*d15^3*d34*d45 + 
     4*d12^3*d15*d23*d34*d45 + 2*d12^2*d15^2*d23*d34*d45 - 
     14*d12*d15^3*d23*d34*d45 - 2*d15^4*d23*d34*d45 + 
     2*d12^2*d15*d23^2*d34*d45 + 18*d12*d15^2*d23^2*d34*d45 + 
     3*d12^2*d23^3*d34*d45 - 2*d12*d15*d23^3*d34*d45 + 
     2*d15^2*d23^3*d34*d45 + d12^3*d15*d34^2*d45 + 4*d12^2*d15^2*d34^2*d45 + 
     d12*d15^3*d34^2*d45 + d12^3*d23*d34^2*d45 - 2*d12^2*d15*d23*d34^2*d45 + 
     13*d12*d15^2*d23*d34^2*d45 + 6*d15^3*d23*d34^2*d45 - 
     5*d12*d15*d23^2*d34^2*d45 - 3*d12*d23^3*d34^2*d45 - 
     2*d15*d23^3*d34^2*d45 - 2*d12^2*d15*d34^3*d45 - 2*d12*d15^2*d34^3*d45 - 
     3*d12^2*d23*d34^3*d45 - 6*d12*d15*d23*d34^3*d45 - 
     7*d15^2*d23*d34^3*d45 + d23^3*d34^3*d45 + d12*d15*d34^4*d45 + 
     3*d12*d23*d34^4*d45 + 4*d15*d23*d34^4*d45 - d23*d34^5*d45 + 
     d12^2*d15^2*d23*d45^2 - 2*d15^4*d23*d45^2 - d12^2*d15*d23^2*d45^2 + 
     2*d15^3*d23^2*d45^2 + d12^2*d15^2*d34*d45^2 + d12*d15^3*d34*d45^2 - 
     2*d12^2*d15*d23*d34*d45^2 - 2*d12*d15^2*d23*d34*d45^2 + 
     6*d15^3*d23*d34*d45^2 - d12^2*d23^2*d34*d45^2 - 
     4*d15^2*d23^2*d34*d45^2 - d12^2*d15*d34^2*d45^2 - 
     2*d12*d15^2*d34^2*d45^2 - d12^2*d23*d34^2*d45^2 - 
     7*d15^2*d23*d34^2*d45^2 + 2*d12*d23^2*d34^2*d45^2 + 
     3*d15*d23^2*d34^2*d45^2 + d12*d15*d34^3*d45^2 + 2*d12*d23*d34^3*d45^2 + 
     4*d15*d23*d34^3*d45^2 - d23^2*d34^3*d45^2 - d23*d34^4*d45^2 + 
     4*d12^3*d15^2*d23*mt2 - 4*d12*d15^4*d23*mt2 - 8*d12^3*d15*d23^2*mt2 + 
     8*d12*d15^3*d23^2*mt2 + 4*d12^3*d23^3*mt2 - 4*d12*d15^2*d23^3*mt2 + 
     4*d12^3*d15^2*d34*mt2 + 4*d12^2*d15^3*d34*mt2 - 
     8*d12^3*d15*d23*d34*mt2 - 13*d12^2*d15^2*d23*d34*mt2 - 
     2*d15^4*d23*d34*mt2 + 4*d12^3*d23^2*d34*mt2 + 21*d12^2*d15*d23^2*d34*
      mt2 + 4*d12*d15^2*d23^2*d34*mt2 + 2*d15^3*d23^2*d34*mt2 - 
     12*d12^2*d23^3*d34*mt2 - 4*d12*d15*d23^3*d34*mt2 - 
     5*d12^2*d15^2*d34^2*mt2 - d12*d15^3*d34^2*mt2 + 
     17*d12^2*d15*d23*d34^2*mt2 + 14*d12*d15^2*d23*d34^2*mt2 + 
     4*d15^3*d23*d34^2*mt2 - 12*d12^2*d23^2*d34^2*mt2 - 
     22*d12*d15*d23^2*d34^2*mt2 - 6*d15^2*d23^2*d34^2*mt2 + 
     12*d12*d23^3*d34^2*mt2 + 4*d15*d23^3*d34^2*mt2 + d12*d15^2*d34^3*mt2 - 
     10*d12*d15*d23*d34^3*mt2 - 3*d15^2*d23*d34^3*mt2 + 
     12*d12*d23^2*d34^3*mt2 + 9*d15*d23^2*d34^3*mt2 - 4*d23^3*d34^3*mt2 + 
     d15*d23*d34^4*mt2 - 4*d23^2*d34^4*mt2 - 6*d12^2*d15^2*d23*d45*mt2 + 
     4*d15^4*d23*d45*mt2 + 7*d12^2*d15*d23^2*d45*mt2 - 
     8*d12*d15^2*d23^2*d45*mt2 - 10*d15^3*d23^2*d45*mt2 - 
     d12^2*d23^3*d45*mt2 + 8*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 
     6*d12^2*d15^2*d34*d45*mt2 - 6*d12*d15^3*d34*d45*mt2 + 
     d12^3*d23*d34*d45*mt2 + 12*d12^2*d15*d23*d34*d45*mt2 + 
     d12*d15^2*d23*d34*d45*mt2 - 14*d15^3*d23*d34*d45*mt2 + 
     4*d12^2*d23^2*d34*d45*mt2 + 14*d12*d15*d23^2*d34*d45*mt2 + 
     18*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 - 
     2*d15*d23^3*d34*d45*mt2 + d12^3*d34^2*d45*mt2 + 
     6*d12^2*d15*d34^2*d45*mt2 + 13*d12*d15^2*d34^2*d45*mt2 + 
     2*d15^3*d34^2*d45*mt2 + 2*d12^2*d23*d34^2*d45*mt2 + 
     5*d12*d15*d23*d34^2*d45*mt2 + 20*d15^2*d23*d34^2*d45*mt2 - 
     8*d12*d23^2*d34^2*d45*mt2 - 13*d15*d23^2*d34^2*d45*mt2 - 
     d23^3*d34^2*d45*mt2 - 3*d12^2*d34^3*d45*mt2 - 9*d12*d15*d34^3*d45*mt2 - 
     4*d15^2*d34^3*d45*mt2 - 7*d12*d23*d34^3*d45*mt2 - 
     15*d15*d23*d34^3*d45*mt2 + 4*d23^2*d34^3*d45*mt2 + 3*d12*d34^4*d45*mt2 + 
     3*d15*d34^4*d45*mt2 + 4*d23*d34^4*d45*mt2 - d34^5*d45*mt2 + 
     2*d12*d15^2*d23*d45^2*mt2 - 2*d12*d15*d23^2*d45^2*mt2 + 
     2*d12*d15^2*d34*d45^2*mt2 + 2*d15^3*d34*d45^2*mt2 - 
     d12^2*d23*d34*d45^2*mt2 - 4*d12*d15*d23*d34*d45^2*mt2 + 
     2*d15^2*d23*d34*d45^2*mt2 - 2*d12*d23^2*d34*d45^2*mt2 - 
     4*d15*d23^2*d34*d45^2*mt2 - d12^2*d34^2*d45^2*mt2 - 
     3*d12*d15*d34^2*d45^2*mt2 - 4*d15^2*d34^2*d45^2*mt2 - 
     4*d15*d23*d34^2*d45^2*mt2 + 2*d23^2*d34^2*d45^2*mt2 + 
     2*d12*d34^3*d45^2*mt2 + 3*d15*d34^3*d45^2*mt2 + d23*d34^3*d45^2*mt2 - 
     d34^4*d45^2*mt2 + 6*d12^2*d15^2*d23*mt2^2 - 2*d15^4*d23*mt2^2 - 
     12*d12^2*d15*d23^2*mt2^2 + 4*d15^3*d23^2*mt2^2 + 6*d12^2*d23^3*mt2^2 - 
     2*d15^2*d23^3*mt2^2 + 6*d12^2*d15^2*d34*mt2^2 + 5*d12*d15^3*d34*mt2^2 - 
     12*d12^2*d15*d23*d34*mt2^2 - 14*d12*d15^2*d23*d34*mt2^2 + 
     6*d12^2*d23^2*d34*mt2^2 + 21*d12*d15*d23^2*d34*mt2^2 + 
     2*d15^2*d23^2*d34*mt2^2 - 12*d12*d23^3*d34*mt2^2 - 
     2*d15*d23^3*d34*mt2^2 - 4*d12*d15^2*d34^2*mt2^2 + 
     16*d12*d15*d23*d34^2*mt2^2 + 7*d15^2*d23*d34^2*mt2^2 - 
     12*d12*d23^2*d34^2*mt2^2 - 11*d15*d23^2*d34^2*mt2^2 + 
     6*d23^3*d34^2*mt2^2 - 4*d15*d23*d34^3*mt2^2 + 6*d23^2*d34^3*mt2^2 - 
     6*d12*d15^2*d23*d45*mt2^2 + 5*d12*d15*d23^2*d45*mt2^2 - 
     4*d15^2*d23^2*d45*mt2^2 + d12*d23^3*d45*mt2^2 + 4*d15*d23^3*d45*mt2^2 - 
     6*d12*d15^2*d34*d45*mt2^2 - 4*d15^3*d34*d45*mt2^2 + 
     4*d12^2*d23*d34*d45*mt2^2 + 12*d12*d15*d23*d34*d45*mt2^2 - 
     d15^2*d23*d34*d45*mt2^2 + 8*d12*d23^2*d34*d45*mt2^2 + 
     12*d15*d23^2*d34*d45*mt2^2 - d23^3*d34*d45*mt2^2 + 
     4*d12^2*d34^2*d45*mt2^2 + 12*d12*d15*d34^2*d45*mt2^2 + 
     9*d15^2*d34^2*d45*mt2^2 - d12*d23*d34^2*d45*mt2^2 + 
     7*d15*d23*d34^2*d45*mt2^2 - 8*d23^2*d34^2*d45*mt2^2 - 
     8*d12*d34^3*d45*mt2^2 - 10*d15*d34^3*d45*mt2^2 - 3*d23*d34^3*d45*mt2^2 + 
     4*d34^4*d45*mt2^2 + d15^2*d23*d45^2*mt2^2 - d15*d23^2*d45^2*mt2^2 + 
     d15^2*d34*d45^2*mt2^2 - 2*d12*d23*d34*d45^2*mt2^2 - 
     2*d15*d23*d34*d45^2*mt2^2 - d23^2*d34*d45^2*mt2^2 - 
     2*d12*d34^2*d45^2*mt2^2 - 4*d15*d34^2*d45^2*mt2^2 + 
     d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2 + 4*d12*d15^2*d23*mt2^3 - 
     8*d12*d15*d23^2*mt2^3 + 4*d12*d23^3*mt2^3 + 4*d12*d15^2*d34*mt2^3 + 
     2*d15^3*d34*mt2^3 - 8*d12*d15*d23*d34*mt2^3 - 5*d15^2*d23*d34*mt2^3 + 
     4*d12*d23^2*d34*mt2^3 + 7*d15*d23^2*d34*mt2^3 - 4*d23^3*d34*mt2^3 - 
     d15^2*d34^2*mt2^3 + 5*d15*d23*d34^2*mt2^3 - 4*d23^2*d34^2*mt2^3 - 
     2*d15^2*d23*d45*mt2^3 + d15*d23^2*d45*mt2^3 + d23^3*d45*mt2^3 - 
     2*d15^2*d34*d45*mt2^3 + 5*d12*d23*d34*d45*mt2^3 + 
     4*d15*d23*d34*d45*mt2^3 + 4*d23^2*d34*d45*mt2^3 + 
     5*d12*d34^2*d45*mt2^3 + 7*d15*d34^2*d45*mt2^3 - 2*d23*d34^2*d45*mt2^3 - 
     5*d34^3*d45*mt2^3 - d23*d34*d45^2*mt2^3 - d34^2*d45^2*mt2^3 + 
     d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + d23^3*mt2^4 + d15^2*d34*mt2^4 - 
     2*d15*d23*d34*mt2^4 + d23^2*d34*mt2^4 + 2*d23*d34*d45*mt2^4 + 
     2*d34^2*d45*mt2^4)/((d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 
      2*d23*d34 - d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((-(d12^4*d15^3) + 2*d12^4*d15^2*d23 - d12^4*d15*d23^2 + 
     2*d12^2*d15^3*d23^2 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     d12^3*d15^3*d34 - 3*d12^3*d15^2*d23*d34 - 4*d12^2*d15^3*d23*d34 + 
     2*d12^3*d15*d23^2*d34 + 4*d12^2*d15^2*d23^2*d34 - 
     6*d12*d15^3*d23^2*d34 + 10*d12*d15^2*d23^3*d34 - 4*d12*d15*d23^4*d34 + 
     d12^2*d15^2*d23*d34^2 - d12^2*d15*d23^2*d34^2 - 2*d15^2*d23^3*d34^2 + 
     2*d15*d23^4*d34^2 - d12^4*d15^2*d45 + 4*d12^3*d15^3*d45 + 
     2*d12^4*d15*d23*d45 - 7*d12^3*d15^2*d23*d45 + 2*d12^2*d15^3*d23*d45 - 
     d12^4*d23^2*d45 + 4*d12^3*d15*d23^2*d45 - 2*d12^2*d15^2*d23^2*d45 - 
     d12^3*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 2*d12*d15*d23^4*d45 - 
     3*d12^2*d15^3*d34*d45 - 4*d12^3*d15*d23*d34*d45 - 
     2*d12^2*d15^2*d23*d34*d45 + 2*d12*d15^3*d23*d34*d45 + 
     2*d12^3*d23^2*d34*d45 - 2*d12^2*d15*d23^2*d34*d45 - 
     18*d12*d15^2*d23^2*d34*d45 - 2*d15^3*d23^2*d34*d45 + 
     2*d12^2*d23^3*d34*d45 + 14*d12*d15*d23^3*d34*d45 + 2*d15*d23^4*d34*d45 + 
     d12^2*d15^2*d34^2*d45 + 2*d12^2*d15*d23*d34^2*d45 - 
     d12^2*d23^2*d34^2*d45 + 2*d12*d15*d23^2*d34^2*d45 + 
     4*d15^2*d23^2*d34^2*d45 - d12*d23^3*d34^2*d45 - 6*d15*d23^3*d34^2*d45 + 
     4*d12^3*d15^2*d45^2 - 6*d12^2*d15^3*d45^2 - 6*d12^3*d15*d23*d45^2 + 
     11*d12^2*d15^2*d23*d45^2 - 4*d12*d15^3*d23*d45^2 + 2*d12^3*d23^2*d45^2 - 
     7*d12^2*d15*d23^2*d45^2 + 6*d12*d15^2*d23^2*d45^2 - 
     2*d15^3*d23^2*d45^2 + d12^2*d23^3*d45^2 - 4*d12*d15*d23^3*d45^2 + 
     2*d15^2*d23^3*d45^2 - d12^3*d15*d34*d45^2 + 3*d12*d15^3*d34*d45^2 - 
     d12^3*d23*d34*d45^2 + 2*d12^2*d15*d23*d34*d45^2 + 
     5*d12*d15^2*d23*d34*d45^2 + 2*d15^3*d23*d34*d45^2 - 
     4*d12^2*d23^2*d34*d45^2 - 13*d12*d15*d23^2*d34*d45^2 - 
     d12*d23^3*d34*d45^2 - 6*d15*d23^3*d34*d45^2 + d12^2*d15*d34^2*d45^2 - 
     2*d12*d15^2*d34^2*d45^2 + d12^2*d23*d34^2*d45^2 - 
     3*d15^2*d23*d34^2*d45^2 + 2*d12*d23^2*d34^2*d45^2 + 
     7*d15*d23^2*d34^2*d45^2 - 6*d12^2*d15^2*d45^3 + 4*d12*d15^3*d45^3 + 
     6*d12^2*d15*d23*d45^3 - 9*d12*d15^2*d23*d45^3 + 2*d15^3*d23*d45^3 - 
     d12^2*d23^2*d45^3 + 4*d12*d15*d23^2*d45^3 - 4*d15^2*d23^2*d45^3 + 
     3*d12^2*d15*d34*d45^3 - d15^3*d34*d45^3 + 2*d12^2*d23*d34*d45^3 + 
     6*d12*d15*d23*d34*d45^3 + 2*d12*d23^2*d34*d45^3 + 
     7*d15*d23^2*d34*d45^3 - 2*d12*d15*d34^2*d45^3 + d15^2*d34^2*d45^3 - 
     d12*d23*d34^2*d45^3 - 4*d15*d23*d34^2*d45^3 + 4*d12*d15^2*d45^4 - 
     d15^3*d45^4 - 2*d12*d15*d23*d45^4 + 3*d15^2*d23*d45^4 - 
     3*d12*d15*d34*d45^4 - d12*d23*d34*d45^4 - 4*d15*d23*d34*d45^4 + 
     d15*d34^2*d45^4 - d15^2*d45^5 + d15*d34*d45^5 - 4*d12^3*d15^3*mt2 + 
     8*d12^3*d15^2*d23*mt2 - 4*d12^3*d15*d23^2*mt2 + 4*d12*d15^3*d23^2*mt2 - 
     8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 + d12^2*d15^3*d34*mt2 - 
     7*d12^2*d15^2*d23*d34*mt2 - 8*d12*d15^3*d23*d34*mt2 + 
     6*d12^2*d15*d23^2*d34*mt2 + 8*d12*d15^2*d23^2*d34*mt2 - 
     6*d15^3*d23^2*d34*mt2 + 10*d15^2*d23^3*d34*mt2 - 4*d15*d23^4*d34*mt2 + 
     2*d12*d15^2*d23*d34^2*mt2 - 2*d12*d15*d23^2*d34^2*mt2 - 
     4*d12^3*d15^2*d45*mt2 + 12*d12^2*d15^3*d45*mt2 + 
     8*d12^3*d15*d23*d45*mt2 - 21*d12^2*d15^2*d23*d45*mt2 + 
     4*d12*d15^3*d23*d45*mt2 - 4*d12^3*d23^2*d45*mt2 + 
     13*d12^2*d15*d23^2*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 - 
     4*d12^2*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 2*d15*d23^4*d45*mt2 - 
     d12^3*d15*d34*d45*mt2 - 4*d12^2*d15^2*d34*d45*mt2 - 
     2*d12*d15^3*d34*d45*mt2 - 12*d12^2*d15*d23*d34*d45*mt2 - 
     14*d12*d15^2*d23*d34*d45*mt2 + 2*d15^3*d23*d34*d45*mt2 + 
     6*d12^2*d23^2*d34*d45*mt2 - d12*d15*d23^2*d34*d45*mt2 - 
     18*d15^2*d23^2*d34*d45*mt2 + 6*d12*d23^3*d34*d45*mt2 + 
     14*d15*d23^3*d34*d45*mt2 + d12^2*d15*d34^2*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 + 4*d12*d15*d23*d34^2*d45*mt2 + 
     4*d15^2*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
     2*d15*d23^2*d34^2*d45*mt2 - 2*d23^3*d34^2*d45*mt2 + 
     12*d12^2*d15^2*d45^2*mt2 - 12*d12*d15^3*d45^2*mt2 - 
     17*d12^2*d15*d23*d45^2*mt2 + 22*d12*d15^2*d23*d45^2*mt2 - 
     4*d15^3*d23*d45^2*mt2 + 5*d12^2*d23^2*d45^2*mt2 - 
     14*d12*d15*d23^2*d45^2*mt2 + 6*d15^2*d23^2*d45^2*mt2 + 
     d12*d23^3*d45^2*mt2 - 4*d15*d23^3*d45^2*mt2 - d12^3*d34*d45^2*mt2 - 
     2*d12^2*d15*d34*d45^2*mt2 + 8*d12*d15^2*d34*d45^2*mt2 + 
     d15^3*d34*d45^2*mt2 - 6*d12^2*d23*d34*d45^2*mt2 - 
     5*d12*d15*d23*d34*d45^2*mt2 + 13*d15^2*d23*d34*d45^2*mt2 - 
     13*d12*d23^2*d34*d45^2*mt2 - 20*d15*d23^2*d34*d45^2*mt2 - 
     2*d23^3*d34*d45^2*mt2 + d12^2*d34^2*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 + 3*d12*d23*d34^2*d45^2*mt2 + 
     4*d15*d23*d34^2*d45^2*mt2 + 4*d23^2*d34^2*d45^2*mt2 - 
     12*d12*d15^2*d45^3*mt2 + 4*d15^3*d45^3*mt2 + 10*d12*d15*d23*d45^3*mt2 - 
     9*d15^2*d23*d45^3*mt2 - d12*d23^2*d45^3*mt2 + 3*d15*d23^2*d45^3*mt2 + 
     3*d12^2*d34*d45^3*mt2 + 7*d12*d15*d34*d45^3*mt2 - 
     4*d15^2*d34*d45^3*mt2 + 9*d12*d23*d34*d45^3*mt2 + 
     15*d15*d23*d34*d45^3*mt2 + 4*d23^2*d34*d45^3*mt2 - 
     2*d12*d34^2*d45^3*mt2 - d15*d34^2*d45^3*mt2 - 3*d23*d34^2*d45^3*mt2 + 
     4*d15^2*d45^4*mt2 - d15*d23*d45^4*mt2 - 3*d12*d34*d45^4*mt2 - 
     4*d15*d34*d45^4*mt2 - 3*d23*d34*d45^4*mt2 + d34^2*d45^4*mt2 + 
     d34*d45^5*mt2 - 6*d12^2*d15^3*mt2^2 + 12*d12^2*d15^2*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 + 2*d15^3*d23^2*mt2^2 - 4*d15^2*d23^3*mt2^2 + 
     2*d15*d23^4*mt2^2 - d12*d15^3*d34*mt2^2 - 5*d12*d15^2*d23*d34*mt2^2 - 
     4*d15^3*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 + 
     4*d15^2*d23^2*d34*mt2^2 + d15^2*d23*d34^2*mt2^2 - 
     d15*d23^2*d34^2*mt2^2 - 6*d12^2*d15^2*d45*mt2^2 + 
     12*d12*d15^3*d45*mt2^2 + 12*d12^2*d15*d23*d45*mt2^2 - 
     21*d12*d15^2*d23*d45*mt2^2 + 2*d15^3*d23*d45*mt2^2 - 
     6*d12^2*d23^2*d45*mt2^2 + 14*d12*d15*d23^2*d45*mt2^2 - 
     2*d15^2*d23^2*d45*mt2^2 - 5*d12*d23^3*d45*mt2^2 - 
     4*d12^2*d15*d34*d45*mt2^2 - 8*d12*d15^2*d34*d45*mt2^2 + 
     d15^3*d34*d45*mt2^2 - 12*d12*d15*d23*d34*d45*mt2^2 - 
     12*d15^2*d23*d34*d45*mt2^2 + 6*d12*d23^2*d34*d45*mt2^2 + 
     d15*d23^2*d34*d45*mt2^2 + 4*d23^3*d34*d45*mt2^2 + 
     2*d12*d15*d34^2*d45*mt2^2 + d15^2*d34^2*d45*mt2^2 + 
     2*d15*d23*d34^2*d45*mt2^2 - d23^2*d34^2*d45*mt2^2 + 
     12*d12*d15^2*d45^2*mt2^2 - 6*d15^3*d45^2*mt2^2 - 
     16*d12*d15*d23*d45^2*mt2^2 + 11*d15^2*d23*d45^2*mt2^2 + 
     4*d12*d23^2*d45^2*mt2^2 - 7*d15*d23^2*d45^2*mt2^2 - 
     4*d12^2*d34*d45^2*mt2^2 + d12*d15*d34*d45^2*mt2^2 + 
     8*d15^2*d34*d45^2*mt2^2 - 12*d12*d23*d34*d45^2*mt2^2 - 
     7*d15*d23*d34*d45^2*mt2^2 - 9*d23^2*d34*d45^2*mt2^2 + 
     2*d12*d34^2*d45^2*mt2^2 - d15*d34^2*d45^2*mt2^2 + 
     4*d23*d34^2*d45^2*mt2^2 - 6*d15^2*d45^3*mt2^2 + 4*d15*d23*d45^3*mt2^2 + 
     8*d12*d34*d45^3*mt2^2 + 3*d15*d34*d45^3*mt2^2 + 10*d23*d34*d45^3*mt2^2 - 
     2*d34^2*d45^3*mt2^2 - 4*d34*d45^4*mt2^2 - 4*d12*d15^3*mt2^3 + 
     8*d12*d15^2*d23*mt2^3 - 4*d12*d15*d23^2*mt2^3 - d15^3*d34*mt2^3 - 
     d15^2*d23*d34*mt2^3 + 2*d15*d23^2*d34*mt2^3 - 4*d12*d15^2*d45*mt2^3 + 
     4*d15^3*d45*mt2^3 + 8*d12*d15*d23*d45*mt2^3 - 7*d15^2*d23*d45*mt2^3 - 
     4*d12*d23^2*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 - 
     5*d12*d15*d34*d45*mt2^3 - 4*d15^2*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 + 2*d23^2*d34*d45*mt2^3 + d15*d34^2*d45*mt2^3 + 
     4*d15^2*d45^2*mt2^3 - 5*d15*d23*d45^2*mt2^3 + d23^2*d45^2*mt2^3 - 
     5*d12*d34*d45^2*mt2^3 + 2*d15*d34*d45^2*mt2^3 - 7*d23*d34*d45^2*mt2^3 + 
     d34^2*d45^2*mt2^3 + 5*d34*d45^3*mt2^3 - d15^3*mt2^4 + 
     2*d15^2*d23*mt2^4 - d15*d23^2*mt2^4 - d15^2*d45*mt2^4 + 
     2*d15*d23*d45*mt2^4 - d23^2*d45*mt2^4 - 2*d15*d34*d45*mt2^4 - 
     2*d34*d45^2*mt2^4)/((d12 - d34 - d45 + mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^3*d15^4*d23 - 8*d12^2*d15^5*d23 - 4*d12*d15^6*d23 + 
     6*d12^3*d15^3*d23^2 + 24*d12^2*d15^4*d23^2 + 12*d12*d15^5*d23^2 - 
     6*d12^3*d15^2*d23^3 - 24*d12^2*d15^3*d23^3 - 12*d12*d15^4*d23^3 + 
     2*d12^3*d15*d23^4 + 8*d12^2*d15^2*d23^4 + 4*d12*d15^3*d23^4 - 
     2*d12^3*d15^4*d34 - 2*d12^2*d15^5*d34 + 6*d12^3*d15^3*d23*d34 + 
     16*d12^2*d15^4*d23*d34 + 8*d12*d15^5*d23*d34 - 6*d12^3*d15^2*d23^2*d34 - 
     32*d12^2*d15^3*d23^2*d34 - 28*d12*d15^4*d23^2*d34 - 4*d15^5*d23^2*d34 + 
     2*d12^3*d15*d23^3*d34 + 24*d12^2*d15^2*d23^3*d34 + 
     32*d12*d15^3*d23^3*d34 + 8*d15^4*d23^3*d34 - 6*d12^2*d15*d23^4*d34 - 
     12*d12*d15^2*d23^4*d34 - 4*d15^3*d23^4*d34 + 2*d12^2*d15^4*d34^2 - 
     10*d12^2*d15^3*d23*d34^2 - 8*d12*d15^4*d23*d34^2 + 
     14*d12^2*d15^2*d23^2*d34^2 + 28*d12*d15^3*d23^2*d34^2 + 
     8*d15^4*d23^2*d34^2 - 6*d12^2*d15*d23^3*d34^2 - 
     26*d12*d15^2*d23^3*d34^2 - 12*d15^3*d23^3*d34^2 + 
     6*d12*d15*d23^4*d34^2 + 4*d15^2*d23^4*d34^2 + 4*d12*d15^3*d23*d34^3 - 
     10*d12*d15^2*d23^2*d34^3 - 6*d15^3*d23^2*d34^3 + 6*d12*d15*d23^3*d34^3 + 
     8*d15^2*d23^3*d34^3 - 2*d15*d23^4*d34^3 + 2*d15^2*d23^2*d34^4 - 
     2*d15*d23^3*d34^4 + 2*d12^3*d15^3*d23*d45 - 2*d12^2*d15^4*d23*d45 - 
     4*d12*d15^5*d23*d45 - 4*d15^6*d23*d45 - 4*d12^3*d15^2*d23^2*d45 + 
     4*d12^2*d15^3*d23^2*d45 + 8*d12*d15^4*d23^2*d45 + 8*d15^5*d23^2*d45 + 
     2*d12^3*d15*d23^3*d45 - 2*d12^2*d15^2*d23^3*d45 - 
     4*d12*d15^3*d23^3*d45 - 4*d15^4*d23^3*d45 - 2*d12^3*d15^3*d34*d45 + 
     2*d12*d15^5*d34*d45 - 8*d12^2*d15^3*d23*d34*d45 - 
     6*d12*d15^4*d23*d34*d45 + 12*d15^5*d23*d34*d45 + 
     2*d12^3*d15*d23^2*d34*d45 + 8*d12^2*d15^2*d23^2*d34*d45 - 
     4*d12*d15^3*d23^2*d34*d45 - 24*d15^4*d23^2*d34*d45 + 
     8*d12*d15^2*d23^3*d34*d45 + 12*d15^3*d23^3*d34*d45 - 
     4*d12*d15^4*d34^2*d45 + 4*d12^2*d15^2*d23*d34^2*d45 + 
     12*d12*d15^3*d23*d34^2*d45 - 14*d15^4*d23*d34^2*d45 + 
     8*d12*d15^2*d23^2*d34^2*d45 + 28*d15^3*d23^2*d34^2*d45 - 
     6*d12*d15*d23^3*d34^2*d45 - 10*d15^2*d23^3*d34^2*d45 + 
     2*d12*d15^3*d34^3*d45 - 2*d12*d15^2*d23*d34^3*d45 + 
     8*d15^3*d23*d34^3*d45 - 6*d12*d15*d23^2*d34^3*d45 - 
     16*d15^2*d23^2*d34^3*d45 + 4*d15*d23^3*d34^3*d45 - 
     2*d15^2*d23*d34^4*d45 + 4*d15*d23^2*d34^4*d45 - 
     2*d12^2*d15^3*d23*d45^2 - 4*d12*d15^4*d23*d45^2 - 4*d15^5*d23*d45^2 + 
     2*d12^2*d15^2*d23^2*d45^2 + 4*d12*d15^3*d23^2*d45^2 + 
     4*d15^4*d23^2*d45^2 + 2*d12^2*d15^3*d34*d45^2 + 2*d12*d15^4*d34*d45^2 - 
     4*d12^2*d15^2*d23*d34*d45^2 + 12*d15^4*d23*d34*d45^2 + 
     2*d12^2*d15*d23^2*d34*d45^2 - 8*d15^3*d23^2*d34*d45^2 - 
     2*d12^2*d15^2*d34^2*d45^2 - 4*d12*d15^3*d34^2*d45^2 + 
     2*d12^2*d15*d23*d34^2*d45^2 + 4*d12*d15^2*d23*d34^2*d45^2 - 
     14*d15^3*d23*d34^2*d45^2 + 6*d15^2*d23^2*d34^2*d45^2 + 
     2*d12*d15^2*d34^3*d45^2 + 8*d15^2*d23*d34^3*d45^2 - 
     2*d15*d23^2*d34^3*d45^2 - 2*d15*d23*d34^4*d45^2 - 
     10*d12^2*d15^4*d23*mt2 - 16*d12*d15^5*d23*mt2 - 4*d15^6*d23*mt2 + 
     30*d12^2*d15^3*d23^2*mt2 + 48*d12*d15^4*d23^2*mt2 + 12*d15^5*d23^2*mt2 - 
     30*d12^2*d15^2*d23^3*mt2 - 48*d12*d15^3*d23^3*mt2 - 12*d15^4*d23^3*mt2 + 
     10*d12^2*d15*d23^4*mt2 + 16*d12*d15^2*d23^4*mt2 + 4*d15^3*d23^4*mt2 - 
     2*d12^2*d15^4*d34*mt2 - 2*d12*d15^5*d34*mt2 + 14*d12^2*d15^3*d23*d34*
      mt2 + 32*d12*d15^4*d23*d34*mt2 + 8*d15^5*d23*d34*mt2 - 
     22*d12^2*d15^2*d23^2*d34*mt2 - 78*d12*d15^3*d23^2*d34*mt2 - 
     28*d15^4*d23^2*d34*mt2 + 10*d12^2*d15*d23^3*d34*mt2 + 
     68*d12*d15^2*d23^3*d34*mt2 + 32*d15^3*d23^3*d34*mt2 - 
     20*d12*d15*d23^4*d34*mt2 - 12*d15^2*d23^4*d34*mt2 + 
     2*d12*d15^4*d34^2*mt2 - 16*d12*d15^3*d23*d34^2*mt2 - 
     6*d15^4*d23*d34^2*mt2 + 34*d12*d15^2*d23^2*d34^2*mt2 + 
     30*d15^3*d23^2*d34^2*mt2 - 20*d12*d15*d23^3*d34^2*mt2 - 
     34*d15^2*d23^3*d34^2*mt2 + 10*d15*d23^4*d34^2*mt2 + 
     2*d15^3*d23*d34^3*mt2 - 12*d15^2*d23^2*d34^3*mt2 + 
     10*d15*d23^3*d34^3*mt2 + d12^3*d15^2*d23*d45*mt2 - 
     2*d12^2*d15^3*d23*d45*mt2 - 6*d12*d15^4*d23*d45*mt2 - 
     4*d15^5*d23*d45*mt2 - 2*d12^3*d15*d23^2*d45*mt2 + 
     4*d12^2*d15^2*d23^2*d45*mt2 + 12*d12*d15^3*d23^2*d45*mt2 + 
     8*d15^4*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 - 2*d12^2*d15*d23^3*d45*
      mt2 - 6*d12*d15^2*d23^3*d45*mt2 - 4*d15^3*d23^3*d45*mt2 - 
     3*d12^3*d15^2*d34*d45*mt2 - 5*d12^2*d15^3*d34*d45*mt2 + 
     2*d12*d15^4*d34*d45*mt2 + 4*d15^5*d34*d45*mt2 + 
     2*d12^3*d15*d23*d34*d45*mt2 - d12^2*d15^2*d23*d34*d45*mt2 - 
     10*d12*d15^3*d23*d34*d45*mt2 + d12^3*d23^2*d34*d45*mt2 + 
     9*d12^2*d15*d23^2*d34*d45*mt2 - 6*d12*d15^2*d23^2*d34*d45*mt2 - 
     22*d15^3*d23^2*d34*d45*mt2 - 3*d12^2*d23^3*d34*d45*mt2 + 
     14*d12*d15*d23^3*d34*d45*mt2 + 18*d15^2*d23^3*d34*d45*mt2 + 
     5*d12^2*d15^2*d34^2*d45*mt2 - 8*d15^4*d34^2*d45*mt2 + 
     2*d12^2*d15*d23*d34^2*d45*mt2 + 20*d12*d15^2*d23*d34^2*d45*mt2 + 
     10*d15^3*d23*d34^2*d45*mt2 - 3*d12^2*d23^2*d34^2*d45*mt2 - 
     2*d12*d15*d23^2*d34^2*d45*mt2 + 24*d15^2*d23^2*d34^2*d45*mt2 + 
     3*d12*d23^3*d34^2*d45*mt2 - 12*d15*d23^3*d34^2*d45*mt2 + 
     6*d15^3*d34^3*d45*mt2 - 10*d12*d15*d23*d34^3*d45*mt2 - 
     14*d15^2*d23*d34^3*d45*mt2 + 3*d12*d23^2*d34^3*d45*mt2 - 
     5*d15*d23^2*d34^3*d45*mt2 - d23^3*d34^3*d45*mt2 - 
     2*d15^2*d34^4*d45*mt2 + 6*d15*d23*d34^4*d45*mt2 - d23^2*d34^4*d45*mt2 - 
     d12^2*d15^2*d23*d45^2*mt2 - 4*d12*d15^3*d23*d45^2*mt2 - 
     6*d15^4*d23*d45^2*mt2 + d12^2*d15*d23^2*d45^2*mt2 + 
     4*d12*d15^2*d23^2*d45^2*mt2 + 6*d15^3*d23^2*d45^2*mt2 + 
     3*d12^2*d15^2*d34*d45^2*mt2 + 7*d12*d15^3*d34*d45^2*mt2 + 
     4*d15^4*d34*d45^2*mt2 - 4*d12^2*d15*d23*d34*d45^2*mt2 - 
     6*d12*d15^2*d23*d34*d45^2*mt2 + 14*d15^3*d23*d34*d45^2*mt2 + 
     d12^2*d23^2*d34*d45^2*mt2 - 12*d15^2*d23^2*d34*d45^2*mt2 - 
     d12^2*d15*d34^2*d45^2*mt2 - 8*d12*d15^2*d34^2*d45^2*mt2 - 
     8*d15^3*d34^2*d45^2*mt2 + d12^2*d23*d34^2*d45^2*mt2 + 
     8*d12*d15*d23*d34^2*d45^2*mt2 - 13*d15^2*d23*d34^2*d45^2*mt2 - 
     2*d12*d23^2*d34^2*d45^2*mt2 + 5*d15*d23^2*d34^2*d45^2*mt2 + 
     3*d12*d15*d34^3*d45^2*mt2 + 6*d15^2*d34^3*d45^2*mt2 - 
     2*d12*d23*d34^3*d45^2*mt2 + 2*d15*d23*d34^3*d45^2*mt2 + 
     d23^2*d34^3*d45^2*mt2 - 2*d15*d34^4*d45^2*mt2 + d23*d34^4*d45^2*mt2 - 
     14*d12*d15^4*d23*mt2^2 - 8*d15^5*d23*mt2^2 + 42*d12*d15^3*d23^2*mt2^2 + 
     24*d15^4*d23^2*mt2^2 - 42*d12*d15^2*d23^3*mt2^2 - 24*d15^3*d23^3*mt2^2 + 
     14*d12*d15*d23^4*mt2^2 + 8*d15^2*d23^4*mt2^2 + 2*d12^2*d15^3*d34*mt2^2 + 
     2*d12*d15^4*d34*mt2^2 - 4*d12^2*d15^2*d23*d34*mt2^2 + 
     10*d12*d15^3*d23*d34*mt2^2 + 16*d15^4*d23*d34*mt2^2 + 
     2*d12^2*d15*d23^2*d34*mt2^2 - 26*d12*d15^2*d23^2*d34*mt2^2 - 
     46*d15^3*d23^2*d34*mt2^2 + 14*d12*d15*d23^3*d34*mt2^2 + 
     44*d15^2*d23^3*d34*mt2^2 - 14*d15*d23^4*d34*mt2^2 - 
     2*d12*d15^3*d34^2*mt2^2 + 6*d12*d15^2*d23*d34^2*mt2^2 - 
     6*d15^3*d23*d34^2*mt2^2 - 4*d12*d15*d23^2*d34^2*mt2^2 + 
     20*d15^2*d23^2*d34^2*mt2^2 - 14*d15*d23^3*d34^2*mt2^2 - 
     2*d15^2*d23*d34^3*mt2^2 + 2*d15*d23^2*d34^3*mt2^2 + 
     d12^2*d15^2*d23*d45*mt2^2 - 10*d12*d15^3*d23*d45*mt2^2 - 
     4*d15^4*d23*d45*mt2^2 - 2*d12^2*d15*d23^2*d45*mt2^2 + 
     20*d12*d15^2*d23^2*d45*mt2^2 + 8*d15^3*d23^2*d45*mt2^2 + 
     d12^2*d23^3*d45*mt2^2 - 10*d12*d15*d23^3*d45*mt2^2 - 
     4*d15^2*d23^3*d45*mt2^2 - d12^3*d15*d34*d45*mt2^2 - 
     5*d12^2*d15^2*d34*d45*mt2^2 - 3*d12*d15^3*d34*d45*mt2^2 + 
     2*d15^4*d34*d45*mt2^2 + d12^3*d23*d34*d45*mt2^2 + 
     4*d12^2*d15*d23*d34*d45*mt2^2 - d12*d15^2*d23*d34*d45*mt2^2 - 
     2*d15^3*d23*d34*d45*mt2^2 + d12^2*d23^2*d34*d45*mt2^2 + 
     6*d12*d15*d23^2*d34*d45*mt2^2 - 14*d15^2*d23^2*d34*d45*mt2^2 - 
     2*d12*d23^3*d34*d45*mt2^2 + 14*d15*d23^3*d34*d45*mt2^2 + 
     4*d12^2*d15*d34^2*d45*mt2^2 + 7*d12*d15^2*d34^2*d45*mt2^2 - 
     4*d15^3*d34^2*d45*mt2^2 - 3*d12^2*d23*d34^2*d45*mt2^2 + 
     9*d12*d15*d23*d34^2*d45*mt2^2 + 21*d15^2*d23*d34^2*d45*mt2^2 - 
     2*d12*d23^2*d34^2*d45*mt2^2 + d23^3*d34^2*d45*mt2^2 - 
     5*d12*d15*d34^3*d45*mt2^2 + 3*d12*d23*d34^3*d45*mt2^2 - 
     13*d15*d23*d34^3*d45*mt2^2 + d23^2*d34^3*d45*mt2^2 + 
     2*d15*d34^4*d45*mt2^2 - d23*d34^4*d45*mt2^2 - 2*d12*d15^2*d23*d45^2*
      mt2^2 - 2*d15^3*d23*d45^2*mt2^2 + 2*d12*d15*d23^2*d45^2*mt2^2 + 
     2*d15^2*d23^2*d45^2*mt2^2 + d12^2*d15*d34*d45^2*mt2^2 + 
     6*d12*d15^2*d34*d45^2*mt2^2 + 6*d15^3*d34*d45^2*mt2^2 - 
     d12^2*d23*d34*d45^2*mt2^2 - 8*d12*d15*d23*d34*d45^2*mt2^2 + 
     2*d15^2*d23*d34*d45^2*mt2^2 + 2*d12*d23^2*d34*d45^2*mt2^2 - 
     6*d15*d23^2*d34*d45^2*mt2^2 - 5*d12*d15*d34^2*d45^2*mt2^2 - 
     12*d15^2*d34^2*d45^2*mt2^2 + 4*d12*d23*d34^2*d45^2*mt2^2 + 
     2*d15*d23*d34^2*d45^2*mt2^2 - 2*d23^2*d34^2*d45^2*mt2^2 + 
     6*d15*d34^3*d45^2*mt2^2 - 3*d23*d34^3*d45^2*mt2^2 - 6*d15^4*d23*mt2^3 + 
     18*d15^3*d23^2*mt2^3 - 18*d15^2*d23^3*mt2^3 + 6*d15*d23^4*mt2^3 + 
     4*d12*d15^3*d34*mt2^3 + 2*d15^4*d34*mt2^3 - 8*d12*d15^2*d23*d34*mt2^3 + 
     2*d15^3*d23*d34*mt2^3 + 4*d12*d15*d23^2*d34*mt2^3 - 
     10*d15^2*d23^2*d34*mt2^3 + 6*d15*d23^3*d34*mt2^3 - 2*d15^3*d34^2*mt2^3 + 
     6*d15^2*d23*d34^2*mt2^3 - 4*d15*d23^2*d34^2*mt2^3 - 
     d12*d15^2*d23*d45*mt2^3 - 6*d15^3*d23*d45*mt2^3 + 
     2*d12*d15*d23^2*d45*mt2^3 + 12*d15^2*d23^2*d45*mt2^3 - 
     d12*d23^3*d45*mt2^3 - 6*d15*d23^3*d45*mt2^3 - 
     2*d12^2*d15*d34*d45*mt2^3 - d12*d15^2*d34*d45*mt2^3 + 
     2*d12^2*d23*d34*d45*mt2^3 + 2*d12*d15*d23*d34*d45*mt2^3 - 
     d12*d23^2*d34*d45*mt2^3 - d15*d23^2*d34*d45*mt2^3 + 
     d23^3*d34*d45*mt2^3 + 7*d12*d15*d34^2*d45*mt2^3 + 
     2*d15^2*d34^2*d45*mt2^3 - 4*d12*d23*d34^2*d45*mt2^3 + 
     7*d15*d23*d34^2*d45*mt2^3 + d23^2*d34^2*d45*mt2^3 - 
     5*d15*d34^3*d45*mt2^3 + 2*d23*d34^3*d45*mt2^3 - d15^2*d23*d45^2*mt2^3 + 
     d15*d23^2*d45^2*mt2^3 + 2*d12*d15*d34*d45^2*mt2^3 + 
     3*d15^2*d34*d45^2*mt2^3 - 2*d12*d23*d34*d45^2*mt2^3 - 
     4*d15*d23*d34*d45^2*mt2^3 + d23^2*d34*d45^2*mt2^3 - 
     6*d15*d34^2*d45^2*mt2^3 + 3*d23*d34^2*d45^2*mt2^3 + 2*d15^3*d34*mt2^4 - 
     4*d15^2*d23*d34*mt2^4 + 2*d15*d23^2*d34*mt2^4 - d15^2*d23*d45*mt2^4 + 
     2*d15*d23^2*d45*mt2^4 - d23^3*d45*mt2^4 - d12*d15*d34*d45*mt2^4 + 
     d15^2*d34*d45*mt2^4 + d12*d23*d34*d45*mt2^4 - d23^2*d34*d45*mt2^4 + 
     3*d15*d34^2*d45*mt2^4 - d23*d34^2*d45*mt2^4 + d15*d34*d45^2*mt2^4 - 
     d23*d34*d45^2*mt2^4)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((-4*d12^5*d15^5*d23 - 4*d12^4*d15^6*d23 + 16*d12^5*d15^4*d23^2 + 
     12*d12^4*d15^5*d23^2 - 8*d12^3*d15^6*d23^2 - 24*d12^5*d15^3*d23^3 - 
     8*d12^4*d15^4*d23^3 + 32*d12^3*d15^5*d23^3 + 16*d12^5*d15^2*d23^4 - 
     8*d12^4*d15^3*d23^4 - 48*d12^3*d15^4*d23^4 - 4*d12^5*d15*d23^5 + 
     12*d12^4*d15^2*d23^5 + 32*d12^3*d15^3*d23^5 - 4*d12^4*d15*d23^6 - 
     8*d12^3*d15^2*d23^6 + 4*d12^4*d15^5*d23*d34 - 4*d12^5*d15^3*d23^2*d34 - 
     28*d12^4*d15^4*d23^2*d34 + 8*d12^3*d15^5*d23^2*d34 + 
     8*d12^5*d15^2*d23^3*d34 + 52*d12^4*d15^3*d23^3*d34 - 
     24*d12^3*d15^4*d23^3*d34 + 8*d12^2*d15^5*d23^3*d34 - 
     4*d12^5*d15*d23^4*d34 - 36*d12^4*d15^2*d23^4*d34 + 
     36*d12^3*d15^3*d23^4*d34 + 8*d12^2*d15^4*d23^4*d34 + 
     16*d12*d15^5*d23^4*d34 + 8*d12^4*d15*d23^5*d34 - 
     32*d12^3*d15^2*d23^5*d34 - 40*d12^2*d15^3*d23^5*d34 - 
     32*d12*d15^4*d23^5*d34 + 12*d12^3*d15*d23^6*d34 + 
     24*d12^2*d15^2*d23^6*d34 + 16*d12*d15^3*d23^6*d34 + 
     8*d12^4*d15^3*d23^2*d34^2 + 4*d12^3*d15^4*d23^2*d34^2 - 
     20*d12^4*d15^2*d23^3*d34^2 - 32*d12^3*d15^3*d23^3*d34^2 - 
     16*d12^2*d15^4*d23^3*d34^2 + 12*d12^4*d15*d23^4*d34^2 + 
     28*d12^3*d15^2*d23^4*d34^2 - 16*d12^2*d15^3*d23^4*d34^2 - 
     32*d12*d15^4*d23^4*d34^2 + 44*d12^2*d15^2*d23^5*d34^2 + 
     48*d12*d15^3*d23^5*d34^2 - 12*d12^2*d15*d23^6*d34^2 - 
     16*d12*d15^2*d23^6*d34^2 - 4*d12^3*d15^3*d23^2*d34^3 + 
     16*d12^3*d15^2*d23^3*d34^3 + 12*d12^2*d15^3*d23^3*d34^3 - 
     12*d12^3*d15*d23^4*d34^3 - 4*d12^2*d15^2*d23^4*d34^3 + 
     20*d12*d15^3*d23^4*d34^3 - 8*d12^2*d15*d23^5*d34^3 - 
     24*d12*d15^2*d23^5*d34^3 + 4*d12*d15*d23^6*d34^3 - 
     4*d12^2*d15^2*d23^3*d34^4 + 4*d12^2*d15*d23^4*d34^4 - 
     4*d12*d15^2*d23^4*d34^4 + 4*d12*d15*d23^5*d34^4 - 
     4*d12^5*d15^4*d23*d45 + 8*d12^4*d15^5*d23*d45 + 12*d12^3*d15^6*d23*d45 + 
     8*d12^5*d15^3*d23^2*d45 - 36*d12^4*d15^4*d23^2*d45 - 
     32*d12^3*d15^5*d23^2*d45 + 24*d12^2*d15^6*d23^2*d45 - 
     4*d12^5*d15^2*d23^3*d45 + 52*d12^4*d15^3*d23^3*d45 + 
     36*d12^3*d15^4*d23^3*d45 - 40*d12^2*d15^5*d23^3*d45 + 
     16*d12*d15^6*d23^3*d45 - 28*d12^4*d15^2*d23^4*d45 - 
     24*d12^3*d15^3*d23^4*d45 + 8*d12^2*d15^4*d23^4*d45 - 
     32*d12*d15^5*d23^4*d45 + 4*d12^4*d15*d23^5*d45 + 
     8*d12^3*d15^2*d23^5*d45 + 8*d12^2*d15^3*d23^5*d45 + 
     16*d12*d15^4*d23^5*d45 - 4*d12^4*d15^4*d23*d34*d45 - 
     20*d12^3*d15^5*d23*d34*d45 + 4*d12^4*d15^3*d23^2*d34*d45 + 
     60*d12^3*d15^4*d23^2*d34*d45 - 52*d12^2*d15^5*d23^2*d34*d45 + 
     4*d12^4*d15^2*d23^3*d34*d45 - 80*d12^3*d15^3*d23^3*d34*d45 + 
     52*d12^2*d15^4*d23^3*d34*d45 - 64*d12*d15^5*d23^3*d34*d45 - 
     4*d12^4*d15*d23^4*d34*d45 + 60*d12^3*d15^2*d23^4*d34*d45 + 
     52*d12^2*d15^3*d23^4*d34*d45 + 128*d12*d15^4*d23^4*d34*d45 - 
     20*d12^3*d15*d23^5*d34*d45 - 52*d12^2*d15^2*d23^5*d34*d45 - 
     64*d12*d15^3*d23^5*d34*d45 + 8*d12^3*d15^4*d23*d34^2*d45 - 
     20*d12^3*d15^3*d23^2*d34^2*d45 + 36*d12^2*d15^4*d23^2*d34^2*d45 - 
     8*d12^4*d15*d23^3*d34^2*d45 - 16*d12^3*d15^2*d23^3*d34^2*d45 - 
     16*d12^2*d15^3*d23^3*d34^2*d45 + 84*d12*d15^4*d23^3*d34^2*d45 - 
     4*d12^3*d15*d23^4*d34^2*d45 - 88*d12^2*d15^2*d23^4*d34^2*d45 - 
     152*d12*d15^3*d23^4*d34^2*d45 + 28*d12^2*d15*d23^5*d34^2*d45 + 
     52*d12*d15^2*d23^5*d34^2*d45 - 4*d12^3*d15^2*d23^2*d34^3*d45 - 
     12*d12^2*d15^3*d23^2*d34^3*d45 + 16*d12^3*d15*d23^3*d34^3*d45 + 
     16*d12^2*d15^2*d23^3*d34^3*d45 - 44*d12*d15^3*d23^3*d34^3*d45 + 
     20*d12^2*d15*d23^4*d34^3*d45 + 72*d12*d15^2*d23^4*d34^3*d45 - 
     12*d12*d15*d23^5*d34^3*d45 + 4*d12^2*d15^2*d23^2*d34^4*d45 - 
     8*d12^2*d15*d23^3*d34^4*d45 + 8*d12*d15^2*d23^3*d34^4*d45 - 
     12*d12*d15*d23^4*d34^4*d45 + 12*d12^4*d15^4*d23*d45^2 - 
     12*d12^2*d15^6*d23*d45^2 - 20*d12^4*d15^3*d23^2*d45^2 + 
     28*d12^3*d15^4*d23^2*d45^2 + 44*d12^2*d15^5*d23^2*d45^2 - 
     16*d12*d15^6*d23^2*d45^2 + 8*d12^4*d15^2*d23^3*d45^2 - 
     32*d12^3*d15^3*d23^3*d45^2 - 16*d12^2*d15^4*d23^3*d45^2 + 
     48*d12*d15^5*d23^3*d45^2 + 4*d12^3*d15^2*d23^4*d45^2 - 
     16*d12^2*d15^3*d23^4*d45^2 - 32*d12*d15^4*d23^4*d45^2 - 
     8*d12^4*d15^3*d23*d34*d45^2 - 4*d12^3*d15^4*d23*d34*d45^2 + 
     28*d12^2*d15^5*d23*d34*d45^2 - 16*d12^3*d15^3*d23^2*d34*d45^2 - 
     88*d12^2*d15^4*d23^2*d34*d45^2 + 52*d12*d15^5*d23^2*d34*d45^2 - 
     20*d12^3*d15^2*d23^3*d34*d45^2 - 16*d12^2*d15^3*d23^3*d34*d45^2 - 
     152*d12*d15^4*d23^3*d34*d45^2 + 8*d12^3*d15*d23^4*d34*d45^2 + 
     36*d12^2*d15^2*d23^4*d34*d45^2 + 84*d12*d15^3*d23^4*d34*d45^2 + 
     4*d12^3*d15^3*d23*d34^2*d45^2 - 20*d12^2*d15^4*d23*d34^2*d45^2 + 
     8*d12^3*d15^2*d23^2*d34^2*d45^2 + 56*d12^2*d15^3*d23^2*d34^2*d45^2 - 
     60*d12*d15^4*d23^2*d34^2*d45^2 + 4*d12^3*d15*d23^3*d34^2*d45^2 + 
     56*d12^2*d15^2*d23^3*d34^2*d45^2 + 168*d12*d15^3*d23^3*d34^2*d45^2 - 
     20*d12^2*d15*d23^4*d34^2*d45^2 - 60*d12*d15^2*d23^4*d34^2*d45^2 + 
     4*d12^2*d15^3*d23*d34^3*d45^2 - 4*d12^3*d15*d23^2*d34^3*d45^2 - 
     16*d12^2*d15^2*d23^2*d34^3*d45^2 + 28*d12*d15^3*d23^2*d34^3*d45^2 - 
     16*d12^2*d15*d23^3*d34^3*d45^2 - 76*d12*d15^2*d23^3*d34^3*d45^2 + 
     12*d12*d15*d23^4*d34^3*d45^2 + 4*d12^2*d15*d23^2*d34^4*d45^2 - 
     4*d12*d15^2*d23^2*d34^4*d45^2 + 12*d12*d15*d23^3*d34^4*d45^2 - 
     12*d12^3*d15^4*d23*d45^3 - 8*d12^2*d15^5*d23*d45^3 + 
     4*d12*d15^6*d23*d45^3 + 16*d12^3*d15^3*d23^2*d45^3 - 
     4*d12^2*d15^4*d23^2*d45^3 - 24*d12*d15^5*d23^2*d45^3 - 
     4*d12^3*d15^2*d23^3*d45^3 + 12*d12^2*d15^3*d23^3*d45^3 + 
     20*d12*d15^4*d23^3*d45^3 + 16*d12^3*d15^3*d23*d34*d45^3 + 
     20*d12^2*d15^4*d23*d34*d45^3 - 12*d12*d15^5*d23*d34*d45^3 - 
     4*d12^3*d15^2*d23^2*d34*d45^3 + 16*d12^2*d15^3*d23^2*d34*d45^3 + 
     72*d12*d15^4*d23^2*d34*d45^3 - 12*d12^2*d15^2*d23^3*d34*d45^3 - 
     44*d12*d15^3*d23^3*d34*d45^3 - 4*d12^3*d15^2*d23*d34^2*d45^3 - 
     16*d12^2*d15^3*d23*d34^2*d45^3 + 12*d12*d15^4*d23*d34^2*d45^3 - 
     16*d12^2*d15^2*d23^2*d34^2*d45^3 - 76*d12*d15^3*d23^2*d34^2*d45^3 + 
     4*d12^2*d15*d23^3*d34^2*d45^3 + 28*d12*d15^2*d23^3*d34^2*d45^3 + 
     4*d12^2*d15^2*d23*d34^3*d45^3 - 4*d12*d15^3*d23*d34^3*d45^3 + 
     4*d12^2*d15*d23^2*d34^3*d45^3 + 32*d12*d15^2*d23^2*d34^3*d45^3 - 
     4*d12*d15*d23^3*d34^3*d45^3 - 4*d12*d15*d23^2*d34^4*d45^3 + 
     4*d12^2*d15^4*d23*d45^4 + 4*d12*d15^5*d23*d45^4 - 
     4*d12^2*d15^3*d23^2*d45^4 - 4*d12*d15^4*d23^2*d45^4 - 
     8*d12^2*d15^3*d23*d34*d45^4 - 12*d12*d15^4*d23*d34*d45^4 + 
     4*d12^2*d15^2*d23^2*d34*d45^4 + 8*d12*d15^3*d23^2*d34*d45^4 + 
     4*d12^2*d15^2*d23*d34^2*d45^4 + 12*d12*d15^3*d23*d34^2*d45^4 - 
     4*d12*d15^2*d23^2*d34^2*d45^4 - 4*d12*d15^2*d23*d34^3*d45^4 - 
     20*d12^4*d15^5*d23*mt2 - 20*d12^3*d15^6*d23*mt2 + 
     80*d12^4*d15^4*d23^2*mt2 + 60*d12^3*d15^5*d23^2*mt2 - 
     24*d12^2*d15^6*d23^2*mt2 - 120*d12^4*d15^3*d23^3*mt2 - 
     40*d12^3*d15^4*d23^3*mt2 + 96*d12^2*d15^5*d23^3*mt2 + 
     80*d12^4*d15^2*d23^4*mt2 - 40*d12^3*d15^3*d23^4*mt2 - 
     144*d12^2*d15^4*d23^4*mt2 - 20*d12^4*d15*d23^5*mt2 + 
     60*d12^3*d15^2*d23^5*mt2 + 96*d12^2*d15^3*d23^5*mt2 - 
     20*d12^3*d15*d23^6*mt2 - 24*d12^2*d15^2*d23^6*mt2 - 
     4*d12^5*d15^3*d23*d34*mt2 + 28*d12^3*d15^5*d23*d34*mt2 + 
     8*d12^5*d15^2*d23^2*d34*mt2 - 24*d12^4*d15^3*d23^2*d34*mt2 - 
     128*d12^3*d15^4*d23^2*d34*mt2 + 28*d12^2*d15^5*d23^2*d34*mt2 - 
     4*d12^5*d15*d23^3*d34*mt2 + 48*d12^4*d15^2*d23^3*d34*mt2 + 
     200*d12^3*d15^3*d23^3*d34*mt2 - 80*d12^2*d15^4*d23^3*d34*mt2 + 
     16*d12*d15^5*d23^3*d34*mt2 - 24*d12^4*d15*d23^4*d34*mt2 - 
     128*d12^3*d15^2*d23^4*d34*mt2 + 124*d12^2*d15^3*d23^4*d34*mt2 + 
     16*d12*d15^4*d23^4*d34*mt2 + 16*d15^5*d23^4*d34*mt2 + 
     28*d12^3*d15*d23^5*d34*mt2 - 120*d12^2*d15^2*d23^5*d34*mt2 - 
     80*d12*d15^3*d23^5*d34*mt2 - 32*d15^4*d23^5*d34*mt2 + 
     48*d12^2*d15*d23^6*d34*mt2 + 48*d12*d15^2*d23^6*d34*mt2 + 
     16*d15^3*d23^6*d34*mt2 + 8*d12^4*d15^3*d23*d34^2*mt2 - 
     8*d12^3*d15^4*d23*d34^2*mt2 - 20*d12^4*d15^2*d23^2*d34^2*mt2 + 
     32*d12^3*d15^3*d23^2*d34^2*mt2 - 8*d12^2*d15^4*d23^2*d34^2*mt2 + 
     12*d12^4*d15*d23^3*d34^2*mt2 - 84*d12^3*d15^2*d23^3*d34^2*mt2 - 
     76*d12^2*d15^3*d23^3*d34^2*mt2 - 44*d12*d15^4*d23^3*d34^2*mt2 + 
     60*d12^3*d15*d23^4*d34^2*mt2 + 72*d12^2*d15^2*d23^4*d34^2*mt2 - 
     28*d12*d15^3*d23^4*d34^2*mt2 - 32*d15^4*d23^4*d34^2*mt2 + 
     12*d12^2*d15*d23^5*d34^2*mt2 + 108*d12*d15^2*d23^5*d34^2*mt2 + 
     48*d15^3*d23^5*d34^2*mt2 - 36*d12*d15*d23^6*d34^2*mt2 - 
     16*d15^2*d23^6*d34^2*mt2 - 4*d12^3*d15^3*d23*d34^3*mt2 + 
     16*d12^3*d15^2*d23^2*d34^3*mt2 - 12*d12^3*d15*d23^3*d34^3*mt2 + 
     48*d12^2*d15^2*d23^3*d34^3*mt2 + 36*d12*d15^3*d23^3*d34^3*mt2 - 
     48*d12^2*d15*d23^4*d34^3*mt2 - 8*d12*d15^2*d23^4*d34^3*mt2 + 
     24*d15^3*d23^4*d34^3*mt2 - 28*d12*d15*d23^5*d34^3*mt2 - 
     32*d15^2*d23^5*d34^3*mt2 + 8*d15*d23^6*d34^3*mt2 - 
     4*d12^2*d15^2*d23^2*d34^4*mt2 + 4*d12^2*d15*d23^3*d34^4*mt2 - 
     12*d12*d15^2*d23^3*d34^4*mt2 + 12*d12*d15*d23^4*d34^4*mt2 - 
     8*d15^2*d23^4*d34^4*mt2 + 8*d15*d23^5*d34^4*mt2 - 
     4*d12^5*d15^3*d23*d45*mt2 - 24*d12^4*d15^4*d23*d45*mt2 + 
     28*d12^3*d15^5*d23*d45*mt2 + 48*d12^2*d15^6*d23*d45*mt2 + 
     8*d12^5*d15^2*d23^2*d45*mt2 + 48*d12^4*d15^3*d23^2*d45*mt2 - 
     128*d12^3*d15^4*d23^2*d45*mt2 - 120*d12^2*d15^5*d23^2*d45*mt2 + 
     48*d12*d15^6*d23^2*d45*mt2 - 4*d12^5*d15*d23^3*d45*mt2 - 
     24*d12^4*d15^2*d23^3*d45*mt2 + 200*d12^3*d15^3*d23^3*d45*mt2 + 
     124*d12^2*d15^4*d23^3*d45*mt2 - 80*d12*d15^5*d23^3*d45*mt2 + 
     16*d15^6*d23^3*d45*mt2 - 128*d12^3*d15^2*d23^4*d45*mt2 - 
     80*d12^2*d15^3*d23^4*d45*mt2 + 16*d12*d15^4*d23^4*d45*mt2 - 
     32*d15^5*d23^4*d45*mt2 + 28*d12^3*d15*d23^5*d45*mt2 + 
     28*d12^2*d15^2*d23^5*d45*mt2 + 16*d12*d15^3*d23^5*d45*mt2 + 
     16*d15^4*d23^5*d45*mt2 + 12*d12^4*d15^3*d23*d34*d45*mt2 - 
     12*d12^3*d15^4*d23*d34*d45*mt2 - 100*d12^2*d15^5*d23*d34*d45*mt2 - 
     24*d12^4*d15^2*d23^2*d34*d45*mt2 + 12*d12^3*d15^3*d23^2*d34*d45*mt2 + 
     172*d12^2*d15^4*d23^2*d34*d45*mt2 - 136*d12*d15^5*d23^2*d34*d45*mt2 + 
     12*d12^4*d15*d23^3*d34*d45*mt2 + 12*d12^3*d15^2*d23^3*d34*d45*mt2 - 
     144*d12^2*d15^3*d23^3*d34*d45*mt2 + 136*d12*d15^4*d23^3*d34*d45*mt2 - 
     64*d15^5*d23^3*d34*d45*mt2 - 12*d12^3*d15*d23^4*d34*d45*mt2 + 
     172*d12^2*d15^2*d23^4*d34*d45*mt2 + 136*d12*d15^3*d23^4*d34*d45*mt2 + 
     128*d15^4*d23^4*d34*d45*mt2 - 100*d12^2*d15*d23^5*d34*d45*mt2 - 
     136*d12*d15^2*d23^5*d34*d45*mt2 - 64*d15^3*d23^5*d34*d45*mt2 - 
     12*d12^3*d15^3*d23*d34^2*d45*mt2 + 68*d12^2*d15^4*d23*d34^2*d45*mt2 - 
     12*d12^4*d15*d23^2*d34^2*d45*mt2 - 4*d12^3*d15^2*d23^2*d34^2*d45*mt2 - 
     52*d12^2*d15^3*d23^2*d34^2*d45*mt2 + 156*d12*d15^4*d23^2*d34^2*d45*mt2 - 
     64*d12^3*d15*d23^3*d34^2*d45*mt2 - 124*d12^2*d15^2*d23^3*d34^2*d45*mt2 - 
     120*d12*d15^3*d23^3*d34^2*d45*mt2 + 88*d15^4*d23^3*d34^2*d45*mt2 - 
     40*d12^2*d15*d23^4*d34^2*d45*mt2 - 228*d12*d15^2*d23^4*d34^2*d45*mt2 - 
     160*d15^3*d23^4*d34^2*d45*mt2 + 96*d12*d15*d23^5*d34^2*d45*mt2 + 
     56*d15^2*d23^5*d34^2*d45*mt2 - 4*d12^3*d15^2*d23*d34^3*d45*mt2 - 
     16*d12^2*d15^3*d23*d34^3*d45*mt2 + 24*d12^3*d15*d23^2*d34^3*d45*mt2 + 
     4*d12^2*d15^2*d23^2*d34^3*d45*mt2 - 80*d12*d15^3*d23^2*d34^3*d45*mt2 + 
     88*d12^2*d15*d23^3*d34^3*d45*mt2 + 84*d12*d15^2*d23^3*d34^3*d45*mt2 - 
     56*d15^3*d23^3*d34^3*d45*mt2 + 76*d12*d15*d23^4*d34^3*d45*mt2 + 
     96*d15^2*d23^4*d34^3*d45*mt2 - 24*d15*d23^5*d34^3*d45*mt2 + 
     4*d12^2*d15^2*d23*d34^4*d45*mt2 - 12*d12^2*d15*d23^2*d34^4*d45*mt2 + 
     16*d12*d15^2*d23^2*d34^4*d45*mt2 - 32*d12*d15*d23^3*d34^4*d45*mt2 + 
     16*d15^2*d23^3*d34^4*d45*mt2 - 24*d15*d23^4*d34^4*d45*mt2 + 
     12*d12^4*d15^3*d23*d45^2*mt2 + 60*d12^3*d15^4*d23*d45^2*mt2 + 
     12*d12^2*d15^5*d23*d45^2*mt2 - 36*d12*d15^6*d23*d45^2*mt2 - 
     20*d12^4*d15^2*d23^2*d45^2*mt2 - 84*d12^3*d15^3*d23^2*d45^2*mt2 + 
     72*d12^2*d15^4*d23^2*d45^2*mt2 + 108*d12*d15^5*d23^2*d45^2*mt2 - 
     16*d15^6*d23^2*d45^2*mt2 + 8*d12^4*d15*d23^3*d45^2*mt2 + 
     32*d12^3*d15^2*d23^3*d45^2*mt2 - 76*d12^2*d15^3*d23^3*d45^2*mt2 - 
     28*d12*d15^4*d23^3*d45^2*mt2 + 48*d15^5*d23^3*d45^2*mt2 - 
     8*d12^3*d15*d23^4*d45^2*mt2 - 8*d12^2*d15^2*d23^4*d45^2*mt2 - 
     44*d12*d15^3*d23^4*d45^2*mt2 - 32*d15^4*d23^4*d45^2*mt2 - 
     12*d12^4*d15^2*d23*d34*d45^2*mt2 - 64*d12^3*d15^3*d23*d34*d45^2*mt2 - 
     40*d12^2*d15^4*d23*d34*d45^2*mt2 + 96*d12*d15^5*d23*d34*d45^2*mt2 - 
     4*d12^3*d15^2*d23^2*d34*d45^2*mt2 - 124*d12^2*d15^3*d23^2*d34*d45^2*
      mt2 - 228*d12*d15^4*d23^2*d34*d45^2*mt2 + 56*d15^5*d23^2*d34*d45^2*
      mt2 - 12*d12^3*d15*d23^3*d34*d45^2*mt2 - 52*d12^2*d15^2*d23^3*d34*d45^2*
      mt2 - 120*d12*d15^3*d23^3*d34*d45^2*mt2 - 160*d15^4*d23^3*d34*d45^2*
      mt2 + 68*d12^2*d15*d23^4*d34*d45^2*mt2 + 156*d12*d15^2*d23^4*d34*d45^2*
      mt2 + 88*d15^3*d23^4*d34*d45^2*mt2 + 20*d12^3*d15^2*d23*d34^2*d45^2*
      mt2 + 40*d12^2*d15^3*d23*d34^2*d45^2*mt2 - 96*d12*d15^4*d23*d34^2*d45^2*
      mt2 + 20*d12^3*d15*d23^2*d34^2*d45^2*mt2 + 148*d12^2*d15^2*d23^2*d34^2*
      d45^2*mt2 + 216*d12*d15^3*d23^2*d34^2*d45^2*mt2 - 
     72*d15^4*d23^2*d34^2*d45^2*mt2 + 40*d12^2*d15*d23^3*d34^2*d45^2*mt2 + 
     216*d12*d15^2*d23^3*d34^2*d45^2*mt2 + 192*d15^3*d23^3*d34^2*d45^2*mt2 - 
     96*d12*d15*d23^4*d34^2*d45^2*mt2 - 72*d15^2*d23^4*d34^2*d45^2*mt2 - 
     4*d12^3*d15*d23*d34^3*d45^2*mt2 - 12*d12^2*d15^2*d23*d34^3*d45^2*mt2 + 
     44*d12*d15^3*d23*d34^3*d45^2*mt2 - 56*d12^2*d15*d23^2*d34^3*d45^2*mt2 - 
     116*d12*d15^2*d23^2*d34^3*d45^2*mt2 + 44*d15^3*d23^2*d34^3*d45^2*mt2 - 
     80*d12*d15*d23^3*d34^3*d45^2*mt2 - 112*d15^2*d23^3*d34^3*d45^2*mt2 + 
     28*d15*d23^4*d34^3*d45^2*mt2 + 4*d12^2*d15*d23*d34^4*d45^2*mt2 - 
     8*d12*d15^2*d23*d34^4*d45^2*mt2 + 28*d12*d15*d23^2*d34^4*d45^2*mt2 - 
     12*d15^2*d23^2*d34^4*d45^2*mt2 + 28*d15*d23^3*d34^4*d45^2*mt2 - 
     12*d12^3*d15^3*d23*d45^3*mt2 - 48*d12^2*d15^4*d23*d45^3*mt2 - 
     28*d12*d15^5*d23*d45^3*mt2 + 8*d15^6*d23*d45^3*mt2 + 
     16*d12^3*d15^2*d23^2*d45^3*mt2 + 48*d12^2*d15^3*d23^2*d45^3*mt2 - 
     8*d12*d15^4*d23^2*d45^3*mt2 - 32*d15^5*d23^2*d45^3*mt2 - 
     4*d12^3*d15*d23^3*d45^3*mt2 + 36*d12*d15^3*d23^3*d45^3*mt2 + 
     24*d15^4*d23^3*d45^3*mt2 + 24*d12^3*d15^2*d23*d34*d45^3*mt2 + 
     88*d12^2*d15^3*d23*d34*d45^3*mt2 + 76*d12*d15^4*d23*d34*d45^3*mt2 - 
     24*d15^5*d23*d34*d45^3*mt2 - 4*d12^3*d15*d23^2*d34*d45^3*mt2 + 
     4*d12^2*d15^2*d23^2*d34*d45^3*mt2 + 84*d12*d15^3*d23^2*d34*d45^3*mt2 + 
     96*d15^4*d23^2*d34*d45^3*mt2 - 16*d12^2*d15*d23^3*d34*d45^3*mt2 - 
     80*d12*d15^2*d23^3*d34*d45^3*mt2 - 56*d15^3*d23^3*d34*d45^3*mt2 - 
     4*d12^3*d15*d23*d34^2*d45^3*mt2 - 56*d12^2*d15^2*d23*d34^2*d45^3*mt2 - 
     80*d12*d15^3*d23*d34^2*d45^3*mt2 + 28*d15^4*d23*d34^2*d45^3*mt2 - 
     12*d12^2*d15*d23^2*d34^2*d45^3*mt2 - 116*d12*d15^2*d23^2*d34^2*d45^3*
      mt2 - 112*d15^3*d23^2*d34^2*d45^3*mt2 + 44*d12*d15*d23^3*d34^2*d45^3*
      mt2 + 44*d15^2*d23^3*d34^2*d45^3*mt2 + 12*d12^2*d15*d23*d34^3*d45^3*
      mt2 + 40*d12*d15^2*d23*d34^3*d45^3*mt2 - 16*d15^3*d23*d34^3*d45^3*mt2 + 
     40*d12*d15*d23^2*d34^3*d45^3*mt2 + 64*d15^2*d23^2*d34^3*d45^3*mt2 - 
     16*d15*d23^3*d34^3*d45^3*mt2 - 8*d12*d15*d23*d34^4*d45^3*mt2 + 
     4*d15^2*d23*d34^4*d45^3*mt2 - 16*d15*d23^2*d34^4*d45^3*mt2 + 
     4*d12^2*d15^3*d23*d45^4*mt2 + 12*d12*d15^4*d23*d45^4*mt2 + 
     8*d15^5*d23*d45^4*mt2 - 4*d12^2*d15^2*d23^2*d45^4*mt2 - 
     12*d12*d15^3*d23^2*d45^4*mt2 - 8*d15^4*d23^2*d45^4*mt2 - 
     12*d12^2*d15^2*d23*d34*d45^4*mt2 - 32*d12*d15^3*d23*d34*d45^4*mt2 - 
     24*d15^4*d23*d34*d45^4*mt2 + 4*d12^2*d15*d23^2*d34*d45^4*mt2 + 
     16*d12*d15^2*d23^2*d34*d45^4*mt2 + 16*d15^3*d23^2*d34*d45^4*mt2 + 
     4*d12^2*d15*d23*d34^2*d45^4*mt2 + 28*d12*d15^2*d23*d34^2*d45^4*mt2 + 
     28*d15^3*d23*d34^2*d45^4*mt2 - 8*d12*d15*d23^2*d34^2*d45^4*mt2 - 
     12*d15^2*d23^2*d34^2*d45^4*mt2 - 8*d12*d15*d23*d34^3*d45^4*mt2 - 
     16*d15^2*d23*d34^3*d45^4*mt2 + 4*d15*d23^2*d34^3*d45^4*mt2 + 
     4*d15*d23*d34^4*d45^4*mt2 - 40*d12^3*d15^5*d23*mt2^2 - 
     36*d12^2*d15^6*d23*mt2^2 + 160*d12^3*d15^4*d23^2*mt2^2 + 
     108*d12^2*d15^5*d23^2*mt2^2 - 24*d12*d15^6*d23^2*mt2^2 - 
     240*d12^3*d15^3*d23^3*mt2^2 - 72*d12^2*d15^4*d23^3*mt2^2 + 
     96*d12*d15^5*d23^3*mt2^2 + 160*d12^3*d15^2*d23^4*mt2^2 - 
     72*d12^2*d15^3*d23^4*mt2^2 - 144*d12*d15^4*d23^4*mt2^2 - 
     40*d12^3*d15*d23^5*mt2^2 + 108*d12^2*d15^2*d23^5*mt2^2 + 
     96*d12*d15^3*d23^5*mt2^2 - 36*d12^2*d15*d23^6*mt2^2 - 
     24*d12*d15^2*d23^6*mt2^2 - d12^5*d15^3*d34*mt2^2 + 
     2*d12^3*d15^5*d34*mt2^2 + 2*d12^5*d15^2*d23*d34*mt2^2 - 
     20*d12^4*d15^3*d23*d34*mt2^2 + 60*d12^2*d15^5*d23*d34*mt2^2 - 
     d12^5*d15*d23^2*d34*mt2^2 + 40*d12^4*d15^2*d23^2*d34*mt2^2 - 
     64*d12^3*d15^3*d23^2*d34*mt2^2 - 216*d12^2*d15^4*d23^2*d34*mt2^2 + 
     32*d12*d15^5*d23^2*d34*mt2^2 - 20*d12^4*d15*d23^3*d34*mt2^2 + 
     120*d12^3*d15^2*d23^3*d34*mt2^2 + 288*d12^2*d15^3*d23^3*d34*mt2^2 - 
     88*d12*d15^4*d23^3*d34*mt2^2 + 8*d15^5*d23^3*d34*mt2^2 - 
     58*d12^3*d15*d23^4*d34*mt2^2 - 168*d12^2*d15^2*d23^4*d34*mt2^2 + 
     140*d12*d15^3*d23^4*d34*mt2^2 + 8*d15^4*d23^4*d34*mt2^2 + 
     36*d12^2*d15*d23^5*d34*mt2^2 - 144*d12*d15^2*d23^5*d34*mt2^2 - 
     40*d15^3*d23^5*d34*mt2^2 + 60*d12*d15*d23^6*d34*mt2^2 + 
     24*d15^2*d23^6*d34*mt2^2 + 2*d12^4*d15^3*d34^2*mt2^2 - 
     2*d12^3*d15^4*d34^2*mt2^2 - 5*d12^4*d15^2*d23*d34^2*mt2^2 + 
     24*d12^3*d15^3*d23*d34^2*mt2^2 - 30*d12^2*d15^4*d23*d34^2*mt2^2 + 
     3*d12^4*d15*d23^2*d34^2*mt2^2 - 70*d12^3*d15^2*d23^2*d34^2*mt2^2 + 
     58*d12^2*d15^3*d23^2*d34^2*mt2^2 - 28*d12*d15^4*d23^2*d34^2*mt2^2 + 
     48*d12^3*d15*d23^3*d34^2*mt2^2 - 142*d12^2*d15^2*d23^3*d34^2*mt2^2 - 
     56*d12*d15^3*d23^3*d34^2*mt2^2 - 28*d15^4*d23^3*d34^2*mt2^2 + 
     114*d12^2*d15*d23^4*d34^2*mt2^2 + 60*d12*d15^2*d23^4*d34^2*mt2^2 - 
     12*d15^3*d23^4*d34^2*mt2^2 + 24*d12*d15*d23^5*d34^2*mt2^2 + 
     64*d15^2*d23^5*d34^2*mt2^2 - 24*d15*d23^6*d34^2*mt2^2 - 
     d12^3*d15^3*d34^3*mt2^2 + 4*d12^3*d15^2*d23*d34^3*mt2^2 - 
     2*d12^2*d15^3*d23*d34^3*mt2^2 - 3*d12^3*d15*d23^2*d34^3*mt2^2 + 
     38*d12^2*d15^2*d23^2*d34^3*mt2^2 + 14*d12*d15^3*d23^2*d34^3*mt2^2 - 
     36*d12^2*d15*d23^3*d34^3*mt2^2 + 52*d12*d15^2*d23^3*d34^3*mt2^2 + 
     24*d15^3*d23^3*d34^3*mt2^2 - 66*d12*d15*d23^4*d34^3*mt2^2 - 
     4*d15^2*d23^4*d34^3*mt2^2 - 20*d15*d23^5*d34^3*mt2^2 - 
     d12^2*d15^2*d23*d34^4*mt2^2 + d12^2*d15*d23^2*d34^4*mt2^2 - 
     8*d12*d15^2*d23^2*d34^4*mt2^2 + 8*d12*d15*d23^3*d34^4*mt2^2 - 
     10*d15^2*d23^3*d34^4*mt2^2 + 10*d15*d23^4*d34^4*mt2^2 - 
     d12^5*d15^2*d23*d45*mt2^2 - 20*d12^4*d15^3*d23*d45*mt2^2 - 
     58*d12^3*d15^4*d23*d45*mt2^2 + 36*d12^2*d15^5*d23*d45*mt2^2 + 
     60*d12*d15^6*d23*d45*mt2^2 + 2*d12^5*d15*d23^2*d45*mt2^2 + 
     40*d12^4*d15^2*d23^2*d45*mt2^2 + 120*d12^3*d15^3*d23^2*d45*mt2^2 - 
     168*d12^2*d15^4*d23^2*d45*mt2^2 - 144*d12*d15^5*d23^2*d45*mt2^2 + 
     24*d15^6*d23^2*d45*mt2^2 - d12^5*d23^3*d45*mt2^2 - 
     20*d12^4*d15*d23^3*d45*mt2^2 - 64*d12^3*d15^2*d23^3*d45*mt2^2 + 
     288*d12^2*d15^3*d23^3*d45*mt2^2 + 140*d12*d15^4*d23^3*d45*mt2^2 - 
     40*d15^5*d23^3*d45*mt2^2 - 216*d12^2*d15^2*d23^4*d45*mt2^2 - 
     88*d12*d15^3*d23^4*d45*mt2^2 + 8*d15^4*d23^4*d45*mt2^2 + 
     2*d12^3*d23^5*d45*mt2^2 + 60*d12^2*d15*d23^5*d45*mt2^2 + 
     32*d12*d15^2*d23^5*d45*mt2^2 + 8*d15^3*d23^5*d45*mt2^2 + 
     4*d12^4*d15^3*d34*d45*mt2^2 + 2*d12^3*d15^4*d34*d45*mt2^2 - 
     6*d12^2*d15^5*d34*d45*mt2^2 - 4*d12^4*d15^2*d23*d34*d45*mt2^2 + 
     50*d12^3*d15^3*d23*d34*d45*mt2^2 - 22*d12^2*d15^4*d23*d34*d45*mt2^2 - 
     140*d12*d15^5*d23*d34*d45*mt2^2 - 4*d12^4*d15*d23^2*d34*d45*mt2^2 - 
     104*d12^3*d15^2*d23^2*d34*d45*mt2^2 + 28*d12^2*d15^3*d23^2*d34*d45*
      mt2^2 + 164*d12*d15^4*d23^2*d34*d45*mt2^2 - 84*d15^5*d23^2*d34*d45*
      mt2^2 + 4*d12^4*d23^3*d34*d45*mt2^2 + 50*d12^3*d15*d23^3*d34*d45*
      mt2^2 + 28*d12^2*d15^2*d23^3*d34*d45*mt2^2 - 48*d12*d15^3*d23^3*d34*d45*
      mt2^2 + 84*d15^4*d23^3*d34*d45*mt2^2 + 2*d12^3*d23^4*d34*d45*mt2^2 - 
     22*d12^2*d15*d23^4*d34*d45*mt2^2 + 164*d12*d15^2*d23^4*d34*d45*mt2^2 + 
     84*d15^3*d23^4*d34*d45*mt2^2 - 6*d12^2*d23^5*d34*d45*mt2^2 - 
     140*d12*d15*d23^5*d34*d45*mt2^2 - 84*d15^2*d23^5*d34*d45*mt2^2 - 
     8*d12^3*d15^3*d34^2*d45*mt2^2 + 8*d12^2*d15^4*d34^2*d45*mt2^2 - 
     6*d12^4*d15*d23*d34^2*d45*mt2^2 - 2*d12^3*d15^2*d23*d34^2*d45*mt2^2 - 
     2*d12^2*d15^3*d23*d34^2*d45*mt2^2 + 132*d12*d15^4*d23*d34^2*d45*mt2^2 - 
     60*d12^3*d15*d23^2*d34^2*d45*mt2^2 - 42*d12^2*d15^2*d23^2*d34^2*d45*
      mt2^2 - 40*d12*d15^3*d23^2*d34^2*d45*mt2^2 + 120*d15^4*d23^2*d34^2*d45*
      mt2^2 - 6*d12^3*d23^3*d34^2*d45*mt2^2 - 174*d12^2*d15*d23^3*d34^2*d45*
      mt2^2 - 250*d12*d15^2*d23^3*d34^2*d45*mt2^2 - 
     104*d15^3*d23^3*d34^2*d45*mt2^2 - 6*d12^2*d23^4*d34^2*d45*mt2^2 - 
     52*d12*d15*d23^4*d34^2*d45*mt2^2 - 140*d15^2*d23^4*d34^2*d45*mt2^2 + 
     6*d12*d23^5*d34^2*d45*mt2^2 + 68*d15*d23^5*d34^2*d45*mt2^2 - 
     d12^3*d15^2*d34^3*d45*mt2^2 - d12^2*d15^3*d34^3*d45*mt2^2 + 
     12*d12^3*d15*d23*d34^3*d45*mt2^2 - 11*d12^2*d15^2*d23*d34^3*d45*mt2^2 - 
     58*d12*d15^3*d23*d34^3*d45*mt2^2 + 92*d12^2*d15*d23^2*d34^3*d45*mt2^2 + 
     18*d12*d15^2*d23^2*d34^3*d45*mt2^2 - 78*d15^3*d23^2*d34^3*d45*mt2^2 + 
     4*d12^2*d23^3*d34^3*d45*mt2^2 + 170*d12*d15*d23^3*d34^3*d45*mt2^2 + 
     86*d15^2*d23^3*d34^3*d45*mt2^2 + 6*d12*d23^4*d34^3*d45*mt2^2 + 
     50*d15*d23^4*d34^3*d45*mt2^2 - 2*d23^5*d34^3*d45*mt2^2 + 
     d12^2*d15^2*d34^4*d45*mt2^2 - 6*d12^2*d15*d23*d34^4*d45*mt2^2 + 
     12*d12*d15^2*d23*d34^4*d45*mt2^2 - 30*d12*d15*d23^2*d34^4*d45*mt2^2 + 
     24*d15^2*d23^2*d34^4*d45*mt2^2 - d12*d23^3*d34^4*d45*mt2^2 - 
     38*d15*d23^3*d34^4*d45*mt2^2 - 2*d23^4*d34^4*d45*mt2^2 + 
     3*d12^4*d15^2*d23*d45^2*mt2^2 + 48*d12^3*d15^3*d23*d45^2*mt2^2 + 
     114*d12^2*d15^4*d23*d45^2*mt2^2 + 24*d12*d15^5*d23*d45^2*mt2^2 - 
     24*d15^6*d23*d45^2*mt2^2 - 5*d12^4*d15*d23^2*d45^2*mt2^2 - 
     70*d12^3*d15^2*d23^2*d45^2*mt2^2 - 142*d12^2*d15^3*d23^2*d45^2*mt2^2 + 
     60*d12*d15^4*d23^2*d45^2*mt2^2 + 64*d15^5*d23^2*d45^2*mt2^2 + 
     2*d12^4*d23^3*d45^2*mt2^2 + 24*d12^3*d15*d23^3*d45^2*mt2^2 + 
     58*d12^2*d15^2*d23^3*d45^2*mt2^2 - 56*d12*d15^3*d23^3*d45^2*mt2^2 - 
     12*d15^4*d23^3*d45^2*mt2^2 - 2*d12^3*d23^4*d45^2*mt2^2 - 
     30*d12^2*d15*d23^4*d45^2*mt2^2 - 28*d12*d15^2*d23^4*d45^2*mt2^2 - 
     28*d15^3*d23^4*d45^2*mt2^2 - 6*d12^3*d15^3*d34*d45^2*mt2^2 - 
     6*d12^2*d15^4*d34*d45^2*mt2^2 + 6*d12*d15^5*d34*d45^2*mt2^2 - 
     6*d12^4*d15*d23*d34*d45^2*mt2^2 - 60*d12^3*d15^2*d23*d34*d45^2*mt2^2 - 
     174*d12^2*d15^3*d23*d34*d45^2*mt2^2 - 52*d12*d15^4*d23*d34*d45^2*mt2^2 + 
     68*d15^5*d23*d34*d45^2*mt2^2 - 2*d12^3*d15*d23^2*d34*d45^2*mt2^2 - 
     42*d12^2*d15^2*d23^2*d34*d45^2*mt2^2 - 250*d12*d15^3*d23^2*d34*d45^2*
      mt2^2 - 140*d15^4*d23^2*d34*d45^2*mt2^2 - 8*d12^3*d23^3*d34*d45^2*
      mt2^2 - 2*d12^2*d15*d23^3*d34*d45^2*mt2^2 - 40*d12*d15^2*d23^3*d34*
      d45^2*mt2^2 - 104*d15^3*d23^3*d34*d45^2*mt2^2 + 
     8*d12^2*d23^4*d34*d45^2*mt2^2 + 132*d12*d15*d23^4*d34*d45^2*mt2^2 + 
     120*d15^2*d23^4*d34*d45^2*mt2^2 + 14*d12^2*d15^3*d34^2*d45^2*mt2^2 - 
     10*d12*d15^4*d34^2*d45^2*mt2^2 + 28*d12^3*d15*d23*d34^2*d45^2*mt2^2 + 
     122*d12^2*d15^2*d23*d34^2*d45^2*mt2^2 + 60*d12*d15^3*d23*d34^2*d45^2*
      mt2^2 - 82*d15^4*d23*d34^2*d45^2*mt2^2 + 122*d12^2*d15*d23^2*d34^2*
      d45^2*mt2^2 + 368*d12*d15^2*d23^2*d34^2*d45^2*mt2^2 + 
     166*d15^3*d23^2*d34^2*d45^2*mt2^2 + 14*d12^2*d23^3*d34^2*d45^2*mt2^2 + 
     60*d12*d15*d23^3*d34^2*d45^2*mt2^2 + 166*d15^2*d23^3*d34^2*d45^2*mt2^2 - 
     10*d12*d23^4*d34^2*d45^2*mt2^2 - 82*d15*d23^4*d34^2*d45^2*mt2^2 - 
     d12^3*d15*d34^3*d45^2*mt2^2 - d12^2*d15^2*d34^3*d45^2*mt2^2 + 
     5*d12*d15^3*d34^3*d45^2*mt2^2 - 50*d12^2*d15*d23*d34^3*d45^2*mt2^2 - 
     44*d12*d15^2*d23*d34^3*d45^2*mt2^2 + 48*d15^3*d23*d34^3*d45^2*mt2^2 - 
     168*d12*d15*d23^2*d34^3*d45^2*mt2^2 - 114*d15^2*d23^2*d34^3*d45^2*
      mt2^2 - 12*d12*d23^3*d34^3*d45^2*mt2^2 - 66*d15*d23^3*d34^3*d45^2*
      mt2^2 + 4*d23^4*d34^3*d45^2*mt2^2 + d12^2*d15*d34^4*d45^2*mt2^2 - 
     2*d12*d15^2*d34^4*d45^2*mt2^2 + 20*d12*d15*d23*d34^4*d45^2*mt2^2 - 
     13*d15^2*d23*d34^4*d45^2*mt2^2 + 41*d15*d23^2*d34^4*d45^2*mt2^2 + 
     4*d23^3*d34^4*d45^2*mt2^2 - 3*d12^3*d15^2*d23*d45^3*mt2^2 - 
     36*d12^2*d15^3*d23*d45^3*mt2^2 - 66*d12*d15^4*d23*d45^3*mt2^2 - 
     20*d15^5*d23*d45^3*mt2^2 + 4*d12^3*d15*d23^2*d45^3*mt2^2 + 
     38*d12^2*d15^2*d23^2*d45^3*mt2^2 + 52*d12*d15^3*d23^2*d45^3*mt2^2 - 
     4*d15^4*d23^2*d45^3*mt2^2 - d12^3*d23^3*d45^3*mt2^2 - 
     2*d12^2*d15*d23^3*d45^3*mt2^2 + 14*d12*d15^2*d23^3*d45^3*mt2^2 + 
     24*d15^3*d23^3*d45^3*mt2^2 + 4*d12^2*d15^3*d34*d45^3*mt2^2 + 
     6*d12*d15^4*d34*d45^3*mt2^2 - 2*d15^5*d34*d45^3*mt2^2 + 
     12*d12^3*d15*d23*d34*d45^3*mt2^2 + 92*d12^2*d15^2*d23*d34*d45^3*mt2^2 + 
     170*d12*d15^3*d23*d34*d45^3*mt2^2 + 50*d15^4*d23*d34*d45^3*mt2^2 - 
     d12^3*d23^2*d34*d45^3*mt2^2 - 11*d12^2*d15*d23^2*d34*d45^3*mt2^2 + 
     18*d12*d15^2*d23^2*d34*d45^3*mt2^2 + 86*d15^3*d23^2*d34*d45^3*mt2^2 - 
     d12^2*d23^3*d34*d45^3*mt2^2 - 58*d12*d15*d23^3*d34*d45^3*mt2^2 - 
     78*d15^2*d23^3*d34*d45^3*mt2^2 - 12*d12*d15^3*d34^2*d45^3*mt2^2 + 
     4*d15^4*d34^2*d45^3*mt2^2 - d12^3*d23*d34^2*d45^3*mt2^2 - 
     50*d12^2*d15*d23*d34^2*d45^3*mt2^2 - 168*d12*d15^2*d23*d34^2*d45^3*
      mt2^2 - 66*d15^3*d23*d34^2*d45^3*mt2^2 - d12^2*d23^2*d34^2*d45^3*
      mt2^2 - 44*d12*d15*d23^2*d34^2*d45^3*mt2^2 - 114*d15^2*d23^2*d34^2*
      d45^3*mt2^2 + 5*d12*d23^3*d34^2*d45^3*mt2^2 + 
     48*d15*d23^3*d34^2*d45^3*mt2^2 + 2*d12^2*d15*d34^3*d45^3*mt2^2 + 
     5*d12*d15^2*d34^3*d45^3*mt2^2 - 3*d15^3*d34^3*d45^3*mt2^2 + 
     2*d12^2*d23*d34^3*d45^3*mt2^2 + 64*d12*d15*d23*d34^3*d45^3*mt2^2 + 
     47*d15^2*d23*d34^3*d45^3*mt2^2 + 5*d12*d23^2*d34^3*d45^3*mt2^2 + 
     47*d15*d23^2*d34^3*d45^3*mt2^2 - 3*d23^3*d34^3*d45^3*mt2^2 - 
     2*d12*d15*d34^4*d45^3*mt2^2 + d15^2*d34^4*d45^3*mt2^2 - 
     d12*d23*d34^4*d45^3*mt2^2 - 16*d15*d23*d34^4*d45^3*mt2^2 - 
     3*d23^2*d34^4*d45^3*mt2^2 + d12^2*d15^2*d23*d45^4*mt2^2 + 
     8*d12*d15^3*d23*d45^4*mt2^2 + 10*d15^4*d23*d45^4*mt2^2 - 
     d12^2*d15*d23^2*d45^4*mt2^2 - 8*d12*d15^2*d23^2*d45^4*mt2^2 - 
     10*d15^3*d23^2*d45^4*mt2^2 - d12*d15^3*d34*d45^4*mt2^2 - 
     2*d15^4*d34*d45^4*mt2^2 - 6*d12^2*d15*d23*d34*d45^4*mt2^2 - 
     30*d12*d15^2*d23*d34*d45^4*mt2^2 - 38*d15^3*d23*d34*d45^4*mt2^2 + 
     d12^2*d23^2*d34*d45^4*mt2^2 + 12*d12*d15*d23^2*d34*d45^4*mt2^2 + 
     24*d15^2*d23^2*d34*d45^4*mt2^2 + 4*d15^3*d34^2*d45^4*mt2^2 + 
     d12^2*d23*d34^2*d45^4*mt2^2 + 20*d12*d15*d23*d34^2*d45^4*mt2^2 + 
     41*d15^2*d23*d34^2*d45^4*mt2^2 - 2*d12*d23^2*d34^2*d45^4*mt2^2 - 
     13*d15*d23^2*d34^2*d45^4*mt2^2 - d12*d15*d34^3*d45^4*mt2^2 - 
     3*d15^2*d34^3*d45^4*mt2^2 - 2*d12*d23*d34^3*d45^4*mt2^2 - 
     16*d15*d23*d34^3*d45^4*mt2^2 + d23^2*d34^3*d45^4*mt2^2 + 
     d15*d34^4*d45^4*mt2^2 + d23*d34^4*d45^4*mt2^2 - 
     40*d12^2*d15^5*d23*mt2^3 - 28*d12*d15^6*d23*mt2^3 + 
     160*d12^2*d15^4*d23^2*mt2^3 + 84*d12*d15^5*d23^2*mt2^3 - 
     8*d15^6*d23^2*mt2^3 - 240*d12^2*d15^3*d23^3*mt2^3 - 
     56*d12*d15^4*d23^3*mt2^3 + 32*d15^5*d23^3*mt2^3 + 
     160*d12^2*d15^2*d23^4*mt2^3 - 56*d12*d15^3*d23^4*mt2^3 - 
     48*d15^4*d23^4*mt2^3 - 40*d12^2*d15*d23^5*mt2^3 + 
     84*d12*d15^2*d23^5*mt2^3 + 32*d15^3*d23^5*mt2^3 - 
     28*d12*d15*d23^6*mt2^3 - 8*d15^2*d23^6*mt2^3 - 5*d12^4*d15^3*d34*mt2^3 + 
     6*d12^2*d15^5*d34*mt2^3 + 10*d12^4*d15^2*d23*d34*mt2^3 - 
     40*d12^3*d15^3*d23*d34*mt2^3 + 52*d12*d15^5*d23*d34*mt2^3 - 
     5*d12^4*d15*d23^2*d34*mt2^3 + 80*d12^3*d15^2*d23^2*d34*mt2^3 - 
     88*d12^2*d15^3*d23^2*d34*mt2^3 - 160*d12*d15^4*d23^2*d34*mt2^3 + 
     12*d15^5*d23^2*d34*mt2^3 - 40*d12^3*d15*d23^3*d34*mt2^3 + 
     152*d12^2*d15^2*d23^3*d34*mt2^3 + 184*d12*d15^3*d23^3*d34*mt2^3 - 
     32*d15^4*d23^3*d34*mt2^3 - 70*d12^2*d15*d23^4*d34*mt2^3 - 
     96*d12*d15^2*d23^4*d34*mt2^3 + 52*d15^3*d23^4*d34*mt2^3 + 
     20*d12*d15*d23^5*d34*mt2^3 - 56*d15^2*d23^5*d34*mt2^3 + 
     24*d15*d23^6*d34*mt2^3 + 6*d12^3*d15^3*d34^2*mt2^3 - 
     6*d12^2*d15^4*d34^2*mt2^3 - 18*d12^3*d15^2*d23*d34^2*mt2^3 + 
     24*d12^2*d15^3*d23*d34^2*mt2^3 - 36*d12*d15^4*d23*d34^2*mt2^3 + 
     12*d12^3*d15*d23^2*d34^2*mt2^3 - 90*d12^2*d15^2*d23^2*d34^2*mt2^3 + 
     52*d12*d15^3*d23^2*d34^2*mt2^3 - 16*d15^4*d23^2*d34^2*mt2^3 + 
     72*d12^2*d15*d23^3*d34^2*mt2^3 - 112*d12*d15^2*d23^3*d34^2*mt2^3 - 
     12*d15^3*d23^3*d34^2*mt2^3 + 96*d12*d15*d23^4*d34^2*mt2^3 + 
     16*d15^2*d23^4*d34^2*mt2^3 + 12*d15*d23^5*d34^2*mt2^3 - 
     d12^2*d15^3*d34^3*mt2^3 + 10*d12^2*d15^2*d23*d34^3*mt2^3 + 
     8*d12*d15^3*d23*d34^3*mt2^3 - 9*d12^2*d15*d23^2*d34^3*mt2^3 + 
     28*d12*d15^2*d23^2*d34^3*mt2^3 + 10*d15^3*d23^2*d34^3*mt2^3 - 
     36*d12*d15*d23^3*d34^3*mt2^3 + 20*d15^2*d23^3*d34^3*mt2^3 - 
     30*d15*d23^4*d34^3*mt2^3 - 2*d12*d15^2*d23*d34^4*mt2^3 + 
     2*d12*d15*d23^2*d34^4*mt2^3 - 4*d15^2*d23^2*d34^4*mt2^3 + 
     4*d15*d23^3*d34^4*mt2^3 - 5*d12^4*d15^2*d23*d45*mt2^3 - 
     40*d12^3*d15^3*d23*d45*mt2^3 - 70*d12^2*d15^4*d23*d45*mt2^3 + 
     20*d12*d15^5*d23*d45*mt2^3 + 24*d15^6*d23*d45*mt2^3 + 
     10*d12^4*d15*d23^2*d45*mt2^3 + 80*d12^3*d15^2*d23^2*d45*mt2^3 + 
     152*d12^2*d15^3*d23^2*d45*mt2^3 - 96*d12*d15^4*d23^2*d45*mt2^3 - 
     56*d15^5*d23^2*d45*mt2^3 - 5*d12^4*d23^3*d45*mt2^3 - 
     40*d12^3*d15*d23^3*d45*mt2^3 - 88*d12^2*d15^2*d23^3*d45*mt2^3 + 
     184*d12*d15^3*d23^3*d45*mt2^3 + 52*d15^4*d23^3*d45*mt2^3 - 
     160*d12*d15^2*d23^4*d45*mt2^3 - 32*d15^3*d23^4*d45*mt2^3 + 
     6*d12^2*d23^5*d45*mt2^3 + 52*d12*d15*d23^5*d45*mt2^3 + 
     12*d15^2*d23^5*d45*mt2^3 + 17*d12^3*d15^3*d34*d45*mt2^3 + 
     6*d12^2*d15^4*d34*d45*mt2^3 - 12*d12*d15^5*d34*d45*mt2^3 - 
     17*d12^3*d15^2*d23*d34*d45*mt2^3 + 78*d12^2*d15^3*d23*d34*d45*mt2^3 - 
     24*d12*d15^4*d23*d34*d45*mt2^3 - 60*d15^5*d23*d34*d45*mt2^3 - 
     17*d12^3*d15*d23^2*d34*d45*mt2^3 - 168*d12^2*d15^2*d23^2*d34*d45*mt2^3 + 
     36*d12*d15^3*d23^2*d34*d45*mt2^3 + 52*d15^4*d23^2*d34*d45*mt2^3 + 
     17*d12^3*d23^3*d34*d45*mt2^3 + 78*d12^2*d15*d23^3*d34*d45*mt2^3 + 
     36*d12*d15^2*d23^3*d34*d45*mt2^3 + 16*d15^3*d23^3*d34*d45*mt2^3 + 
     6*d12^2*d23^4*d34*d45*mt2^3 - 24*d12*d15*d23^4*d34*d45*mt2^3 + 
     52*d15^2*d23^4*d34*d45*mt2^3 - 12*d12*d23^5*d34*d45*mt2^3 - 
     60*d15*d23^5*d34*d45*mt2^3 - d12^4*d15*d34^2*d45*mt2^3 - 
     3*d12^3*d15^2*d34^2*d45*mt2^3 - 16*d12^2*d15^3*d34^2*d45*mt2^3 + 
     16*d12*d15^4*d34^2*d45*mt2^3 - 29*d12^3*d15*d23*d34^2*d45*mt2^3 - 
     9*d12^2*d15^2*d23*d34^2*d45*mt2^3 + 32*d12*d15^3*d23*d34^2*d45*mt2^3 + 
     72*d15^4*d23*d34^2*d45*mt2^3 - 114*d12^2*d15*d23^2*d34^2*d45*mt2^3 - 
     72*d12*d15^2*d23^2*d34^2*d45*mt2^3 - 8*d15^3*d23^2*d34^2*d45*mt2^3 - 
     21*d12^2*d23^3*d34^2*d45*mt2^3 - 188*d12*d15*d23^3*d34^2*d45*mt2^3 - 
     142*d15^2*d23^3*d34^2*d45*mt2^3 - 12*d12*d23^4*d34^2*d45*mt2^3 - 
     16*d15*d23^4*d34^2*d45*mt2^3 + 6*d23^5*d34^2*d45*mt2^3 + 
     2*d12^3*d15*d34^3*d45*mt2^3 - d12^2*d15^2*d34^3*d45*mt2^3 - 
     6*d12*d15^3*d34^3*d45*mt2^3 + 41*d12^2*d15*d23*d34^3*d45*mt2^3 - 
     16*d12*d15^2*d23*d34^3*d45*mt2^3 - 42*d15^3*d23*d34^3*d45*mt2^3 + 
     123*d12*d15*d23^2*d34^3*d45*mt2^3 + 10*d15^2*d23^2*d34^3*d45*mt2^3 + 
     11*d12*d23^3*d34^3*d45*mt2^3 + 98*d15*d23^3*d34^3*d45*mt2^3 + 
     6*d23^4*d34^3*d45*mt2^3 - d12^2*d15*d34^4*d45*mt2^3 + 
     2*d12*d15^2*d34^4*d45*mt2^3 - 12*d12*d15*d23*d34^4*d45*mt2^3 + 
     12*d15^2*d23*d34^4*d45*mt2^3 - 22*d15*d23^2*d34^4*d45*mt2^3 - 
     2*d23^3*d34^4*d45*mt2^3 + 12*d12^3*d15^2*d23*d45^2*mt2^3 + 
     72*d12^2*d15^3*d23*d45^2*mt2^3 + 96*d12*d15^4*d23*d45^2*mt2^3 + 
     12*d15^5*d23*d45^2*mt2^3 - 18*d12^3*d15*d23^2*d45^2*mt2^3 - 
     90*d12^2*d15^2*d23^2*d45^2*mt2^3 - 112*d12*d15^3*d23^2*d45^2*mt2^3 + 
     16*d15^4*d23^2*d45^2*mt2^3 + 6*d12^3*d23^3*d45^2*mt2^3 + 
     24*d12^2*d15*d23^3*d45^2*mt2^3 + 52*d12*d15^2*d23^3*d45^2*mt2^3 - 
     12*d15^3*d23^3*d45^2*mt2^3 - 6*d12^2*d23^4*d45^2*mt2^3 - 
     36*d12*d15*d23^4*d45^2*mt2^3 - 16*d15^2*d23^4*d45^2*mt2^3 - 
     21*d12^2*d15^3*d34*d45^2*mt2^3 - 12*d12*d15^4*d34*d45^2*mt2^3 + 
     6*d15^5*d34*d45^2*mt2^3 - d12^4*d23*d34*d45^2*mt2^3 - 
     29*d12^3*d15*d23*d34*d45^2*mt2^3 - 114*d12^2*d15^2*d23*d34*d45^2*mt2^3 - 
     188*d12*d15^3*d23*d34*d45^2*mt2^3 - 16*d15^4*d23*d34*d45^2*mt2^3 - 
     3*d12^3*d23^2*d34*d45^2*mt2^3 - 9*d12^2*d15*d23^2*d34*d45^2*mt2^3 - 
     72*d12*d15^2*d23^2*d34*d45^2*mt2^3 - 142*d15^3*d23^2*d34*d45^2*mt2^3 - 
     16*d12^2*d23^3*d34*d45^2*mt2^3 + 32*d12*d15*d23^3*d34*d45^2*mt2^3 - 
     8*d15^2*d23^3*d34*d45^2*mt2^3 + 16*d12*d23^4*d34*d45^2*mt2^3 + 
     72*d15*d23^4*d34*d45^2*mt2^3 + 3*d12^3*d15*d34^2*d45^2*mt2^3 + 
     12*d12^2*d15^2*d34^2*d45^2*mt2^3 + 18*d12*d15^3*d34^2*d45^2*mt2^3 - 
     10*d15^4*d34^2*d45^2*mt2^3 + 3*d12^3*d23*d34^2*d45^2*mt2^3 + 
     116*d12^2*d15*d23*d34^2*d45^2*mt2^3 + 200*d12*d15^2*d23*d34^2*d45^2*
      mt2^3 + 24*d15^3*d23*d34^2*d45^2*mt2^3 + 12*d12^2*d23^2*d34^2*d45^2*
      mt2^3 + 200*d12*d15*d23^2*d34^2*d45^2*mt2^3 + 
     228*d15^2*d23^2*d34^2*d45^2*mt2^3 + 18*d12*d23^3*d34^2*d45^2*mt2^3 + 
     24*d15*d23^3*d34^2*d45^2*mt2^3 - 10*d23^4*d34^2*d45^2*mt2^3 - 
     9*d12^2*d15*d34^3*d45^2*mt2^3 - 6*d12*d15^2*d34^3*d45^2*mt2^3 + 
     7*d15^3*d34^3*d45^2*mt2^3 - 3*d12^2*d23*d34^3*d45^2*mt2^3 - 
     111*d12*d15*d23*d34^3*d45^2*mt2^3 - 32*d15^2*d23*d34^3*d45^2*mt2^3 - 
     15*d12*d23^2*d34^3*d45^2*mt2^3 - 123*d15*d23^2*d34^3*d45^2*mt2^3 - 
     8*d23^3*d34^3*d45^2*mt2^3 + 4*d12*d15*d34^4*d45^2*mt2^3 - 
     2*d15^2*d34^4*d45^2*mt2^3 + d12*d23*d34^4*d45^2*mt2^3 + 
     20*d15*d23*d34^4*d45^2*mt2^3 + 6*d23^2*d34^4*d45^2*mt2^3 - 
     9*d12^2*d15^2*d23*d45^3*mt2^3 - 36*d12*d15^3*d23*d45^3*mt2^3 - 
     30*d15^4*d23*d45^3*mt2^3 + 10*d12^2*d15*d23^2*d45^3*mt2^3 + 
     28*d12*d15^2*d23^2*d45^3*mt2^3 + 20*d15^3*d23^2*d45^3*mt2^3 - 
     d12^2*d23^3*d45^3*mt2^3 + 8*d12*d15*d23^3*d45^3*mt2^3 + 
     10*d15^2*d23^3*d45^3*mt2^3 + 11*d12*d15^3*d34*d45^3*mt2^3 + 
     6*d15^4*d34*d45^3*mt2^3 + 2*d12^3*d23*d34*d45^3*mt2^3 + 
     41*d12^2*d15*d23*d34*d45^3*mt2^3 + 123*d12*d15^2*d23*d34*d45^3*mt2^3 + 
     98*d15^3*d23*d34*d45^3*mt2^3 - d12^2*d23^2*d34*d45^3*mt2^3 - 
     16*d12*d15*d23^2*d34*d45^3*mt2^3 + 10*d15^2*d23^2*d34*d45^3*mt2^3 - 
     6*d12*d23^3*d34*d45^3*mt2^3 - 42*d15*d23^3*d34*d45^3*mt2^3 - 
     3*d12^2*d15*d34^2*d45^3*mt2^3 - 15*d12*d15^2*d34^2*d45^3*mt2^3 - 
     8*d15^3*d34^2*d45^3*mt2^3 - 9*d12^2*d23*d34^2*d45^3*mt2^3 - 
     111*d12*d15*d23*d34^2*d45^3*mt2^3 - 123*d15^2*d23*d34^2*d45^3*mt2^3 - 
     6*d12*d23^2*d34^2*d45^3*mt2^3 - 32*d15*d23^2*d34^2*d45^3*mt2^3 + 
     7*d23^3*d34^2*d45^3*mt2^3 + 10*d12*d15*d34^3*d45^3*mt2^3 + 
     7*d15^2*d34^3*d45^3*mt2^3 + 10*d12*d23*d34^3*d45^3*mt2^3 + 
     58*d15*d23*d34^3*d45^3*mt2^3 + 7*d23^2*d34^3*d45^3*mt2^3 - 
     3*d15*d34^4*d45^3*mt2^3 - 3*d23*d34^4*d45^3*mt2^3 + 
     2*d12*d15^2*d23*d45^4*mt2^3 + 4*d15^3*d23*d45^4*mt2^3 - 
     2*d12*d15*d23^2*d45^4*mt2^3 - 4*d15^2*d23^2*d45^4*mt2^3 - 
     2*d15^3*d34*d45^4*mt2^3 - d12^2*d23*d34*d45^4*mt2^3 - 
     12*d12*d15*d23*d34*d45^4*mt2^3 - 22*d15^2*d23*d34*d45^4*mt2^3 + 
     2*d12*d23^2*d34*d45^4*mt2^3 + 12*d15*d23^2*d34*d45^4*mt2^3 + 
     d12*d15*d34^2*d45^4*mt2^3 + 6*d15^2*d34^2*d45^4*mt2^3 + 
     4*d12*d23*d34^2*d45^4*mt2^3 + 20*d15*d23*d34^2*d45^4*mt2^3 - 
     2*d23^2*d34^2*d45^4*mt2^3 - 3*d15*d34^3*d45^4*mt2^3 - 
     3*d23*d34^3*d45^4*mt2^3 - 20*d12*d15^5*d23*mt2^4 - 8*d15^6*d23*mt2^4 + 
     80*d12*d15^4*d23^2*mt2^4 + 24*d15^5*d23^2*mt2^4 - 
     120*d12*d15^3*d23^3*mt2^4 - 16*d15^4*d23^3*mt2^4 + 
     80*d12*d15^2*d23^4*mt2^4 - 16*d15^3*d23^4*mt2^4 - 
     20*d12*d15*d23^5*mt2^4 + 24*d15^2*d23^5*mt2^4 - 8*d15*d23^6*mt2^4 - 
     10*d12^3*d15^3*d34*mt2^4 + 6*d12*d15^5*d34*mt2^4 + 
     20*d12^3*d15^2*d23*d34*mt2^4 - 40*d12^2*d15^3*d23*d34*mt2^4 + 
     16*d15^5*d23*d34*mt2^4 - 10*d12^3*d15*d23^2*d34*mt2^4 + 
     80*d12^2*d15^2*d23^2*d34*mt2^4 - 60*d12*d15^3*d23^2*d34*mt2^4 - 
     44*d15^4*d23^2*d34*mt2^4 - 40*d12^2*d15*d23^3*d34*mt2^4 + 
     96*d12*d15^2*d23^3*d34*mt2^4 + 44*d15^3*d23^3*d34*mt2^4 - 
     42*d12*d15*d23^4*d34*mt2^4 - 20*d15^2*d23^4*d34*mt2^4 + 
     4*d15*d23^5*d34*mt2^4 + 6*d12^2*d15^3*d34^2*mt2^4 - 
     6*d12*d15^4*d34^2*mt2^4 - 24*d12^2*d15^2*d23*d34^2*mt2^4 + 
     8*d12*d15^3*d23*d34^2*mt2^4 - 14*d15^4*d23*d34^2*mt2^4 + 
     18*d12^2*d15*d23^2*d34^2*mt2^4 - 50*d12*d15^2*d23^2*d34^2*mt2^4 + 
     18*d15^3*d23^2*d34^2*mt2^4 + 48*d12*d15*d23^3*d34^2*mt2^4 - 
     34*d15^2*d23^3*d34^2*mt2^4 + 30*d15*d23^4*d34^2*mt2^4 + 
     d12*d15^3*d34^3*mt2^4 + 8*d12*d15^2*d23*d34^3*mt2^4 + 
     6*d15^3*d23*d34^3*mt2^4 - 9*d12*d15*d23^2*d34^3*mt2^4 + 
     6*d15^2*d23^2*d34^3*mt2^4 - 12*d15*d23^3*d34^3*mt2^4 - 
     d15^2*d23*d34^4*mt2^4 + d15*d23^2*d34^4*mt2^4 - 
     10*d12^3*d15^2*d23*d45*mt2^4 - 40*d12^2*d15^3*d23*d45*mt2^4 - 
     42*d12*d15^4*d23*d45*mt2^4 + 4*d15^5*d23*d45*mt2^4 + 
     20*d12^3*d15*d23^2*d45*mt2^4 + 80*d12^2*d15^2*d23^2*d45*mt2^4 + 
     96*d12*d15^3*d23^2*d45*mt2^4 - 20*d15^4*d23^2*d45*mt2^4 - 
     10*d12^3*d23^3*d45*mt2^4 - 40*d12^2*d15*d23^3*d45*mt2^4 - 
     60*d12*d15^2*d23^3*d45*mt2^4 + 44*d15^3*d23^3*d45*mt2^4 - 
     44*d15^2*d23^4*d45*mt2^4 + 6*d12*d23^5*d45*mt2^4 + 
     16*d15*d23^5*d45*mt2^4 + 27*d12^2*d15^3*d34*d45*mt2^4 + 
     6*d12*d15^4*d34*d45*mt2^4 - 6*d15^5*d34*d45*mt2^4 - 
     27*d12^2*d15^2*d23*d34*d45*mt2^4 + 54*d12*d15^3*d23*d34*d45*mt2^4 - 
     10*d15^4*d23*d34*d45*mt2^4 - 27*d12^2*d15*d23^2*d34*d45*mt2^4 - 
     120*d12*d15^2*d23^2*d34*d45*mt2^4 + 16*d15^3*d23^2*d34*d45*mt2^4 + 
     27*d12^2*d23^3*d34*d45*mt2^4 + 54*d12*d15*d23^3*d34*d45*mt2^4 + 
     16*d15^2*d23^3*d34*d45*mt2^4 + 6*d12*d23^4*d34*d45*mt2^4 - 
     10*d15*d23^4*d34*d45*mt2^4 - 6*d23^5*d34*d45*mt2^4 - 
     5*d12^3*d15*d34^2*d45*mt2^4 - 9*d12^2*d15^2*d34^2*d45*mt2^4 - 
     8*d12*d15^3*d34^2*d45*mt2^4 + 8*d15^4*d34^2*d45*mt2^4 - 
     51*d12^2*d15*d23*d34^2*d45*mt2^4 - 12*d12*d15^2*d23*d34^2*d45*mt2^4 + 
     22*d15^3*d23*d34^2*d45*mt2^4 - 96*d12*d15*d23^2*d34^2*d45*mt2^4 - 
     34*d15^2*d23^2*d34^2*d45*mt2^4 - 24*d12*d23^3*d34^2*d45*mt2^4 - 
     70*d15*d23^3*d34^2*d45*mt2^4 - 6*d23^4*d34^2*d45*mt2^4 + 
     7*d12^2*d15*d34^3*d45*mt2^4 + d12*d15^2*d34^3*d45*mt2^4 - 
     5*d15^3*d34^3*d45*mt2^4 + 46*d12*d15*d23*d34^3*d45*mt2^4 - 
     9*d15^2*d23*d34^3*d45*mt2^4 + 55*d15*d23^2*d34^3*d45*mt2^4 + 
     7*d23^3*d34^3*d45*mt2^4 - 2*d12*d15*d34^4*d45*mt2^4 + 
     d15^2*d34^4*d45*mt2^4 - 6*d15*d23*d34^4*d45*mt2^4 + 
     18*d12^2*d15^2*d23*d45^2*mt2^4 + 48*d12*d15^3*d23*d45^2*mt2^4 + 
     30*d15^4*d23*d45^2*mt2^4 - 24*d12^2*d15*d23^2*d45^2*mt2^4 - 
     50*d12*d15^2*d23^2*d45^2*mt2^4 - 34*d15^3*d23^2*d45^2*mt2^4 + 
     6*d12^2*d23^3*d45^2*mt2^4 + 8*d12*d15*d23^3*d45^2*mt2^4 + 
     18*d15^2*d23^3*d45^2*mt2^4 - 6*d12*d23^4*d45^2*mt2^4 - 
     14*d15*d23^4*d45^2*mt2^4 - 24*d12*d15^3*d34*d45^2*mt2^4 - 
     6*d15^4*d34*d45^2*mt2^4 - 5*d12^3*d23*d34*d45^2*mt2^4 - 
     51*d12^2*d15*d23*d34*d45^2*mt2^4 - 96*d12*d15^2*d23*d34*d45^2*mt2^4 - 
     70*d15^3*d23*d34*d45^2*mt2^4 - 9*d12^2*d23^2*d34*d45^2*mt2^4 - 
     12*d12*d15*d23^2*d34*d45^2*mt2^4 - 34*d15^2*d23^2*d34*d45^2*mt2^4 - 
     8*d12*d23^3*d34*d45^2*mt2^4 + 22*d15*d23^3*d34*d45^2*mt2^4 + 
     8*d23^4*d34*d45^2*mt2^4 + 13*d12^2*d15*d34^2*d45^2*mt2^4 + 
     24*d12*d15^2*d34^2*d45^2*mt2^4 + 4*d15^3*d34^2*d45^2*mt2^4 + 
     13*d12^2*d23*d34^2*d45^2*mt2^4 + 148*d12*d15*d23*d34^2*d45^2*mt2^4 + 
     98*d15^2*d23*d34^2*d45^2*mt2^4 + 24*d12*d23^2*d34^2*d45^2*mt2^4 + 
     98*d15*d23^2*d34^2*d45^2*mt2^4 + 4*d23^3*d34^2*d45^2*mt2^4 - 
     17*d12*d15*d34^3*d45^2*mt2^4 - 5*d15^2*d34^3*d45^2*mt2^4 - 
     11*d12*d23*d34^3*d45^2*mt2^4 - 65*d15*d23*d34^3*d45^2*mt2^4 - 
     15*d23^2*d34^3*d45^2*mt2^4 + 3*d15*d34^4*d45^2*mt2^4 + 
     3*d23*d34^4*d45^2*mt2^4 - 9*d12*d15^2*d23*d45^3*mt2^4 - 
     12*d15^3*d23*d45^3*mt2^4 + 8*d12*d15*d23^2*d45^3*mt2^4 + 
     6*d15^2*d23^2*d45^3*mt2^4 + d12*d23^3*d45^3*mt2^4 + 
     6*d15*d23^3*d45^3*mt2^4 + 7*d15^3*d34*d45^3*mt2^4 + 
     7*d12^2*d23*d34*d45^3*mt2^4 + 46*d12*d15*d23*d34*d45^3*mt2^4 + 
     55*d15^2*d23*d34*d45^3*mt2^4 + d12*d23^2*d34*d45^3*mt2^4 - 
     9*d15*d23^2*d34*d45^3*mt2^4 - 5*d23^3*d34*d45^3*mt2^4 - 
     11*d12*d15*d34^2*d45^3*mt2^4 - 15*d15^2*d34^2*d45^3*mt2^4 - 
     17*d12*d23*d34^2*d45^3*mt2^4 - 65*d15*d23*d34^2*d45^3*mt2^4 - 
     5*d23^2*d34^2*d45^3*mt2^4 + 9*d15*d34^3*d45^3*mt2^4 + 
     9*d23*d34^3*d45^3*mt2^4 + d15^2*d23*d45^4*mt2^4 - 
     d15*d23^2*d45^4*mt2^4 - 2*d12*d23*d34*d45^4*mt2^4 - 
     6*d15*d23*d34*d45^4*mt2^4 + d23^2*d34*d45^4*mt2^4 + 
     3*d15*d34^2*d45^4*mt2^4 + 3*d23*d34^2*d45^4*mt2^4 - 4*d15^5*d23*mt2^5 + 
     16*d15^4*d23^2*mt2^5 - 24*d15^3*d23^3*mt2^5 + 16*d15^2*d23^4*mt2^5 - 
     4*d15*d23^5*mt2^5 - 10*d12^2*d15^3*d34*mt2^5 + 2*d15^5*d34*mt2^5 + 
     20*d12^2*d15^2*d23*d34*mt2^5 - 20*d12*d15^3*d23*d34*mt2^5 - 
     10*d12^2*d15*d23^2*d34*mt2^5 + 40*d12*d15^2*d23^2*d34*mt2^5 - 
     16*d15^3*d23^2*d34*mt2^5 - 20*d12*d15*d23^3*d34*mt2^5 + 
     24*d15^2*d23^3*d34*mt2^5 - 10*d15*d23^4*d34*mt2^5 + 
     2*d12*d15^3*d34^2*mt2^5 - 2*d15^4*d34^2*mt2^5 - 
     14*d12*d15^2*d23*d34^2*mt2^5 + 12*d12*d15*d23^2*d34^2*mt2^5 - 
     10*d15^2*d23^2*d34^2*mt2^5 + 12*d15*d23^3*d34^2*mt2^5 + 
     d15^3*d34^3*mt2^5 + 2*d15^2*d23*d34^3*mt2^5 - 3*d15*d23^2*d34^3*mt2^5 - 
     10*d12^2*d15^2*d23*d45*mt2^5 - 20*d12*d15^3*d23*d45*mt2^5 - 
     10*d15^4*d23*d45*mt2^5 + 20*d12^2*d15*d23^2*d45*mt2^5 + 
     40*d12*d15^2*d23^2*d45*mt2^5 + 24*d15^3*d23^2*d45*mt2^5 - 
     10*d12^2*d23^3*d45*mt2^5 - 20*d12*d15*d23^3*d45*mt2^5 - 
     16*d15^2*d23^3*d45*mt2^5 + 2*d23^5*d45*mt2^5 + 
     19*d12*d15^3*d34*d45*mt2^5 + 2*d15^4*d34*d45*mt2^5 - 
     19*d12*d15^2*d23*d34*d45*mt2^5 + 14*d15^3*d23*d34*d45*mt2^5 - 
     19*d12*d15*d23^2*d34*d45*mt2^5 - 32*d15^2*d23^2*d34*d45*mt2^5 + 
     19*d12*d23^3*d34*d45*mt2^5 + 14*d15*d23^3*d34*d45*mt2^5 + 
     2*d23^4*d34*d45*mt2^5 - 9*d12^2*d15*d34^2*d45*mt2^5 - 
     9*d12*d15^2*d34^2*d45*mt2^5 - 39*d12*d15*d23*d34^2*d45*mt2^5 - 
     5*d15^2*d23*d34^2*d45*mt2^5 - 30*d15*d23^2*d34^2*d45*mt2^5 - 
     9*d23^3*d34^2*d45*mt2^5 + 8*d12*d15*d34^3*d45*mt2^5 + 
     d15^2*d34^3*d45*mt2^5 + 17*d15*d23*d34^3*d45*mt2^5 - 
     d15*d34^4*d45*mt2^5 + 12*d12*d15^2*d23*d45^2*mt2^5 + 
     12*d15^3*d23*d45^2*mt2^5 - 14*d12*d15*d23^2*d45^2*mt2^5 - 
     10*d15^2*d23^2*d45^2*mt2^5 + 2*d12*d23^3*d45^2*mt2^5 - 
     2*d23^4*d45^2*mt2^5 - 9*d15^3*d34*d45^2*mt2^5 - 
     9*d12^2*d23*d34*d45^2*mt2^5 - 39*d12*d15*d23*d34*d45^2*mt2^5 - 
     30*d15^2*d23*d34*d45^2*mt2^5 - 9*d12*d23^2*d34*d45^2*mt2^5 - 
     5*d15*d23^2*d34*d45^2*mt2^5 + 17*d12*d15*d34^2*d45^2*mt2^5 + 
     12*d15^2*d34^2*d45^2*mt2^5 + 17*d12*d23*d34^2*d45^2*mt2^5 + 
     60*d15*d23*d34^2*d45^2*mt2^5 + 12*d23^2*d34^2*d45^2*mt2^5 - 
     9*d15*d34^3*d45^2*mt2^5 - 8*d23*d34^3*d45^2*mt2^5 - 
     3*d15^2*d23*d45^3*mt2^5 + 2*d15*d23^2*d45^3*mt2^5 + d23^3*d45^3*mt2^5 + 
     8*d12*d23*d34*d45^3*mt2^5 + 17*d15*d23*d34*d45^3*mt2^5 + 
     d23^2*d34*d45^3*mt2^5 - 8*d15*d34^2*d45^3*mt2^5 - 
     9*d23*d34^2*d45^3*mt2^5 - d23*d34*d45^4*mt2^5 - 5*d12*d15^3*d34*mt2^6 + 
     10*d12*d15^2*d23*d34*mt2^6 - 4*d15^3*d23*d34*mt2^6 - 
     5*d12*d15*d23^2*d34*mt2^6 + 8*d15^2*d23^2*d34*mt2^6 - 
     4*d15*d23^3*d34*mt2^6 - 3*d15^2*d23*d34^2*mt2^6 + 
     3*d15*d23^2*d34^2*mt2^6 - 5*d12*d15^2*d23*d45*mt2^6 - 
     4*d15^3*d23*d45*mt2^6 + 10*d12*d15*d23^2*d45*mt2^6 + 
     8*d15^2*d23^2*d45*mt2^6 - 5*d12*d23^3*d45*mt2^6 - 
     4*d15*d23^3*d45*mt2^6 + 5*d15^3*d34*d45*mt2^6 - 
     5*d15^2*d23*d34*d45*mt2^6 - 5*d15*d23^2*d34*d45*mt2^6 + 
     5*d23^3*d34*d45*mt2^6 - 7*d12*d15*d34^2*d45*mt2^6 - 
     3*d15^2*d34^2*d45*mt2^6 - 11*d15*d23*d34^2*d45*mt2^6 + 
     3*d15*d34^3*d45*mt2^6 + 3*d15^2*d23*d45^2*mt2^6 - 
     3*d15*d23^2*d45^2*mt2^6 - 7*d12*d23*d34*d45^2*mt2^6 - 
     11*d15*d23*d34*d45^2*mt2^6 - 3*d23^2*d34*d45^2*mt2^6 + 
     7*d15*d34^2*d45^2*mt2^6 + 7*d23*d34^2*d45^2*mt2^6 + 
     3*d23*d34*d45^3*mt2^6 - d15^3*d34*mt2^7 + 2*d15^2*d23*d34*mt2^7 - 
     d15*d23^2*d34*mt2^7 - d15^2*d23*d45*mt2^7 + 2*d15*d23^2*d45*mt2^7 - 
     d23^3*d45*mt2^7 - 2*d15*d34^2*d45*mt2^7 - 2*d23*d34*d45^2*mt2^7)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3)))}, 
 {0, d34/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 0, 0, 
  (4*d23*(d15^2 - d15*d23 - 2*d15*d34 + d23*d34 + d34^2 - d34*mt2))/
   (mt2*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 0, 0, 
  (2*d34)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, (2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*(-(d15*d23) + d23^2 + d23*d34 + d34*mt2))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, (d12 - d34 - d45 + mt2)^(-1), 0, 0, 0, 0, 0, 0, 
  (2*d34*d45*(-2*d12 + d34 + d45 - 2*mt2))/((-d12 + d34 - mt2)*
    (-d12 + d34 + d45 - mt2)*(d12 + mt2)*(d12 - d45 + mt2)), 0, 
  (2*d45)/((d12 - d34 + mt2)*(d12 - d34 - d45 + mt2)), 
  (2*d34)/((d12 - d45 + mt2)*(d12 - d34 - d45 + mt2)), 0, 0}, 
 {0, 0, 0, d45/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 0, 0, 0, 
  (4*d15*(d15*d23 - d23^2 - d15*d45 + 2*d23*d45 - d45^2 + d45*mt2))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 
  (2*d15*(d15 - d23 + d45))/(mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, (-2*d15*(d15 - d23 + d45))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*d45)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*(d15^2 - d15*d23 + d15*d45 + d45*mt2))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, (d12^3 - 2*d12*d15^2 - 2*d12^2*d34 + 2*d12*d15*d34 + 
    d12*d34^2 + 3*d12^2*mt2 - 2*d15^2*mt2 - 2*d12*d34*mt2 + 2*d15*d34*mt2 - 
    d34^2*mt2 + 3*d12*mt2^2 + mt2^3)/((d12 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (-4*d15*(d12^2*d15 + d12*d15^2 - d12^2*d34 - 2*d12*d15*d34 + d12*d34^2 + 
     d12^2*mt2 + 2*d12*d15*mt2 - 3*d12*d34*mt2 + 2*d12*mt2^2 + d15*mt2^2 + 
     mt2^3))/(mt2*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
     4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
     d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (-2*d15*(d12^3 + d12^2*d15 - d12^2*d34 + 2*d12^2*mt2 + d12*d15*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 
  (-2*d15*(d12^3 + d12^2*d15 - 2*d12^2*d34 - d12*d15*d34 + d12*d34^2 + 
     3*d12^2*mt2 + 3*d12*d15*mt2 - 3*d12*d34*mt2 + 3*d12*mt2^2 + 
     2*d15*mt2^2 - d34*mt2^2 + mt2^3))/(mt2*(d12 - d34 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (2*d15*(d12^3 + d12^2*d15 - 2*d12^2*d34 - d12*d15*d34 + d12*d34^2 + 
     3*d12^2*mt2 + 3*d12*d15*mt2 - 3*d12*d34*mt2 + 3*d12*mt2^2 + 
     2*d15*mt2^2 - d34*mt2^2 + mt2^3))/(mt2*(d12 - d34 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (2*(-(d12^2*d15) - d12*d15^2 + d12*d15*d34 + d12*mt2^2 + d15*mt2^2 - 
     d34*mt2^2 + mt2^3))/(mt2*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), (-2*(-(d12^2*d15) - d12*d15^2 + d12*d15*d34 + d12*mt2^2 + 
     d15*mt2^2 - d34*mt2^2 + mt2^3))/(mt2*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3))}, {0, 0, 0, 0, 0, 
  (d12^3 - 2*d12*d23^2 - 2*d12^2*d45 + 2*d12*d23*d45 + d12*d45^2 + 
    3*d12^2*mt2 - 2*d23^2*mt2 - 2*d12*d45*mt2 + 2*d23*d45*mt2 - d45^2*mt2 + 
    3*d12*mt2^2 + mt2^3)/((d12 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, 
  (-4*d23*(d12^2*d23 + d12*d23^2 - d12^2*d45 - 2*d12*d23*d45 + d12*d45^2 + 
     d12^2*mt2 + 2*d12*d23*mt2 - 3*d12*d45*mt2 + 2*d12*mt2^2 + d23*mt2^2 + 
     mt2^3))/(mt2*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (-2*d23*(d12^3 + d12^2*d23 - d12^2*d45 + 2*d12^2*mt2 + d12*d23*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*d23*(d12^3 + d12^2*d23 - 2*d12^2*d45 - d12*d23*d45 + d12*d45^2 + 
     3*d12^2*mt2 + 3*d12*d23*mt2 - 3*d12*d45*mt2 + 3*d12*mt2^2 + 
     2*d23*mt2^2 - d45*mt2^2 + mt2^3))/(mt2*(d12 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*(-(d12^2*d23) - d12*d23^2 + d12*d23*d45 + d12*mt2^2 + d23*mt2^2 - 
     d45*mt2^2 + mt2^3))/(mt2*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (2*d23*(d12^3 + d12^2*d23 - 2*d12^2*d45 - d12*d23*d45 + 
     d12*d45^2 + 3*d12^2*mt2 + 3*d12*d23*mt2 - 3*d12*d45*mt2 + 3*d12*mt2^2 + 
     2*d23*mt2^2 - d45*mt2^2 + mt2^3))/(mt2*(d12 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 
  (-2*(-(d12^2*d23) - d12*d23^2 + d12*d23*d45 + d12*mt2^2 + d23*mt2^2 - 
     d45*mt2^2 + mt2^3))/(mt2*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3))}, {0, 0, 0, 0, 0, 0, (-d15^2 + 2*d15*d34 - d34^2)/
   (mt2*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0, 0, 0, 0, 
  ((d15 - d34)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)])/
   (2*mt2*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0, 
  (d15*(-d15 + d34 - mt2)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)])/
   (mt2*(2*d15 + mt2)*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 
  ((d15 - d34)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)])/
   (mt2*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, (-d23^2 + 2*d23*d45 - d45^2)/
   (mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0, 
  (d23*(-d23 + d45 - mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (mt2*(2*d23 + mt2)*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 
  ((d23 - d45)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (2*mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 
  ((d23 - d45)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (-d12^2 - 2*d12*mt2 + mt2^2)/
   ((d12 - mt2)*mt2*(d12 + mt2)), 
  -(d12/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])), 0, 0, 0, 0, 
  (-2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(d12 + mt2)^(-1), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*d23 + mt2)^(-1), 0, 0, 0, -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*d15 + mt2)^(-1), -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1)}}


==> anc/MIs_evaluation/T1/DIFFEXP_T1.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


(*Load DiffExp*)


Get[PathTo<>"DiffExp.m"];


(*Load the list of masters*)


masters=Get["masters_T1.m"];


(*Load the substitution list that writes explicitly masters[[k]] in terms of j[]: masters[[k]]//.mis*)


mis=Get["utdefsT1.m"];


(*Load the normalization for the masters*)


misnorm = Import["masters_T1_norm.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading numerical boundary values*)


boundary=Get["../../boundary/T1/bound_Num_T1.m"];


(*Loading polynomial set for the analytic continuation of topology T1*)


AC=Get["Analytic_Continuation_T1.m"];


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../../boundary/Permutation.m"];


(* ::Section:: *)
(*DIFFEXP*)


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d23,d34,d45,d15,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"DEQs_T1/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point1=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point*)


ResultsP1=TransportTo[DiffExpBC,point1];


(*Code for creating a substitution list "masterrulesP1" for the MIs of permutation 1 into their numerical values.*)


perm1=permutations[[1]][[1]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP1[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP1 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm1[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP1[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12345.m",masterrulesP1];


(* ::Section:: *)
(*P2*)


(*Numerical evaluation for permutation P2*)


(*point2 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[1,2]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point2=Inner[Rule,inv1,inv2,List];


ResultsP2=TransportTo[DiffExpBC,point2];


perm2=permutations[[1]][[2]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP2[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP2 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm2[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP2[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12435.m",masterrulesP2];


(* ::Section:: *)
(*P3*)


(*Numerical evaluation for permutation P3*)


(*point3 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[1,3]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point3=Inner[Rule,inv1,inv2,List];


ResultsP3=TransportTo[DiffExpBC,point3];


perm3=permutations[[1]][[3]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP3[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP3 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm3[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP3[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12453.m",masterrulesP3];


(* ::Section:: *)
(*P4*)


(*Numerical evaluation for permutation 4*)


(*point4 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[1,4]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point4=Inner[Rule,inv1,inv2,List];


ResultsP4=TransportTo[DiffExpBC,point4];


perm4=permutations[[1]][[4]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP4[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP4 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm4[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP4[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12543.m",masterrulesP4];


(* ::Section:: *)
(*P5*)


(*Numerical evaluation for permutation 5*)


(*point5 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[1,5]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point5=Inner[Rule,inv1,inv2,List];


ResultsP5=TransportTo[DiffExpBC,point5];


perm5=permutations[[1]][[5]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP5[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP5 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm5[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP5[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12354.m",masterrulesP5];


(* ::Section:: *)
(*P6*)


(*Numerical evaluation for permutation 6*)


(*point6 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[1,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point6=Inner[Rule,inv1,inv2,List];


ResultsP6=TransportTo[DiffExpBC,point6];


perm6=permutations[[1]][[6]];


mastersnorm = Get["masters_T1.m"];
mastersnorm = Get["masters_T1_norm.m"] /. ResultsP6[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP6 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm6[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP6[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT1_p12534.m",masterrulesP6];


==> anc/MIs_evaluation/T1/masters_T1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT1-n", {{1}, {2}, {3}, {4}, {5}}], 
 mi["boxT1", {{5, 1}, {2}, {3}, {4}}], mi["boxT1", {{1, 2}, {3}, {4}, {5}}], 
 mi["boxT1", {{1}, {2, 3}, {4}, {5}}], mi["boxT1", {{1}, {2}, {3, 4}, {5}}], 
 mi["boxT1", {{1}, {2}, {3}, {4, 5}}], mi["triT1-n", {{5, 1}, {2}, {3, 4}}], 
 mi["triT1-n", {{1}, {2, 3}, {4, 5}}], mi["triT1-n", {{1}, {2}, {3, 4, 5}}], 
 mi["bubT1", {{1, 2}, {3, 4, 5}}], mi["bubT1", {{2, 3}, {4, 5, 1}}], 
 mi["bubT1", {{3, 4}, {5, 1, 2}}], mi["bubT1", {{4, 5}, {1, 2, 3}}], 
 mi["bubT1", {{1, 5}, {2, 3, 4}}], mi["bubmt2T1", {{1}, {2, 3, 4, 5}}]}


==> anc/MIs_evaluation/T1/masters_T1_norm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT1-n", {{1}, {2}, {3}, {4}, {5}}] -> 
  16*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
    2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
    2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
    2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
    2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
    2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
    2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
    2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
    2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2), 
 mi["boxT1", {{5, 1}, {2}, {3}, {4}}] -> 1, 
 mi["boxT1", {{1, 2}, {3}, {4}, {5}}] -> 1, 
 mi["boxT1", {{1}, {2, 3}, {4}, {5}}] -> 1, 
 mi["boxT1", {{1}, {2}, {3, 4}, {5}}] -> 1, 
 mi["boxT1", {{1}, {2}, {3}, {4, 5}}] -> 1, 
 mi["triT1-n", {{5, 1}, {2}, {3, 4}}] -> d15^2 + d34^2 - 2*d34*(d15 + mt2), 
 mi["triT1-n", {{1}, {2, 3}, {4, 5}}] -> d23^2 + d45^2 - 2*d45*(d23 + mt2), 
 mi["triT1-n", {{1}, {2}, {3, 4, 5}}] -> 1 - (2*mt2)/(d12 + mt2), 
 mi["bubT1", {{1, 2}, {3, 4, 5}}] -> 1, mi["bubT1", {{2, 3}, {4, 5, 1}}] -> 
  1, mi["bubT1", {{3, 4}, {5, 1, 2}}] -> 1, 
 mi["bubT1", {{4, 5}, {1, 2, 3}}] -> 1, mi["bubT1", {{1, 5}, {2, 3, 4}}] -> 
  1, mi["bubmt2T1", {{1}, {2, 3, 4, 5}}] -> 1}


==> anc/MIs_evaluation/T1/utdefsT1.m <==
{
mi["pent6dT1-n", {{1}, {2}, {3}, {4}, {5}}] -> LIBPEliminateZeroSectors[Collect[eps^3*LoweringDRR@@j[T1p12345, 1, 1, 1, 1, 1],_j,Together]],

mi["boxT1", {{5,1}, {2}, {3}, {4}}]  -> eps^2*4*d34*d23*j[T1p12345, 0, 1, 1, 1, 1],
mi["boxT1", {{1,2}, {3}, {4}, {5}}]  -> eps^2*4*d34*d45*j[T1p12345, 1, 0, 1, 1, 1],
mi["boxT1", {{1}, {2,3}, {4}, {5}}]  -> eps^2*4*d45*d15*j[T1p12345, 1, 1, 0, 1, 1],
mi["boxT1", {{1}, {2}, {3,4}, {5}}]  -> eps^2*2*s12*d15*j[T1p12345, 1, 1, 1, 0, 1],
mi["boxT1", {{1}, {2}, {3}, {4,5}}]  -> eps^2*2*s12*d23*j[T1p12345, 1, 1, 1, 1, 0],

mi["triT1-n", {{5,1}, {2}, {3,4}}] -> eps^2*j[T1p12345, 0, 1 ,1 ,0, 1],
mi["triT1-n", {{1}, {2,3}, {4,5}}] -> eps^2*j[T1p12345, 1, 1, 0, 1, 0],
mi["triT1-n", {{1}, {2}, {3,4,5}}] -> eps^2*s12*j[T1p12345, 1, 1, 1, 0, 0],

mi["bubT1", {{1,2}, {3,4,5}}]  -> eps*s12*j[T1p12345, 2, 0, 1, 0, 0],
mi["bubT1", {{2,3}, {4,5,1}}]  -> eps*s23*j[T1p12345, 0, 2, 0, 1, 0], 
mi["bubT1", {{3,4}, {5,1,2}}]  -> eps*s34*j[T1p12345, 0, 0, 2, 0, 1],
mi["bubT1", {{4,5}, {1,2,3}}]  -> eps*s45*j[T1p12345, 2, 0, 0, 1, 0], 
mi["bubT1", {{1,5}, {2,3,4}}]  -> eps*s15*j[T1p12345, 0, 2, 0, 0, 1], 
mi["bubmt2T1", {{1}, {2,3,4,5}}] -> eps*mt2*j[T1p12345, 1, 2, 0, 0, 0]
 
}





==> anc/MIs_evaluation/T2/Analytic_Continuation_T2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
  2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
  2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
  2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
  2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
  2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
  2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + 
  d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
 -2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
  d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
  d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
  d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
  2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
  2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
  d23^2*mt2^3 + I*\[Delta], d12 - d34 - d45 + mt2 - I*\[Delta], 
 d12 + mt2 + I*\[Delta], 2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
  d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
  d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3 + I*\[Delta], 
 2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
  2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
  2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
 d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2 + I*\[Delta], 
 d12 - d34 + mt2 - I*\[Delta], d12 - d45 + mt2 - I*\[Delta], 
 d12 - mt2 + I*\[Delta], d23 + I*\[Delta], 2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
  d34*mt2 + I*\[Delta], 2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + 
  I*\[Delta], d23*d34 + 2*d15*mt2 - 2*d23*mt2 + I*\[Delta], 
 d15 - d23 + I*\[Delta], d15*d45 - 2*d15*mt2 + 2*d23*mt2 + I*\[Delta], 
 2*d23 + mt2 + I*\[Delta], d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + 
  I*\[Delta], d34 + I*\[Delta], d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2 + 
  I*\[Delta], d34 - 2*mt2 + I*\[Delta], d45 + I*\[Delta], 
 d45 - 2*mt2 + I*\[Delta], d15 + I*\[Delta], 2*d15 + mt2 + I*\[Delta]}


==> anc/MIs_evaluation/T2/DEQs_T2/dd12_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^2*d15^3*d23*d34*d45 - 2*d12^2*d15^2*d23^2*d34*d45 + 
     d12^2*d15*d23^3*d34*d45 - d15*d23^3*d34^3*d45 - 
     2*d15^2*d23^2*d34^2*d45^2 + 2*d15*d23^2*d34^3*d45^2 - 
     d15^3*d23*d34*d45^3 + 2*d15^2*d23*d34^2*d45^3 - d15*d23*d34^3*d45^3 + 
     d12^2*d15^3*d34*d45*mt2 - d12^2*d15^2*d23*d34*d45*mt2 + 
     2*d12*d15^3*d23*d34*d45*mt2 - d12^2*d15*d23^2*d34*d45*mt2 - 
     4*d12*d15^2*d23^2*d34*d45*mt2 + d12^2*d23^3*d34*d45*mt2 + 
     2*d12*d15*d23^3*d34*d45*mt2 - 2*d12*d15^2*d23*d34^2*d45*mt2 + 
     4*d12*d15*d23^2*d34^2*d45*mt2 - 2*d12*d23^3*d34^2*d45*mt2 - 
     3*d15*d23^2*d34^3*d45*mt2 + d23^3*d34^3*d45*mt2 - 
     2*d12*d15^3*d34*d45^2*mt2 + 4*d12*d15^2*d23*d34*d45^2*mt2 - 
     2*d12*d15*d23^2*d34*d45^2*mt2 + d12*d15^2*d34^2*d45^2*mt2 - 
     2*d12*d15*d23*d34^2*d45^2*mt2 - 2*d15^2*d23*d34^2*d45^2*mt2 + 
     d12*d23^2*d34^2*d45^2*mt2 - 2*d15*d23^2*d34^2*d45^2*mt2 + 
     3*d15*d23*d34^3*d45^2*mt2 - d23^2*d34^3*d45^2*mt2 + 
     d15^3*d34*d45^3*mt2 - 3*d15^2*d23*d34*d45^3*mt2 - 
     d15^2*d34^2*d45^3*mt2 + 3*d15*d23*d34^2*d45^3*mt2 + 
     d12^2*d15^2*d34*d45*mt2^2 + 2*d12*d15^3*d34*d45*mt2^2 - 
     2*d12^2*d15*d23*d34*d45*mt2^2 - 2*d12*d15^2*d23*d34*d45*mt2^2 + 
     d15^3*d23*d34*d45*mt2^2 + d12^2*d23^2*d34*d45*mt2^2 - 
     2*d12*d15*d23^2*d34*d45*mt2^2 - 2*d15^2*d23^2*d34*d45*mt2^2 + 
     2*d12*d23^3*d34*d45*mt2^2 + d15*d23^3*d34*d45*mt2^2 - 
     2*d12*d15^2*d34^2*d45*mt2^2 + 4*d12*d15*d23*d34^2*d45*mt2^2 - 
     2*d15^2*d23*d34^2*d45*mt2^2 - 2*d12*d23^2*d34^2*d45*mt2^2 + 
     4*d15*d23^2*d34^2*d45*mt2^2 - 2*d23^3*d34^2*d45*mt2^2 - 
     2*d15*d23*d34^3*d45*mt2^2 + d23^2*d34^3*d45*mt2^2 - 
     2*d12*d15^2*d34*d45^2*mt2^2 - 2*d15^3*d34*d45^2*mt2^2 + 
     4*d12*d15*d23*d34*d45^2*mt2^2 + 4*d15^2*d23*d34*d45^2*mt2^2 - 
     2*d12*d23^2*d34*d45^2*mt2^2 - 2*d15*d23^2*d34*d45^2*mt2^2 + 
     3*d15^2*d34^2*d45^2*mt2^2 - 8*d15*d23*d34^2*d45^2*mt2^2 + 
     3*d23^2*d34^2*d45^2*mt2^2 + d15^2*d34*d45^3*mt2^2 - 
     2*d15*d23*d34*d45^3*mt2^2 + 2*d12*d15^2*d34*d45*mt2^3 + 
     d15^3*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 - 
     d15^2*d23*d34*d45*mt2^3 + 2*d12*d23^2*d34*d45*mt2^3 - 
     d15*d23^2*d34*d45*mt2^3 + d23^3*d34*d45*mt2^3 - 
     2*d15^2*d34^2*d45*mt2^3 + 4*d15*d23*d34^2*d45*mt2^3 - 
     2*d23^2*d34^2*d45*mt2^3 - 2*d15^2*d34*d45^2*mt2^3 + 
     4*d15*d23*d34*d45^2*mt2^3 - 2*d23^2*d34*d45^2*mt2^3 + 
     d15^2*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d23]*Sqrt[d34]*d45*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*
    (-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - d15*d34*d45 - 
     d12*d15*mt2 - d15^2*mt2 + d12*d23*mt2 + d15*d23*mt2 + 2*d15*d34*mt2 - 
     d23*d34*mt2 + d15*d45*mt2 - d15*mt2^2 + d23*mt2^2))/
   (Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
     2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
     2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
     2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
     4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 
     2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d34]*Sqrt[d45]*(2*d12*d15^2*d23*d34^2*d45 - 
     2*d12*d15*d23^2*d34^2*d45 + 2*d15*d23^2*d34^3*d45 - 
     2*d12*d15^2*d23*d34*d45^2 + 2*d12*d15*d23^2*d34*d45^2 + 
     4*d12*d15*d23*d34^2*d45^2 + 2*d15^2*d23*d34^2*d45^2 + 
     2*d15*d23^2*d34^2*d45^2 - 2*d15*d23*d34^3*d45^2 + 
     2*d15^2*d23*d34*d45^3 - 2*d15*d23*d34^2*d45^3 - d12^3*d15^3*mt2 + 
     d12^3*d15^2*d23*mt2 + d12^3*d15*d23^2*mt2 - d12^3*d23^3*mt2 + 
     3*d12^2*d15^2*d23*d34*mt2 - 6*d12^2*d15*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 - 4*d12*d15^2*d23*d34^2*mt2 + 
     9*d12*d15*d23^2*d34^2*mt2 - 3*d12*d23^3*d34^2*mt2 - 
     4*d15*d23^2*d34^3*mt2 + d23^3*d34^3*mt2 + 3*d12^2*d15^3*d45*mt2 - 
     6*d12^2*d15^2*d23*d45*mt2 + 3*d12^2*d15*d23^2*d45*mt2 - 
     3*d12^2*d15^2*d34*d45*mt2 + 6*d12^2*d15*d23*d34*d45*mt2 + 
     2*d12*d15^2*d23*d34*d45*mt2 - 3*d12^2*d23^2*d34*d45*mt2 + 
     2*d12*d15*d23^2*d34*d45*mt2 + 2*d12*d15^2*d34^2*d45*mt2 - 
     12*d12*d15*d23*d34^2*d45*mt2 - 2*d15^2*d23*d34^2*d45*mt2 + 
     6*d12*d23^2*d34^2*d45*mt2 - 7*d15*d23^2*d34^2*d45*mt2 + 
     6*d15*d23*d34^3*d45*mt2 - 3*d23^2*d34^3*d45*mt2 - 
     3*d12*d15^3*d45^2*mt2 + 9*d12*d15^2*d23*d45^2*mt2 - 
     4*d12*d15*d23^2*d45^2*mt2 + 6*d12*d15^2*d34*d45^2*mt2 - 
     12*d12*d15*d23*d34*d45^2*mt2 - 7*d15^2*d23*d34*d45^2*mt2 + 
     2*d12*d23^2*d34*d45^2*mt2 - 2*d15*d23^2*d34*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 + 14*d15*d23*d34^2*d45^2*mt2 - 
     2*d23^2*d34^2*d45^2*mt2 + d15^3*d45^3*mt2 - 4*d15^2*d23*d45^3*mt2 - 
     3*d15^2*d34*d45^3*mt2 + 6*d15*d23*d34*d45^3*mt2 - 2*d12^3*d15^2*mt2^2 - 
     3*d12^2*d15^3*mt2^2 + 4*d12^3*d15*d23*mt2^2 + 3*d12^2*d15^2*d23*mt2^2 - 
     2*d12^3*d23^2*mt2^2 + 3*d12^2*d15*d23^2*mt2^2 - 3*d12^2*d23^3*mt2^2 + 
     6*d12^2*d15^2*d34*mt2^2 - 12*d12^2*d15*d23*d34*mt2^2 + 
     6*d12*d15^2*d23*d34*mt2^2 + 6*d12^2*d23^2*d34*mt2^2 - 
     12*d12*d15*d23^2*d34*mt2^2 + 6*d12*d23^3*d34*mt2^2 - 
     4*d12*d15^2*d34^2*mt2^2 + 12*d12*d15*d23*d34^2*mt2^2 - 
     4*d15^2*d23*d34^2*mt2^2 - 6*d12*d23^2*d34^2*mt2^2 + 
     9*d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 - 4*d15*d23*d34^3*mt2^2 + 
     2*d23^2*d34^3*mt2^2 + 6*d12^2*d15^2*d45*mt2^2 + 6*d12*d15^3*d45*mt2^2 - 
     12*d12^2*d15*d23*d45*mt2^2 - 12*d12*d15^2*d23*d45*mt2^2 + 
     6*d12^2*d23^2*d45*mt2^2 + 6*d12*d15*d23^2*d45*mt2^2 - 
     18*d12*d15^2*d34*d45*mt2^2 + 40*d12*d15*d23*d34*d45*mt2^2 + 
     2*d15^2*d23*d34*d45*mt2^2 - 18*d12*d23^2*d34*d45*mt2^2 + 
     2*d15*d23^2*d34*d45*mt2^2 + 6*d15^2*d34^2*d45*mt2^2 - 
     28*d15*d23*d34^2*d45*mt2^2 + 12*d23^2*d34^2*d45*mt2^2 - 
     6*d12*d15^2*d45^2*mt2^2 - 3*d15^3*d45^2*mt2^2 + 
     12*d12*d15*d23*d45^2*mt2^2 + 9*d15^2*d23*d45^2*mt2^2 - 
     4*d12*d23^2*d45^2*mt2^2 - 4*d15*d23^2*d45^2*mt2^2 + 
     12*d15^2*d34*d45^2*mt2^2 - 28*d15*d23*d34*d45^2*mt2^2 + 
     6*d23^2*d34*d45^2*mt2^2 + 2*d15^2*d45^3*mt2^2 - 4*d15*d23*d45^3*mt2^2 - 
     6*d12^2*d15^2*mt2^3 - 3*d12*d15^3*mt2^3 + 12*d12^2*d15*d23*mt2^3 + 
     3*d12*d15^2*d23*mt2^3 - 6*d12^2*d23^2*mt2^3 + 3*d12*d15*d23^2*mt2^3 - 
     3*d12*d23^3*mt2^3 + 12*d12*d15^2*d34*mt2^3 - 24*d12*d15*d23*d34*mt2^3 + 
     3*d15^2*d23*d34*mt2^3 + 12*d12*d23^2*d34*mt2^3 - 6*d15*d23^2*d34*mt2^3 + 
     3*d23^3*d34*mt2^3 - 4*d15^2*d34^2*mt2^3 + 12*d15*d23*d34^2*mt2^3 - 
     6*d23^2*d34^2*mt2^3 + 12*d12*d15^2*d45*mt2^3 + 3*d15^3*d45*mt2^3 - 
     24*d12*d15*d23*d45*mt2^3 - 6*d15^2*d23*d45*mt2^3 + 
     12*d12*d23^2*d45*mt2^3 + 3*d15*d23^2*d45*mt2^3 - 
     15*d15^2*d34*d45*mt2^3 + 34*d15*d23*d34*d45*mt2^3 - 
     15*d23^2*d34*d45*mt2^3 - 6*d15^2*d45^2*mt2^3 + 12*d15*d23*d45^2*mt2^3 - 
     4*d23^2*d45^2*mt2^3 - 6*d12*d15^2*mt2^4 - d15^3*mt2^4 + 
     12*d12*d15*d23*mt2^4 + d15^2*d23*mt2^4 - 6*d12*d23^2*mt2^4 + 
     d15*d23^2*mt2^4 - d23^3*mt2^4 + 6*d15^2*d34*mt2^4 - 
     12*d15*d23*d34*mt2^4 + 6*d23^2*d34*mt2^4 + 6*d15^2*d45*mt2^4 - 
     12*d15*d23*d45*mt2^4 + 6*d23^2*d45*mt2^4 - 2*d15^2*mt2^5 + 
     4*d15*d23*mt2^5 - 2*d23^2*mt2^5))/(2*(d12 - d34 - d45 + mt2)*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d15]*d34*Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (d12*d15*d23 - d12*d23^2 + d23^2*d34 + d15*d23*d45 - d23*d34*d45 + 
     d12*d15*mt2 - d12*d23*mt2 + d15*d23*mt2 - d23^2*mt2 + d23*d34*mt2 - 
     d15*d45*mt2 + 2*d23*d45*mt2 + d15*mt2^2 - d23*mt2^2))/
   (Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
     2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
     2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
     2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
     4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 
     2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(-2*d12^4*d15^2*d23*d34*d45 - 4*d12^3*d15^3*d23*d34*d45 + 
      2*d12^4*d15*d23^2*d34*d45 + 4*d12^3*d15^2*d23^2*d34*d45 + 
      4*d12^3*d15^2*d23*d34^2*d45 - 2*d12^3*d15*d23^2*d34^2*d45 - 
      2*d12^3*d15^2*d23*d34*d45^2 + 2*d12^3*d15*d23*d34^2*d45^2 + 
      d12^4*d15^4*mt2 - 3*d12^4*d15^3*d23*mt2 + 3*d12^4*d15^2*d23^2*mt2 - 
      d12^4*d15*d23^3*mt2 - d12^4*d15^3*d34*mt2 + 3*d12^4*d15^2*d23*d34*mt2 + 
      3*d12^3*d15^3*d23*d34*mt2 - 3*d12^4*d15*d23^2*d34*mt2 - 
      6*d12^3*d15^2*d23^2*d34*mt2 + d12^4*d23^3*d34*mt2 + 
      3*d12^3*d15*d23^3*d34*mt2 - 3*d12^3*d15^2*d23*d34^2*mt2 + 
      6*d12^3*d15*d23^2*d34^2*mt2 + 3*d12^2*d15^2*d23^2*d34^2*mt2 - 
      3*d12^3*d23^3*d34^2*mt2 - 3*d12^2*d15*d23^3*d34^2*mt2 - 
      3*d12^2*d15*d23^2*d34^3*mt2 + 3*d12^2*d23^3*d34^3*mt2 + 
      d12*d15*d23^3*d34^3*mt2 - d12*d23^3*d34^4*mt2 - 3*d12^3*d15^4*d45*mt2 + 
      6*d12^3*d15^3*d23*d45*mt2 - 3*d12^3*d15^2*d23^2*d45*mt2 - 
      2*d12^4*d15^2*d34*d45*mt2 + 2*d12^3*d15^3*d34*d45*mt2 + 
      d12^4*d15*d23*d34*d45*mt2 - 8*d12^3*d15^2*d23*d34*d45*mt2 - 
      6*d12^2*d15^3*d23*d34*d45*mt2 + d12^4*d23^2*d34*d45*mt2 + 
      6*d12^3*d15*d23^2*d34*d45*mt2 + 6*d12^2*d15^2*d23^2*d34*d45*mt2 + 
      d12^3*d15^2*d34^2*d45*mt2 + 2*d12^3*d15*d23*d34^2*d45*mt2 + 
      6*d12^2*d15^2*d23*d34^2*d45*mt2 + d12*d15^2*d23^2*d34^2*d45*mt2 - 
      3*d12^2*d15*d23*d34^3*d45*mt2 - 3*d12^2*d23^2*d34^3*d45*mt2 - 
      4*d12*d15*d23^2*d34^3*d45*mt2 + 2*d12*d23^2*d34^4*d45*mt2 + 
      3*d12^2*d15^4*d45^2*mt2 - 3*d12^2*d15^3*d23*d45^2*mt2 + 
      2*d12^3*d15^2*d34*d45^2*mt2 - 3*d12^2*d15^3*d34*d45^2*mt2 - 
      5*d12^3*d15*d23*d34*d45^2*mt2 - 3*d12^2*d15^2*d23*d34*d45^2*mt2 - 
      d12*d15^3*d23*d34*d45^2*mt2 + d12^3*d23*d34^2*d45^2*mt2 - 
      d12*d15^2*d23*d34^2*d45^2*mt2 + 3*d12*d15*d23*d34^3*d45^2*mt2 - 
      d12*d23*d34^4*d45^2*mt2 - d12*d15^4*d45^3*mt2 + 
      2*d12*d15^3*d34*d45^3*mt2 - d12*d15^2*d34^2*d45^3*mt2 + 
      d12^4*d15^3*mt2^2 + 4*d12^3*d15^4*mt2^2 - 3*d12^4*d15^2*d23*mt2^2 - 
      12*d12^3*d15^3*d23*mt2^2 + 3*d12^4*d15*d23^2*mt2^2 + 
      12*d12^3*d15^2*d23^2*mt2^2 - d12^4*d23^3*mt2^2 - 
      4*d12^3*d15*d23^3*mt2^2 - 3*d12^3*d15^3*d34*mt2^2 + 
      12*d12^3*d15^2*d23*d34*mt2^2 + 9*d12^2*d15^3*d23*d34*mt2^2 - 
      15*d12^3*d15*d23^2*d34*mt2^2 - 18*d12^2*d15^2*d23^2*d34*mt2^2 + 
      6*d12^3*d23^3*d34*mt2^2 + 9*d12^2*d15*d23^3*d34*mt2^2 - 
      6*d12^2*d15^2*d23*d34^2*mt2^2 + 15*d12^2*d15*d23^2*d34^2*mt2^2 + 
      6*d12*d15^2*d23^2*d34^2*mt2^2 - 9*d12^2*d23^3*d34^2*mt2^2 - 
      6*d12*d15*d23^3*d34^2*mt2^2 - 3*d12*d15*d23^2*d34^3*mt2^2 + 
      4*d12*d23^3*d34^3*mt2^2 + d15*d23^3*d34^3*mt2^2 - 
      3*d12^3*d15^3*d45*mt2^2 - 9*d12^2*d15^4*d45*mt2^2 + 
      6*d12^3*d15^2*d23*d45*mt2^2 + 18*d12^2*d15^3*d23*d45*mt2^2 - 
      3*d12^3*d15*d23^2*d45*mt2^2 - 9*d12^2*d15^2*d23^2*d45*mt2^2 - 
      d12^4*d15*d34*d45*mt2^2 + 9*d12^2*d15^3*d34*d45*mt2^2 + 
      d12^4*d23*d34*d45*mt2^2 - 12*d12^2*d15^2*d23*d34*d45*mt2^2 + 
      3*d12^2*d15*d23^2*d34*d45*mt2^2 + d12^3*d15*d34^2*d45*mt2^2 - 
      3*d12^2*d15^2*d34^2*d45*mt2^2 + 6*d12^2*d15*d23*d34^2*d45*mt2^2 - 
      2*d12*d15^2*d23*d34^2*d45*mt2^2 + 6*d12^2*d23^2*d34^2*d45*mt2^2 + 
      9*d12*d15*d23^2*d34^2*d45*mt2^2 + d15^2*d23^2*d34^2*d45*mt2^2 - 
      3*d12^2*d23*d34^3*d45*mt2^2 - 2*d12*d15*d23*d34^3*d45*mt2^2 - 
      6*d12*d23^2*d34^3*d45*mt2^2 - d15*d23^2*d34^3*d45*mt2^2 + 
      2*d12*d23*d34^4*d45*mt2^2 + 3*d12^2*d15^3*d45^2*mt2^2 + 
      6*d12*d15^4*d45^2*mt2^2 - 3*d12^2*d15^2*d23*d45^2*mt2^2 - 
      6*d12*d15^3*d23*d45^2*mt2^2 + d12^3*d15*d34*d45^2*mt2^2 - 
      6*d12^2*d15^2*d34*d45^2*mt2^2 - 11*d12*d15^3*d34*d45^2*mt2^2 - 
      2*d12^3*d23*d34*d45^2*mt2^2 - 3*d12^2*d15*d23*d34*d45^2*mt2^2 + 
      4*d12*d15^2*d23*d34*d45^2*mt2^2 - d15^3*d23*d34*d45^2*mt2^2 + 
      8*d12*d15^2*d34^2*d45^2*mt2^2 - 6*d12*d15*d23*d34^2*d45^2*mt2^2 + 
      2*d15^2*d23*d34^2*d45^2*mt2^2 - d12*d15*d34^3*d45^2*mt2^2 + 
      4*d12*d23*d34^3*d45^2*mt2^2 - d15*d23*d34^3*d45^2*mt2^2 - 
      d12*d15^3*d45^3*mt2^2 - d15^4*d45^3*mt2^2 + 4*d12*d15^2*d34*d45^3*
       mt2^2 + 3*d15^3*d34*d45^3*mt2^2 - d12*d15*d34^2*d45^3*mt2^2 - 
      3*d15^2*d34^2*d45^3*mt2^2 + d15*d34^3*d45^3*mt2^2 + 
      4*d12^3*d15^3*mt2^3 + 6*d12^2*d15^4*mt2^3 - 12*d12^3*d15^2*d23*mt2^3 - 
      18*d12^2*d15^3*d23*mt2^3 + 12*d12^3*d15*d23^2*mt2^3 + 
      18*d12^2*d15^2*d23^2*mt2^3 - 4*d12^3*d23^3*mt2^3 - 
      6*d12^2*d15*d23^3*mt2^3 - 3*d12^2*d15^3*d34*mt2^3 + 
      18*d12^2*d15^2*d23*d34*mt2^3 + 9*d12*d15^3*d23*d34*mt2^3 - 
      27*d12^2*d15*d23^2*d34*mt2^3 - 18*d12*d15^2*d23^2*d34*mt2^3 + 
      12*d12^2*d23^3*d34*mt2^3 + 9*d12*d15*d23^3*d34*mt2^3 - 
      3*d12*d15^2*d23*d34^2*mt2^3 + 12*d12*d15*d23^2*d34^2*mt2^3 + 
      3*d15^2*d23^2*d34^2*mt2^3 - 9*d12*d23^3*d34^2*mt2^3 - 
      3*d15*d23^3*d34^2*mt2^3 + d23^3*d34^3*mt2^3 - 9*d12^2*d15^3*d45*mt2^3 - 
      9*d12*d15^4*d45*mt2^3 + 18*d12^2*d15^2*d23*d45*mt2^3 + 
      18*d12*d15^3*d23*d45*mt2^3 - 9*d12^2*d15*d23^2*d45*mt2^3 - 
      9*d12*d15^2*d23^2*d45*mt2^3 + 12*d12^2*d15^2*d34*d45*mt2^3 + 
      12*d12*d15^3*d34*d45*mt2^3 - 6*d12^2*d15*d23*d34*d45*mt2^3 - 
      8*d12*d15^2*d23*d34*d45*mt2^3 + 2*d15^3*d23*d34*d45*mt2^3 - 
      6*d12^2*d23^2*d34*d45*mt2^3 - 4*d12*d15*d23^2*d34*d45*mt2^3 - 
      2*d15^2*d23^2*d34*d45*mt2^3 - 3*d12^2*d15*d34^2*d45*mt2^3 - 
      9*d12*d15^2*d34^2*d45*mt2^3 + 6*d12^2*d23*d34^2*d45*mt2^3 + 
      6*d12*d15*d23*d34^2*d45*mt2^3 - 4*d15^2*d23*d34^2*d45*mt2^3 + 
      12*d12*d23^2*d34^2*d45*mt2^3 + 7*d15*d23^2*d34^2*d45*mt2^3 + 
      2*d12*d15*d34^3*d45*mt2^3 - 6*d12*d23*d34^3*d45*mt2^3 + 
      d15*d23*d34^3*d45*mt2^3 - 3*d23^2*d34^3*d45*mt2^3 + 
      6*d12*d15^3*d45^2*mt2^3 + 3*d15^4*d45^2*mt2^3 - 
      6*d12*d15^2*d23*d45^2*mt2^3 - 3*d15^3*d23*d45^2*mt2^3 - 
      3*d12^2*d15*d34*d45^2*mt2^3 - 18*d12*d15^2*d34*d45^2*mt2^3 - 
      8*d15^3*d34*d45^2*mt2^3 + 9*d12*d15*d23*d34*d45^2*mt2^3 + 
      5*d15^2*d23*d34*d45^2*mt2^3 + 8*d12*d15*d34^2*d45^2*mt2^3 + 
      8*d15^2*d34^2*d45^2*mt2^3 - 7*d12*d23*d34^2*d45^2*mt2^3 - 
      4*d15*d23*d34^2*d45^2*mt2^3 - 3*d15*d34^3*d45^2*mt2^3 + 
      2*d23*d34^3*d45^2*mt2^3 - d15^3*d45^3*mt2^3 + 2*d12*d15*d34*d45^3*
       mt2^3 + 4*d15^2*d34*d45^3*mt2^3 - 3*d15*d34^2*d45^3*mt2^3 + 
      6*d12^2*d15^3*mt2^4 + 4*d12*d15^4*mt2^4 - 18*d12^2*d15^2*d23*mt2^4 - 
      12*d12*d15^3*d23*mt2^4 + 18*d12^2*d15*d23^2*mt2^4 + 
      12*d12*d15^2*d23^2*mt2^4 - 6*d12^2*d23^3*mt2^4 - 
      4*d12*d15*d23^3*mt2^4 - d12*d15^3*d34*mt2^4 + 12*d12*d15^2*d23*d34*
       mt2^4 + 3*d15^3*d23*d34*mt2^4 - 21*d12*d15*d23^2*d34*mt2^4 - 
      6*d15^2*d23^2*d34*mt2^4 + 10*d12*d23^3*d34*mt2^4 + 
      3*d15*d23^3*d34*mt2^4 + 3*d15*d23^2*d34^2*mt2^4 - 3*d23^3*d34^2*mt2^4 - 
      9*d12*d15^3*d45*mt2^4 - 3*d15^4*d45*mt2^4 + 18*d12*d15^2*d23*d45*
       mt2^4 + 6*d15^3*d23*d45*mt2^4 - 9*d12*d15*d23^2*d45*mt2^4 - 
      3*d15^2*d23^2*d45*mt2^4 + 6*d12^2*d15*d34*d45*mt2^4 + 
      16*d12*d15^2*d34*d45*mt2^4 + 5*d15^3*d34*d45*mt2^4 - 
      6*d12^2*d23*d34*d45*mt2^4 - 8*d12*d15*d23*d34*d45*mt2^4 - 
      2*d15^2*d23*d34*d45*mt2^4 - 8*d12*d23^2*d34*d45*mt2^4 - 
      3*d15*d23^2*d34*d45*mt2^4 - 9*d12*d15*d34^2*d45*mt2^4 - 
      5*d15^2*d34^2*d45*mt2^4 + 12*d12*d23*d34^2*d45*mt2^4 + 
      2*d15*d23*d34^2*d45*mt2^4 + 6*d23^2*d34^2*d45*mt2^4 + 
      2*d15*d34^3*d45*mt2^4 - 3*d23*d34^3*d45*mt2^4 + 3*d15^3*d45^2*mt2^4 - 
      3*d15^2*d23*d45^2*mt2^4 - 9*d12*d15*d34*d45^2*mt2^4 - 
      10*d15^2*d34*d45^2*mt2^4 + 6*d12*d23*d34*d45^2*mt2^4 + 
      7*d15*d23*d34*d45^2*mt2^4 + 8*d15*d34^2*d45^2*mt2^4 - 
      6*d23*d34^2*d45^2*mt2^4 + 2*d15*d34*d45^3*mt2^4 + 4*d12*d15^3*mt2^5 + 
      d15^4*mt2^5 - 12*d12*d15^2*d23*mt2^5 - 3*d15^3*d23*mt2^5 + 
      12*d12*d15*d23^2*mt2^5 + 3*d15^2*d23^2*mt2^5 - 4*d12*d23^3*mt2^5 - 
      d15*d23^3*mt2^5 + 3*d15^2*d23*d34*mt2^5 - 6*d15*d23^2*d34*mt2^5 + 
      3*d23^3*d34*mt2^5 - 3*d15^3*d45*mt2^5 + 6*d15^2*d23*d45*mt2^5 - 
      3*d15*d23^2*d45*mt2^5 + 8*d12*d15*d34*d45*mt2^5 + 
      6*d15^2*d34*d45*mt2^5 - 8*d12*d23*d34*d45*mt2^5 - 
      3*d15*d23*d34*d45*mt2^5 - 3*d23^2*d34*d45*mt2^5 - 
      5*d15*d34^2*d45*mt2^5 + 6*d23*d34^2*d45*mt2^5 - 5*d15*d34*d45^2*mt2^5 + 
      4*d23*d34*d45^2*mt2^5 + d15^3*mt2^6 - 3*d15^2*d23*mt2^6 + 
      3*d15*d23^2*mt2^6 - d23^3*mt2^6 + 3*d15*d34*d45*mt2^6 - 
      3*d23*d34*d45*mt2^6))/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(2*d12^4*d15^2*d23*d34*d45 - 2*d12^4*d15*d23^2*d34*d45 + 
      4*d12^3*d15^2*d23^2*d34*d45 - 4*d12^3*d15*d23^3*d34*d45 - 
      2*d12^3*d15*d23^2*d34^2*d45 - 2*d12^3*d15^2*d23*d34*d45^2 + 
      4*d12^3*d15*d23^2*d34*d45^2 + 2*d12^3*d15*d23*d34^2*d45^2 - 
      d12^4*d15^3*d23*mt2 + 3*d12^4*d15^2*d23^2*mt2 - 3*d12^4*d15*d23^3*mt2 + 
      d12^4*d23^4*mt2 - 3*d12^3*d15^2*d23^2*d34*mt2 + 
      6*d12^3*d15*d23^3*d34*mt2 - 3*d12^3*d23^4*d34*mt2 - 
      3*d12^2*d15*d23^3*d34^2*mt2 + 3*d12^2*d23^4*d34^2*mt2 - 
      d12*d23^4*d34^3*mt2 + d12^4*d15^3*d45*mt2 - 3*d12^4*d15^2*d23*d45*mt2 + 
      3*d12^3*d15^3*d23*d45*mt2 + 3*d12^4*d15*d23^2*d45*mt2 - 
      6*d12^3*d15^2*d23^2*d45*mt2 - d12^4*d23^3*d45*mt2 + 
      3*d12^3*d15*d23^3*d45*mt2 + d12^4*d15^2*d34*d45*mt2 + 
      d12^4*d15*d23*d34*d45*mt2 + 6*d12^3*d15^2*d23*d34*d45*mt2 - 
      2*d12^4*d23^2*d34*d45*mt2 - 8*d12^3*d15*d23^2*d34*d45*mt2 + 
      6*d12^2*d15^2*d23^2*d34*d45*mt2 + 2*d12^3*d23^3*d34*d45*mt2 - 
      6*d12^2*d15*d23^3*d34*d45*mt2 - 5*d12^3*d15*d23*d34^2*d45*mt2 + 
      2*d12^3*d23^2*d34^2*d45*mt2 - 3*d12^2*d15*d23^2*d34^2*d45*mt2 - 
      3*d12^2*d23^3*d34^2*d45*mt2 - d12*d15*d23^3*d34^2*d45*mt2 + 
      2*d12*d23^3*d34^3*d45*mt2 - 3*d12^3*d15^3*d45^2*mt2 + 
      6*d12^3*d15^2*d23*d45^2*mt2 - 3*d12^2*d15^3*d23*d45^2*mt2 - 
      3*d12^3*d15*d23^2*d45^2*mt2 + 3*d12^2*d15^2*d23^2*d45^2*mt2 + 
      2*d12^3*d15*d23*d34*d45^2*mt2 + d12^3*d23^2*d34*d45^2*mt2 + 
      6*d12^2*d15*d23^2*d34*d45^2*mt2 + d12*d15^2*d23^2*d34*d45^2*mt2 + 
      d12^3*d15*d34^2*d45^2*mt2 - d12*d15*d23^2*d34^2*d45^2*mt2 - 
      d12*d23^2*d34^3*d45^2*mt2 + 3*d12^2*d15^3*d45^3*mt2 - 
      3*d12^2*d15^2*d23*d45^3*mt2 + d12*d15^3*d23*d45^3*mt2 - 
      3*d12^2*d15^2*d34*d45^3*mt2 - 3*d12^2*d15*d23*d34*d45^3*mt2 - 
      4*d12*d15^2*d23*d34*d45^3*mt2 + 3*d12*d15*d23*d34^2*d45^3*mt2 - 
      d12*d15^3*d45^4*mt2 + 2*d12*d15^2*d34*d45^4*mt2 - 
      d12*d15*d34^2*d45^4*mt2 - d12^4*d15^3*mt2^2 + 3*d12^4*d15^2*d23*mt2^2 - 
      4*d12^3*d15^3*d23*mt2^2 - 3*d12^4*d15*d23^2*mt2^2 + 
      12*d12^3*d15^2*d23^2*mt2^2 + d12^4*d23^3*mt2^2 - 
      12*d12^3*d15*d23^3*mt2^2 + 4*d12^3*d23^4*mt2^2 - 
      3*d12^3*d15^2*d23*d34*mt2^2 + 6*d12^3*d15*d23^2*d34*mt2^2 - 
      9*d12^2*d15^2*d23^2*d34*mt2^2 - 3*d12^3*d23^3*d34*mt2^2 + 
      18*d12^2*d15*d23^3*d34*mt2^2 - 9*d12^2*d23^4*d34*mt2^2 - 
      3*d12^2*d15*d23^2*d34^2*mt2^2 + 3*d12^2*d23^3*d34^2*mt2^2 - 
      6*d12*d15*d23^3*d34^2*mt2^2 + 6*d12*d23^4*d34^2*mt2^2 - 
      d12*d23^3*d34^3*mt2^2 - d23^4*d34^3*mt2^2 + 6*d12^3*d15^3*d45*mt2^2 - 
      15*d12^3*d15^2*d23*d45*mt2^2 + 9*d12^2*d15^3*d23*d45*mt2^2 + 
      12*d12^3*d15*d23^2*d45*mt2^2 - 18*d12^2*d15^2*d23^2*d45*mt2^2 - 
      3*d12^3*d23^3*d45*mt2^2 + 9*d12^2*d15*d23^3*d45*mt2^2 + 
      d12^4*d15*d34*d45*mt2^2 - d12^4*d23*d34*d45*mt2^2 + 
      3*d12^2*d15^2*d23*d34*d45*mt2^2 - 12*d12^2*d15*d23^2*d34*d45*mt2^2 + 
      9*d12^2*d23^3*d34*d45*mt2^2 - 2*d12^3*d15*d34^2*d45*mt2^2 + 
      d12^3*d23*d34^2*d45*mt2^2 - 3*d12^2*d15*d23*d34^2*d45*mt2^2 - 
      6*d12^2*d23^2*d34^2*d45*mt2^2 + 4*d12*d15*d23^2*d34^2*d45*mt2^2 - 
      11*d12*d23^3*d34^2*d45*mt2^2 - d15*d23^3*d34^2*d45*mt2^2 + 
      4*d12*d23^2*d34^3*d45*mt2^2 + 3*d23^3*d34^3*d45*mt2^2 - 
      9*d12^2*d15^3*d45^2*mt2^2 + 15*d12^2*d15^2*d23*d45^2*mt2^2 - 
      6*d12*d15^3*d23*d45^2*mt2^2 - 6*d12^2*d15*d23^2*d45^2*mt2^2 + 
      6*d12*d15^2*d23^2*d45^2*mt2^2 + 6*d12^2*d15^2*d34*d45^2*mt2^2 + 
      d12^3*d23*d34*d45^2*mt2^2 + 6*d12^2*d15*d23*d34*d45^2*mt2^2 + 
      9*d12*d15^2*d23*d34*d45^2*mt2^2 - 3*d12^2*d23^2*d34*d45^2*mt2^2 - 
      2*d12*d15*d23^2*d34*d45^2*mt2^2 + d15^2*d23^2*d34*d45^2*mt2^2 - 
      6*d12*d15*d23*d34^2*d45^2*mt2^2 + 8*d12*d23^2*d34^2*d45^2*mt2^2 + 
      2*d15*d23^2*d34^2*d45^2*mt2^2 - d12*d23*d34^3*d45^2*mt2^2 - 
      3*d23^2*d34^3*d45^2*mt2^2 + 4*d12*d15^3*d45^3*mt2^2 - 
      3*d12*d15^2*d23*d45^3*mt2^2 + d15^3*d23*d45^3*mt2^2 - 
      3*d12^2*d15*d34*d45^3*mt2^2 - 6*d12*d15^2*d34*d45^3*mt2^2 - 
      2*d12*d15*d23*d34*d45^3*mt2^2 - d15^2*d23*d34*d45^3*mt2^2 + 
      4*d12*d15*d34^2*d45^3*mt2^2 - d12*d23*d34^2*d45^3*mt2^2 - 
      d15*d23*d34^2*d45^3*mt2^2 + d23*d34^3*d45^3*mt2^2 + 
      2*d12*d15*d34*d45^4*mt2^2 - 4*d12^3*d15^3*mt2^3 + 
      12*d12^3*d15^2*d23*mt2^3 - 6*d12^2*d15^3*d23*mt2^3 - 
      12*d12^3*d15*d23^2*mt2^3 + 18*d12^2*d15^2*d23^2*mt2^3 + 
      4*d12^3*d23^3*mt2^3 - 18*d12^2*d15*d23^3*mt2^3 + 6*d12^2*d23^4*mt2^3 - 
      9*d12^2*d15^2*d23*d34*mt2^3 + 18*d12^2*d15*d23^2*d34*mt2^3 - 
      9*d12*d15^2*d23^2*d34*mt2^3 - 9*d12^2*d23^3*d34*mt2^3 + 
      18*d12*d15*d23^3*d34*mt2^3 - 9*d12*d23^4*d34*mt2^3 - 
      6*d12*d15*d23^2*d34^2*mt2^3 + 6*d12*d23^3*d34^2*mt2^3 - 
      3*d15*d23^3*d34^2*mt2^3 + 3*d23^4*d34^2*mt2^3 - d23^3*d34^3*mt2^3 + 
      12*d12^2*d15^3*d45*mt2^3 - 27*d12^2*d15^2*d23*d45*mt2^3 + 
      9*d12*d15^3*d23*d45*mt2^3 + 18*d12^2*d15*d23^2*d45*mt2^3 - 
      18*d12*d15^2*d23^2*d45*mt2^3 - 3*d12^2*d23^3*d45*mt2^3 + 
      9*d12*d15*d23^3*d45*mt2^3 - 6*d12^2*d15^2*d34*d45*mt2^3 - 
      6*d12^2*d15*d23*d34*d45*mt2^3 - 4*d12*d15^2*d23*d34*d45*mt2^3 + 
      12*d12^2*d23^2*d34*d45*mt2^3 - 8*d12*d15*d23^2*d34*d45*mt2^3 - 
      2*d15^2*d23^2*d34*d45*mt2^3 + 12*d12*d23^3*d34*d45*mt2^3 + 
      2*d15*d23^3*d34*d45*mt2^3 - 3*d12^2*d23*d34^2*d45*mt2^3 + 
      9*d12*d15*d23*d34^2*d45*mt2^3 - 18*d12*d23^2*d34^2*d45*mt2^3 + 
      5*d15*d23^2*d34^2*d45*mt2^3 - 8*d23^3*d34^2*d45*mt2^3 + 
      2*d12*d23*d34^3*d45*mt2^3 + 4*d23^2*d34^3*d45*mt2^3 - 
      9*d12*d15^3*d45^2*mt2^3 + 12*d12*d15^2*d23*d45^2*mt2^3 - 
      3*d15^3*d23*d45^2*mt2^3 - 3*d12*d15*d23^2*d45^2*mt2^3 + 
      3*d15^2*d23^2*d45^2*mt2^3 + 6*d12^2*d15*d34*d45^2*mt2^3 + 
      12*d12*d15^2*d34*d45^2*mt2^3 - 3*d12^2*d23*d34*d45^2*mt2^3 + 
      6*d12*d15*d23*d34*d45^2*mt2^3 + 7*d15^2*d23*d34*d45^2*mt2^3 - 
      9*d12*d23^2*d34*d45^2*mt2^3 - 4*d15*d23^2*d34*d45^2*mt2^3 - 
      7*d12*d15*d34^2*d45^2*mt2^3 + 8*d12*d23*d34^2*d45^2*mt2^3 - 
      4*d15*d23*d34^2*d45^2*mt2^3 + 8*d23^2*d34^2*d45^2*mt2^3 - 
      3*d23*d34^3*d45^2*mt2^3 + d15^3*d45^3*mt2^3 - 6*d12*d15*d34*d45^3*
       mt2^3 - 3*d15^2*d34*d45^3*mt2^3 + 2*d12*d23*d34*d45^3*mt2^3 + 
      d15*d23*d34*d45^3*mt2^3 + 2*d15*d34^2*d45^3*mt2^3 - 
      3*d23*d34^2*d45^3*mt2^3 - 6*d12^2*d15^3*mt2^4 + 
      18*d12^2*d15^2*d23*mt2^4 - 4*d12*d15^3*d23*mt2^4 - 
      18*d12^2*d15*d23^2*mt2^4 + 12*d12*d15^2*d23^2*mt2^4 + 
      6*d12^2*d23^3*mt2^4 - 12*d12*d15*d23^3*mt2^4 + 4*d12*d23^4*mt2^4 - 
      9*d12*d15^2*d23*d34*mt2^4 + 18*d12*d15*d23^2*d34*mt2^4 - 
      3*d15^2*d23^2*d34*mt2^4 - 9*d12*d23^3*d34*mt2^4 + 
      6*d15*d23^3*d34*mt2^4 - 3*d23^4*d34*mt2^4 - 3*d15*d23^2*d34^2*mt2^4 + 
      3*d23^3*d34^2*mt2^4 + 10*d12*d15^3*d45*mt2^4 - 
      21*d12*d15^2*d23*d45*mt2^4 + 3*d15^3*d23*d45*mt2^4 + 
      12*d12*d15*d23^2*d45*mt2^4 - 6*d15^2*d23^2*d45*mt2^4 - 
      d12*d23^3*d45*mt2^4 + 3*d15*d23^3*d45*mt2^4 - 6*d12^2*d15*d34*d45*
       mt2^4 - 8*d12*d15^2*d34*d45*mt2^4 + 6*d12^2*d23*d34*d45*mt2^4 - 
      8*d12*d15*d23*d34*d45*mt2^4 - 3*d15^2*d23*d34*d45*mt2^4 + 
      16*d12*d23^2*d34*d45*mt2^4 - 2*d15*d23^2*d34*d45*mt2^4 + 
      5*d23^3*d34*d45*mt2^4 + 6*d12*d15*d34^2*d45*mt2^4 - 
      9*d12*d23*d34^2*d45*mt2^4 + 7*d15*d23*d34^2*d45*mt2^4 - 
      10*d23^2*d34^2*d45*mt2^4 + 2*d23*d34^3*d45*mt2^4 - 
      3*d15^3*d45^2*mt2^4 + 3*d15^2*d23*d45^2*mt2^4 + 
      12*d12*d15*d34*d45^2*mt2^4 + 6*d15^2*d34*d45^2*mt2^4 - 
      9*d12*d23*d34*d45^2*mt2^4 + 2*d15*d23*d34*d45^2*mt2^4 - 
      5*d23^2*d34*d45^2*mt2^4 - 6*d15*d34^2*d45^2*mt2^4 + 
      8*d23*d34^2*d45^2*mt2^4 - 3*d15*d34*d45^3*mt2^4 + 
      2*d23*d34*d45^3*mt2^4 - 4*d12*d15^3*mt2^5 + 12*d12*d15^2*d23*mt2^5 - 
      d15^3*d23*mt2^5 - 12*d12*d15*d23^2*mt2^5 + 3*d15^2*d23^2*mt2^5 + 
      4*d12*d23^3*mt2^5 - 3*d15*d23^3*mt2^5 + d23^4*mt2^5 - 
      3*d15^2*d23*d34*mt2^5 + 6*d15*d23^2*d34*mt2^5 - 3*d23^3*d34*mt2^5 + 
      3*d15^3*d45*mt2^5 - 6*d15^2*d23*d45*mt2^5 + 3*d15*d23^2*d45*mt2^5 - 
      8*d12*d15*d34*d45*mt2^5 - 3*d15^2*d34*d45*mt2^5 + 
      8*d12*d23*d34*d45*mt2^5 - 3*d15*d23*d34*d45*mt2^5 + 
      6*d23^2*d34*d45*mt2^5 + 4*d15*d34^2*d45*mt2^5 - 5*d23*d34^2*d45*mt2^5 + 
      6*d15*d34*d45^2*mt2^5 - 5*d23*d34*d45^2*mt2^5 - d15^3*mt2^6 + 
      3*d15^2*d23*mt2^6 - 3*d15*d23^2*mt2^6 + d23^3*mt2^6 - 
      3*d15*d34*d45*mt2^6 + 3*d23*d34*d45*mt2^6))/
    (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
      4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 
      2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -1/2*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
     d15*mt2 + d23*mt2)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -1/2*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
     d15*mt2 - d23*mt2)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((d15*(-(d12*d15^2) + d12*d15*d23 + d12*d15*d34 + d12*d23*d34 + 
      d15*d23*d34 - d23*d34^2 + d15^2*d45 - 2*d15*d34*d45 + d34^2*d45 - 
      d15^2*mt2 + d15*d23*mt2 + d12*d34*mt2 + d15*d34*mt2 + d23*d34*mt2 - 
      d34^2*mt2 - 2*d34*d45*mt2 + d34*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  (2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
    (-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - 
     d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - 
     d34*d45*mt2 + d34*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]*(d12*d15^2 - d12*d15*d23 + 
     d15*d23*d34 + 2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - 
     d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 
  -1/2*(-2*d12^3*d15*d23 + 2*d12^3*d23^2 - 4*d12^2*d15*d23^2 + 
     4*d12^2*d23^3 + 4*d12^2*d15*d23*d34 - 2*d12^2*d23^2*d34 + 
     6*d12*d15*d23^2*d34 - 6*d12*d23^3*d34 + 2*d23^3*d34^2 + 
     2*d12^2*d15*d23*d45 - 4*d12^2*d23^2*d45 + 2*d12*d15*d23^2*d45 - 
     2*d12*d23^3*d45 + 2*d12^2*d23*d34*d45 - 2*d12*d15*d23*d34*d45 + 
     10*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 + 2*d23^3*d34*d45 - 
     4*d23^2*d34^2*d45 + 2*d12*d15*d23*d45^2 + 2*d12*d23^2*d45^2 + 
     2*d15*d23^2*d45^2 - 4*d12*d23*d34*d45^2 - 2*d15*d23*d34*d45^2 - 
     4*d23^2*d34*d45^2 + 2*d23*d34^2*d45^2 - 2*d15*d23*d45^3 + 
     2*d23*d34*d45^3 - d12^3*d15*mt2 + d12^3*d23*mt2 - 6*d12^2*d15*d23*mt2 + 
     6*d12^2*d23^2*mt2 - 8*d12*d15*d23^2*mt2 + 8*d12*d23^3*mt2 + 
     2*d12^2*d15*d34*mt2 - d12^2*d23*d34*mt2 + 8*d12*d15*d23*d34*mt2 - 
     4*d12*d23^2*d34*mt2 + 6*d15*d23^2*d34*mt2 - 6*d23^3*d34*mt2 + 
     3*d12^2*d15*d45*mt2 - 4*d12^2*d23*d45*mt2 + 4*d12*d15*d23*d45*mt2 - 
     8*d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 - 2*d23^3*d45*mt2 + 
     d12^2*d34*d45*mt2 - 4*d12*d15*d34*d45*mt2 + 12*d12*d23*d34*d45*mt2 - 
     2*d15*d23*d34*d45*mt2 + 10*d23^2*d34*d45*mt2 - 4*d23*d34^2*d45*mt2 - 
     3*d12*d15*d45^2*mt2 + 5*d12*d23*d45^2*mt2 + 2*d15*d23*d45^2*mt2 + 
     2*d23^2*d45^2*mt2 - 2*d12*d34*d45^2*mt2 + 2*d15*d34*d45^2*mt2 - 
     11*d23*d34*d45^2*mt2 + d15*d45^3*mt2 - 2*d23*d45^3*mt2 + d34*d45^3*mt2 - 
     3*d12^2*d15*mt2^2 + 3*d12^2*d23*mt2^2 - 6*d12*d15*d23*mt2^2 + 
     6*d12*d23^2*mt2^2 - 4*d15*d23^2*mt2^2 + 4*d23^3*mt2^2 + 
     4*d12*d15*d34*mt2^2 - 2*d12*d23*d34*mt2^2 + 4*d15*d23*d34*mt2^2 - 
     2*d23^2*d34*mt2^2 + 6*d12*d15*d45*mt2^2 - 8*d12*d23*d45*mt2^2 + 
     2*d15*d23*d45*mt2^2 - 4*d23^2*d45*mt2^2 + 2*d12*d34*d45*mt2^2 - 
     4*d15*d34*d45*mt2^2 + 10*d23*d34*d45*mt2^2 - 3*d15*d45^2*mt2^2 + 
     5*d23*d45^2*mt2^2 - 2*d34*d45^2*mt2^2 - 3*d12*d15*mt2^3 + 
     3*d12*d23*mt2^3 - 2*d15*d23*mt2^3 + 2*d23^2*mt2^3 + 2*d15*d34*mt2^3 - 
     d23*d34*mt2^3 + 3*d15*d45*mt2^3 - 4*d23*d45*mt2^3 + d34*d45*mt2^3 - 
     d15*mt2^4 + d23*mt2^4)/((-d12 + d34 + d45 - mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -1/2*(2*d12^3*d15^2 + 4*d12^2*d15^3 - 2*d12^3*d15*d23 - 4*d12^2*d15^2*d23 - 
     4*d12^2*d15^2*d34 - 2*d12*d15^3*d34 + 2*d12^2*d15*d23*d34 + 
     2*d12*d15^2*d23*d34 + 2*d12*d15^2*d34^2 + 2*d12*d15*d23*d34^2 + 
     2*d15^2*d23*d34^2 - 2*d15*d23*d34^3 - 2*d12^2*d15^2*d45 - 
     6*d12*d15^3*d45 + 4*d12^2*d15*d23*d45 + 6*d12*d15^2*d23*d45 + 
     2*d12^2*d15*d34*d45 + 10*d12*d15^2*d34*d45 + 2*d15^3*d34*d45 - 
     2*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 - 4*d12*d15*d34^2*d45 - 
     4*d15^2*d34^2*d45 - 2*d15*d23*d34^2*d45 + 2*d15*d34^3*d45 + 
     2*d15^3*d45^2 - 4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 + d12^3*d15*mt2 + 
     6*d12^2*d15^2*mt2 + 8*d12*d15^3*mt2 - d12^3*d23*mt2 - 
     6*d12^2*d15*d23*mt2 - 8*d12*d15^2*d23*mt2 - 4*d12^2*d15*d34*mt2 - 
     8*d12*d15^2*d34*mt2 - 2*d15^3*d34*mt2 + 3*d12^2*d23*d34*mt2 + 
     4*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 + 5*d12*d15*d34^2*mt2 + 
     2*d15^2*d34^2*mt2 - 3*d12*d23*d34^2*mt2 + 2*d15*d23*d34^2*mt2 - 
     2*d15*d34^3*mt2 + d23*d34^3*mt2 - d12^2*d15*d45*mt2 - 
     4*d12*d15^2*d45*mt2 - 6*d15^3*d45*mt2 + 2*d12^2*d23*d45*mt2 + 
     8*d12*d15*d23*d45*mt2 + 6*d15^2*d23*d45*mt2 + d12^2*d34*d45*mt2 + 
     12*d12*d15*d34*d45*mt2 + 10*d15^2*d34*d45*mt2 - 4*d12*d23*d34*d45*mt2 - 
     2*d15*d23*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - 11*d15*d34^2*d45*mt2 + 
     2*d23*d34^2*d45*mt2 + d34^3*d45*mt2 - 4*d15*d34*d45^2*mt2 + 
     3*d12^2*d15*mt2^2 + 6*d12*d15^2*mt2^2 + 4*d15^3*mt2^2 - 
     3*d12^2*d23*mt2^2 - 6*d12*d15*d23*mt2^2 - 4*d15^2*d23*mt2^2 - 
     8*d12*d15*d34*mt2^2 - 4*d15^2*d34*mt2^2 + 6*d12*d23*d34*mt2^2 + 
     2*d15*d23*d34*mt2^2 + 5*d15*d34^2*mt2^2 - 3*d23*d34^2*mt2^2 - 
     2*d12*d15*d45*mt2^2 - 2*d15^2*d45*mt2^2 + 4*d12*d23*d45*mt2^2 + 
     4*d15*d23*d45*mt2^2 + 2*d12*d34*d45*mt2^2 + 10*d15*d34*d45*mt2^2 - 
     4*d23*d34*d45*mt2^2 - 2*d34^2*d45*mt2^2 + 3*d12*d15*mt2^3 + 
     2*d15^2*mt2^3 - 3*d12*d23*mt2^3 - 2*d15*d23*mt2^3 - 4*d15*d34*mt2^3 + 
     3*d23*d34*mt2^3 - d15*d45*mt2^3 + 2*d23*d45*mt2^3 + d34*d45*mt2^3 + 
     d15*mt2^4 - d23*mt2^4)/((-d12 + d34 + d45 - mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 
  -((d15 - d23)/Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((2*d12^4*d15^3*d23 - 4*d12^4*d15^2*d23^2 + 2*d12^4*d15*d23^3 - 
     2*d12^4*d15^2*d23*d34 + 2*d12^4*d15*d23^2*d34 + 
     2*d12^3*d15^2*d23^2*d34 - 2*d12^3*d15*d23^3*d34 - 
     2*d12^3*d15*d23^2*d34^2 + 2*d12^4*d15^2*d23*d45 - 
     2*d12^3*d15^3*d23*d45 - 2*d12^4*d15*d23^2*d45 + 
     2*d12^3*d15^2*d23^2*d45 - 4*d12^4*d15*d23*d34*d45 + 
     2*d12^3*d15*d23*d34^2*d45 - 2*d12^3*d15^2*d23*d45^2 + 
     2*d12^3*d15*d23*d34*d45^2 + d12^4*d15^3*mt2 - d12^4*d15^2*d23*mt2 + 
     6*d12^3*d15^3*d23*mt2 - d12^4*d15*d23^2*mt2 - 12*d12^3*d15^2*d23^2*mt2 + 
     d12^4*d23^3*mt2 + 6*d12^3*d15*d23^3*mt2 - d12^4*d15^2*d34*mt2 + 
     d12^4*d15*d23*d34*mt2 - 3*d12^3*d15^2*d23*d34*mt2 + 
     6*d12^3*d15*d23^2*d34*mt2 + 6*d12^2*d15^2*d23^2*d34*mt2 - 
     3*d12^3*d23^3*d34*mt2 - 6*d12^2*d15*d23^3*d34*mt2 - 
     d12^3*d15*d23*d34^2*mt2 - 3*d12^2*d15*d23^2*d34^2*mt2 + 
     3*d12^2*d23^3*d34^2*mt2 + 2*d12*d15*d23^3*d34^2*mt2 - 
     d12*d23^3*d34^3*mt2 - 3*d12^3*d15^3*d45*mt2 + d12^4*d15*d23*d45*mt2 + 
     6*d12^3*d15^2*d23*d45*mt2 - 6*d12^2*d15^3*d23*d45*mt2 - 
     d12^4*d23^2*d45*mt2 - 3*d12^3*d15*d23^2*d45*mt2 + 
     6*d12^2*d15^2*d23^2*d45*mt2 - 2*d12^4*d15*d34*d45*mt2 + 
     2*d12^3*d15^2*d34*d45*mt2 - 2*d12^4*d23*d34*d45*mt2 - 
     4*d12^3*d15*d23*d34*d45*mt2 + 6*d12^2*d15^2*d23*d34*d45*mt2 + 
     2*d12^3*d23^2*d34*d45*mt2 + 6*d12^2*d15*d23^2*d34*d45*mt2 + 
     4*d12*d15^2*d23^2*d34*d45*mt2 + d12^3*d15*d34^2*d45*mt2 + 
     2*d12^3*d23*d34^2*d45*mt2 - 3*d12^2*d15*d23*d34^2*d45*mt2 - 
     3*d12^2*d23^2*d34^2*d45*mt2 - 7*d12*d15*d23^2*d34^2*d45*mt2 + 
     2*d12*d23^2*d34^3*d45*mt2 + 3*d12^2*d15^3*d45^2*mt2 - 
     d12^3*d15*d23*d45^2*mt2 - 3*d12^2*d15^2*d23*d45^2*mt2 + 
     2*d12*d15^3*d23*d45^2*mt2 + 2*d12^3*d15*d34*d45^2*mt2 - 
     3*d12^2*d15^2*d34*d45^2*mt2 + d12^3*d23*d34*d45^2*mt2 - 
     3*d12^2*d15*d23*d34*d45^2*mt2 - 7*d12*d15^2*d23*d34*d45^2*mt2 + 
     6*d12*d15*d23*d34^2*d45^2*mt2 - d12*d23*d34^3*d45^2*mt2 - 
     d12*d15^3*d45^3*mt2 + 2*d12*d15^2*d34*d45^3*mt2 - 
     d12*d15*d34^2*d45^3*mt2 + d12^4*d15^2*mt2^2 + 4*d12^3*d15^3*mt2^2 - 
     2*d12^4*d15*d23*mt2^2 - 4*d12^3*d15^2*d23*mt2^2 + 
     6*d12^2*d15^3*d23*mt2^2 + d12^4*d23^2*mt2^2 - 4*d12^3*d15*d23^2*mt2^2 - 
     12*d12^2*d15^2*d23^2*mt2^2 + 4*d12^3*d23^3*mt2^2 + 
     6*d12^2*d15*d23^3*mt2^2 - 3*d12^3*d15^2*d34*mt2^2 + 
     6*d12^3*d15*d23*d34*mt2^2 + 3*d12^2*d15^2*d23*d34*mt2^2 - 
     3*d12^3*d23^2*d34*mt2^2 + 6*d12^2*d15*d23^2*d34*mt2^2 + 
     6*d12*d15^2*d23^2*d34*mt2^2 - 9*d12^2*d23^3*d34*mt2^2 - 
     6*d12*d15*d23^3*d34*mt2^2 - 3*d12^2*d15*d23*d34^2*mt2^2 + 
     3*d12^2*d23^2*d34^2*mt2^2 + 6*d12*d23^3*d34^2*mt2^2 + 
     2*d15*d23^3*d34^2*mt2^2 - d12*d23^2*d34^3*mt2^2 - d23^3*d34^3*mt2^2 - 
     3*d12^3*d15^2*d45*mt2^2 - 9*d12^2*d15^3*d45*mt2^2 + 
     6*d12^3*d15*d23*d45*mt2^2 + 6*d12^2*d15^2*d23*d45*mt2^2 - 
     6*d12*d15^3*d23*d45*mt2^2 - 3*d12^3*d23^2*d45*mt2^2 + 
     3*d12^2*d15*d23^2*d45*mt2^2 + 6*d12*d15^2*d23^2*d45*mt2^2 - 
     d12^4*d34*d45*mt2^2 + 9*d12^2*d15^2*d34*d45*mt2^2 + 
     12*d12^2*d15*d23*d34*d45*mt2^2 + 12*d12*d15^2*d23*d34*d45*mt2^2 + 
     9*d12^2*d23^2*d34*d45*mt2^2 + 12*d12*d15*d23^2*d34*d45*mt2^2 + 
     4*d15^2*d23^2*d34*d45*mt2^2 + d12^3*d34^2*d45*mt2^2 - 
     3*d12^2*d15*d34^2*d45*mt2^2 - 6*d12^2*d23*d34^2*d45*mt2^2 - 
     14*d12*d15*d23*d34^2*d45*mt2^2 - 11*d12*d23^2*d34^2*d45*mt2^2 - 
     7*d15*d23^2*d34^2*d45*mt2^2 + 4*d12*d23*d34^3*d45*mt2^2 + 
     3*d23^2*d34^3*d45*mt2^2 + 3*d12^2*d15^2*d45^2*mt2^2 + 
     6*d12*d15^3*d45^2*mt2^2 - 3*d12^2*d15*d23*d45^2*mt2^2 + 
     2*d15^3*d23*d45^2*mt2^2 + d12^3*d34*d45^2*mt2^2 - 
     6*d12^2*d15*d34*d45^2*mt2^2 - 11*d12*d15^2*d34*d45^2*mt2^2 - 
     3*d12^2*d23*d34*d45^2*mt2^2 - 14*d12*d15*d23*d34*d45^2*mt2^2 - 
     7*d15^2*d23*d34*d45^2*mt2^2 + 8*d12*d15*d34^2*d45^2*mt2^2 + 
     8*d12*d23*d34^2*d45^2*mt2^2 + 8*d15*d23*d34^2*d45^2*mt2^2 - 
     d12*d34^3*d45^2*mt2^2 - 3*d23*d34^3*d45^2*mt2^2 - 
     d12*d15^2*d45^3*mt2^2 - d15^3*d45^3*mt2^2 + 4*d12*d15*d34*d45^3*mt2^2 + 
     3*d15^2*d34*d45^3*mt2^2 - d12*d34^2*d45^3*mt2^2 - 
     3*d15*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 + 4*d12^3*d15^2*mt2^3 + 
     6*d12^2*d15^3*mt2^3 - 8*d12^3*d15*d23*mt2^3 - 6*d12^2*d15^2*d23*mt2^3 + 
     2*d12*d15^3*d23*mt2^3 + 4*d12^3*d23^2*mt2^3 - 6*d12^2*d15*d23^2*mt2^3 - 
     4*d12*d15^2*d23^2*mt2^3 + 6*d12^2*d23^3*mt2^3 + 2*d12*d15*d23^3*mt2^3 - 
     3*d12^2*d15^2*d34*mt2^3 + 12*d12^2*d15*d23*d34*mt2^3 + 
     7*d12*d15^2*d23*d34*mt2^3 - 9*d12^2*d23^2*d34*mt2^3 + 
     2*d12*d15*d23^2*d34*mt2^3 + 2*d15^2*d23^2*d34*mt2^3 - 
     9*d12*d23^3*d34*mt2^3 - 2*d15*d23^3*d34*mt2^3 - 
     3*d12*d15*d23*d34^2*mt2^3 + 6*d12*d23^2*d34^2*mt2^3 + 
     d15*d23^2*d34^2*mt2^3 + 3*d23^3*d34^2*mt2^3 - d23^2*d34^3*mt2^3 - 
     9*d12^2*d15^2*d45*mt2^3 - 9*d12*d15^3*d45*mt2^3 + 
     12*d12^2*d15*d23*d45*mt2^3 + 2*d12*d15^2*d23*d45*mt2^3 - 
     2*d15^3*d23*d45*mt2^3 - 3*d12^2*d23^2*d45*mt2^3 + 
     7*d12*d15*d23^2*d45*mt2^3 + 2*d15^2*d23^2*d45*mt2^3 + 
     12*d12^2*d15*d34*d45*mt2^3 + 12*d12*d15^2*d34*d45*mt2^3 + 
     12*d12^2*d23*d34*d45*mt2^3 + 20*d12*d15*d23*d34*d45*mt2^3 + 
     6*d15^2*d23*d34*d45*mt2^3 + 12*d12*d23^2*d34*d45*mt2^3 + 
     6*d15*d23^2*d34*d45*mt2^3 - 3*d12^2*d34^2*d45*mt2^3 - 
     9*d12*d15*d34^2*d45*mt2^3 - 18*d12*d23*d34^2*d45*mt2^3 - 
     9*d15*d23*d34^2*d45*mt2^3 - 8*d23^2*d34^2*d45*mt2^3 + 
     2*d12*d34^3*d45*mt2^3 + 4*d23*d34^3*d45*mt2^3 + 
     6*d12*d15^2*d45^2*mt2^3 + 3*d15^3*d45^2*mt2^3 - 
     3*d12*d15*d23*d45^2*mt2^3 + d15^2*d23*d45^2*mt2^3 - 
     3*d12^2*d34*d45^2*mt2^3 - 18*d12*d15*d34*d45^2*mt2^3 - 
     8*d15^2*d34*d45^2*mt2^3 - 9*d12*d23*d34*d45^2*mt2^3 - 
     9*d15*d23*d34*d45^2*mt2^3 + 8*d12*d34^2*d45^2*mt2^3 + 
     8*d15*d34^2*d45^2*mt2^3 + 8*d23*d34^2*d45^2*mt2^3 - 
     3*d34^3*d45^2*mt2^3 - d15^2*d45^3*mt2^3 + 2*d12*d34*d45^3*mt2^3 + 
     4*d15*d34*d45^3*mt2^3 - 3*d34^2*d45^3*mt2^3 + 6*d12^2*d15^2*mt2^4 + 
     4*d12*d15^3*mt2^4 - 12*d12^2*d15*d23*mt2^4 - 4*d12*d15^2*d23*mt2^4 + 
     6*d12^2*d23^2*mt2^4 - 4*d12*d15*d23^2*mt2^4 + 4*d12*d23^3*mt2^4 - 
     d12*d15^2*d34*mt2^4 + 10*d12*d15*d23*d34*mt2^4 + 3*d15^2*d23*d34*mt2^4 - 
     9*d12*d23^2*d34*mt2^4 - 3*d23^3*d34*mt2^4 - d15*d23*d34^2*mt2^4 + 
     3*d23^2*d34^2*mt2^4 - 9*d12*d15^2*d45*mt2^4 - 3*d15^3*d45*mt2^4 + 
     10*d12*d15*d23*d45*mt2^4 - d12*d23^2*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 + 
     6*d12^2*d34*d45*mt2^4 + 16*d12*d15*d34*d45*mt2^4 + 
     5*d15^2*d34*d45*mt2^4 + 16*d12*d23*d34*d45*mt2^4 + 
     8*d15*d23*d34*d45*mt2^4 + 5*d23^2*d34*d45*mt2^4 - 
     9*d12*d34^2*d45*mt2^4 - 5*d15*d34^2*d45*mt2^4 - 10*d23*d34^2*d45*mt2^4 + 
     2*d34^3*d45*mt2^4 + 3*d15^2*d45^2*mt2^4 - d15*d23*d45^2*mt2^4 - 
     9*d12*d34*d45^2*mt2^4 - 10*d15*d34*d45^2*mt2^4 - 5*d23*d34*d45^2*mt2^4 + 
     8*d34^2*d45^2*mt2^4 + 2*d34*d45^3*mt2^4 + 4*d12*d15^2*mt2^5 + 
     d15^3*mt2^5 - 8*d12*d15*d23*mt2^5 - d15^2*d23*mt2^5 + 
     4*d12*d23^2*mt2^5 - d15*d23^2*mt2^5 + d23^3*mt2^5 + 
     3*d15*d23*d34*mt2^5 - 3*d23^2*d34*mt2^5 - 3*d15^2*d45*mt2^5 + 
     3*d15*d23*d45*mt2^5 + 8*d12*d34*d45*mt2^5 + 6*d15*d34*d45*mt2^5 + 
     6*d23*d34*d45*mt2^5 - 5*d34^2*d45*mt2^5 - 5*d34*d45^2*mt2^5 + 
     d15^2*mt2^6 - 2*d15*d23*mt2^6 + d23^2*mt2^6 + 3*d34*d45*mt2^6)/
    (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
      d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
      2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
      mt2^3))), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (d34*d45)/((d12 - d34 - d45 + mt2)*
    (d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  -((Sqrt[d34]*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((-d12 + d34 + d45 - mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
      2*mt2^2))), 
  -((Sqrt[d34]*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((-d12 + d34 + d45 - mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
      2*mt2^2))), 0, 0, 0, 0, 
  -((Sqrt[d34]*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
      2*mt2^2))), 
  -((Sqrt[d34]*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
      2*mt2^2))), 0, (-2*Sqrt[d34]*Sqrt[d45]*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    (d12^2 - d34*d45 - 2*d12*mt2 + 2*d34*mt2 + 2*d45*mt2 - 3*mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d34 + mt2)*(d12 - d45 + mt2)*
    (d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d34]*Sqrt[d45 - 2*mt2]*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   ((d12 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), (2*Sqrt[d45]*Sqrt[d34 - 2*mt2]*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   ((d12 - d34 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 
  (-2*(d12^2*d15^2 - d12^2*d15*d34 + 2*d12^2*d15*mt2 + 2*d12*d15^2*mt2 - 
     d12^2*d34*mt2 - 2*d12*d15*d34*mt2 + d12*d34^2*mt2 + d12^2*mt2^2 + 
     4*d12*d15*mt2^2 + d15^2*mt2^2 - 2*d12*d34*mt2^2 - d15*d34*mt2^2 + 
     2*d12*mt2^3 + 2*d15*mt2^3 - d34*mt2^3 + mt2^4))/
   ((d12 - mt2)*(d12 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, 0, 0, 0, (2*d15*(d12*d15 - d12*d34 + d12*mt2 + d15*mt2 + 
     mt2^2))/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)), 0, (4*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)*
    (d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (2*d15*(d12*d15 - d12*d34 + d12*mt2 + d15*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d15 + 2*d12*d15^2 - 
     2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
     2*d34*mt2^2 + mt2^3)), 0, 
  (-2*d15*(d12*d15 + d12*d34 + d15*d34 - d34^2 + d15*mt2 + d34*mt2))/
   ((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, (2*Sqrt[d34]*Sqrt[d34 - 2*mt2])/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d34 + mt2)), 0, 
  2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]), -2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2])}, 
 {0, 0, 0, 0, 0, (-2*(d12^2*d23^2 - d12^2*d23*d45 + 2*d12^2*d23*mt2 + 
     2*d12*d23^2*mt2 - d12^2*d45*mt2 - 2*d12*d23*d45*mt2 + d12*d45^2*mt2 + 
     d12^2*mt2^2 + 4*d12*d23*mt2^2 + d23^2*mt2^2 - 2*d12*d45*mt2^2 - 
     d23*d45*mt2^2 + 2*d12*mt2^3 + 2*d23*mt2^3 - d45*mt2^3 + mt2^4))/
   ((d12 - mt2)*(d12 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, 0, (2*d23*(d12*d23 - d12*d45 + d12*mt2 + d23*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, (4*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)*
    (d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 
  (2*d23*(d12*d23 - d12*d45 + d12*mt2 + d23*mt2 + mt2^2))/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, 0, 
  (-2*d23*(d12*d23 + d12*d45 + d23*d45 - d45^2 + d23*mt2 + d45*mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (2*Sqrt[d45]*Sqrt[d45 - 2*mt2])/
   (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d45 + mt2)), 0, 
  2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]), 0, 
  -2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-d12 + mt2)^(-1), 0, 0, 0, 0, 
  2/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T2/DEQs_T2/dd15_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^3*d15^2*d23*d34*d45 - d12^3*d23^3*d34*d45 + 
     2*d12^2*d23^3*d34^2*d45 - d12*d23^3*d34^3*d45 - 
     2*d12^2*d15^2*d23*d34*d45^2 - 2*d12^2*d23^2*d34^2*d45^2 + 
     2*d12*d23^2*d34^3*d45^2 + d12*d15^2*d23*d34*d45^3 - 
     d12*d23*d34^3*d45^3 + d12^3*d15^2*d34*d45*mt2 + 
     2*d12^3*d15*d23*d34*d45*mt2 + 3*d12^2*d15^2*d23*d34*d45*mt2 - 
     3*d12^3*d23^2*d34*d45*mt2 - 3*d12^2*d23^3*d34*d45*mt2 - 
     2*d12^2*d15*d23*d34^2*d45*mt2 + 6*d12^2*d23^2*d34^2*d45*mt2 + 
     4*d12*d23^3*d34^2*d45*mt2 - 3*d12*d23^2*d34^3*d45*mt2 - 
     d23^3*d34^3*d45*mt2 - 3*d12^2*d15^2*d34*d45^2*mt2 - 
     4*d12^2*d15*d23*d34*d45^2*mt2 - 4*d12*d15^2*d23*d34*d45^2*mt2 + 
     3*d12^2*d23^2*d34*d45^2*mt2 + d12^2*d15*d34^2*d45^2*mt2 - 
     3*d12^2*d23*d34^2*d45^2*mt2 + 4*d12*d15*d23*d34^2*d45^2*mt2 - 
     6*d12*d23^2*d34^2*d45^2*mt2 + 3*d12*d23*d34^3*d45^2*mt2 + 
     d23^2*d34^3*d45^2*mt2 + 3*d12*d15^2*d34*d45^3*mt2 + 
     2*d12*d15*d23*d34*d45^3*mt2 + d15^2*d23*d34*d45^3*mt2 - 
     2*d12*d15*d34^2*d45^3*mt2 + 3*d12*d23*d34^2*d45^3*mt2 - 
     2*d15*d23*d34^2*d45^3*mt2 - d15^2*d34*d45^4*mt2 + d15*d34^2*d45^4*mt2 + 
     2*d12^3*d15*d34*d45*mt2^2 + 3*d12^2*d15^2*d34*d45*mt2^2 - 
     2*d12^3*d23*d34*d45*mt2^2 + 6*d12^2*d15*d23*d34*d45*mt2^2 + 
     3*d12*d15^2*d23*d34*d45*mt2^2 - 9*d12^2*d23^2*d34*d45*mt2^2 - 
     3*d12*d23^3*d34*d45*mt2^2 - 2*d12^2*d15*d34^2*d45*mt2^2 + 
     4*d12^2*d23*d34^2*d45*mt2^2 - 4*d12*d15*d23*d34^2*d45*mt2^2 + 
     12*d12*d23^2*d34^2*d45*mt2^2 + 2*d23^3*d34^2*d45*mt2^2 - 
     2*d12*d23*d34^3*d45*mt2^2 - 3*d23^2*d34^3*d45*mt2^2 - 
     6*d12^2*d15*d34*d45^2*mt2^2 - 6*d12*d15^2*d34*d45^2*mt2^2 + 
     4*d12^2*d23*d34*d45^2*mt2^2 - 8*d12*d15*d23*d34*d45^2*mt2^2 - 
     2*d15^2*d23*d34*d45^2*mt2^2 + 6*d12*d23^2*d34*d45^2*mt2^2 + 
     6*d12*d15*d34^2*d45^2*mt2^2 - 8*d12*d23*d34^2*d45^2*mt2^2 + 
     4*d15*d23*d34^2*d45^2*mt2^2 - 4*d23^2*d34^2*d45^2*mt2^2 + 
     d23*d34^3*d45^2*mt2^2 + 6*d12*d15*d34*d45^3*mt2^2 + 
     3*d15^2*d34*d45^3*mt2^2 - 2*d12*d23*d34*d45^3*mt2^2 + 
     2*d15*d23*d34*d45^3*mt2^2 - 4*d15*d34^2*d45^3*mt2^2 + 
     d23*d34^2*d45^3*mt2^2 - 2*d15*d34*d45^4*mt2^2 + 
     6*d12^2*d15*d34*d45*mt2^3 + 3*d12*d15^2*d34*d45*mt2^3 - 
     6*d12^2*d23*d34*d45*mt2^3 + 6*d12*d15*d23*d34*d45*mt2^3 + 
     d15^2*d23*d34*d45*mt2^3 - 9*d12*d23^2*d34*d45*mt2^3 - 
     d23^3*d34*d45*mt2^3 - 4*d12*d15*d34^2*d45*mt2^3 + 
     8*d12*d23*d34^2*d45*mt2^3 - 2*d15*d23*d34^2*d45*mt2^3 + 
     6*d23^2*d34^2*d45*mt2^3 - 2*d23*d34^3*d45*mt2^3 - 
     12*d12*d15*d34*d45^2*mt2^3 - 3*d15^2*d34*d45^2*mt2^3 + 
     8*d12*d23*d34*d45^2*mt2^3 - 4*d15*d23*d34*d45^2*mt2^3 + 
     3*d23^2*d34*d45^2*mt2^3 + 5*d15*d34^2*d45^2*mt2^3 - 
     5*d23*d34^2*d45^2*mt2^3 + 6*d15*d34*d45^3*mt2^3 - 
     2*d23*d34*d45^3*mt2^3 + 6*d12*d15*d34*d45*mt2^4 + d15^2*d34*d45*mt2^4 - 
     6*d12*d23*d34*d45*mt2^4 + 2*d15*d23*d34*d45*mt2^4 - 
     3*d23^2*d34*d45*mt2^4 - 2*d15*d34^2*d45*mt2^4 + 4*d23*d34^2*d45*mt2^4 - 
     6*d15*d34*d45^2*mt2^4 + 4*d23*d34*d45^2*mt2^4 + 2*d15*d34*d45*mt2^5 - 
     2*d23*d34*d45*mt2^5))/((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
     2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
     2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
     2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
     d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d23]*Sqrt[d34]*(-2*d12^2*d15*d23^3*d34*d45 + 2*d12^2*d23^4*d34*d45 + 
     2*d12^2*d15*d23^2*d34^2*d45 + 2*d12^2*d23^3*d34^2*d45 + 
     4*d12*d15*d23^3*d34^2*d45 - 2*d12*d23^4*d34^2*d45 - 
     2*d12*d23^3*d34^3*d45 + 2*d12*d15*d23^3*d34*d45^2 - 
     2*d12*d15*d23^2*d34^2*d45^2 + 2*d12*d23^3*d34^2*d45^2 + 
     2*d12*d23^2*d34^3*d45^2 - d12^3*d15^3*d23*mt2 + 
     3*d12^3*d15^2*d23^2*mt2 - 3*d12^3*d15*d23^3*mt2 + d12^3*d23^4*mt2 - 
     3*d12^2*d15^2*d23^2*d34*mt2 + 6*d12^2*d15*d23^3*d34*mt2 - 
     3*d12^2*d23^4*d34*mt2 - 3*d12*d15*d23^3*d34^2*mt2 + 
     3*d12*d23^4*d34^2*mt2 - d23^4*d34^3*mt2 + d12^2*d15^3*d23*d45*mt2 - 
     6*d12^2*d15^2*d23^2*d45*mt2 + 9*d12^2*d15*d23^3*d45*mt2 - 
     4*d12^2*d23^4*d45*mt2 + 3*d12^2*d15^2*d23*d34*d45*mt2 - 
     4*d12^2*d15*d23^2*d34*d45*mt2 + 6*d12*d15^2*d23^2*d34*d45*mt2 + 
     d12^2*d23^3*d34*d45*mt2 - 14*d12*d15*d23^3*d34*d45*mt2 + 
     8*d12*d23^4*d34*d45*mt2 + d12^2*d15*d23*d34^2*d45*mt2 + 
     5*d12^2*d23^2*d34^2*d45*mt2 + 4*d12*d15*d23^2*d34^2*d45*mt2 + 
     2*d12*d23^3*d34^2*d45*mt2 + d15*d23^3*d34^2*d45*mt2 - 
     2*d23^4*d34^2*d45*mt2 - 5*d12*d23^2*d34^3*d45*mt2 - 
     d23^3*d34^3*d45*mt2 + d12*d15^3*d23*d45^2*mt2 + 
     3*d12*d15^2*d23^2*d45^2*mt2 - 4*d12*d15*d23^3*d45^2*mt2 - 
     6*d12*d15^2*d23*d34*d45^2*mt2 + 10*d12*d15*d23^2*d34*d45^2*mt2 - 
     3*d15^2*d23^2*d34*d45^2*mt2 - 6*d12*d23^3*d34*d45^2*mt2 + 
     2*d15*d23^3*d34*d45^2*mt2 + 3*d12*d15*d23*d34^2*d45^2*mt2 - 
     6*d12*d23^2*d34^2*d45^2*mt2 + 2*d15*d23^2*d34^2*d45^2*mt2 + 
     d12*d23*d34^3*d45^2*mt2 - d15^3*d23*d45^3*mt2 + 
     3*d15^2*d23*d34*d45^3*mt2 - 2*d15*d23^2*d34*d45^3*mt2 - 
     2*d15*d23*d34^2*d45^3*mt2 - d12^3*d15^3*mt2^2 + 
     3*d12^3*d15^2*d23*mt2^2 - 3*d12^2*d15^3*d23*mt2^2 - 
     3*d12^3*d15*d23^2*mt2^2 + 9*d12^2*d15^2*d23^2*mt2^2 + 
     d12^3*d23^3*mt2^2 - 9*d12^2*d15*d23^3*mt2^2 + 3*d12^2*d23^4*mt2^2 - 
     3*d12^2*d15^2*d23*d34*mt2^2 + 6*d12^2*d15*d23^2*d34*mt2^2 - 
     6*d12*d15^2*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 + 
     12*d12*d15*d23^3*d34*mt2^2 - 6*d12*d23^4*d34*mt2^2 - 
     3*d12*d15*d23^2*d34^2*mt2^2 + 3*d12*d23^3*d34^2*mt2^2 - 
     3*d15*d23^3*d34^2*mt2^2 + 3*d23^4*d34^2*mt2^2 - d23^3*d34^3*mt2^2 + 
     3*d12^2*d15^3*d45*mt2^2 - 12*d12^2*d15^2*d23*d45*mt2^2 + 
     2*d12*d15^3*d23*d45*mt2^2 + 15*d12^2*d15*d23^2*d45*mt2^2 - 
     12*d12*d15^2*d23^2*d45*mt2^2 - 6*d12^2*d23^3*d45*mt2^2 + 
     18*d12*d15*d23^3*d45*mt2^2 - 8*d12*d23^4*d45*mt2^2 + 
     6*d12^2*d15*d23*d34*d45*mt2^2 + 12*d12*d15^2*d23*d34*d45*mt2^2 - 
     6*d12^2*d23^2*d34*d45*mt2^2 - 18*d12*d15*d23^2*d34*d45*mt2^2 + 
     6*d15^2*d23^2*d34*d45*mt2^2 + 6*d12*d23^3*d34*d45*mt2^2 - 
     12*d15*d23^3*d34*d45*mt2^2 + 6*d23^4*d34*d45*mt2^2 + 
     2*d12^2*d23*d34^2*d45*mt2^2 - 6*d12*d15*d23*d34^2*d45*mt2^2 + 
     12*d12*d23^2*d34^2*d45*mt2^2 - 3*d15*d23^2*d34^2*d45*mt2^2 + 
     2*d23^3*d34^2*d45*mt2^2 - 2*d12*d23*d34^3*d45*mt2^2 - 
     d23^2*d34^3*d45*mt2^2 - 3*d12*d15^3*d45^2*mt2^2 + 
     15*d12*d15^2*d23*d45^2*mt2^2 + d15^3*d23*d45^2*mt2^2 - 
     16*d12*d15*d23^2*d45^2*mt2^2 + 3*d15^2*d23^2*d45^2*mt2^2 + 
     4*d12*d23^3*d45^2*mt2^2 - 4*d15*d23^3*d45^2*mt2^2 - 
     10*d12*d15*d23*d34*d45^2*mt2^2 - 9*d15^2*d23*d34*d45^2*mt2^2 + 
     4*d12*d23^2*d34*d45^2*mt2^2 + 6*d15*d23^2*d34*d45^2*mt2^2 - 
     2*d23^3*d34*d45^2*mt2^2 + d12*d15*d34^2*d45^2*mt2^2 - 
     3*d12*d23*d34^2*d45^2*mt2^2 + 7*d15*d23*d34^2*d45^2*mt2^2 - 
     2*d23^2*d34^2*d45^2*mt2^2 + d15^3*d45^3*mt2^2 - 
     6*d15^2*d23*d45^3*mt2^2 + 4*d15*d23^2*d45^3*mt2^2 + 
     4*d15*d23*d34*d45^3*mt2^2 - d15*d34^2*d45^3*mt2^2 - 
     3*d12^2*d15^3*mt2^3 + 9*d12^2*d15^2*d23*mt2^3 - 3*d12*d15^3*d23*mt2^3 - 
     9*d12^2*d15*d23^2*mt2^3 + 9*d12*d15^2*d23^2*mt2^3 + 
     3*d12^2*d23^3*mt2^3 - 9*d12*d15*d23^3*mt2^3 + 3*d12*d23^4*mt2^3 - 
     6*d12*d15^2*d23*d34*mt2^3 + 12*d12*d15*d23^2*d34*mt2^3 - 
     3*d15^2*d23^2*d34*mt2^3 - 6*d12*d23^3*d34*mt2^3 + 
     6*d15*d23^3*d34*mt2^3 - 3*d23^4*d34*mt2^3 - 3*d15*d23^2*d34^2*mt2^3 + 
     3*d23^3*d34^2*mt2^3 + 6*d12*d15^3*d45*mt2^3 - 24*d12*d15^2*d23*d45*
      mt2^3 + d15^3*d23*d45*mt2^3 + 30*d12*d15*d23^2*d45*mt2^3 - 
     6*d15^2*d23^2*d45*mt2^3 - 12*d12*d23^3*d45*mt2^3 + 
     9*d15*d23^3*d45*mt2^3 - 4*d23^4*d45*mt2^3 + 2*d12^2*d15*d34*d45*mt2^3 - 
     2*d12^2*d23*d34*d45*mt2^3 + 12*d12*d15*d23*d34*d45*mt2^3 + 
     9*d15^2*d23*d34*d45*mt2^3 - 12*d12*d23^2*d34*d45*mt2^3 - 
     14*d15*d23^2*d34*d45*mt2^3 + 5*d23^3*d34*d45*mt2^3 - 
     2*d12*d15*d34^2*d45*mt2^3 + 4*d12*d23*d34^2*d45*mt2^3 - 
     7*d15*d23*d34^2*d45*mt2^3 + 7*d23^2*d34^2*d45*mt2^3 - 
     3*d15^3*d45^2*mt2^3 + 15*d15^2*d23*d45^2*mt2^3 - 
     16*d15*d23^2*d45^2*mt2^3 + 4*d23^3*d45^2*mt2^3 - 
     4*d12*d15*d34*d45^2*mt2^3 + 2*d12*d23*d34*d45^2*mt2^3 - 
     10*d15*d23*d34*d45^2*mt2^3 + 4*d23^2*d34*d45^2*mt2^3 + 
     3*d15*d34^2*d45^2*mt2^3 - d23*d34^2*d45^2*mt2^3 + 
     2*d15*d34*d45^3*mt2^3 - 3*d12*d15^3*mt2^4 + 9*d12*d15^2*d23*mt2^4 - 
     d15^3*d23*mt2^4 - 9*d12*d15*d23^2*mt2^4 + 3*d15^2*d23^2*mt2^4 + 
     3*d12*d23^3*mt2^4 - 3*d15*d23^3*mt2^4 + d23^4*mt2^4 - 
     3*d15^2*d23*d34*mt2^4 + 6*d15*d23^2*d34*mt2^4 - 3*d23^3*d34*mt2^4 + 
     3*d15^3*d45*mt2^4 - 12*d15^2*d23*d45*mt2^4 + 15*d15*d23^2*d45*mt2^4 - 
     6*d23^3*d45*mt2^4 + 4*d12*d15*d34*d45*mt2^4 - 4*d12*d23*d34*d45*mt2^4 + 
     6*d15*d23*d34*d45*mt2^4 - 6*d23^2*d34*d45*mt2^4 - 
     2*d15*d34^2*d45*mt2^4 + 2*d23*d34^2*d45*mt2^4 - 4*d15*d34*d45^2*mt2^4 + 
     2*d23*d34*d45^2*mt2^4 - d15^3*mt2^5 + 3*d15^2*d23*mt2^5 - 
     3*d15*d23^2*mt2^5 + d23^3*mt2^5 + 2*d15*d34*d45*mt2^5 - 
     2*d23*d34*d45*mt2^5))/(Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*
    (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d34]*Sqrt[d45]*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)*(-(d12^2*d15*d23) + d12^2*d23^2 - d12*d23^2*d34 + 
     d12*d15*d23*d45 + d12*d23*d34*d45 - d12^2*d15*mt2 + d12^2*d23*mt2 - 
     2*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 - d12*d23*d34*mt2 - d23^2*d34*mt2 + 
     2*d12*d15*d45*mt2 - d12*d23*d45*mt2 + d15*d23*d45*mt2 - d15*d45^2*mt2 - 
     2*d12*d15*mt2^2 + 2*d12*d23*mt2^2 - d15*d23*mt2^2 + d23^2*mt2^2 - 
     d23*d34*mt2^2 + 2*d15*d45*mt2^2 - d23*d45*mt2^2 - d15*mt2^3 + 
     d23*mt2^3))/(Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d45]*(2*d12^2*d15^4*d23*d34*d45 - 2*d12^2*d15^3*d23^2*d34*d45 + 
     2*d12*d15^3*d23^2*d34^2*d45 + 4*d12^2*d15^3*d23*d34*d45^2 - 
     2*d12*d15^4*d23*d34*d45^2 + 4*d12*d15^3*d23^2*d34*d45^2 - 
     2*d12*d15^3*d23*d34^2*d45^2 - 4*d12*d15^3*d23*d34*d45^3 + 
     d12^3*d15^4*d23*mt2 - 3*d12^3*d15^3*d23^2*mt2 + 
     3*d12^3*d15^2*d23^3*mt2 - d12^3*d15*d23^4*mt2 - 
     4*d12^2*d15^4*d23*d34*mt2 + 9*d12^2*d15^3*d23^2*d34*mt2 - 
     6*d12^2*d15^2*d23^3*d34*mt2 + d12^2*d15*d23^4*d34*mt2 - 
     4*d12*d15^3*d23^2*d34^2*mt2 + 3*d12*d15^2*d23^3*d34^2*mt2 + 
     d12*d15*d23^4*d34^2*mt2 - d15*d23^4*d34^3*mt2 - d12^3*d15^4*d45*mt2 + 
     3*d12^3*d15^3*d23*d45*mt2 - 3*d12^2*d15^4*d23*d45*mt2 - 
     3*d12^3*d15^2*d23^2*d45*mt2 + 6*d12^2*d15^3*d23^2*d45*mt2 + 
     d12^3*d15*d23^3*d45*mt2 - 3*d12^2*d15^2*d23^3*d45*mt2 + 
     2*d12^2*d15^4*d34*d45*mt2 - 10*d12^2*d15^3*d23*d34*d45*mt2 + 
     8*d12*d15^4*d23*d34*d45*mt2 + 12*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     14*d12*d15^3*d23^2*d34*d45*mt2 - 4*d12^2*d15*d23^3*d34*d45*mt2 + 
     6*d12*d15^2*d23^3*d34*d45*mt2 + 6*d12*d15^3*d23*d34^2*d45*mt2 - 
     9*d12*d15^2*d23^2*d34^2*d45*mt2 + 2*d15^3*d23^2*d34^2*d45*mt2 + 
     d12*d15*d23^3*d34^2*d45*mt2 - 3*d15^2*d23^3*d34^2*d45*mt2 + 
     2*d15*d23^3*d34^3*d45*mt2 + 3*d12^2*d15^4*d45^2*mt2 - 
     6*d12^2*d15^3*d23*d45^2*mt2 + 3*d12*d15^4*d23*d45^2*mt2 + 
     3*d12^2*d15^2*d23^2*d45^2*mt2 - 3*d12*d15^3*d23^2*d45^2*mt2 + 
     d12^2*d15^3*d34*d45^2*mt2 - 4*d12*d15^4*d34*d45^2*mt2 + 
     3*d12^2*d15^2*d23*d34*d45^2*mt2 + 16*d12*d15^3*d23*d34*d45^2*mt2 - 
     2*d15^4*d23*d34*d45^2*mt2 + 2*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     6*d12*d15^2*d23^2*d34*d45^2*mt2 + d15^3*d23^2*d34*d45^2*mt2 - 
     3*d12*d15*d23^2*d34^2*d45^2*mt2 + 3*d15^2*d23^2*d34^2*d45^2*mt2 - 
     d15*d23^2*d34^3*d45^2*mt2 - 3*d12*d15^4*d45^3*mt2 + 
     3*d12*d15^3*d23*d45^3*mt2 - d15^4*d23*d45^3*mt2 - 
     2*d12*d15^3*d34*d45^3*mt2 + 2*d15^4*d34*d45^3*mt2 - 
     3*d12*d15^2*d23*d34*d45^3*mt2 - 2*d15^3*d23*d34*d45^3*mt2 + 
     d12*d15*d23*d34^2*d45^3*mt2 + d15^4*d45^4*mt2 + d15^3*d34*d45^4*mt2 + 
     2*d12^3*d15^4*mt2^2 - 7*d12^3*d15^3*d23*mt2^2 + 
     3*d12^2*d15^4*d23*mt2^2 + 9*d12^3*d15^2*d23^2*mt2^2 - 
     9*d12^2*d15^3*d23^2*mt2^2 - 5*d12^3*d15*d23^3*mt2^2 + 
     9*d12^2*d15^2*d23^3*mt2^2 + d12^3*d23^4*mt2^2 - 
     3*d12^2*d15*d23^4*mt2^2 - 4*d12^2*d15^4*d34*mt2^2 + 
     12*d12^2*d15^3*d23*d34*mt2^2 - 8*d12*d15^4*d23*d34*mt2^2 - 
     15*d12^2*d15^2*d23^2*d34*mt2^2 + 18*d12*d15^3*d23^2*d34*mt2^2 + 
     10*d12^2*d15*d23^3*d34*mt2^2 - 12*d12*d15^2*d23^3*d34*mt2^2 - 
     3*d12^2*d23^4*d34*mt2^2 + 2*d12*d15*d23^4*d34*mt2^2 - 
     4*d12*d15^3*d23*d34^2*mt2^2 + 6*d12*d15^2*d23^2*d34^2*mt2^2 - 
     4*d15^3*d23^2*d34^2*mt2^2 - 5*d12*d15*d23^3*d34^2*mt2^2 + 
     3*d15^2*d23^3*d34^2*mt2^2 + 3*d12*d23^4*d34^2*mt2^2 + 
     d15*d23^4*d34^2*mt2^2 - d23^4*d34^3*mt2^2 - 9*d12^2*d15^4*d45*mt2^2 + 
     24*d12^2*d15^3*d23*d45*mt2^2 - 6*d12*d15^4*d23*d45*mt2^2 - 
     21*d12^2*d15^2*d23^2*d45*mt2^2 + 12*d12*d15^3*d23^2*d45*mt2^2 + 
     6*d12^2*d15*d23^3*d45*mt2^2 - 6*d12*d15^2*d23^3*d45*mt2^2 - 
     2*d12^2*d15^3*d34*d45*mt2^2 + 12*d12*d15^4*d34*d45*mt2^2 - 
     36*d12*d15^3*d23*d34*d45*mt2^2 + 6*d15^4*d23*d34*d45*mt2^2 + 
     30*d12*d15^2*d23^2*d34*d45*mt2^2 - 12*d15^3*d23^2*d34*d45*mt2^2 + 
     2*d12^2*d23^3*d34*d45*mt2^2 - 6*d12*d15*d23^3*d34*d45*mt2^2 + 
     6*d15^2*d23^3*d34*d45*mt2^2 + 2*d15^3*d23*d34^2*d45*mt2^2 - 
     2*d12*d15*d23^2*d34^2*d45*mt2^2 - 3*d15^2*d23^2*d34^2*d45*mt2^2 - 
     4*d12*d23^3*d34^2*d45*mt2^2 - 4*d15*d23^3*d34^2*d45*mt2^2 + 
     2*d15*d23^2*d34^3*d45*mt2^2 + 2*d23^3*d34^3*d45*mt2^2 + 
     12*d12*d15^4*d45^2*mt2^2 - 21*d12*d15^3*d23*d45^2*mt2^2 + 
     3*d15^4*d23*d45^2*mt2^2 + 9*d12*d15^2*d23^2*d45^2*mt2^2 - 
     3*d15^3*d23^2*d45^2*mt2^2 + 6*d12*d15^3*d34*d45^2*mt2^2 - 
     8*d15^4*d34*d45^2*mt2^2 + 2*d12^2*d15*d23*d34*d45^2*mt2^2 + 
     16*d15^3*d23*d34*d45^2*mt2^2 - 9*d15^2*d23^2*d34*d45^2*mt2^2 - 
     3*d12*d15*d23*d34^2*d45^2*mt2^2 + d12*d23^2*d34^2*d45^2*mt2^2 + 
     5*d15*d23^2*d34^2*d45^2*mt2^2 - d23^2*d34^3*d45^2*mt2^2 - 
     5*d15^4*d45^3*mt2^2 + 4*d15^3*d23*d45^3*mt2^2 - 
     4*d15^3*d34*d45^3*mt2^2 - 2*d12*d15*d23*d34*d45^3*mt2^2 + 
     3*d15^2*d23*d34*d45^3*mt2^2 + 6*d12^2*d15^4*mt2^3 - 
     21*d12^2*d15^3*d23*mt2^3 + 3*d12*d15^4*d23*mt2^3 + 
     27*d12^2*d15^2*d23^2*mt2^3 - 9*d12*d15^3*d23^2*mt2^3 - 
     15*d12^2*d15*d23^3*mt2^3 + 9*d12*d15^2*d23^3*mt2^3 + 
     3*d12^2*d23^4*mt2^3 - 3*d12*d15*d23^4*mt2^3 - 8*d12*d15^4*d34*mt2^3 + 
     24*d12*d15^3*d23*d34*mt2^3 - 4*d15^4*d23*d34*mt2^3 - 
     30*d12*d15^2*d23^2*d34*mt2^3 + 9*d15^3*d23^2*d34*mt2^3 + 
     20*d12*d15*d23^3*d34*mt2^3 - 6*d15^2*d23^3*d34*mt2^3 - 
     6*d12*d23^4*d34*mt2^3 + d15*d23^4*d34*mt2^3 - 4*d15^3*d23*d34^2*mt2^3 + 
     6*d15^2*d23^2*d34^2*mt2^3 - 5*d15*d23^3*d34^2*mt2^3 + 
     3*d23^4*d34^2*mt2^3 - 15*d12*d15^4*d45*mt2^3 + 
     39*d12*d15^3*d23*d45*mt2^3 - 3*d15^4*d23*d45*mt2^3 - 
     33*d12*d15^2*d23^2*d45*mt2^3 + 6*d15^3*d23^2*d45*mt2^3 + 
     9*d12*d15*d23^3*d45*mt2^3 - 3*d15^2*d23^3*d45*mt2^3 - 
     4*d12*d15^3*d34*d45*mt2^3 + 10*d15^4*d34*d45*mt2^3 - 
     2*d12^2*d15*d23*d34*d45*mt2^3 - 26*d15^3*d23*d34*d45*mt2^3 + 
     2*d12^2*d23^2*d34*d45*mt2^3 + 18*d15^2*d23^2*d34*d45*mt2^3 + 
     4*d12*d23^3*d34*d45*mt2^3 - 2*d15*d23^3*d34*d45*mt2^3 + 
     2*d12*d15*d23*d34^2*d45*mt2^3 - 4*d12*d23^2*d34^2*d45*mt2^3 - 
     2*d15*d23^2*d34^2*d45*mt2^3 - 4*d23^3*d34^2*d45*mt2^3 + 
     2*d23^2*d34^3*d45*mt2^3 + 9*d15^4*d45^2*mt2^3 - 
     15*d15^3*d23*d45^2*mt2^3 + 6*d15^2*d23^2*d45^2*mt2^3 + 
     5*d15^3*d34*d45^2*mt2^3 + 4*d12*d15*d23*d34*d45^2*mt2^3 - 
     3*d15^2*d23*d34*d45^2*mt2^3 - 2*d12*d23^2*d34*d45^2*mt2^3 - 
     2*d15*d23^2*d34*d45^2*mt2^3 - d15*d23*d34^2*d45^2*mt2^3 + 
     3*d23^2*d34^2*d45^2*mt2^3 + 6*d12*d15^4*mt2^4 - 21*d12*d15^3*d23*mt2^4 + 
     d15^4*d23*mt2^4 + 27*d12*d15^2*d23^2*mt2^4 - 3*d15^3*d23^2*mt2^4 - 
     15*d12*d15*d23^3*mt2^4 + 3*d15^2*d23^3*mt2^4 + 3*d12*d23^4*mt2^4 - 
     d15*d23^4*mt2^4 - 4*d15^4*d34*mt2^4 + 12*d15^3*d23*d34*mt2^4 - 
     15*d15^2*d23^2*d34*mt2^4 + 10*d15*d23^3*d34*mt2^4 - 3*d23^4*d34*mt2^4 - 
     7*d15^4*d45*mt2^4 + 18*d15^3*d23*d45*mt2^4 - 15*d15^2*d23^2*d45*mt2^4 + 
     4*d15*d23^3*d45*mt2^4 - 2*d15^3*d34*d45*mt2^4 - 
     4*d12*d15*d23*d34*d45*mt2^4 + 4*d12*d23^2*d34*d45*mt2^4 + 
     2*d23^3*d34*d45*mt2^4 + 2*d15*d23*d34^2*d45*mt2^4 - 
     4*d23^2*d34^2*d45*mt2^4 + 2*d15*d23*d34*d45^2*mt2^4 - 
     2*d23^2*d34*d45^2*mt2^4 + 2*d15^4*mt2^5 - 7*d15^3*d23*mt2^5 + 
     9*d15^2*d23^2*mt2^5 - 5*d15*d23^3*mt2^5 + d23^4*mt2^5 - 
     2*d15*d23*d34*d45*mt2^5 + 2*d23^2*d34*d45*mt2^5))/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-4*d12^3*d15^2*d23*d34*d45 - 
      2*d12^2*d15^3*d23*d34*d45 - 2*d12^2*d15^2*d23^2*d34*d45 + 
      4*d12^2*d15^2*d23*d34^2*d45 + 2*d12*d15^2*d23^2*d34^2*d45 + 
      4*d12^2*d15^2*d23*d34*d45^2 + 2*d12*d15^3*d23*d34*d45^2 - 
      2*d12*d15^2*d23*d34^2*d45^2 + d12^4*d15^3*mt2 - 3*d12^4*d15^2*d23*mt2 + 
      3*d12^4*d15*d23^2*mt2 - d12^4*d23^3*mt2 - d12^3*d15^3*d34*mt2 + 
      6*d12^3*d15^2*d23*d34*mt2 - 9*d12^3*d15*d23^2*d34*mt2 + 
      4*d12^3*d23^3*d34*mt2 - 3*d12^2*d15^2*d23*d34^2*mt2 + 
      9*d12^2*d15*d23^2*d34^2*mt2 - 6*d12^2*d23^3*d34^2*mt2 - 
      3*d12*d15*d23^2*d34^3*mt2 + 4*d12*d23^3*d34^3*mt2 - d23^3*d34^4*mt2 - 
      3*d12^3*d15^3*d45*mt2 + 6*d12^3*d15^2*d23*d45*mt2 - 
      3*d12^3*d15*d23^2*d45*mt2 - d12^3*d15^2*d34*d45*mt2 + 
      d12^2*d15^3*d34*d45*mt2 - 3*d12^3*d15*d23*d34*d45*mt2 - 
      20*d12^2*d15^2*d23*d34*d45*mt2 - 4*d12*d15^3*d23*d34*d45*mt2 - 
      2*d12^3*d23^2*d34*d45*mt2 + 3*d12^2*d15*d23^2*d34*d45*mt2 - 
      4*d12*d15^2*d23^2*d34*d45*mt2 + d12^2*d15^2*d34^2*d45*mt2 + 
      6*d12^2*d15*d23*d34^2*d45*mt2 + 10*d12*d15^2*d23*d34^2*d45*mt2 + 
      6*d12^2*d23^2*d34^2*d45*mt2 + 3*d12*d15*d23^2*d34^2*d45*mt2 + 
      2*d15^2*d23^2*d34^2*d45*mt2 - 3*d12*d15*d23*d34^3*d45*mt2 - 
      6*d12*d23^2*d34^3*d45*mt2 - 3*d15*d23^2*d34^3*d45*mt2 + 
      2*d23^2*d34^4*d45*mt2 + 3*d12^2*d15^3*d45^2*mt2 - 
      3*d12^2*d15^2*d23*d45^2*mt2 + 2*d12^2*d15^2*d34*d45^2*mt2 + 
      d12*d15^3*d34*d45^2*mt2 + 3*d12^2*d15*d23*d34*d45^2*mt2 + 
      10*d12*d15^2*d23*d34*d45^2*mt2 + 2*d15^3*d23*d34*d45^2*mt2 - 
      2*d12*d15^2*d34^2*d45^2*mt2 - d12^2*d23*d34^2*d45^2*mt2 - 
      6*d12*d15*d23*d34^2*d45^2*mt2 - 5*d15^2*d23*d34^2*d45^2*mt2 + 
      2*d12*d23*d34^3*d45^2*mt2 + 3*d15*d23*d34^3*d45^2*mt2 - 
      d23*d34^4*d45^2*mt2 - d12*d15^3*d45^3*mt2 - d12*d15^2*d34*d45^3*mt2 - 
      d15^3*d34*d45^3*mt2 + d15^2*d34^2*d45^3*mt2 + 4*d12^3*d15^3*mt2^2 - 
      12*d12^3*d15^2*d23*mt2^2 + 12*d12^3*d15*d23^2*mt2^2 - 
      4*d12^3*d23^3*mt2^2 - 3*d12^2*d15^3*d34*mt2^2 + 
      18*d12^2*d15^2*d23*d34*mt2^2 - 27*d12^2*d15*d23^2*d34*mt2^2 + 
      12*d12^2*d23^3*d34*mt2^2 - 6*d12*d15^2*d23*d34^2*mt2^2 + 
      18*d12*d15*d23^2*d34^2*mt2^2 - 12*d12*d23^3*d34^2*mt2^2 - 
      3*d15*d23^2*d34^3*mt2^2 + 4*d23^3*d34^3*mt2^2 - 
      9*d12^2*d15^3*d45*mt2^2 + 18*d12^2*d15^2*d23*d45*mt2^2 - 
      9*d12^2*d15*d23^2*d45*mt2^2 - 3*d12^2*d15^2*d34*d45*mt2^2 + 
      2*d12*d15^3*d34*d45*mt2^2 - 2*d12^3*d23*d34*d45*mt2^2 - 
      9*d12^2*d15*d23*d34*d45*mt2^2 - 28*d12*d15^2*d23*d34*d45*mt2^2 - 
      2*d15^3*d23*d34*d45*mt2^2 - 6*d12^2*d23^2*d34*d45*mt2^2 + 
      6*d12*d15*d23^2*d34*d45*mt2^2 - 2*d15^2*d23^2*d34*d45*mt2^2 + 
      2*d12*d15^2*d34^2*d45*mt2^2 + 6*d12^2*d23*d34^2*d45*mt2^2 + 
      12*d12*d15*d23*d34^2*d45*mt2^2 + 6*d15^2*d23*d34^2*d45*mt2^2 + 
      12*d12*d23^2*d34^2*d45*mt2^2 + 3*d15*d23^2*d34^2*d45*mt2^2 - 
      6*d12*d23*d34^3*d45*mt2^2 - 3*d15*d23*d34^3*d45*mt2^2 - 
      6*d23^2*d34^3*d45*mt2^2 + 2*d23*d34^4*d45*mt2^2 + 
      6*d12*d15^3*d45^2*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 + 
      4*d12*d15^2*d34*d45^2*mt2^2 + d15^3*d34*d45^2*mt2^2 + 
      2*d12^2*d23*d34*d45^2*mt2^2 + 6*d12*d15*d23*d34*d45^2*mt2^2 + 
      6*d15^2*d23*d34*d45^2*mt2^2 - 2*d15^2*d34^2*d45^2*mt2^2 - 
      6*d12*d23*d34^2*d45^2*mt2^2 - 6*d15*d23*d34^2*d45^2*mt2^2 + 
      4*d23*d34^3*d45^2*mt2^2 - d15^3*d45^3*mt2^2 - d15^2*d34*d45^3*mt2^2 + 
      6*d12^2*d15^3*mt2^3 - 18*d12^2*d15^2*d23*mt2^3 + 
      18*d12^2*d15*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 - 
      3*d12*d15^3*d34*mt2^3 + 18*d12*d15^2*d23*d34*mt2^3 - 
      27*d12*d15*d23^2*d34*mt2^3 + 12*d12*d23^3*d34*mt2^3 - 
      3*d15^2*d23*d34^2*mt2^3 + 9*d15*d23^2*d34^2*mt2^3 - 
      6*d23^3*d34^2*mt2^3 - 9*d12*d15^3*d45*mt2^3 + 18*d12*d15^2*d23*d45*
       mt2^3 - 9*d12*d15*d23^2*d45*mt2^3 - 3*d12*d15^2*d34*d45*mt2^3 + 
      d15^3*d34*d45*mt2^3 - 6*d12^2*d23*d34*d45*mt2^3 - 
      9*d12*d15*d23*d34*d45*mt2^3 - 12*d15^2*d23*d34*d45*mt2^3 - 
      6*d12*d23^2*d34*d45*mt2^3 + 3*d15*d23^2*d34*d45*mt2^3 + 
      d15^2*d34^2*d45*mt2^3 + 12*d12*d23*d34^2*d45*mt2^3 + 
      6*d15*d23*d34^2*d45*mt2^3 + 6*d23^2*d34^2*d45*mt2^3 - 
      6*d23*d34^3*d45*mt2^3 + 3*d15^3*d45^2*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
      2*d15^2*d34*d45^2*mt2^3 + 4*d12*d23*d34*d45^2*mt2^3 + 
      3*d15*d23*d34*d45^2*mt2^3 - 5*d23*d34^2*d45^2*mt2^3 + 
      4*d12*d15^3*mt2^4 - 12*d12*d15^2*d23*mt2^4 + 12*d12*d15*d23^2*mt2^4 - 
      4*d12*d23^3*mt2^4 - d15^3*d34*mt2^4 + 6*d15^2*d23*d34*mt2^4 - 
      9*d15*d23^2*d34*mt2^4 + 4*d23^3*d34*mt2^4 - 3*d15^3*d45*mt2^4 + 
      6*d15^2*d23*d45*mt2^4 - 3*d15*d23^2*d45*mt2^4 - d15^2*d34*d45*mt2^4 - 
      6*d12*d23*d34*d45*mt2^4 - 3*d15*d23*d34*d45*mt2^4 - 
      2*d23^2*d34*d45*mt2^4 + 6*d23*d34^2*d45*mt2^4 + 2*d23*d34*d45^2*mt2^4 + 
      d15^3*mt2^5 - 3*d15^2*d23*mt2^5 + 3*d15*d23^2*mt2^5 - d23^3*mt2^5 - 
      2*d23*d34*d45*mt2^5))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
      4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 
      2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*d34*d45*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15 + d12*d23 - 
      d23*d34 - d15*d45 + d34*d45 + 2*d12*mt2 + d15*mt2 + d23*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
      d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
      d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
      d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - 
     d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - 
     d34*d45*mt2 + d34*mt2^2)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
     d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
     d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
     d45^2*mt2 + d45*mt2^2)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15^3 + 2*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 + 
     2*d12^2*d15^2*d23^2 + 2*d12^2*d15^3*d34 + 4*d12*d15^3*d23*d34 - 
     2*d12*d15^2*d23^2*d34 - 2*d12*d15^2*d23*d34^2 + 4*d12^2*d15^3*d45 - 
     2*d12^2*d15^2*d23*d45 + 2*d12*d15^3*d23*d45 - 2*d12^2*d15^2*d34*d45 - 
     2*d12*d15^3*d34*d45 + 2*d12*d15^2*d34^2*d45 - 2*d12*d15^3*d45^2 + 
     2*d12*d15^2*d34*d45^2 - 2*d12^3*d15^2*mt2 - 6*d12^2*d15^3*mt2 + 
     3*d12^3*d15*d23*mt2 + 6*d12^2*d15^2*d23*mt2 - 4*d12*d15^3*d23*mt2 - 
     d12^3*d23^2*mt2 + 4*d12*d15^2*d23^2*mt2 + 4*d12^2*d15^2*d34*mt2 + 
     4*d12*d15^3*d34*mt2 - 6*d12^2*d15*d23*d34*mt2 + 4*d15^3*d23*d34*mt2 + 
     3*d12^2*d23^2*d34*mt2 - 2*d15^2*d23^2*d34*mt2 - 2*d12*d15^2*d34^2*mt2 + 
     3*d12*d15*d23*d34^2*mt2 - 2*d15^2*d23*d34^2*mt2 - 
     3*d12*d23^2*d34^2*mt2 + d23^2*d34^3*mt2 + 4*d12^2*d15^2*d45*mt2 + 
     8*d12*d15^3*d45*mt2 - 3*d12^2*d15*d23*d45*mt2 - 
     4*d12*d15^2*d23*d45*mt2 + 2*d15^3*d23*d45*mt2 - 
     3*d12^2*d15*d34*d45*mt2 - 8*d12*d15^2*d34*d45*mt2 - 
     2*d15^3*d34*d45*mt2 - 2*d12^2*d23*d34*d45*mt2 + 
     3*d12*d15*d34^2*d45*mt2 + 4*d12*d23*d34^2*d45*mt2 + 
     3*d15*d23*d34^2*d45*mt2 - 2*d23*d34^3*d45*mt2 - 2*d12*d15^2*d45^2*mt2 - 
     2*d15^3*d45^2*mt2 + 3*d12*d15*d34*d45^2*mt2 + 2*d15^2*d34*d45^2*mt2 - 
     d12*d34^2*d45^2*mt2 - 3*d15*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 - 
     6*d12^2*d15^2*mt2^2 - 6*d12*d15^3*mt2^2 + 9*d12^2*d15*d23*mt2^2 + 
     6*d12*d15^2*d23*mt2^2 - 2*d15^3*d23*mt2^2 - 3*d12^2*d23^2*mt2^2 + 
     2*d15^2*d23^2*mt2^2 + 8*d12*d15^2*d34*mt2^2 + 2*d15^3*d34*mt2^2 - 
     12*d12*d15*d23*d34*mt2^2 + 6*d12*d23^2*d34*mt2^2 - 2*d15^2*d34^2*mt2^2 + 
     3*d15*d23*d34^2*mt2^2 - 3*d23^2*d34^2*mt2^2 + 8*d12*d15^2*d45*mt2^2 + 
     4*d15^3*d45*mt2^2 - 6*d12*d15*d23*d45*mt2^2 - 2*d15^2*d23*d45*mt2^2 - 
     2*d12^2*d34*d45*mt2^2 - 6*d12*d15*d34*d45*mt2^2 - 
     6*d15^2*d34*d45*mt2^2 - 4*d12*d23*d34*d45*mt2^2 + 
     4*d12*d34^2*d45*mt2^2 + 3*d15*d34^2*d45*mt2^2 + 4*d23*d34^2*d45*mt2^2 - 
     2*d34^3*d45*mt2^2 - 2*d15^2*d45^2*mt2^2 + 2*d12*d34*d45^2*mt2^2 + 
     3*d15*d34*d45^2*mt2^2 - 3*d34^2*d45^2*mt2^2 - 6*d12*d15^2*mt2^3 - 
     2*d15^3*mt2^3 + 9*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 - 
     3*d12*d23^2*mt2^3 + 4*d15^2*d34*mt2^3 - 6*d15*d23*d34*mt2^3 + 
     3*d23^2*d34*mt2^3 + 4*d15^2*d45*mt2^3 - 3*d15*d23*d45*mt2^3 - 
     4*d12*d34*d45*mt2^3 - 3*d15*d34*d45*mt2^3 - 2*d23*d34*d45*mt2^3 + 
     4*d34^2*d45*mt2^3 + 2*d34*d45^2*mt2^3 - 2*d15^2*mt2^4 + 
     3*d15*d23*mt2^4 - d23^2*mt2^4 - 2*d34*d45*mt2^4)/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  (2*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
     d15*mt2 + d23*mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (-2*(-4*d12^3*d15^3*d23 - 2*d12^2*d15^4*d23 + 6*d12^3*d15^2*d23^2 + 
     2*d12^2*d15^3*d23^2 - 2*d12^3*d15*d23^3 + 6*d12^3*d15^2*d23*d34 + 
     6*d12^2*d15^3*d23*d34 - 8*d12^3*d15*d23^2*d34 - 
     12*d12^2*d15^2*d23^2*d34 - 2*d12*d15^3*d23^2*d34 + 2*d12^3*d23^3*d34 + 
     4*d12^2*d15*d23^3*d34 - 2*d12^3*d15*d23*d34^2 - 
     6*d12^2*d15^2*d23*d34^2 + 2*d12^3*d23^2*d34^2 + 
     14*d12^2*d15*d23^2*d34^2 + 6*d12*d15^2*d23^2*d34^2 - 
     4*d12^2*d23^3*d34^2 - 2*d12*d15*d23^3*d34^2 + 2*d12^2*d15*d23*d34^3 - 
     4*d12^2*d23^2*d34^3 - 6*d12*d15*d23^2*d34^3 + 2*d12*d23^3*d34^3 + 
     2*d12*d23^2*d34^4 + 4*d12^2*d15^3*d23*d45 + 2*d12*d15^4*d23*d45 - 
     6*d12^2*d15^2*d23^2*d45 - 4*d12*d15^3*d23^2*d45 - 
     6*d12^2*d15^2*d23*d34*d45 - 4*d12*d15^3*d23*d34*d45 + 
     4*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 + 
     2*d12^2*d23^2*d34^2*d45 + 2*d12^2*d23*d34^3*d45 + 
     4*d12*d15*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 - 2*d12*d23*d34^4*d45 - 
     3*d12^3*d15^2*d23*mt2 - 12*d12^2*d15^3*d23*mt2 - 4*d12*d15^4*d23*mt2 + 
     5*d12^3*d15*d23^2*mt2 + 18*d12^2*d15^2*d23^2*mt2 + 
     4*d12*d15^3*d23^2*mt2 - 2*d12^3*d23^3*mt2 - 6*d12^2*d15*d23^3*mt2 + 
     3*d12^3*d15^2*d34*mt2 + 2*d12^2*d15^3*d34*mt2 + 
     18*d12^2*d15^2*d23*d34*mt2 + 12*d12*d15^3*d23*d34*mt2 - 
     3*d12^3*d23^2*d34*mt2 - 29*d12^2*d15*d23^2*d34*mt2 - 
     24*d12*d15^2*d23^2*d34*mt2 - 2*d15^3*d23^2*d34*mt2 + 
     8*d12^2*d23^3*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 - d12^3*d15*d34^2*mt2 - 
     3*d12^2*d15^2*d34^2*mt2 + d12^3*d23*d34^2*mt2 - 
     2*d12^2*d15*d23*d34^2*mt2 - 9*d12*d15^2*d23*d34^2*mt2 + 
     11*d12^2*d23^2*d34^2*mt2 + 27*d12*d15*d23^2*d34^2*mt2 + 
     6*d15^2*d23^2*d34^2*mt2 - 6*d12*d23^3*d34^2*mt2 - 
     2*d15*d23^3*d34^2*mt2 + d12^2*d15*d34^3*mt2 - 2*d12^2*d23*d34^3*mt2 - 
     9*d12*d23^2*d34^3*mt2 - 5*d15*d23^2*d34^3*mt2 + d12*d23*d34^4*mt2 + 
     d23^2*d34^4*mt2 + 3*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     2*d15^4*d23*d45*mt2 - 4*d12^2*d15*d23^2*d45*mt2 - 
     12*d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d15^2*d34*d45*mt2 - 2*d12*d15^3*d34*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 - 6*d12*d15^2*d23*d34*d45*mt2 - 
     4*d15^3*d23*d34*d45*mt2 + 8*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 + 2*d12^2*d15*d34^2*d45*mt2 + 
     3*d12*d15^2*d34^2*d45*mt2 - d12^2*d23*d34^2*d45*mt2 - 
     4*d12*d15*d23*d34^2*d45*mt2 + 3*d15^2*d23*d34^2*d45*mt2 - 
     4*d15*d23^2*d34^2*d45*mt2 + d12^2*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 - 2*d15*d23*d34^3*d45*mt2 + 
     2*d23^2*d34^3*d45*mt2 - d12*d34^4*d45*mt2 + d23*d34^4*d45*mt2 - 
     9*d12^2*d15^2*d23*mt2^2 - 12*d12*d15^3*d23*mt2^2 - 2*d15^4*d23*mt2^2 + 
     15*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 - 6*d12^2*d23^3*mt2^2 - 6*d12*d15*d23^3*mt2^2 + 
     2*d12^3*d15*d34*mt2^2 + 9*d12^2*d15^2*d34*mt2^2 + 
     4*d12*d15^3*d34*mt2^2 - 2*d12^3*d23*d34*mt2^2 + 
     18*d12*d15^2*d23*d34*mt2^2 + 6*d15^3*d23*d34*mt2^2 - 
     9*d12^2*d23^2*d34*mt2^2 - 34*d12*d15*d23^2*d34*mt2^2 - 
     12*d15^2*d23^2*d34*mt2^2 + 10*d12*d23^3*d34*mt2^2 + 
     4*d15*d23^3*d34*mt2^2 - 5*d12^2*d15*d34^2*mt2^2 - 
     6*d12*d15^2*d34^2*mt2^2 + 7*d12^2*d23*d34^2*mt2^2 + 
     2*d12*d15*d23*d34^2*mt2^2 - 3*d15^2*d23*d34^2*mt2^2 + 
     16*d12*d23^2*d34^2*mt2^2 + 13*d15*d23^2*d34^2*mt2^2 - 
     2*d23^3*d34^2*mt2^2 + 2*d12*d15*d34^3*mt2^2 - 6*d12*d23*d34^3*mt2^2 - 
     2*d15*d23*d34^3*mt2^2 - 5*d23^2*d34^3*mt2^2 + d23*d34^4*mt2^2 + 
     6*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 - 
     8*d12*d15*d23^2*d45*mt2^2 - 6*d15^2*d23^2*d45*mt2^2 - 
     2*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 - 
     2*d15^3*d34*d45*mt2^2 + 2*d12^2*d23*d34*d45*mt2^2 + 
     4*d12*d15*d23*d34*d45*mt2^2 + 4*d15*d23^2*d34*d45*mt2^2 + 
     4*d12*d15*d34^2*d45*mt2^2 + 3*d15^2*d34^2*d45*mt2^2 - 
     6*d12*d23*d34^2*d45*mt2^2 - 4*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 - 2*d15*d34^3*d45*mt2^2 + 
     2*d23*d34^3*d45*mt2^2 + d34^4*d45*mt2^2 - 9*d12*d15^2*d23*mt2^3 - 
     4*d15^3*d23*mt2^3 + 15*d12*d15*d23^2*mt2^3 + 6*d15^2*d23^2*mt2^3 - 
     6*d12*d23^3*mt2^3 - 2*d15*d23^3*mt2^3 + 6*d12^2*d15*d34*mt2^3 + 
     9*d12*d15^2*d34*mt2^3 + 2*d15^3*d34*mt2^3 - 6*d12^2*d23*d34*mt2^3 + 
     6*d15^2*d23*d34*mt2^3 - 9*d12*d23^2*d34*mt2^3 - 13*d15*d23^2*d34*mt2^3 + 
     4*d23^3*d34*mt2^3 - 7*d12*d15*d34^2*mt2^3 - 3*d15^2*d34^2*mt2^3 + 
     11*d12*d23*d34^2*mt2^3 + 2*d15*d23*d34^2*mt2^3 + 7*d23^2*d34^2*mt2^3 + 
     d15*d34^3*mt2^3 - 4*d23*d34^3*mt2^3 + 3*d15^2*d23*d45*mt2^3 - 
     4*d15*d23^2*d45*mt2^3 - 4*d12*d15*d34*d45*mt2^3 - 
     3*d15^2*d34*d45*mt2^3 + 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 - 
     5*d23*d34^2*d45*mt2^3 - d34^3*d45*mt2^3 - 3*d15^2*d23*mt2^4 + 
     5*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 + 6*d12*d15*d34*mt2^4 + 
     3*d15^2*d34*mt2^4 - 6*d12*d23*d34*mt2^4 - 3*d23^2*d34*mt2^4 - 
     3*d15*d34^2*mt2^4 + 5*d23*d34^2*mt2^4 - 2*d15*d34*d45*mt2^4 + 
     2*d23*d34*d45*mt2^4 + 2*d15*d34*mt2^5 - 2*d23*d34*mt2^5))/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  -((d12 - d45 + mt2)/Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -(((d12 - d34 + mt2)*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + 
      d12*d23*d34 + d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - 2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + 
      d12*d45*mt2 + d15*d45*mt2 - 2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + 
      d34*mt2^2 + d45*mt2^2 - mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  -((2*d12*d15^3*d23 - 2*d12*d15^2*d23^2 - 2*d12*d15*d23^3 + 2*d12*d23^4 - 
     4*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 
     2*d12*d23^3*d34 + 4*d15*d23^3*d34 - 2*d23^4*d34 - 2*d23^3*d34^2 + 
     4*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 - 2*d12*d15*d23^2*d45 + 
     4*d15^2*d23^2*d45 - 2*d12*d23^3*d45 - 2*d15*d23^3*d45 - 
     6*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 - 2*d12*d23^2*d34*d45 - 
     10*d15*d23^2*d34*d45 + 4*d23^3*d34*d45 + 4*d23^2*d34^2*d45 - 
     4*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 6*d15*d23*d34*d45^2 - 
     2*d23^2*d34*d45^2 - 2*d23*d34^2*d45^2 + 2*d15^3*d23*mt2 - 
     2*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 + 2*d23^4*mt2 - 
     2*d12*d15^2*d34*mt2 + d12*d15*d23*d34*mt2 - 4*d15^2*d23*d34*mt2 + 
     d12*d23^2*d34*mt2 + 2*d15*d23^2*d34*mt2 + 2*d23^3*d34*mt2 - 
     d23^2*d34^2*mt2 + 3*d12*d15*d23*d45*mt2 + 4*d15^2*d23*d45*mt2 - 
     3*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 2*d23^3*d45*mt2 - 
     3*d12*d15*d34*d45*mt2 + 2*d15^2*d34*d45*mt2 - 5*d12*d23*d34*d45*mt2 - 
     13*d15*d23*d34*d45*mt2 + d23^2*d34*d45*mt2 + 6*d23*d34^2*d45*mt2 - 
     3*d15*d23*d45^2*mt2 + 2*d23^2*d45^2*mt2 + 3*d15*d34*d45^2*mt2 + 
     3*d23*d34*d45^2*mt2 - d34^2*d45^2*mt2 - 2*d15^2*d34*mt2^2 + 
     d15*d23*d34*mt2^2 + d23^2*d34*mt2^2 + 3*d15*d23*d45*mt2^2 - 
     3*d23^2*d45*mt2^2 - 2*d12*d34*d45*mt2^2 - 3*d15*d34*d45*mt2^2 - 
     5*d23*d34*d45*mt2^2 + 2*d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 
     2*d34*d45*mt2^3)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 
      2*d12*d23*d34 - d23*d34^2 - d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + 
      d34^2*d45 + 2*d12*d15*mt2 - 2*d12*d23*mt2 - d15*d34*mt2 + 
      2*d23*d34*mt2 - d15*d45*mt2 - d34*d45*mt2 + d15*mt2^2 - d23*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 0, 0, 0, 0, 0}, 
 {0, (-2*(d23^2*d34 + 2*d23*d34*mt2 + d34*mt2^2))/
   ((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, 0, 0, 0, (2*Sqrt[d23]*Sqrt[d34]*(d23 + mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*
    (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 0, 
  (2*Sqrt[d23]*Sqrt[d34]*(d23 + mt2)*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), 0, 0, (-4*Sqrt[d23]*Sqrt[d34]*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*(d15^2*d23 - 3*d15*d23*d34 + 
     2*d23^2*d34 + 2*d23*d34^2 - d15^2*mt2 + 6*d15*d23*mt2 - 4*d23^2*mt2 - 
     4*d23*d34*mt2 + d34^2*mt2 - 2*d34*mt2^2))/
   (d15*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 0, 
  (-2*Sqrt[d23]*Sqrt[d34]*(d23 + mt2)*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), 0, 0, (2*Sqrt[d23]*Sqrt[d34 - 2*mt2]*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (d15*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (2*Sqrt[d23]*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d15 - d23)*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (-2*Sqrt[d23]*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d15 - d23)*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*(-(d15^2*d23*d45) + d15^2*d45^2 - 2*d15^2*d45*mt2 + 
     d15*d45^2*mt2 - 2*d15*d45*mt2^2 + d23*d45*mt2^2))/
   (d15*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, (2*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15*d23 - d15*d45 + 2*d15*mt2 - d23*mt2))/
   (Sqrt[d15]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), 0, (2*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15*d23 - d15*d45 + 2*d15*mt2 - d23*mt2))/
   (Sqrt[d15]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), (-4*Sqrt[d45]*(d15 + mt2)*
    Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 0, 
  (2*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*(d15*d23 - d15*d45 + 
     2*d15*mt2 - d23*mt2))/(Sqrt[d15]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*Sqrt[d45 - 2*mt2]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d15]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0, 
  (-2*d23*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d15]*(d15 - d23)*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 
  (2*d23*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d15]*(d15 - d23)*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, (-2*(d12 - d34 + mt2)*(d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + 
     mt2^2))/(d15*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
     4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
     d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 0, 0, 
  0, (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d34 + mt2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 
  (4*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15 + d12*d34 + d15*d34 - d34^2 + 
     d15*mt2 + d34*mt2))/((2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d34 + mt2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 
  (2*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d15 + mt2), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*d15*d34 - 2*d34^2 + 4*d34*mt2)/
   (d15*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0, 0, 0, 0, 0, 
  -((Sqrt[d34]*Sqrt[d34 - 2*mt2])/
    (d15*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])), 0, 
  (d15 + d34)/((2*d15 + mt2)*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d15 + mt2), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d15 + mt2))/(d15*(2*d15 + mt2)), 2/d15}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T2/DEQs_T2/dd23_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^3*d34*d45 - d12^3*d15*d23^2*d34*d45 + 
     2*d12^2*d15*d23^2*d34^2*d45 - d12*d15*d23^2*d34^3*d45 - 
     2*d12^2*d15^3*d34*d45^2 + 2*d12^2*d15^2*d34^2*d45^2 + 
     d12*d15^3*d34*d45^3 - 2*d12*d15^2*d34^2*d45^3 + d12*d15*d34^3*d45^3 + 
     3*d12^3*d15^2*d34*d45*mt2 + 3*d12^2*d15^3*d34*d45*mt2 - 
     2*d12^3*d15*d23*d34*d45*mt2 - d12^3*d23^2*d34*d45*mt2 - 
     3*d12^2*d15*d23^2*d34*d45*mt2 - 3*d12^2*d15^2*d34^2*d45*mt2 + 
     4*d12^2*d15*d23*d34^2*d45*mt2 + 3*d12^2*d23^2*d34^2*d45*mt2 + 
     4*d12*d15*d23^2*d34^2*d45*mt2 - 2*d12*d15*d23*d34^3*d45*mt2 - 
     3*d12*d23^2*d34^3*d45*mt2 - d15*d23^2*d34^3*d45*mt2 + 
     d23^2*d34^4*d45*mt2 - 6*d12^2*d15^2*d34*d45^2*mt2 - 
     4*d12*d15^3*d34*d45^2*mt2 + 2*d12^2*d15*d23*d34*d45^2*mt2 + 
     3*d12^2*d15*d34^2*d45^2*mt2 + 6*d12*d15^2*d34^2*d45^2*mt2 - 
     d12^2*d23*d34^2*d45^2*mt2 - 4*d12*d15*d23*d34^2*d45^2*mt2 - 
     3*d12*d15*d34^3*d45^2*mt2 + 2*d12*d23*d34^3*d45^2*mt2 + 
     2*d15*d23*d34^3*d45^2*mt2 - d23*d34^4*d45^2*mt2 + 
     3*d12*d15^2*d34*d45^3*mt2 + d15^3*d34*d45^3*mt2 - 
     3*d12*d15*d34^2*d45^3*mt2 - d15^2*d34^2*d45^3*mt2 + 
     2*d12^3*d15*d34*d45*mt2^2 + 9*d12^2*d15^2*d34*d45*mt2^2 + 
     3*d12*d15^3*d34*d45*mt2^2 - 2*d12^3*d23*d34*d45*mt2^2 - 
     6*d12^2*d15*d23*d34*d45*mt2^2 - 3*d12^2*d23^2*d34*d45*mt2^2 - 
     3*d12*d15*d23^2*d34*d45*mt2^2 - 4*d12^2*d15*d34^2*d45*mt2^2 - 
     6*d12*d15^2*d34^2*d45*mt2^2 + 6*d12^2*d23*d34^2*d45*mt2^2 + 
     8*d12*d15*d23*d34^2*d45*mt2^2 + 6*d12*d23^2*d34^2*d45*mt2^2 + 
     2*d15*d23^2*d34^2*d45*mt2^2 + 2*d12*d15*d34^3*d45*mt2^2 - 
     6*d12*d23*d34^3*d45*mt2^2 - 2*d15*d23*d34^3*d45*mt2^2 - 
     3*d23^2*d34^3*d45*mt2^2 + 2*d23*d34^4*d45*mt2^2 - 
     4*d12^2*d15*d34*d45^2*mt2^2 - 12*d12*d15^2*d34*d45^2*mt2^2 - 
     2*d15^3*d34*d45^2*mt2^2 + 2*d12^2*d23*d34*d45^2*mt2^2 + 
     4*d12*d15*d23*d34*d45^2*mt2^2 + 8*d12*d15*d34^2*d45^2*mt2^2 + 
     4*d15^2*d34^2*d45^2*mt2^2 - 6*d12*d23*d34^2*d45^2*mt2^2 - 
     4*d15*d23*d34^2*d45^2*mt2^2 - d15*d34^3*d45^2*mt2^2 + 
     4*d23*d34^3*d45^2*mt2^2 + 2*d12*d15*d34*d45^3*mt2^2 + 
     3*d15^2*d34*d45^3*mt2^2 - d15*d34^2*d45^3*mt2^2 + 
     6*d12^2*d15*d34*d45*mt2^3 + 9*d12*d15^2*d34*d45*mt2^3 + 
     d15^3*d34*d45*mt2^3 - 6*d12^2*d23*d34*d45*mt2^3 - 
     6*d12*d15*d23*d34*d45*mt2^3 - 3*d12*d23^2*d34*d45*mt2^3 - 
     d15*d23^2*d34*d45*mt2^3 - 8*d12*d15*d34^2*d45*mt2^3 - 
     3*d15^2*d34^2*d45*mt2^3 + 12*d12*d23*d34^2*d45*mt2^3 + 
     4*d15*d23*d34^2*d45*mt2^3 + 3*d23^2*d34^2*d45*mt2^3 + 
     2*d15*d34^3*d45*mt2^3 - 6*d23*d34^3*d45*mt2^3 - 
     8*d12*d15*d34*d45^2*mt2^3 - 6*d15^2*d34*d45^2*mt2^3 + 
     4*d12*d23*d34*d45^2*mt2^3 + 2*d15*d23*d34*d45^2*mt2^3 + 
     5*d15*d34^2*d45^2*mt2^3 - 5*d23*d34^2*d45^2*mt2^3 + 
     2*d15*d34*d45^3*mt2^3 + 6*d12*d15*d34*d45*mt2^4 + 
     3*d15^2*d34*d45*mt2^4 - 6*d12*d23*d34*d45*mt2^4 - 
     2*d15*d23*d34*d45*mt2^4 - d23^2*d34*d45*mt2^4 - 4*d15*d34^2*d45*mt2^4 + 
     6*d23*d34^2*d45*mt2^4 - 4*d15*d34*d45^2*mt2^4 + 2*d23*d34*d45^2*mt2^4 + 
     2*d15*d34*d45*mt2^5 - 2*d23*d34*d45*mt2^5))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d34]*(2*d12^2*d15^2*d23^3*d34*d45 - 2*d12^2*d15*d23^4*d34*d45 - 
     4*d12^2*d15*d23^3*d34^2*d45 - 4*d12*d15^2*d23^3*d34^2*d45 + 
     2*d12*d15*d23^4*d34^2*d45 + 4*d12*d15*d23^3*d34^3*d45 - 
     2*d12*d15^2*d23^3*d34*d45^2 + 2*d12*d15*d23^3*d34^2*d45^2 + 
     d12^3*d15^4*d23*mt2 - 3*d12^3*d15^3*d23^2*mt2 + 
     3*d12^3*d15^2*d23^3*mt2 - d12^3*d15*d23^4*mt2 - 
     d12^3*d15^3*d23*d34*mt2 + 3*d12^3*d15^2*d23^2*d34*mt2 + 
     3*d12^2*d15^3*d23^2*d34*mt2 - 3*d12^3*d15*d23^3*d34*mt2 - 
     6*d12^2*d15^2*d23^3*d34*mt2 + d12^3*d23^4*d34*mt2 + 
     3*d12^2*d15*d23^4*d34*mt2 - 3*d12^2*d15^2*d23^2*d34^2*mt2 + 
     6*d12^2*d15*d23^3*d34^2*mt2 + 3*d12*d15^2*d23^3*d34^2*mt2 - 
     3*d12^2*d23^4*d34^2*mt2 - 3*d12*d15*d23^4*d34^2*mt2 - 
     3*d12*d15*d23^3*d34^3*mt2 + 3*d12*d23^4*d34^3*mt2 + 
     d15*d23^4*d34^3*mt2 - d23^4*d34^4*mt2 - d12^2*d15^4*d23*d45*mt2 + 
     6*d12^2*d15^3*d23^2*d45*mt2 - 9*d12^2*d15^2*d23^3*d45*mt2 + 
     4*d12^2*d15*d23^4*d45*mt2 + 4*d12^2*d15^3*d23*d34*d45*mt2 - 
     12*d12^2*d15^2*d23^2*d34*d45*mt2 - 6*d12*d15^3*d23^2*d34*d45*mt2 + 
     10*d12^2*d15*d23^3*d34*d45*mt2 + 14*d12*d15^2*d23^3*d34*d45*mt2 - 
     2*d12^2*d23^4*d34*d45*mt2 - 8*d12*d15*d23^4*d34*d45*mt2 - 
     2*d12^2*d15^2*d23*d34^2*d45*mt2 - 3*d12^2*d15*d23^2*d34^2*d45*mt2 + 
     6*d12*d15^2*d23^2*d34^2*d45*mt2 - d12^2*d23^3*d34^2*d45*mt2 - 
     16*d12*d15*d23^3*d34^2*d45*mt2 - d15^2*d23^3*d34^2*d45*mt2 + 
     4*d12*d23^4*d34^2*d45*mt2 + 2*d15*d23^4*d34^2*d45*mt2 + 
     3*d12*d15*d23^2*d34^3*d45*mt2 + 2*d12*d23^3*d34^3*d45*mt2 + 
     2*d15*d23^3*d34^3*d45*mt2 - 2*d23^4*d34^3*d45*mt2 - 
     d23^3*d34^4*d45*mt2 - d12*d15^4*d23*d45^2*mt2 - 
     3*d12*d15^3*d23^2*d45^2*mt2 + 4*d12*d15^2*d23^3*d45^2*mt2 - 
     d12*d15^3*d23*d34*d45^2*mt2 + 9*d12*d15^2*d23^2*d34*d45^2*mt2 + 
     3*d15^3*d23^2*d34*d45^2*mt2 - 6*d12*d15*d23^3*d34*d45^2*mt2 - 
     2*d15^2*d23^3*d34*d45^2*mt2 + 3*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     3*d15^2*d23^2*d34^2*d45^2*mt2 - d12*d15*d23*d34^3*d45^2*mt2 + 
     d15^4*d23*d45^3*mt2 - 2*d15^3*d23*d34*d45^3*mt2 + 
     d15^2*d23*d34^2*d45^3*mt2 - d12^3*d15^4*mt2^2 + 
     5*d12^3*d15^3*d23*mt2^2 + 3*d12^2*d15^4*d23*mt2^2 - 
     9*d12^3*d15^2*d23^2*mt2^2 - 9*d12^2*d15^3*d23^2*mt2^2 + 
     7*d12^3*d15*d23^3*mt2^2 + 9*d12^2*d15^2*d23^3*mt2^2 - 
     2*d12^3*d23^4*mt2^2 - 3*d12^2*d15*d23^4*mt2^2 - 
     6*d12^2*d15^3*d23*d34*mt2^2 + 21*d12^2*d15^2*d23^2*d34*mt2^2 + 
     6*d12*d15^3*d23^2*d34*mt2^2 - 24*d12^2*d15*d23^3*d34*mt2^2 - 
     12*d12*d15^2*d23^3*d34*mt2^2 + 9*d12^2*d23^4*d34*mt2^2 + 
     6*d12*d15*d23^4*d34*mt2^2 - 9*d12*d15^2*d23^2*d34^2*mt2^2 + 
     21*d12*d15*d23^3*d34^2*mt2^2 + 3*d15^2*d23^3*d34^2*mt2^2 - 
     12*d12*d23^4*d34^2*mt2^2 - 3*d15*d23^4*d34^2*mt2^2 - 
     4*d15*d23^3*d34^3*mt2^2 + 5*d23^4*d34^3*mt2^2 + 
     3*d12^2*d15^4*d45*mt2^2 - 10*d12^2*d15^3*d23*d45*mt2^2 - 
     2*d12*d15^4*d23*d45*mt2^2 + 15*d12^2*d15^2*d23^2*d45*mt2^2 + 
     12*d12*d15^3*d23^2*d45*mt2^2 - 12*d12^2*d15*d23^3*d45*mt2^2 - 
     18*d12*d15^2*d23^3*d45*mt2^2 + 4*d12^2*d23^4*d45*mt2^2 + 
     8*d12*d15*d23^4*d45*mt2^2 - 2*d12^2*d15^3*d34*d45*mt2^2 + 
     6*d12*d15^3*d23*d34*d45*mt2^2 - 30*d12*d15^2*d23^2*d34*d45*mt2^2 - 
     6*d15^3*d23^2*d34*d45*mt2^2 + 2*d12^2*d23^3*d34*d45*mt2^2 + 
     36*d12*d15*d23^3*d34*d45*mt2^2 + 12*d15^2*d23^3*d34*d45*mt2^2 - 
     12*d12*d23^4*d34*d45*mt2^2 - 6*d15*d23^4*d34*d45*mt2^2 - 
     2*d12^2*d15*d23*d34^2*d45*mt2^2 + 9*d15^2*d23^2*d34^2*d45*mt2^2 - 
     6*d12*d23^3*d34^2*d45*mt2^2 - 16*d15*d23^3*d34^2*d45*mt2^2 + 
     8*d23^4*d34^2*d45*mt2^2 + 2*d12*d15*d23*d34^3*d45*mt2^2 - 
     3*d15*d23^2*d34^3*d45*mt2^2 + 4*d23^3*d34^3*d45*mt2^2 - 
     3*d12*d15^4*d45^2*mt2^2 + 5*d12*d15^3*d23*d45^2*mt2^2 - 
     d15^4*d23*d45^2*mt2^2 - 6*d12*d15^2*d23^2*d45^2*mt2^2 - 
     3*d15^3*d23^2*d45^2*mt2^2 + 4*d12*d15*d23^3*d45^2*mt2^2 + 
     4*d15^2*d23^3*d45^2*mt2^2 + 4*d12*d15^3*d34*d45^2*mt2^2 + 
     2*d12*d15^2*d23*d34*d45^2*mt2^2 + 4*d15^3*d23*d34*d45^2*mt2^2 + 
     3*d15^2*d23^2*d34*d45^2*mt2^2 - 2*d15*d23^3*d34*d45^2*mt2^2 - 
     d12*d15^2*d34^2*d45^2*mt2^2 + 3*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     5*d15^2*d23*d34^2*d45^2*mt2^2 + d15^4*d45^3*mt2^2 - 
     2*d15^3*d34*d45^3*mt2^2 - 2*d15^2*d23*d34*d45^3*mt2^2 + 
     d15^2*d34^2*d45^3*mt2^2 - 3*d12^2*d15^4*mt2^3 + 
     15*d12^2*d15^3*d23*mt2^3 + 3*d12*d15^4*d23*mt2^3 - 
     27*d12^2*d15^2*d23^2*mt2^3 - 9*d12*d15^3*d23^2*mt2^3 + 
     21*d12^2*d15*d23^3*mt2^3 + 9*d12*d15^2*d23^3*mt2^3 - 
     6*d12^2*d23^4*mt2^3 - 3*d12*d15*d23^4*mt2^3 - 
     9*d12*d15^3*d23*d34*mt2^3 + 33*d12*d15^2*d23^2*d34*mt2^3 + 
     3*d15^3*d23^2*d34*mt2^3 - 39*d12*d15*d23^3*d34*mt2^3 - 
     6*d15^2*d23^3*d34*mt2^3 + 15*d12*d23^4*d34*mt2^3 + 
     3*d15*d23^4*d34*mt2^3 - 6*d15^2*d23^2*d34^2*mt2^3 + 
     15*d15*d23^3*d34^2*mt2^3 - 9*d23^4*d34^2*mt2^3 + 6*d12*d15^4*d45*mt2^3 - 
     20*d12*d15^3*d23*d45*mt2^3 - d15^4*d23*d45*mt2^3 + 
     30*d12*d15^2*d23^2*d45*mt2^3 + 6*d15^3*d23^2*d45*mt2^3 - 
     24*d12*d15*d23^3*d45*mt2^3 - 9*d15^2*d23^3*d45*mt2^3 + 
     8*d12*d23^4*d45*mt2^3 + 4*d15*d23^4*d45*mt2^3 - 
     2*d12^2*d15^2*d34*d45*mt2^3 - 4*d12*d15^3*d34*d45*mt2^3 + 
     2*d12^2*d15*d23*d34*d45*mt2^3 + 2*d15^3*d23*d34*d45*mt2^3 - 
     18*d15^2*d23^2*d34*d45*mt2^3 + 4*d12*d23^3*d34*d45*mt2^3 + 
     26*d15*d23^3*d34*d45*mt2^3 - 10*d23^4*d34*d45*mt2^3 + 
     2*d12*d15^2*d34^2*d45*mt2^3 - 4*d12*d15*d23*d34^2*d45*mt2^3 + 
     2*d15^2*d23*d34^2*d45*mt2^3 + 3*d15*d23^2*d34^2*d45*mt2^3 - 
     5*d23^3*d34^2*d45*mt2^3 - 3*d15^4*d45^2*mt2^3 + 
     5*d15^3*d23*d45^2*mt2^3 - 6*d15^2*d23^2*d45^2*mt2^3 + 
     4*d15*d23^3*d45^2*mt2^3 + 4*d12*d15^2*d34*d45^2*mt2^3 + 
     4*d15^3*d34*d45^2*mt2^3 - 2*d12*d15*d23*d34*d45^2*mt2^3 + 
     2*d15^2*d23*d34*d45^2*mt2^3 - 3*d15^2*d34^2*d45^2*mt2^3 + 
     d15*d23*d34^2*d45^2*mt2^3 - 2*d15^2*d34*d45^3*mt2^3 - 
     3*d12*d15^4*mt2^4 + 15*d12*d15^3*d23*mt2^4 + d15^4*d23*mt2^4 - 
     27*d12*d15^2*d23^2*mt2^4 - 3*d15^3*d23^2*mt2^4 + 
     21*d12*d15*d23^3*mt2^4 + 3*d15^2*d23^3*mt2^4 - 6*d12*d23^4*mt2^4 - 
     d15*d23^4*mt2^4 - 4*d15^3*d23*d34*mt2^4 + 15*d15^2*d23^2*d34*mt2^4 - 
     18*d15*d23^3*d34*mt2^4 + 7*d23^4*d34*mt2^4 + 3*d15^4*d45*mt2^4 - 
     10*d15^3*d23*d45*mt2^4 + 15*d15^2*d23^2*d45*mt2^4 - 
     12*d15*d23^3*d45*mt2^4 + 4*d23^4*d45*mt2^4 - 4*d12*d15^2*d34*d45*mt2^4 - 
     2*d15^3*d34*d45*mt2^4 + 4*d12*d15*d23*d34*d45*mt2^4 + 
     2*d23^3*d34*d45*mt2^4 + 2*d15^2*d34^2*d45*mt2^4 - 
     2*d15*d23*d34^2*d45*mt2^4 + 4*d15^2*d34*d45^2*mt2^4 - 
     2*d15*d23*d34*d45^2*mt2^4 - d15^4*mt2^5 + 5*d15^3*d23*mt2^5 - 
     9*d15^2*d23^2*mt2^5 + 7*d15*d23^3*mt2^5 - 2*d23^4*mt2^5 - 
     2*d15^2*d34*d45*mt2^5 + 2*d15*d23*d34*d45*mt2^5))/
   (Sqrt[d23]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d34]*Sqrt[d45]*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
      2*mt2^2)*(-(d12^2*d15^2) + d12^2*d15*d23 - d12*d15*d23*d34 + 
      d12*d15^2*d45 - d12*d15*d34*d45 - d12^2*d15*mt2 - 2*d12*d15^2*mt2 + 
      d12^2*d23*mt2 + 2*d12*d15*d23*mt2 + d12*d15*d34*mt2 - 
      2*d12*d23*d34*mt2 - d15*d23*d34*mt2 + d23*d34^2*mt2 + d12*d15*d45*mt2 + 
      d15^2*d45*mt2 - 2*d12*d15*mt2^2 - d15^2*mt2^2 + 2*d12*d23*mt2^2 + 
      d15*d23*mt2^2 + d15*d34*mt2^2 - 2*d23*d34*mt2^2 + d15*d45*mt2^2 - 
      d15*mt2^3 + d23*mt2^3))/(Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
      d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
      d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
      d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*Sqrt[d45]*(-2*d12^2*d15^4*d34*d45 + 2*d12^2*d15^3*d23*d34*d45 - 
     2*d12*d15^3*d23*d34^2*d45 - 2*d12^2*d15^3*d34*d45^2 + 
     2*d12*d15^4*d34*d45^2 - 2*d12^2*d15^2*d23*d34*d45^2 - 
     4*d12*d15^3*d23*d34*d45^2 - 2*d12*d15^3*d34^2*d45^2 + 
     2*d12*d15^2*d23*d34^2*d45^2 + 2*d12*d15^3*d34*d45^3 - 
     2*d12*d15^2*d34^2*d45^3 - d12^3*d15^4*mt2 + 3*d12^3*d15^3*d23*mt2 - 
     3*d12^3*d15^2*d23^2*mt2 + d12^3*d15*d23^3*mt2 + 4*d12^2*d15^4*d34*mt2 - 
     9*d12^2*d15^3*d23*d34*mt2 + 6*d12^2*d15^2*d23^2*d34*mt2 - 
     d12^2*d15*d23^3*d34*mt2 + 4*d12*d15^3*d23*d34^2*mt2 - 
     3*d12*d15^2*d23^2*d34^2*mt2 - d12*d15*d23^3*d34^2*mt2 + 
     d15*d23^3*d34^3*mt2 + 3*d12^2*d15^4*d45*mt2 - 6*d12^2*d15^3*d23*d45*
      mt2 + 3*d12^2*d15^2*d23^2*d45*mt2 - d12^2*d15^3*d34*d45*mt2 - 
     8*d12*d15^4*d34*d45*mt2 + 4*d12^2*d15^2*d23*d34*d45*mt2 + 
     14*d12*d15^3*d23*d34*d45*mt2 - 3*d12^2*d15*d23^2*d34*d45*mt2 - 
     6*d12*d15^2*d23^2*d34*d45*mt2 + 6*d12*d15^3*d34^2*d45*mt2 - 
     10*d12*d15^2*d23*d34^2*d45*mt2 - 2*d15^3*d23*d34^2*d45*mt2 + 
     6*d12*d15*d23^2*d34^2*d45*mt2 + 3*d15^2*d23^2*d34^2*d45*mt2 + 
     2*d15^2*d23*d34^3*d45*mt2 - 3*d15*d23^2*d34^3*d45*mt2 - 
     3*d12*d15^4*d45^2*mt2 + 3*d12*d15^3*d23*d45^2*mt2 - 
     5*d12^2*d15^2*d34*d45^2*mt2 - 2*d12*d15^3*d34*d45^2*mt2 + 
     2*d15^4*d34*d45^2*mt2 - d12^2*d15*d23*d34*d45^2*mt2 - 
     4*d12*d15^2*d23*d34*d45^2*mt2 - d15^3*d23*d34*d45^2*mt2 + 
     6*d12*d15^2*d34^2*d45^2*mt2 - 3*d12*d15*d23*d34^2*d45^2*mt2 - 
     2*d15^2*d23*d34^2*d45^2*mt2 + 2*d15*d23*d34^3*d45^2*mt2 + 
     d15^4*d45^3*mt2 + 5*d12*d15^2*d34*d45^3*mt2 + d15^3*d34*d45^3*mt2 - 
     d12*d15*d34^2*d45^3*mt2 - d12^3*d15^3*mt2^2 - 3*d12^2*d15^4*mt2^2 + 
     3*d12^3*d15^2*d23*mt2^2 + 9*d12^2*d15^3*d23*mt2^2 - 
     3*d12^3*d15*d23^2*mt2^2 - 9*d12^2*d15^2*d23^2*mt2^2 + 
     d12^3*d23^3*mt2^2 + 3*d12^2*d15*d23^3*mt2^2 + 6*d12^2*d15^3*d34*mt2^2 + 
     8*d12*d15^4*d34*mt2^2 - 15*d12^2*d15^2*d23*d34*mt2^2 - 
     18*d12*d15^3*d23*d34*mt2^2 + 12*d12^2*d15*d23^2*d34*mt2^2 + 
     12*d12*d15^2*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
     2*d12*d15*d23^3*d34*mt2^2 - 4*d12*d15^3*d34^2*mt2^2 + 
     16*d12*d15^2*d23*d34^2*mt2^2 + 4*d15^3*d23*d34^2*mt2^2 - 
     15*d12*d15*d23^2*d34^2*mt2^2 - 3*d15^2*d23^2*d34^2*mt2^2 + 
     3*d12*d23^3*d34^2*mt2^2 - d15*d23^3*d34^2*mt2^2 - 
     4*d15^2*d23*d34^3*mt2^2 + 6*d15*d23^2*d34^3*mt2^2 - d23^3*d34^3*mt2^2 + 
     3*d12^2*d15^3*d45*mt2^2 + 6*d12*d15^4*d45*mt2^2 - 
     6*d12^2*d15^2*d23*d45*mt2^2 - 12*d12*d15^3*d23*d45*mt2^2 + 
     3*d12^2*d15*d23^2*d45*mt2^2 + 6*d12*d15^2*d23^2*d45*mt2^2 + 
     6*d12^2*d15^2*d34*d45*mt2^2 - 6*d12*d15^3*d34*d45*mt2^2 - 
     6*d15^4*d34*d45*mt2^2 - 6*d12^2*d15*d23*d34*d45*mt2^2 + 
     18*d12*d15^2*d23*d34*d45*mt2^2 + 12*d15^3*d23*d34*d45*mt2^2 - 
     12*d12*d15*d23^2*d34*d45*mt2^2 - 6*d15^2*d23^2*d34*d45*mt2^2 - 
     4*d12*d15^2*d34^2*d45*mt2^2 + 2*d15^3*d34^2*d45*mt2^2 + 
     10*d12*d15*d23*d34^2*d45*mt2^2 - 6*d15^2*d23*d34^2*d45*mt2^2 + 
     9*d15*d23^2*d34^2*d45*mt2^2 - 4*d15*d23*d34^3*d45*mt2^2 - 
     3*d12*d15^3*d45^2*mt2^2 - 3*d15^4*d45^2*mt2^2 + 
     3*d12*d15^2*d23*d45^2*mt2^2 + 3*d15^3*d23*d45^2*mt2^2 - 
     2*d12^2*d15*d34*d45^2*mt2^2 - 12*d12*d15^2*d34*d45^2*mt2^2 - 
     2*d15^3*d34*d45^2*mt2^2 + 6*d12*d15*d23*d34*d45^2*mt2^2 + 
     3*d15^2*d23*d34*d45^2*mt2^2 + 3*d12*d15*d34^2*d45^2*mt2^2 + 
     2*d15^2*d34^2*d45^2*mt2^2 - d12*d23*d34^2*d45^2*mt2^2 - 
     7*d15*d23*d34^2*d45^2*mt2^2 + d23*d34^3*d45^2*mt2^2 + 
     d15^3*d45^3*mt2^2 + 2*d12*d15*d34*d45^3*mt2^2 + d15^2*d34*d45^3*mt2^2 - 
     3*d12^2*d15^3*mt2^3 - 3*d12*d15^4*mt2^3 + 9*d12^2*d15^2*d23*mt2^3 + 
     9*d12*d15^3*d23*mt2^3 - 9*d12^2*d15*d23^2*mt2^3 - 
     9*d12*d15^2*d23^2*mt2^3 + 3*d12^2*d23^3*mt2^3 + 3*d12*d15*d23^3*mt2^3 + 
     12*d12*d15^3*d34*mt2^3 + 4*d15^4*d34*mt2^3 - 30*d12*d15^2*d23*d34*
      mt2^3 - 9*d15^3*d23*d34*mt2^3 + 24*d12*d15*d23^2*d34*mt2^3 + 
     6*d15^2*d23^2*d34*mt2^3 - 6*d12*d23^3*d34*mt2^3 - d15*d23^3*d34*mt2^3 - 
     4*d15^3*d34^2*mt2^3 + 16*d15^2*d23*d34^2*mt2^3 - 
     15*d15*d23^2*d34^2*mt2^3 + 3*d23^3*d34^2*mt2^3 + 6*d12*d15^3*d45*mt2^3 + 
     3*d15^4*d45*mt2^3 - 12*d12*d15^2*d23*d45*mt2^3 - 6*d15^3*d23*d45*mt2^3 + 
     6*d12*d15*d23^2*d45*mt2^3 + 3*d15^2*d23^2*d45*mt2^3 + 
     2*d12^2*d15*d34*d45*mt2^3 + 12*d12*d15^2*d34*d45*mt2^3 - 
     5*d15^3*d34*d45*mt2^3 - 2*d12^2*d23*d34*d45*mt2^3 - 
     12*d12*d15*d23*d34*d45*mt2^3 + 14*d15^2*d23*d34*d45*mt2^3 - 
     9*d15*d23^2*d34*d45*mt2^3 - 2*d12*d15*d34^2*d45*mt2^3 - 
     4*d15^2*d34^2*d45*mt2^3 + 4*d12*d23*d34^2*d45*mt2^3 + 
     10*d15*d23*d34^2*d45*mt2^3 - 2*d23*d34^3*d45*mt2^3 - 
     3*d15^3*d45^2*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 - 
     4*d12*d15*d34*d45^2*mt2^3 - 7*d15^2*d34*d45^2*mt2^3 + 
     2*d12*d23*d34*d45^2*mt2^3 + 7*d15*d23*d34*d45^2*mt2^3 + 
     d15*d34^2*d45^2*mt2^3 - 3*d23*d34^2*d45^2*mt2^3 - 3*d12*d15^3*mt2^4 - 
     d15^4*mt2^4 + 9*d12*d15^2*d23*mt2^4 + 3*d15^3*d23*mt2^4 - 
     9*d12*d15*d23^2*mt2^4 - 3*d15^2*d23^2*mt2^4 + 3*d12*d23^3*mt2^4 + 
     d15*d23^3*mt2^4 + 6*d15^3*d34*mt2^4 - 15*d15^2*d23*d34*mt2^4 + 
     12*d15*d23^2*d34*mt2^4 - 3*d23^3*d34*mt2^4 + 3*d15^3*d45*mt2^4 - 
     6*d15^2*d23*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 + 
     4*d12*d15*d34*d45*mt2^4 + 6*d15^2*d34*d45*mt2^4 - 
     4*d12*d23*d34*d45*mt2^4 - 6*d15*d23*d34*d45*mt2^4 - 
     2*d15*d34^2*d45*mt2^4 + 4*d23*d34^2*d45*mt2^4 - 2*d15*d34*d45^2*mt2^4 + 
     2*d23*d34*d45^2*mt2^4 - d15^3*mt2^5 + 3*d15^2*d23*mt2^5 - 
     3*d15*d23^2*mt2^5 + d23^3*mt2^5 + 2*d15*d34*d45*mt2^5 - 
     2*d23*d34*d45*mt2^5))/(Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*d34*d45*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15 + d12*d23 - 
      d23*d34 - d15*d45 + d34*d45 + 2*d12*mt2 + d15*mt2 + d23*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
      d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
      d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
      d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(4*d12^3*d15*d23^2*d34*d45 + 
     2*d12^2*d15^2*d23^2*d34*d45 + 2*d12^2*d15*d23^3*d34*d45 - 
     4*d12^2*d15*d23^2*d34^2*d45 - 2*d12*d15*d23^3*d34^2*d45 - 
     4*d12^2*d15*d23^2*d34*d45^2 - 2*d12*d15^2*d23^2*d34*d45^2 + 
     2*d12*d15*d23^2*d34^2*d45^2 + d12^4*d15^3*mt2 - 3*d12^4*d15^2*d23*mt2 + 
     3*d12^4*d15*d23^2*mt2 - d12^4*d23^3*mt2 + 3*d12^3*d15^2*d23*d34*mt2 - 
     6*d12^3*d15*d23^2*d34*mt2 + 3*d12^3*d23^3*d34*mt2 + 
     3*d12^2*d15*d23^2*d34^2*mt2 - 3*d12^2*d23^3*d34^2*mt2 + 
     d12*d23^3*d34^3*mt2 - 4*d12^3*d15^3*d45*mt2 + 9*d12^3*d15^2*d23*d45*
      mt2 - 6*d12^3*d15*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 + 
     2*d12^3*d15^2*d34*d45*mt2 + 3*d12^3*d15*d23*d34*d45*mt2 - 
     3*d12^2*d15^2*d23*d34*d45*mt2 + d12^3*d23^2*d34*d45*mt2 + 
     20*d12^2*d15*d23^2*d34*d45*mt2 + 4*d12*d15^2*d23^2*d34*d45*mt2 - 
     d12^2*d23^3*d34*d45*mt2 + 4*d12*d15*d23^3*d34*d45*mt2 - 
     3*d12^2*d15*d23*d34^2*d45*mt2 - 2*d12^2*d23^2*d34^2*d45*mt2 - 
     10*d12*d15*d23^2*d34^2*d45*mt2 - d12*d23^3*d34^2*d45*mt2 - 
     2*d15*d23^3*d34^2*d45*mt2 + d12*d23^2*d34^3*d45*mt2 + 
     d23^3*d34^3*d45*mt2 + 6*d12^2*d15^3*d45^2*mt2 - 
     9*d12^2*d15^2*d23*d45^2*mt2 + 3*d12^2*d15*d23^2*d45^2*mt2 - 
     6*d12^2*d15^2*d34*d45^2*mt2 - 6*d12^2*d15*d23*d34*d45^2*mt2 - 
     3*d12*d15^2*d23*d34*d45^2*mt2 - d12^2*d23^2*d34*d45^2*mt2 - 
     10*d12*d15*d23^2*d34*d45^2*mt2 - 2*d15^2*d23^2*d34*d45^2*mt2 + 
     d12^2*d15*d34^2*d45^2*mt2 + 6*d12*d15*d23*d34^2*d45^2*mt2 + 
     2*d12*d23^2*d34^2*d45^2*mt2 + 5*d15*d23^2*d34^2*d45^2*mt2 - 
     d23^2*d34^3*d45^2*mt2 - 4*d12*d15^3*d45^3*mt2 + 
     3*d12*d15^2*d23*d45^3*mt2 + 6*d12*d15^2*d34*d45^3*mt2 + 
     3*d12*d15*d23*d34*d45^3*mt2 + 3*d15^2*d23*d34*d45^3*mt2 - 
     2*d12*d15*d34^2*d45^3*mt2 - 3*d15*d23*d34^2*d45^3*mt2 + 
     d15^3*d45^4*mt2 - 2*d15^2*d34*d45^4*mt2 + d15*d34^2*d45^4*mt2 + 
     4*d12^3*d15^3*mt2^2 - 12*d12^3*d15^2*d23*mt2^2 + 
     12*d12^3*d15*d23^2*mt2^2 - 4*d12^3*d23^3*mt2^2 + 
     9*d12^2*d15^2*d23*d34*mt2^2 - 18*d12^2*d15*d23^2*d34*mt2^2 + 
     9*d12^2*d23^3*d34*mt2^2 + 6*d12*d15*d23^2*d34^2*mt2^2 - 
     6*d12*d23^3*d34^2*mt2^2 + d23^3*d34^3*mt2^2 - 12*d12^2*d15^3*d45*mt2^2 + 
     27*d12^2*d15^2*d23*d45*mt2^2 - 18*d12^2*d15*d23^2*d45*mt2^2 + 
     3*d12^2*d23^3*d45*mt2^2 + 2*d12^3*d15*d34*d45*mt2^2 + 
     6*d12^2*d15^2*d34*d45*mt2^2 + 9*d12^2*d15*d23*d34*d45*mt2^2 - 
     6*d12*d15^2*d23*d34*d45*mt2^2 + 3*d12^2*d23^2*d34*d45*mt2^2 + 
     28*d12*d15*d23^2*d34*d45*mt2^2 + 2*d15^2*d23^2*d34*d45*mt2^2 - 
     2*d12*d23^3*d34*d45*mt2^2 + 2*d15*d23^3*d34*d45*mt2^2 - 
     2*d12^2*d15*d34^2*d45*mt2^2 - 6*d12*d15*d23*d34^2*d45*mt2^2 - 
     4*d12*d23^2*d34^2*d45*mt2^2 - 6*d15*d23^2*d34^2*d45*mt2^2 - 
     d23^3*d34^2*d45*mt2^2 + d23^2*d34^3*d45*mt2^2 + 
     12*d12*d15^3*d45^2*mt2^2 - 18*d12*d15^2*d23*d45^2*mt2^2 + 
     6*d12*d15*d23^2*d45^2*mt2^2 - 6*d12^2*d15*d34*d45^2*mt2^2 - 
     12*d12*d15^2*d34*d45^2*mt2^2 - 12*d12*d15*d23*d34*d45^2*mt2^2 - 
     3*d15^2*d23*d34*d45^2*mt2^2 - 2*d12*d23^2*d34*d45^2*mt2^2 - 
     6*d15*d23^2*d34*d45^2*mt2^2 + 6*d12*d15*d34^2*d45^2*mt2^2 + 
     6*d15*d23*d34^2*d45^2*mt2^2 + 2*d23^2*d34^2*d45^2*mt2^2 - 
     4*d15^3*d45^3*mt2^2 + 3*d15^2*d23*d45^3*mt2^2 + 
     6*d12*d15*d34*d45^3*mt2^2 + 6*d15^2*d34*d45^3*mt2^2 + 
     3*d15*d23*d34*d45^3*mt2^2 - 4*d15*d34^2*d45^3*mt2^2 - 
     2*d15*d34*d45^4*mt2^2 + 6*d12^2*d15^3*mt2^3 - 18*d12^2*d15^2*d23*mt2^3 + 
     18*d12^2*d15*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 + 
     9*d12*d15^2*d23*d34*mt2^3 - 18*d12*d15*d23^2*d34*mt2^3 + 
     9*d12*d23^3*d34*mt2^3 + 3*d15*d23^2*d34^2*mt2^3 - 3*d23^3*d34^2*mt2^3 - 
     12*d12*d15^3*d45*mt2^3 + 27*d12*d15^2*d23*d45*mt2^3 - 
     18*d12*d15*d23^2*d45*mt2^3 + 3*d12*d23^3*d45*mt2^3 + 
     6*d12^2*d15*d34*d45*mt2^3 + 6*d12*d15^2*d34*d45*mt2^3 + 
     9*d12*d15*d23*d34*d45*mt2^3 - 3*d15^2*d23*d34*d45*mt2^3 + 
     3*d12*d23^2*d34*d45*mt2^3 + 12*d15*d23^2*d34*d45*mt2^3 - 
     d23^3*d34*d45*mt2^3 - 4*d12*d15*d34^2*d45*mt2^3 - 
     3*d15*d23*d34^2*d45*mt2^3 - 2*d23^2*d34^2*d45*mt2^3 + 
     6*d15^3*d45^2*mt2^3 - 9*d15^2*d23*d45^2*mt2^3 + 
     3*d15*d23^2*d45^2*mt2^3 - 12*d12*d15*d34*d45^2*mt2^3 - 
     6*d15^2*d34*d45^2*mt2^3 - 6*d15*d23*d34*d45^2*mt2^3 - 
     d23^2*d34*d45^2*mt2^3 + 5*d15*d34^2*d45^2*mt2^3 + 
     6*d15*d34*d45^3*mt2^3 + 4*d12*d15^3*mt2^4 - 12*d12*d15^2*d23*mt2^4 + 
     12*d12*d15*d23^2*mt2^4 - 4*d12*d23^3*mt2^4 + 3*d15^2*d23*d34*mt2^4 - 
     6*d15*d23^2*d34*mt2^4 + 3*d23^3*d34*mt2^4 - 4*d15^3*d45*mt2^4 + 
     9*d15^2*d23*d45*mt2^4 - 6*d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 + 
     6*d12*d15*d34*d45*mt2^4 + 2*d15^2*d34*d45*mt2^4 + 
     3*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 - 2*d15*d34^2*d45*mt2^4 - 
     6*d15*d34*d45^2*mt2^4 + d15^3*mt2^5 - 3*d15^2*d23*mt2^5 + 
     3*d15*d23^2*mt2^5 - d23^3*mt2^5 + 2*d15*d34*d45*mt2^5))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
     2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
     2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
     2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((-(d12*d15^2) + d12*d15*d23 + d12*d15*d34 + d12*d23*d34 + d15*d23*d34 - 
     d23*d34^2 + d15^2*d45 - 2*d15*d34*d45 + d34^2*d45 - d15^2*mt2 + 
     d15*d23*mt2 + d12*d34*mt2 + d15*d34*mt2 + d23*d34*mt2 - d34^2*mt2 - 
     2*d34*d45*mt2 + d34*mt2^2)/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-(d12*d15^2) + d12*d15*d23 - d15*d23*d34 - 2*d12*d15*d45 - d15^2*d45 + 
     d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + 
     d34*d45*mt2 - d45*mt2^2)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15*d23^2 - 2*d12^2*d15^2*d23^2 + 2*d12^3*d23^3 + 
     2*d12^2*d15*d23^3 + 2*d12^2*d15*d23^2*d34 - 4*d12^2*d23^3*d34 - 
     2*d12*d15*d23^3*d34 + 2*d12*d23^3*d34^2 + 2*d12*d15^2*d23^2*d45 - 
     2*d12^2*d23^3*d45 - 4*d12*d15*d23^3*d45 + 2*d12^2*d23^2*d34*d45 + 
     2*d12*d23^3*d34*d45 - 2*d12*d23^2*d34^2*d45 + 2*d12*d15*d23^2*d45^2 - 
     2*d12*d23^2*d34*d45^2 + d12^3*d15^2*mt2 - 3*d12^3*d15*d23*mt2 + 
     2*d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 - 4*d12*d15^2*d23^2*mt2 + 
     6*d12^2*d23^3*mt2 + 4*d12*d15*d23^3*mt2 + 3*d12^2*d15*d23*d34*mt2 - 
     4*d12^2*d23^2*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 - 8*d12*d23^3*d34*mt2 - 
     2*d15*d23^3*d34*mt2 + 2*d12*d23^2*d34^2*mt2 + 2*d23^3*d34^2*mt2 - 
     3*d12^2*d15^2*d45*mt2 + 6*d12^2*d15*d23*d45*mt2 - 
     4*d12^2*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 - 4*d12*d23^3*d45*mt2 - 
     4*d15*d23^3*d45*mt2 + 2*d12^2*d15*d34*d45*mt2 + 
     3*d12^2*d23*d34*d45*mt2 + 8*d12*d23^2*d34*d45*mt2 + 
     2*d23^3*d34*d45*mt2 - 3*d12*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 + 
     3*d12*d15^2*d45^2*mt2 - 3*d12*d15*d23*d45^2*mt2 + 
     2*d12*d23^2*d45^2*mt2 + 2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15*d34*d45^2*mt2 - 3*d12*d23*d34*d45^2*mt2 - 
     3*d15*d23*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 + 3*d23*d34^2*d45^2*mt2 - 
     d15^2*d45^3*mt2 + 2*d15*d34*d45^3*mt2 - d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*mt2^2 - 9*d12^2*d15*d23*mt2^2 + 6*d12^2*d23^2*mt2^2 - 
     6*d12*d15*d23^2*mt2^2 - 2*d15^2*d23^2*mt2^2 + 6*d12*d23^3*mt2^2 + 
     2*d15*d23^3*mt2^2 + 6*d12*d15*d23*d34*mt2^2 - 8*d12*d23^2*d34*mt2^2 + 
     2*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d23^2*d34^2*mt2^2 - 
     6*d12*d15^2*d45*mt2^2 + 12*d12*d15*d23*d45*mt2^2 - 
     8*d12*d23^2*d45*mt2^2 - 2*d23^3*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 
     4*d12*d15*d34*d45*mt2^2 + 6*d12*d23*d34*d45*mt2^2 + 
     6*d23^2*d34*d45*mt2^2 - 2*d12*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 + 
     3*d15^2*d45^2*mt2^2 - 3*d15*d23*d45^2*mt2^2 + 2*d23^2*d45^2*mt2^2 - 
     4*d12*d34*d45^2*mt2^2 - 4*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 + 
     3*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 - 
     9*d12*d15*d23*mt2^3 + 6*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
     2*d23^3*mt2^3 + 3*d15*d23*d34*mt2^3 - 4*d23^2*d34*mt2^3 - 
     3*d15^2*d45*mt2^3 + 6*d15*d23*d45*mt2^3 - 4*d23^2*d45*mt2^3 + 
     4*d12*d34*d45*mt2^3 + 2*d15*d34*d45*mt2^3 + 3*d23*d34*d45*mt2^3 - 
     2*d34^2*d45*mt2^3 - 4*d34*d45^2*mt2^3 + d15^2*mt2^4 - 3*d15*d23*mt2^4 + 
     2*d23^2*mt2^4 + 2*d34*d45*mt2^4)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
      d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d15*(d12*d15 - d12*d23 - 2*d15*d34 + d23*d34 - d15*d45 - d34*d45 + 
      d15*mt2 - d23*mt2))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (2*(-2*d12^3*d15^3*d23 + 6*d12^3*d15^2*d23^2 - 4*d12^3*d15*d23^3 + 
     2*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 6*d12^2*d15^2*d23^2*d34 + 
     4*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     2*d12^3*d15^3*d45 - 8*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 + 
     6*d12^3*d15*d23^2*d45 - 12*d12^2*d15^2*d23^2*d45 + 
     6*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 
     4*d12^2*d15^2*d23*d34*d45 - 6*d12^2*d15*d23^2*d34*d45 + 
     6*d12*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^3*d34*d45 + 
     2*d12^3*d15^2*d45^2 - 4*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 
     14*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 - 
     6*d12^2*d15*d23^2*d45^2 + 6*d12*d15^2*d23^2*d45^2 + 
     2*d12^2*d15^2*d34*d45^2 - 4*d12^2*d15^2*d45^3 + 2*d12*d15^3*d45^3 + 
     2*d12^2*d15*d23*d45^3 - 6*d12*d15^2*d23*d45^3 + 2*d12^2*d15*d34*d45^3 - 
     2*d12*d15^2*d34*d45^3 + 4*d12*d15*d23*d34*d45^3 + 2*d12*d15^2*d45^4 - 
     2*d12*d15*d34*d45^4 - 2*d12^3*d15^3*mt2 + 5*d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 - 12*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - 4*d12^2*d15^2*d23*d34*
      mt2 + 3*d12^2*d15*d23^2*d34*mt2 - 12*d12*d15^2*d23^2*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 
     3*d12^3*d15^2*d45*mt2 + 8*d12^2*d15^3*d45*mt2 - 
     29*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 18*d12^2*d15*d23^2*d45*mt2 - 
     24*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     12*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 + 8*d12*d15^2*d23*d34*d45*mt2 - 
     3*d12^2*d23^2*d34*d45*mt2 - 6*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     4*d15*d23^3*d34*d45*mt2 + d12^3*d15*d45^2*mt2 + 
     11*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - d12^3*d23*d45^2*mt2 - 
     2*d12^2*d15*d23*d45^2*mt2 + 27*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12^2*d23^2*d45^2*mt2 - 
     9*d12*d15*d23^2*d45^2*mt2 + 6*d15^2*d23^2*d45^2*mt2 - 
     d12^2*d15*d34*d45^2*mt2 + 2*d12^2*d23*d34*d45^2*mt2 - 
     4*d12*d15*d23*d34*d45^2*mt2 - 4*d15^2*d23*d34*d45^2*mt2 + 
     3*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 - 
     2*d12^2*d15*d45^3*mt2 - 9*d12*d15^2*d45^3*mt2 + d12^2*d23*d45^3*mt2 - 
     5*d15^2*d23*d45^3*mt2 + d12^2*d34*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     2*d15^2*d34*d45^3*mt2 - 2*d15*d23*d34*d45^3*mt2 + d12*d15*d45^4*mt2 + 
     d15^2*d45^4*mt2 - d12*d34*d45^4*mt2 + d15*d34*d45^4*mt2 - 
     6*d12^2*d15^3*mt2^2 + 15*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 
     9*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 - 
     12*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
     8*d12*d15^2*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - 
     2*d12^3*d15*d45*mt2^2 - 9*d12^2*d15^2*d45*mt2^2 + 
     10*d12*d15^3*d45*mt2^2 + 2*d12^3*d23*d45*mt2^2 - 
     34*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 + 
     9*d12^2*d23^2*d45*mt2^2 + 18*d12*d15*d23^2*d45*mt2^2 - 
     12*d15^2*d23^2*d45*mt2^2 + 4*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 + 2*d12^2*d15*d34*d45*mt2^2 - 
     2*d12^2*d23*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
     4*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 + 7*d12^2*d15*d45^2*mt2^2 + 
     16*d12*d15^2*d45^2*mt2^2 - 2*d15^3*d45^2*mt2^2 - 
     5*d12^2*d23*d45^2*mt2^2 + 2*d12*d15*d23*d45^2*mt2^2 + 
     13*d15^2*d23*d45^2*mt2^2 - 6*d12*d23^2*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 - 6*d12*d15*d34*d45^2*mt2^2 - 
     2*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 - 
     4*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     6*d12*d15*d45^3*mt2^2 - 5*d15^2*d45^3*mt2^2 + 2*d12*d23*d45^3*mt2^2 - 
     2*d15*d23*d45^3*mt2^2 + 2*d15*d34*d45^3*mt2^2 - 2*d23*d34*d45^3*mt2^2 + 
     d15*d45^4*mt2^2 + d34*d45^4*mt2^2 - 6*d12*d15^3*mt2^3 + 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 4*d15*d23^3*mt2^3 - 4*d15^2*d23*d34*mt2^3 + 
     3*d15*d23^2*d34*mt2^3 - 6*d12^2*d15*d45*mt2^3 - 9*d12*d15^2*d45*mt2^3 + 
     4*d15^3*d45*mt2^3 + 6*d12^2*d23*d45*mt2^3 - 13*d15^2*d23*d45*mt2^3 + 
     9*d12*d23^2*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 + 2*d23^3*d45*mt2^3 + 
     4*d12*d15*d34*d45*mt2^3 - 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     11*d12*d15*d45^2*mt2^3 + 7*d15^2*d45^2*mt2^3 - 7*d12*d23*d45^2*mt2^3 + 
     2*d15*d23*d45^2*mt2^3 - 3*d23^2*d45^2*mt2^3 - 5*d15*d34*d45^2*mt2^3 + 
     2*d23*d34*d45^2*mt2^3 - 4*d15*d45^3*mt2^3 + d23*d45^3*mt2^3 - 
     d34*d45^3*mt2^3 - 2*d15^3*mt2^4 + 5*d15^2*d23*mt2^4 - 
     3*d15*d23^2*mt2^4 - 6*d12*d15*d45*mt2^4 - 3*d15^2*d45*mt2^4 + 
     6*d12*d23*d45*mt2^4 + 3*d23^2*d45*mt2^4 + 2*d15*d34*d45*mt2^4 - 
     2*d23*d34*d45*mt2^4 + 5*d15*d45^2*mt2^4 - 3*d23*d45^2*mt2^4 - 
     2*d15*d45*mt2^5 + 2*d23*d45*mt2^5))/
   (Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
     d15*mt2 - d23*mt2)*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -(((d12 - d45 + mt2)*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + 
      d12*d23*d34 + d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - 2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + 
      d12*d45*mt2 + d15*d45*mt2 - 2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + 
      d34*mt2^2 + d45*mt2^2 - mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d12 - d34 + mt2)/Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-2*d12*d15^4 + 2*d12*d15^3*d23 + 2*d12*d15^2*d23^2 - 2*d12*d15*d23^3 + 
     2*d12*d15^3*d34 + 2*d12*d15^2*d23*d34 + 2*d15^3*d23*d34 - 
     4*d12*d15*d23^2*d34 - 4*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
     2*d15^2*d23*d34^2 + 4*d15*d23^2*d34^2 - 2*d12*d15^3*d45 + 2*d15^4*d45 - 
     2*d12*d15^2*d23*d45 - 4*d15^3*d23*d45 + 4*d12*d15*d23^2*d45 + 
     2*d15^2*d23^2*d45 + 2*d12*d15^2*d34*d45 - 4*d15^3*d34*d45 + 
     6*d12*d15*d23*d34*d45 + 10*d15^2*d23*d34*d45 - 2*d15*d23^2*d34*d45 + 
     2*d15^2*d34^2*d45 - 6*d15*d23*d34^2*d45 + 2*d15^3*d45^2 - 
     4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 - 2*d15^4*mt2 + 2*d15^3*d23*mt2 + 
     2*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 + 3*d12*d15^2*d34*mt2 + 
     2*d15^3*d34*mt2 - 3*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - 
     4*d15*d23^2*d34*mt2 - 2*d15^2*d34^2*mt2 + 3*d15*d23*d34^2*mt2 - 
     d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 - d12*d15*d23*d45*mt2 - 
     2*d15^2*d23*d45*mt2 + 2*d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + 
     5*d12*d15*d34*d45*mt2 - d15^2*d34*d45*mt2 + 3*d12*d23*d34*d45*mt2 + 
     13*d15*d23*d34*d45*mt2 - 2*d23^2*d34*d45*mt2 - 3*d15*d34^2*d45*mt2 - 
     3*d23*d34^2*d45*mt2 + d15^2*d45^2*mt2 - 6*d15*d34*d45^2*mt2 + 
     d34^2*d45^2*mt2 + 3*d15^2*d34*mt2^2 - 3*d15*d23*d34*mt2^2 - 
     d15^2*d45*mt2^2 - d15*d23*d45*mt2^2 + 2*d23^2*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 5*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
     2*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + 2*d34*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 
     2*d12*d15*d45 + d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - 
     d34*d45^2 + 2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 
     2*d15*d45*mt2 + d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 0, 0, 0, 0}, 
 {0, (-2*(-(d15*d23^2*d34) + d23^2*d34^2 - 2*d23^2*d34*mt2 + d23*d34^2*mt2 + 
     d15*d34*mt2^2 - 2*d23*d34*mt2^2))/(d23*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*
    (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 0, 0, 0, 
  (-2*Sqrt[d34]*(d15*d23 - d23*d34 - d15*mt2 + 2*d23*mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 
  (-2*Sqrt[d34]*(d15*d23 - d23*d34 - d15*mt2 + 2*d23*mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 0, 
  (-4*Sqrt[d34]*(d23 + mt2)*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   (Sqrt[d23]*Sqrt[d23*d34 + 2*d15*mt2 - 2*d23*mt2]*
    (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 0, 
  (2*Sqrt[d34]*(d15*d23 - d23*d34 - d15*mt2 + 2*d23*mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 0, 
  (-2*Sqrt[d34 - 2*mt2]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (-2*d15*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d15 - d23)*Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (2*d15*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   ((d15 - d23)*Sqrt[d23]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*(d15^2*d45 + 2*d15*d45*mt2 + d45*mt2^2))/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, (-2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2)*
    Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2)*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), (4*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15*d23^2 + 2*d15^2*d45 - 3*d15*d23*d45 + 2*d15*d45^2 - 4*d15^2*mt2 + 
     6*d15*d23*mt2 - d23^2*mt2 - 4*d15*d45*mt2 + d45^2*mt2 - 2*d45*mt2^2))/
   (d23*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 
  (-2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2)*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, (2*Sqrt[d15]*Sqrt[d45 - 2*mt2]*
    Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (d23*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0, 
  (2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   ((d15 - d23)*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 
  (-2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   ((d15 - d23)*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*(d12 - d45 + mt2)*(d12*d23 + d12*mt2 + d23*mt2 - 
     d45*mt2 + mt2^2))/(d23*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, 0, (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d45 + mt2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 
  (4*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d23 + d12*d45 + d23*d45 - d45^2 + 
     d23*mt2 + d45*mt2))/((2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 
  (2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12 - d45 + mt2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 0, 
  (2*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/(2*d23 + mt2), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*d23*d45 - 2*d45^2 + 4*d45*mt2)/(d23*(d23^2 - 2*d23*d45 + d45^2 - 
     2*d45*mt2)), 0, 0, 0, 0, 0, -((Sqrt[d45]*Sqrt[d45 - 2*mt2])/
    (d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])), 0, 
  (d23 + d45)/((2*d23 + mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(2*d23 + mt2), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d23 + mt2))/(d23*(2*d23 + mt2)), 0, 2/d23}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T2/DEQs_T2/dd34_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^3*d23*d45 - 2*d12^3*d15^2*d23^2*d45 + d12^3*d15*d23^3*d45 - 
     d12*d15*d23^3*d34^2*d45 - 2*d12^2*d15^3*d23*d45^2 + 
     2*d12^2*d15^2*d23^2*d45^2 + 2*d12*d15*d23^2*d34^2*d45^2 + 
     d12*d15^3*d23*d45^3 - d12*d15*d23*d34^2*d45^3 + d12^3*d15^3*d45*mt2 - 
     d12^3*d15^2*d23*d45*mt2 + 3*d12^2*d15^3*d23*d45*mt2 - 
     d12^3*d15*d23^2*d45*mt2 - 6*d12^2*d15^2*d23^2*d45*mt2 + 
     d12^3*d23^3*d45*mt2 + 3*d12^2*d15*d23^3*d45*mt2 - 
     2*d12^2*d15^2*d23*d34*d45*mt2 + 4*d12^2*d15*d23^2*d34*d45*mt2 - 
     2*d12^2*d23^3*d34*d45*mt2 - 3*d12*d15*d23^2*d34^2*d45*mt2 + 
     d12*d23^3*d34^2*d45*mt2 - d15*d23^3*d34^2*d45*mt2 - 
     3*d12^2*d15^3*d45^2*mt2 + 2*d12^2*d15^2*d23*d45^2*mt2 - 
     4*d12*d15^3*d23*d45^2*mt2 + d12^2*d15*d23^2*d45^2*mt2 + 
     4*d12*d15^2*d23^2*d45^2*mt2 + d12^2*d15^2*d34*d45^2*mt2 - 
     2*d12^2*d15*d23*d34*d45^2*mt2 + 4*d12*d15^2*d23*d34*d45^2*mt2 + 
     d12^2*d23^2*d34*d45^2*mt2 - 4*d12*d15*d23^2*d34*d45^2*mt2 + 
     3*d12*d15*d23*d34^2*d45^2*mt2 - d12*d23^2*d34^2*d45^2*mt2 + 
     d15*d23^2*d34^2*d45^2*mt2 + 3*d12*d15^3*d45^3*mt2 - 
     d12*d15^2*d23*d45^3*mt2 + d15^3*d23*d45^3*mt2 - 
     2*d12*d15^2*d34*d45^3*mt2 + 2*d12*d15*d23*d34*d45^3*mt2 - 
     2*d15^2*d23*d34*d45^3*mt2 - d15^3*d45^4*mt2 + d15^2*d34*d45^4*mt2 + 
     d12^3*d15^2*d45*mt2^2 + 3*d12^2*d15^3*d45*mt2^2 - 
     2*d12^3*d15*d23*d45*mt2^2 - 3*d12^2*d15^2*d23*d45*mt2^2 + 
     3*d12*d15^3*d23*d45*mt2^2 + d12^3*d23^2*d45*mt2^2 - 
     3*d12^2*d15*d23^2*d45*mt2^2 - 6*d12*d15^2*d23^2*d45*mt2^2 + 
     3*d12^2*d23^3*d45*mt2^2 + 3*d12*d15*d23^3*d45*mt2^2 - 
     2*d12^2*d15^2*d34*d45*mt2^2 + 4*d12^2*d15*d23*d34*d45*mt2^2 - 
     4*d12*d15^2*d23*d34*d45*mt2^2 - 2*d12^2*d23^2*d34*d45*mt2^2 + 
     8*d12*d15*d23^2*d34*d45*mt2^2 - 4*d12*d23^3*d34*d45*mt2^2 - 
     2*d12*d15*d23*d34^2*d45*mt2^2 + d12*d23^2*d34^2*d45*mt2^2 - 
     3*d15*d23^2*d34^2*d45*mt2^2 + d23^3*d34^2*d45*mt2^2 - 
     3*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     4*d12^2*d15*d23*d45^2*mt2^2 + 4*d12*d15^2*d23*d45^2*mt2^2 - 
     2*d15^3*d23*d45^2*mt2^2 - d12^2*d23^2*d45^2*mt2^2 + 
     2*d12*d15*d23^2*d45^2*mt2^2 + 2*d15^2*d23^2*d45^2*mt2^2 + 
     6*d12*d15^2*d34*d45^2*mt2^2 - 8*d12*d15*d23*d34*d45^2*mt2^2 + 
     4*d15^2*d23*d34*d45^2*mt2^2 + 2*d12*d23^2*d34*d45^2*mt2^2 - 
     4*d15*d23^2*d34*d45^2*mt2^2 + d15*d23*d34^2*d45^2*mt2^2 + 
     3*d12*d15^2*d45^3*mt2^2 + 3*d15^3*d45^3*mt2^2 - 
     2*d12*d15*d23*d45^3*mt2^2 - d15^2*d23*d45^3*mt2^2 - 
     4*d15^2*d34*d45^3*mt2^2 + 2*d15*d23*d34*d45^3*mt2^2 - 
     d15^2*d45^4*mt2^2 + 3*d12^2*d15^2*d45*mt2^3 + 3*d12*d15^3*d45*mt2^3 - 
     6*d12^2*d15*d23*d45*mt2^3 - 3*d12*d15^2*d23*d45*mt2^3 + 
     d15^3*d23*d45*mt2^3 + 3*d12^2*d23^2*d45*mt2^3 - 
     3*d12*d15*d23^2*d45*mt2^3 - 2*d15^2*d23^2*d45*mt2^3 + 
     3*d12*d23^3*d45*mt2^3 + d15*d23^3*d45*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 + 8*d12*d15*d23*d34*d45*mt2^3 - 
     2*d15^2*d23*d34*d45*mt2^3 - 4*d12*d23^2*d34*d45*mt2^3 + 
     4*d15*d23^2*d34*d45*mt2^3 - 2*d23^3*d34*d45*mt2^3 - 
     2*d15*d23*d34^2*d45*mt2^3 + d23^2*d34^2*d45*mt2^3 - 
     6*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     8*d12*d15*d23*d45^2*mt2^3 + 2*d15^2*d23*d45^2*mt2^3 - 
     2*d12*d23^2*d45^2*mt2^3 + d15*d23^2*d45^2*mt2^3 + 
     5*d15^2*d34*d45^2*mt2^3 - 6*d15*d23*d34*d45^2*mt2^3 + 
     d23^2*d34*d45^2*mt2^3 + 3*d15^2*d45^3*mt2^3 - 2*d15*d23*d45^3*mt2^3 + 
     3*d12*d15^2*d45*mt2^4 + d15^3*d45*mt2^4 - 6*d12*d15*d23*d45*mt2^4 - 
     d15^2*d23*d45*mt2^4 + 3*d12*d23^2*d45*mt2^4 - d15*d23^2*d45*mt2^4 + 
     d23^3*d45*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
     2*d23^2*d34*d45*mt2^4 - 3*d15^2*d45^2*mt2^4 + 4*d15*d23*d45^2*mt2^4 - 
     d23^2*d45^2*mt2^4 + d15^2*d45*mt2^5 - 2*d15*d23*d45*mt2^5 + 
     d23^2*d45*mt2^5))/((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
     2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
     2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
     2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
     d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d23]*(-2*d12^2*d15^2*d23^2*d34^2*d45 + 2*d12^2*d15*d23^3*d34^2*d45 - 
     4*d12*d15^2*d23^3*d34^2*d45 + 4*d12*d15*d23^4*d34^2*d45 + 
     2*d12*d15*d23^3*d34^3*d45 + 2*d12*d15^2*d23^2*d34^2*d45^2 - 
     4*d12*d15*d23^3*d34^2*d45^2 - 2*d12*d15*d23^2*d34^3*d45^2 + 
     d12^3*d15^4*d23*mt2 - 4*d12^3*d15^3*d23^2*mt2 + 
     6*d12^3*d15^2*d23^3*mt2 - 4*d12^3*d15*d23^4*mt2 + d12^3*d23^5*mt2 + 
     3*d12^2*d15^3*d23^2*d34*mt2 - 9*d12^2*d15^2*d23^3*d34*mt2 + 
     9*d12^2*d15*d23^4*d34*mt2 - 3*d12^2*d23^5*d34*mt2 + 
     3*d12*d15^2*d23^3*d34^2*mt2 - 6*d12*d15*d23^4*d34^2*mt2 + 
     3*d12*d23^5*d34^2*mt2 + d15*d23^4*d34^3*mt2 - d23^5*d34^3*mt2 - 
     d12^2*d15^4*d23*d45*mt2 + 3*d12^2*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d15^2*d23^3*d45*mt2 + d12^2*d15*d23^4*d45*mt2 - 
     3*d12^2*d15^3*d23*d34*d45*mt2 + 9*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     6*d12*d15^3*d23^2*d34*d45*mt2 - 9*d12^2*d15*d23^3*d34*d45*mt2 + 
     12*d12*d15^2*d23^3*d34*d45*mt2 + 3*d12^2*d23^4*d34*d45*mt2 - 
     6*d12*d15*d23^4*d34*d45*mt2 - d12^2*d15^2*d23*d34^2*d45*mt2 - 
     d12^2*d15*d23^2*d34^2*d45*mt2 - 4*d12*d15^2*d23^2*d34^2*d45*mt2 + 
     2*d12^2*d23^3*d34^2*d45*mt2 + 8*d12*d15*d23^3*d34^2*d45*mt2 - 
     d15^2*d23^3*d34^2*d45*mt2 - 4*d12*d23^4*d34^2*d45*mt2 + 
     d15*d23^4*d34^2*d45*mt2 + 5*d12*d15*d23^2*d34^3*d45*mt2 - 
     2*d12*d23^3*d34^3*d45*mt2 + d15*d23^3*d34^3*d45*mt2 + 
     d23^4*d34^3*d45*mt2 - d12*d15^4*d23*d45^2*mt2 + 
     2*d12*d15^3*d23^2*d45^2*mt2 - d12*d15^2*d23^3*d45^2*mt2 + 
     6*d12*d15^3*d23*d34*d45^2*mt2 - 12*d12*d15^2*d23^2*d34*d45^2*mt2 + 
     3*d15^3*d23^2*d34*d45^2*mt2 + 6*d12*d15*d23^3*d34*d45^2*mt2 - 
     3*d15^2*d23^3*d34*d45^2*mt2 - 3*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     2*d15^2*d23^2*d34^2*d45^2*mt2 - d12*d15*d23*d34^3*d45^2*mt2 + 
     d15^4*d23*d45^3*mt2 - d15^3*d23^2*d45^3*mt2 - 3*d15^3*d23*d34*d45^3*
      mt2 + 3*d15^2*d23^2*d34*d45^3*mt2 + 2*d15^2*d23*d34^2*d45^3*mt2 + 
     d12^3*d15^4*mt2^2 - 4*d12^3*d15^3*d23*mt2^2 + 3*d12^2*d15^4*d23*mt2^2 + 
     6*d12^3*d15^2*d23^2*mt2^2 - 12*d12^2*d15^3*d23^2*mt2^2 - 
     4*d12^3*d15*d23^3*mt2^2 + 18*d12^2*d15^2*d23^3*mt2^2 + 
     d12^3*d23^4*mt2^2 - 12*d12^2*d15*d23^4*mt2^2 + 3*d12^2*d23^5*mt2^2 + 
     3*d12^2*d15^3*d23*d34*mt2^2 - 9*d12^2*d15^2*d23^2*d34*mt2^2 + 
     6*d12*d15^3*d23^2*d34*mt2^2 + 9*d12^2*d15*d23^3*d34*mt2^2 - 
     18*d12*d15^2*d23^3*d34*mt2^2 - 3*d12^2*d23^4*d34*mt2^2 + 
     18*d12*d15*d23^4*d34*mt2^2 - 6*d12*d23^5*d34*mt2^2 + 
     3*d12*d15^2*d23^2*d34^2*mt2^2 - 6*d12*d15*d23^3*d34^2*mt2^2 + 
     3*d15^2*d23^3*d34^2*mt2^2 + 3*d12*d23^4*d34^2*mt2^2 - 
     6*d15*d23^4*d34^2*mt2^2 + 3*d23^5*d34^2*mt2^2 + d15*d23^3*d34^3*mt2^2 - 
     d23^4*d34^3*mt2^2 - 3*d12^2*d15^4*d45*mt2^2 + 11*d12^2*d15^3*d23*d45*
      mt2^2 - 2*d12*d15^4*d23*d45*mt2^2 - 15*d12^2*d15^2*d23^2*d45*mt2^2 + 
     6*d12*d15^3*d23^2*d45*mt2^2 + 9*d12^2*d15*d23^3*d45*mt2^2 - 
     6*d12*d15^2*d23^3*d45*mt2^2 - 2*d12^2*d23^4*d45*mt2^2 + 
     2*d12*d15*d23^4*d45*mt2^2 - 12*d12*d15^3*d23*d34*d45*mt2^2 + 
     30*d12*d15^2*d23^2*d34*d45*mt2^2 - 6*d15^3*d23^2*d34*d45*mt2^2 - 
     24*d12*d15*d23^3*d34*d45*mt2^2 + 12*d15^2*d23^3*d34*d45*mt2^2 + 
     6*d12*d23^4*d34*d45*mt2^2 - 6*d15*d23^4*d34*d45*mt2^2 - 
     d12^2*d15*d23*d34^2*d45*mt2^2 + 6*d12*d15^2*d23*d34^2*d45*mt2^2 + 
     d12^2*d23^2*d34^2*d45*mt2^2 - 6*d12*d15*d23^2*d34^2*d45*mt2^2 + 
     3*d15^2*d23^2*d34^2*d45*mt2^2 - d15*d23^3*d34^2*d45*mt2^2 - 
     2*d23^4*d34^2*d45*mt2^2 + 2*d12*d15*d23*d34^3*d45*mt2^2 - 
     d12*d23^2*d34^3*d45*mt2^2 + d15*d23^2*d34^3*d45*mt2^2 + 
     2*d23^3*d34^3*d45*mt2^2 + 3*d12*d15^4*d45^2*mt2^2 - 
     10*d12*d15^3*d23*d45^2*mt2^2 - d15^4*d23*d45^2*mt2^2 + 
     11*d12*d15^2*d23^2*d45^2*mt2^2 + 2*d15^3*d23^2*d45^2*mt2^2 - 
     4*d12*d15*d23^3*d45^2*mt2^2 - d15^2*d23^3*d45^2*mt2^2 + 
     9*d15^3*d23*d34*d45^2*mt2^2 - 15*d15^2*d23^2*d34*d45^2*mt2^2 + 
     6*d15*d23^3*d34*d45^2*mt2^2 - d12*d15^2*d34^2*d45^2*mt2^2 - 
     7*d15^2*d23*d34^2*d45^2*mt2^2 + 4*d15*d23^2*d34^2*d45^2*mt2^2 - 
     d15^4*d45^3*mt2^2 + 3*d15^3*d23*d45^3*mt2^2 - 
     2*d15^2*d23^2*d45^3*mt2^2 + d15^2*d34^2*d45^3*mt2^2 + 
     3*d12^2*d15^4*mt2^3 - 12*d12^2*d15^3*d23*mt2^3 + 3*d12*d15^4*d23*mt2^3 + 
     18*d12^2*d15^2*d23^2*mt2^3 - 12*d12*d15^3*d23^2*mt2^3 - 
     12*d12^2*d15*d23^3*mt2^3 + 18*d12*d15^2*d23^3*mt2^3 + 
     3*d12^2*d23^4*mt2^3 - 12*d12*d15*d23^4*mt2^3 + 3*d12*d23^5*mt2^3 + 
     6*d12*d15^3*d23*d34*mt2^3 - 18*d12*d15^2*d23^2*d34*mt2^3 + 
     3*d15^3*d23^2*d34*mt2^3 + 18*d12*d15*d23^3*d34*mt2^3 - 
     9*d15^2*d23^3*d34*mt2^3 - 6*d12*d23^4*d34*mt2^3 + 
     9*d15*d23^4*d34*mt2^3 - 3*d23^5*d34*mt2^3 + 3*d15^2*d23^2*d34^2*mt2^3 - 
     6*d15*d23^3*d34^2*mt2^3 + 3*d23^4*d34^2*mt2^3 - 6*d12*d15^4*d45*mt2^3 + 
     22*d12*d15^3*d23*d45*mt2^3 - d15^4*d23*d45*mt2^3 - 
     30*d12*d15^2*d23^2*d45*mt2^3 + 3*d15^3*d23^2*d45*mt2^3 + 
     18*d12*d15*d23^3*d45*mt2^3 - 3*d15^2*d23^3*d45*mt2^3 - 
     4*d12*d23^4*d45*mt2^3 + d15*d23^4*d45*mt2^3 - 
     9*d15^3*d23*d34*d45*mt2^3 + 21*d15^2*d23^2*d34*d45*mt2^3 - 
     15*d15*d23^3*d34*d45*mt2^3 + 3*d23^4*d34*d45*mt2^3 + 
     2*d12*d15^2*d34^2*d45*mt2^3 - 2*d12*d15*d23*d34^2*d45*mt2^3 + 
     7*d15^2*d23*d34^2*d45*mt2^3 - 5*d15*d23^2*d34^2*d45*mt2^3 - 
     2*d23^3*d34^2*d45*mt2^3 + d23^2*d34^3*d45*mt2^3 + 3*d15^4*d45^2*mt2^3 - 
     10*d15^3*d23*d45^2*mt2^3 + 11*d15^2*d23^2*d45^2*mt2^3 - 
     4*d15*d23^3*d45^2*mt2^3 - 3*d15^2*d34^2*d45^2*mt2^3 + 
     2*d15*d23*d34^2*d45^2*mt2^3 + 3*d12*d15^4*mt2^4 - 
     12*d12*d15^3*d23*mt2^4 + d15^4*d23*mt2^4 + 18*d12*d15^2*d23^2*mt2^4 - 
     4*d15^3*d23^2*mt2^4 - 12*d12*d15*d23^3*mt2^4 + 6*d15^2*d23^3*mt2^4 + 
     3*d12*d23^4*mt2^4 - 4*d15*d23^4*mt2^4 + d23^5*mt2^4 + 
     3*d15^3*d23*d34*mt2^4 - 9*d15^2*d23^2*d34*mt2^4 + 
     9*d15*d23^3*d34*mt2^4 - 3*d23^4*d34*mt2^4 - 3*d15^4*d45*mt2^4 + 
     11*d15^3*d23*d45*mt2^4 - 15*d15^2*d23^2*d45*mt2^4 + 
     9*d15*d23^3*d45*mt2^4 - 2*d23^4*d45*mt2^4 + 2*d15^2*d34^2*d45*mt2^4 - 
     d15*d23*d34^2*d45*mt2^4 - d23^2*d34^2*d45*mt2^4 + d15^4*mt2^5 - 
     4*d15^3*d23*mt2^5 + 6*d15^2*d23^2*mt2^5 - 4*d15*d23^3*mt2^5 + 
     d23^4*mt2^5))/(Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*
    (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d45]*(2*d12^2*d15^2*d23*d34^2*d45 - 2*d12^2*d15*d23^2*d34^2*d45 + 
     2*d12*d15*d23^2*d34^3*d45 + 4*d12^2*d15*d23*d34^2*d45^2 - 
     2*d12*d15^2*d23*d34^2*d45^2 + 4*d12*d15*d23^2*d34^2*d45^2 - 
     2*d12*d15*d23*d34^3*d45^2 - 4*d12*d15*d23*d34^2*d45^3 - 
     d12^4*d15^3*mt2 + d12^4*d15^2*d23*mt2 + d12^4*d15*d23^2*mt2 - 
     d12^4*d23^3*mt2 + 3*d12^3*d15^2*d23*d34*mt2 - 6*d12^3*d15*d23^2*d34*
      mt2 + 3*d12^3*d23^3*d34*mt2 - 4*d12^2*d15^2*d23*d34^2*mt2 + 
     9*d12^2*d15*d23^2*d34^2*mt2 - 3*d12^2*d23^3*d34^2*mt2 - 
     4*d12*d15*d23^2*d34^3*mt2 + d12*d23^3*d34^3*mt2 + 
     4*d12^3*d15^3*d45*mt2 - 3*d12^3*d15^2*d23*d45*mt2 - 
     2*d12^3*d15*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 - 
     3*d12^3*d15^2*d34*d45*mt2 + 6*d12^3*d15*d23*d34*d45*mt2 - 
     9*d12^2*d15^2*d23*d34*d45*mt2 - 3*d12^3*d23^2*d34*d45*mt2 + 
     12*d12^2*d15*d23^2*d34*d45*mt2 - 3*d12^2*d23^3*d34*d45*mt2 + 
     2*d12^2*d15^2*d34^2*d45*mt2 - 12*d12^2*d15*d23*d34^2*d45*mt2 + 
     8*d12*d15^2*d23*d34^2*d45*mt2 + 6*d12^2*d23^2*d34^2*d45*mt2 - 
     14*d12*d15*d23^2*d34^2*d45*mt2 + 3*d12*d23^3*d34^2*d45*mt2 + 
     6*d12*d15*d23*d34^3*d45*mt2 - 3*d12*d23^2*d34^3*d45*mt2 + 
     2*d15*d23^2*d34^3*d45*mt2 - d23^3*d34^3*d45*mt2 - 
     6*d12^2*d15^3*d45^2*mt2 + 3*d12^2*d15^2*d23*d45^2*mt2 + 
     d12^2*d15*d23^2*d45^2*mt2 + 9*d12^2*d15^2*d34*d45^2*mt2 - 
     12*d12^2*d15*d23*d34*d45^2*mt2 + 9*d12*d15^2*d23*d34*d45^2*mt2 + 
     3*d12^2*d23^2*d34*d45^2*mt2 - 6*d12*d15*d23^2*d34*d45^2*mt2 - 
     4*d12*d15^2*d34^2*d45^2*mt2 + 16*d12*d15*d23*d34^2*d45^2*mt2 - 
     2*d15^2*d23*d34^2*d45^2*mt2 - 4*d12*d23^2*d34^2*d45^2*mt2 + 
     d15*d23^2*d34^2*d45^2*mt2 + d23^2*d34^3*d45^2*mt2 + 
     4*d12*d15^3*d45^3*mt2 - d12*d15^2*d23*d45^3*mt2 - 
     9*d12*d15^2*d34*d45^3*mt2 + 6*d12*d15*d23*d34*d45^3*mt2 - 
     3*d15^2*d23*d34*d45^3*mt2 + 2*d15^2*d34^2*d45^3*mt2 - d15^3*d45^4*mt2 + 
     3*d15^2*d34*d45^4*mt2 - 2*d12^4*d15^2*mt2^2 - 4*d12^3*d15^3*mt2^2 + 
     4*d12^4*d15*d23*mt2^2 + 4*d12^3*d15^2*d23*mt2^2 - 2*d12^4*d23^2*mt2^2 + 
     4*d12^3*d15*d23^2*mt2^2 - 4*d12^3*d23^3*mt2^2 + 
     6*d12^3*d15^2*d34*mt2^2 - 12*d12^3*d15*d23*d34*mt2^2 + 
     9*d12^2*d15^2*d23*d34*mt2^2 + 6*d12^3*d23^2*d34*mt2^2 - 
     18*d12^2*d15*d23^2*d34*mt2^2 + 9*d12^2*d23^3*d34*mt2^2 - 
     4*d12^2*d15^2*d34^2*mt2^2 + 12*d12^2*d15*d23*d34^2*mt2^2 - 
     8*d12*d15^2*d23*d34^2*mt2^2 - 6*d12^2*d23^2*d34^2*mt2^2 + 
     18*d12*d15*d23^2*d34^2*mt2^2 - 6*d12*d23^3*d34^2*mt2^2 - 
     4*d12*d15*d23*d34^3*mt2^2 + 2*d12*d23^2*d34^3*mt2^2 - 
     4*d15*d23^2*d34^3*mt2^2 + d23^3*d34^3*mt2^2 + 8*d12^3*d15^2*d45*mt2^2 + 
     12*d12^2*d15^3*d45*mt2^2 - 12*d12^3*d15*d23*d45*mt2^2 - 
     9*d12^2*d15^2*d23*d45*mt2^2 + 4*d12^3*d23^2*d45*mt2^2 - 
     6*d12^2*d15*d23^2*d45*mt2^2 + 3*d12^2*d23^3*d45*mt2^2 - 
     27*d12^2*d15^2*d34*d45*mt2^2 + 42*d12^2*d15*d23*d34*d45*mt2^2 - 
     18*d12*d15^2*d23*d34*d45*mt2^2 - 15*d12^2*d23^2*d34*d45*mt2^2 + 
     24*d12*d15*d23^2*d34*d45*mt2^2 - 6*d12*d23^3*d34*d45*mt2^2 + 
     12*d12*d15^2*d34^2*d45*mt2^2 - 32*d12*d15*d23*d34^2*d45*mt2^2 + 
     6*d15^2*d23*d34^2*d45*mt2^2 + 12*d12*d23^2*d34^2*d45*mt2^2 - 
     12*d15*d23^2*d34^2*d45*mt2^2 + 3*d23^3*d34^2*d45*mt2^2 + 
     2*d15*d23*d34^3*d45*mt2^2 - d23^2*d34^3*d45*mt2^2 - 
     12*d12^2*d15^2*d45^2*mt2^2 - 12*d12*d15^3*d45^2*mt2^2 + 
     12*d12^2*d15*d23*d45^2*mt2^2 + 6*d12*d15^2*d23*d45^2*mt2^2 - 
     2*d12^2*d23^2*d45^2*mt2^2 + 2*d12*d15*d23^2*d45^2*mt2^2 + 
     36*d12*d15^2*d34*d45^2*mt2^2 - 36*d12*d15*d23*d34*d45^2*mt2^2 + 
     9*d15^2*d23*d34*d45^2*mt2^2 + 6*d12*d23^2*d34*d45^2*mt2^2 - 
     6*d15*d23^2*d34*d45^2*mt2^2 - 8*d15^2*d34^2*d45^2*mt2^2 + 
     8*d15*d23*d34^2*d45^2*mt2^2 - 2*d23^2*d34^2*d45^2*mt2^2 + 
     8*d12*d15^2*d45^3*mt2^2 + 4*d15^3*d45^3*mt2^2 - 
     4*d12*d15*d23*d45^3*mt2^2 - d15^2*d23*d45^3*mt2^2 - 
     15*d15^2*d34*d45^3*mt2^2 + 6*d15*d23*d34*d45^3*mt2^2 - 
     2*d15^2*d45^4*mt2^2 - 8*d12^3*d15^2*mt2^3 - 6*d12^2*d15^3*mt2^3 + 
     16*d12^3*d15*d23*mt2^3 + 6*d12^2*d15^2*d23*mt2^3 - 8*d12^3*d23^2*mt2^3 + 
     6*d12^2*d15*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 + 
     18*d12^2*d15^2*d34*mt2^3 - 36*d12^2*d15*d23*d34*mt2^3 + 
     9*d12*d15^2*d23*d34*mt2^3 + 18*d12^2*d23^2*d34*mt2^3 - 
     18*d12*d15*d23^2*d34*mt2^3 + 9*d12*d23^3*d34*mt2^3 - 
     8*d12*d15^2*d34^2*mt2^3 + 24*d12*d15*d23*d34^2*mt2^3 - 
     4*d15^2*d23*d34^2*mt2^3 - 12*d12*d23^2*d34^2*mt2^3 + 
     9*d15*d23^2*d34^2*mt2^3 - 3*d23^3*d34^2*mt2^3 - 4*d15*d23*d34^3*mt2^3 + 
     2*d23^2*d34^3*mt2^3 + 24*d12^2*d15^2*d45*mt2^3 + 
     12*d12*d15^3*d45*mt2^3 - 36*d12^2*d15*d23*d45*mt2^3 - 
     9*d12*d15^2*d23*d45*mt2^3 + 12*d12^2*d23^2*d45*mt2^3 - 
     6*d12*d15*d23^2*d45*mt2^3 + 3*d12*d23^3*d45*mt2^3 - 
     45*d12*d15^2*d34*d45*mt2^3 + 66*d12*d15*d23*d34*d45*mt2^3 - 
     9*d15^2*d23*d34*d45*mt2^3 - 21*d12*d23^2*d34*d45*mt2^3 + 
     12*d15*d23^2*d34*d45*mt2^3 - 3*d23^3*d34*d45*mt2^3 + 
     10*d15^2*d34^2*d45*mt2^3 - 20*d15*d23*d34^2*d45*mt2^3 + 
     6*d23^2*d34^2*d45*mt2^3 - 24*d12*d15^2*d45^2*mt2^3 - 
     6*d15^3*d45^2*mt2^3 + 24*d12*d15*d23*d45^2*mt2^3 + 
     3*d15^2*d23*d45^2*mt2^3 - 4*d12*d23^2*d45^2*mt2^3 + 
     d15*d23^2*d45^2*mt2^3 + 27*d15^2*d34*d45^2*mt2^3 - 
     24*d15*d23*d34*d45^2*mt2^3 + 3*d23^2*d34*d45^2*mt2^3 + 
     8*d15^2*d45^3*mt2^3 - 4*d15*d23*d45^3*mt2^3 - 12*d12^2*d15^2*mt2^4 - 
     4*d12*d15^3*mt2^4 + 24*d12^2*d15*d23*mt2^4 + 4*d12*d15^2*d23*mt2^4 - 
     12*d12^2*d23^2*mt2^4 + 4*d12*d15*d23^2*mt2^4 - 4*d12*d23^3*mt2^4 + 
     18*d12*d15^2*d34*mt2^4 - 36*d12*d15*d23*d34*mt2^4 + 
     3*d15^2*d23*d34*mt2^4 + 18*d12*d23^2*d34*mt2^4 - 6*d15*d23^2*d34*mt2^4 + 
     3*d23^3*d34*mt2^4 - 4*d15^2*d34^2*mt2^4 + 12*d15*d23*d34^2*mt2^4 - 
     6*d23^2*d34^2*mt2^4 + 24*d12*d15^2*d45*mt2^4 + 4*d15^3*d45*mt2^4 - 
     36*d12*d15*d23*d45*mt2^4 - 3*d15^2*d23*d45*mt2^4 + 
     12*d12*d23^2*d45*mt2^4 - 2*d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 
     21*d15^2*d34*d45*mt2^4 + 30*d15*d23*d34*d45*mt2^4 - 
     9*d23^2*d34*d45*mt2^4 - 12*d15^2*d45^2*mt2^4 + 12*d15*d23*d45^2*mt2^4 - 
     2*d23^2*d45^2*mt2^4 - 8*d12*d15^2*mt2^5 - d15^3*mt2^5 + 
     16*d12*d15*d23*mt2^5 + d15^2*d23*mt2^5 - 8*d12*d23^2*mt2^5 + 
     d15*d23^2*mt2^5 - d23^3*mt2^5 + 6*d15^2*d34*mt2^5 - 
     12*d15*d23*d34*mt2^5 + 6*d23^2*d34*mt2^5 + 8*d15^2*d45*mt2^5 - 
     12*d15*d23*d45*mt2^5 + 4*d23^2*d45*mt2^5 - 2*d15^2*mt2^6 + 
     4*d15*d23*mt2^6 - 2*d23^2*mt2^6))/(2*Sqrt[d34]*(-d12 + d34 + d45 - mt2)*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d15]*Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (-(d12^2*d15*d23) + d12^2*d23^2 - d12*d23^2*d34 + d12*d15*d23*d45 + 
     d12*d23*d34*d45 - d12^2*d15*mt2 + d12^2*d23*mt2 - 2*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 - d12*d23*d34*mt2 - d23^2*d34*mt2 + 2*d12*d15*d45*mt2 - 
     d12*d23*d45*mt2 + d15*d23*d45*mt2 - d15*d45^2*mt2 - 2*d12*d15*mt2^2 + 
     2*d12*d23*mt2^2 - d15*d23*mt2^2 + d23^2*mt2^2 - d23*d34*mt2^2 + 
     2*d15*d45*mt2^2 - d23*d45*mt2^2 - d15*mt2^3 + d23*mt2^3))/
   (Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 
     2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
     2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
     2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 
     4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 
     2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(2*d12^3*d15^2*d23*d45 + 
      2*d12^2*d15^3*d23*d45 - 2*d12^3*d15*d23^2*d45 - 
      2*d12^2*d15^2*d23^2*d45 - 4*d12^2*d15^2*d23*d34*d45 + 
      2*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 - 
      2*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 - 
      2*d12^2*d15*d23*d34*d45^2 + 2*d12*d15^2*d23*d34*d45^2 + 
      d12^3*d15^3*mt2 - 3*d12^3*d15^2*d23*mt2 + 3*d12^3*d15*d23^2*mt2 - 
      d12^3*d23^3*mt2 + 3*d12^2*d15^2*d23*d34*mt2 - 6*d12^2*d15*d23^2*d34*
       mt2 + 3*d12^2*d23^3*d34*mt2 + 3*d12*d15*d23^2*d34^2*mt2 - 
      3*d12*d23^3*d34^2*mt2 + d23^3*d34^3*mt2 + 2*d12^3*d15^2*d45*mt2 - 
      d12^2*d15^3*d45*mt2 - d12^3*d15*d23*d45*mt2 + 10*d12^2*d15^2*d23*d45*
       mt2 + 4*d12*d15^3*d23*d45*mt2 - d12^3*d23^2*d45*mt2 - 
      9*d12^2*d15*d23^2*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 - 
      d12^2*d15^2*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 - 
      10*d12*d15^2*d23*d34*d45*mt2 + 4*d12*d15*d23^2*d34*d45*mt2 - 
      2*d15^2*d23^2*d34*d45*mt2 + 3*d12*d15*d23*d34^2*d45*mt2 + 
      3*d12*d23^2*d34^2*d45*mt2 + 3*d15*d23^2*d34^2*d45*mt2 - 
      2*d23^2*d34^3*d45*mt2 - 4*d12^2*d15^2*d45^2*mt2 - d12*d15^3*d45^2*mt2 + 
      d12^2*d15*d23*d45^2*mt2 - 5*d12*d15^2*d23*d45^2*mt2 - 
      2*d15^3*d23*d45^2*mt2 + 2*d12*d15^2*d34*d45^2*mt2 - 
      d12^2*d23*d34*d45^2*mt2 + 2*d12*d15*d23*d34*d45^2*mt2 + 
      5*d15^2*d23*d34*d45^2*mt2 - 3*d15*d23*d34^2*d45^2*mt2 + 
      d23*d34^3*d45^2*mt2 + 2*d12*d15^2*d45^3*mt2 + d15^3*d45^3*mt2 - 
      d15^2*d34*d45^3*mt2 + 3*d12^2*d15^3*mt2^2 - 9*d12^2*d15^2*d23*mt2^2 + 
      9*d12^2*d15*d23^2*mt2^2 - 3*d12^2*d23^3*mt2^2 + 
      6*d12*d15^2*d23*d34*mt2^2 - 12*d12*d15*d23^2*d34*mt2^2 + 
      6*d12*d23^3*d34*mt2^2 + 3*d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 + 
      d12^3*d15*d45*mt2^2 + 6*d12^2*d15^2*d45*mt2^2 - 2*d12*d15^3*d45*mt2^2 - 
      d12^3*d23*d45*mt2^2 - 3*d12^2*d15*d23*d45*mt2^2 + 
      14*d12*d15^2*d23*d45*mt2^2 + 2*d15^3*d23*d45*mt2^2 - 
      3*d12^2*d23^2*d45*mt2^2 - 12*d12*d15*d23^2*d45*mt2^2 - 
      2*d15^2*d23^2*d45*mt2^2 - d12^2*d15*d34*d45*mt2^2 - 
      2*d12*d15^2*d34*d45*mt2^2 - 4*d12*d15*d23*d34*d45*mt2^2 - 
      6*d15^2*d23*d34*d45*mt2^2 + 2*d15*d23^2*d34*d45*mt2^2 + 
      3*d12*d23*d34^2*d45*mt2^2 + 3*d15*d23*d34^2*d45*mt2^2 + 
      3*d23^2*d34^2*d45*mt2^2 - 2*d23*d34^3*d45*mt2^2 - 
      2*d12^2*d15*d45^2*mt2^2 - 8*d12*d15^2*d45^2*mt2^2 - d15^3*d45^2*mt2^2 + 
      d12^2*d23*d45^2*mt2^2 + 2*d12*d15*d23*d45^2*mt2^2 - 
      3*d15^2*d23*d45^2*mt2^2 + 2*d12*d15*d34*d45^2*mt2^2 + 
      2*d15^2*d34*d45^2*mt2^2 + 4*d15*d23*d34*d45^2*mt2^2 - 
      3*d23*d34^2*d45^2*mt2^2 + d12*d15*d45^3*mt2^2 + 2*d15^2*d45^3*mt2^2 - 
      d15*d34*d45^3*mt2^2 + 3*d12*d15^3*mt2^3 - 9*d12*d15^2*d23*mt2^3 + 
      9*d12*d15*d23^2*mt2^3 - 3*d12*d23^3*mt2^3 + 3*d15^2*d23*d34*mt2^3 - 
      6*d15*d23^2*d34*mt2^3 + 3*d23^3*d34*mt2^3 + 3*d12^2*d15*d45*mt2^3 + 
      6*d12*d15^2*d45*mt2^3 - d15^3*d45*mt2^3 - 3*d12^2*d23*d45*mt2^3 - 
      3*d12*d15*d23*d45*mt2^3 + 6*d15^2*d23*d45*mt2^3 - 
      3*d12*d23^2*d45*mt2^3 - 5*d15*d23^2*d45*mt2^3 - 
      2*d12*d15*d34*d45*mt2^3 - d15^2*d34*d45*mt2^3 - 
      2*d15*d23*d34*d45*mt2^3 + 3*d23*d34^2*d45*mt2^3 - 
      4*d12*d15*d45^2*mt2^3 - 4*d15^2*d45^2*mt2^3 + 2*d12*d23*d45^2*mt2^3 + 
      d15*d23*d45^2*mt2^3 + 2*d15*d34*d45^2*mt2^3 + d23*d34*d45^2*mt2^3 + 
      d15*d45^3*mt2^3 + d15^3*mt2^4 - 3*d15^2*d23*mt2^4 + 3*d15*d23^2*mt2^4 - 
      d23^3*mt2^4 + 3*d12*d15*d45*mt2^4 + 2*d15^2*d45*mt2^4 - 
      3*d12*d23*d45*mt2^4 - d15*d23*d45*mt2^4 - d23^2*d45*mt2^4 - 
      d15*d34*d45*mt2^4 - 2*d15*d45^2*mt2^4 + d23*d45^2*mt2^4 + 
      d15*d45*mt2^5 - d23*d45*mt2^5))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*d45*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-(d12*d15^2) + d12*d15*d23 + 
      d15*d23*d34 + d15^2*d45 - d15*d34*d45 - d12*d15*mt2 - d15^2*mt2 + 
      d12*d23*mt2 + d15*d23*mt2 + 2*d15*d34*mt2 - d23*d34*mt2 + d15*d45*mt2 - 
      d15*mt2^2 + d23*mt2^2))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -1/2*(-2*d12^2*d15*d23 - 2*d12*d15^2*d23 + 2*d12^2*d23^2 + 2*d12*d23^3 + 
     4*d12*d15*d23*d34 - 2*d12*d23^2*d34 + 2*d15*d23^2*d34 - 2*d23^3*d34 + 
     2*d15^2*d23*d45 - 2*d12*d23^2*d45 - 2*d15*d23^2*d45 + 
     2*d12*d23*d34*d45 - 2*d15*d23*d34*d45 + 4*d23^2*d34*d45 + 
     2*d15*d23*d45^2 - 2*d23*d34*d45^2 - d12^2*d15*mt2 + d12^2*d23*mt2 - 
     4*d12*d15*d23*mt2 - 2*d15^2*d23*mt2 + 4*d12*d23^2*mt2 + 2*d23^3*mt2 + 
     2*d12*d15*d34*mt2 - d12*d23*d34*mt2 + 4*d15*d23*d34*mt2 - 
     2*d23^2*d34*mt2 + 2*d12*d15*d45*mt2 - 3*d12*d23*d45*mt2 - 
     2*d23^2*d45*mt2 + d12*d34*d45*mt2 - 2*d15*d34*d45*mt2 + 
     5*d23*d34*d45*mt2 - d15*d45^2*mt2 + 2*d23*d45^2*mt2 - d34*d45^2*mt2 - 
     2*d12*d15*mt2^2 + 2*d12*d23*mt2^2 - 2*d15*d23*mt2^2 + 2*d23^2*mt2^2 + 
     2*d15*d34*mt2^2 - d23*d34*mt2^2 + 2*d15*d45*mt2^2 - 3*d23*d45*mt2^2 + 
     d34*d45*mt2^2 - d15*mt2^3 + d23*mt2^3)/((-d12 + d34 + d45 - mt2)*
     (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -1/2*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + d12*d23*d45 + 
     d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 2*d12*d15*mt2 - 
     2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + d23*d45*mt2 + 
     d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)/(d34*(-d12 + d34 + d45 - mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - d15*d23*d34 + 
      d23^2*d34 + d15^2*d45 - d15*d23*d45 - d15*d34*d45 - d23*d34*d45 - 
      d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2))/
    (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + d12*d23*d34 + 
      d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 2*d12*d23*mt2 - 
      2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
      2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  (-2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  (-2*(2*d12^3*d15^4*d23 + 2*d12^2*d15^5*d23 - 4*d12^3*d15^3*d23^2 - 
     4*d12^2*d15^4*d23^2 + 2*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 - 
     2*d12^3*d15^3*d23*d34 - 6*d12^2*d15^4*d23*d34 + 
     4*d12^3*d15^2*d23^2*d34 + 14*d12^2*d15^3*d23^2*d34 + 
     2*d12*d15^4*d23^2*d34 - 2*d12^3*d15*d23^3*d34 - 
     8*d12^2*d15^2*d23^3*d34 - 2*d12*d15^3*d23^3*d34 + 
     6*d12^2*d15^3*d23*d34^2 - 12*d12^2*d15^2*d23^2*d34^2 - 
     6*d12*d15^3*d23^2*d34^2 + 6*d12^2*d15*d23^3*d34^2 + 
     6*d12*d15^2*d23^3*d34^2 - 2*d12^2*d15^2*d23*d34^3 + 
     2*d12^2*d15*d23^2*d34^3 + 6*d12*d15^2*d23^2*d34^3 - 
     4*d12*d15*d23^3*d34^3 - 2*d12*d15*d23^2*d34^4 - 2*d12^2*d15^4*d23*d45 - 
     2*d12*d15^5*d23*d45 + 2*d12^2*d15^3*d23^2*d45 + 2*d12*d15^4*d23^2*d45 + 
     4*d12*d15^4*d23*d34*d45 + 4*d12^2*d15^2*d23^2*d34*d45 + 
     6*d12^2*d15^2*d23*d34^2*d45 - 6*d12^2*d15*d23^2*d34^2*d45 - 
     6*d12*d15^2*d23^2*d34^2*d45 - 4*d12^2*d15*d23*d34^3*d45 - 
     4*d12*d15^2*d23*d34^3*d45 + 4*d12*d15*d23^2*d34^3*d45 + 
     2*d12*d15*d23*d34^4*d45 + d12^3*d15^3*d23*mt2 + 6*d12^2*d15^4*d23*mt2 + 
     4*d12*d15^5*d23*mt2 - 2*d12^3*d15^2*d23^2*mt2 - 
     12*d12^2*d15^3*d23^2*mt2 - 8*d12*d15^4*d23^2*mt2 + d12^3*d15*d23^3*mt2 + 
     6*d12^2*d15^2*d23^3*mt2 + 4*d12*d15^3*d23^3*mt2 - 
     2*d12^3*d15^3*d34*mt2 - 2*d12^2*d15^4*d34*mt2 + 
     3*d12^3*d15^2*d23*d34*mt2 - 6*d12^2*d15^3*d23*d34*mt2 - 
     12*d12*d15^4*d23*d34*mt2 + 19*d12^2*d15^2*d23^2*d34*mt2 + 
     28*d12*d15^3*d23^2*d34*mt2 + 2*d15^4*d23^2*d34*mt2 - 
     d12^3*d23^3*d34*mt2 - 11*d12^2*d15*d23^3*d34*mt2 - 
     16*d12*d15^2*d23^3*d34*mt2 - 2*d15^3*d23^3*d34*mt2 + 
     3*d12^2*d15^3*d34^2*mt2 - 3*d12^2*d15^2*d23*d34^2*mt2 + 
     9*d12*d15^3*d23*d34^2*mt2 - 3*d12^2*d15*d23^2*d34^2*mt2 - 
     24*d12*d15^2*d23^2*d34^2*mt2 - 6*d15^3*d23^2*d34^2*mt2 + 
     3*d12^2*d23^3*d34^2*mt2 + 15*d12*d15*d23^3*d34^2*mt2 + 
     6*d15^2*d23^3*d34^2*mt2 - d12^2*d15^2*d34^3*mt2 + 
     d12^2*d15*d23*d34^3*mt2 + 6*d12*d15*d23^2*d34^3*mt2 + 
     5*d15^2*d23^2*d34^3*mt2 - 3*d12*d23^3*d34^3*mt2 - 
     3*d15*d23^3*d34^3*mt2 - d12*d15*d23*d34^4*mt2 - d15*d23^2*d34^4*mt2 + 
     d23^3*d34^4*mt2 - d12^2*d15^3*d23*d45*mt2 - 4*d12*d15^4*d23*d45*mt2 - 
     2*d15^5*d23*d45*mt2 + d12^2*d15^2*d23^2*d45*mt2 + 
     4*d12*d15^3*d23^2*d45*mt2 + 2*d15^4*d23^2*d45*mt2 + 
     2*d12^2*d15^3*d34*d45*mt2 + 2*d12*d15^4*d34*d45*mt2 - 
     4*d12^2*d15^2*d23*d34*d45*mt2 + 4*d15^4*d23*d34*d45*mt2 + 
     6*d12^2*d15*d23^2*d34*d45*mt2 + 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     3*d12*d15^3*d34^2*d45*mt2 + 3*d12^2*d15*d23*d34^2*d45*mt2 + 
     6*d12*d15^2*d23*d34^2*d45*mt2 - 3*d15^3*d23*d34^2*d45*mt2 - 
     3*d12^2*d23^2*d34^2*d45*mt2 - 12*d12*d15*d23^2*d34^2*d45*mt2 - 
     3*d15^2*d23^2*d34^2*d45*mt2 - 2*d12^2*d15*d34^3*d45*mt2 - 
     2*d12^2*d23*d34^3*d45*mt2 - 4*d12*d15*d23*d34^3*d45*mt2 + 
     2*d15^2*d23*d34^3*d45*mt2 + 4*d12*d23^2*d34^3*d45*mt2 + 
     2*d15*d23^2*d34^3*d45*mt2 + d12*d15*d34^4*d45*mt2 + 
     2*d12*d23*d34^4*d45*mt2 - d15*d23*d34^4*d45*mt2 - d23^2*d34^4*d45*mt2 + 
     3*d12^2*d15^3*d23*mt2^2 + 6*d12*d15^4*d23*mt2^2 + 2*d15^5*d23*mt2^2 - 
     6*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 - 
     4*d15^4*d23^2*mt2^2 + 3*d12^2*d15*d23^3*mt2^2 + 
     6*d12*d15^2*d23^3*mt2^2 + 2*d15^3*d23^3*mt2^2 - d12^3*d15^2*d34*mt2^2 - 
     6*d12^2*d15^3*d34*mt2^2 - 4*d12*d15^4*d34*mt2^2 + 
     2*d12^3*d15*d23*d34*mt2^2 + 9*d12^2*d15^2*d23*d34*mt2^2 - 
     6*d12*d15^3*d23*d34*mt2^2 - 6*d15^4*d23*d34*mt2^2 - 
     d12^3*d23^2*d34*mt2^2 + 26*d12*d15^2*d23^2*d34*mt2^2 + 
     14*d15^3*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
     16*d12*d15*d23^3*d34*mt2^2 - 8*d15^2*d23^3*d34*mt2^2 + 
     3*d12^2*d15^2*d34^2*mt2^2 + 6*d12*d15^3*d34^2*mt2^2 - 
     6*d12^2*d15*d23*d34^2*mt2^2 - 6*d12*d15^2*d23*d34^2*mt2^2 + 
     3*d15^3*d23*d34^2*mt2^2 + 3*d12^2*d23^2*d34^2*mt2^2 - 
     6*d12*d15*d23^2*d34^2*mt2^2 - 12*d15^2*d23^2*d34^2*mt2^2 + 
     6*d12*d23^3*d34^2*mt2^2 + 9*d15*d23^3*d34^2*mt2^2 - 
     2*d12*d15^2*d34^3*mt2^2 + 6*d12*d15*d23*d34^3*mt2^2 + 
     2*d15^2*d23*d34^3*mt2^2 - 3*d12*d23^2*d34^3*mt2^2 + 
     4*d15*d23^2*d34^3*mt2^2 - 3*d23^3*d34^3*mt2^2 - d15*d23*d34^4*mt2^2 + 
     d23^2*d34^4*mt2^2 - 2*d12*d15^3*d23*d45*mt2^2 - 2*d15^4*d23*d45*mt2^2 + 
     2*d12*d15^2*d23^2*d45*mt2^2 + 2*d15^3*d23^2*d45*mt2^2 + 
     d12^2*d15^2*d34*d45*mt2^2 + 4*d12*d15^3*d34*d45*mt2^2 + 
     2*d15^4*d34*d45*mt2^2 - 2*d12^2*d15*d23*d34*d45*mt2^2 - 
     8*d12*d15^2*d23*d34*d45*mt2^2 + 2*d12^2*d23^2*d34*d45*mt2^2 + 
     12*d12*d15*d23^2*d34*d45*mt2^2 + 4*d15^2*d23^2*d34*d45*mt2^2 - 
     3*d12*d15^2*d34^2*d45*mt2^2 - 3*d15^3*d34^2*d45*mt2^2 + 
     6*d12*d15*d23*d34^2*d45*mt2^2 - 6*d12*d23^2*d34^2*d45*mt2^2 - 
     6*d15*d23^2*d34^2*d45*mt2^2 - d12^2*d34^3*d45*mt2^2 + 
     2*d15^2*d34^3*d45*mt2^2 + 2*d15*d23*d34^3*d45*mt2^2 + 
     2*d23^2*d34^3*d45*mt2^2 + d12*d34^4*d45*mt2^2 - d15*d34^4*d45*mt2^2 - 
     2*d23*d34^4*d45*mt2^2 + 3*d12*d15^3*d23*mt2^3 + 2*d15^4*d23*mt2^3 - 
     6*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 + 3*d12*d15*d23^3*mt2^3 + 
     2*d15^2*d23^3*mt2^3 - 3*d12^2*d15^2*d34*mt2^3 - 6*d12*d15^3*d34*mt2^3 - 
     2*d15^4*d34*mt2^3 + 6*d12^2*d15*d23*d34*mt2^3 + 
     9*d12*d15^2*d23*d34*mt2^3 - 2*d15^3*d23*d34*mt2^3 - 
     3*d12^2*d23^2*d34*mt2^3 + 11*d15^2*d23^2*d34*mt2^3 - 
     3*d12*d23^3*d34*mt2^3 - 7*d15*d23^3*d34*mt2^3 + 
     6*d12*d15^2*d34^2*mt2^3 + 3*d15^3*d34^2*mt2^3 - 
     12*d12*d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d34^2*mt2^3 + 
     6*d12*d23^2*d34^2*mt2^3 - 3*d15*d23^2*d34^2*mt2^3 + 
     3*d23^3*d34^2*mt2^3 - d15^2*d34^3*mt2^3 + 5*d15*d23*d34^3*mt2^3 - 
     3*d23^2*d34^3*mt2^3 - d15^3*d23*d45*mt2^3 + d15^2*d23^2*d45*mt2^3 + 
     2*d12*d15^2*d34*d45*mt2^3 + 2*d15^3*d34*d45*mt2^3 - 
     4*d12*d15*d23*d34*d45*mt2^3 - 4*d15^2*d23*d34*d45*mt2^3 + 
     4*d12*d23^2*d34*d45*mt2^3 + 6*d15*d23^2*d34*d45*mt2^3 - 
     3*d15^2*d34^2*d45*mt2^3 + 3*d15*d23*d34^2*d45*mt2^3 - 
     3*d23^2*d34^2*d45*mt2^3 + 2*d15*d34^3*d45*mt2^3 + 
     2*d23*d34^3*d45*mt2^3 - d34^4*d45*mt2^3 + d15^3*d23*mt2^4 - 
     2*d15^2*d23^2*mt2^4 + d15*d23^3*mt2^4 - 3*d12*d15^2*d34*mt2^4 - 
     2*d15^3*d34*mt2^4 + 6*d12*d15*d23*d34*mt2^4 + 3*d15^2*d23*d34*mt2^4 - 
     3*d12*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 + 3*d15^2*d34^2*mt2^4 - 
     6*d15*d23*d34^2*mt2^4 + 3*d23^2*d34^2*mt2^4 + d15^2*d34*d45*mt2^4 - 
     2*d15*d23*d34*d45*mt2^4 + 2*d23^2*d34*d45*mt2^4 + d34^3*d45*mt2^4 - 
     d15^2*d34*mt2^5 + 2*d15*d23*d34*mt2^5 - d23^2*d34*mt2^5))/
   (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  -1/2*((d12 - d45 + mt2)*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + 
      d15*d45 + d34*d45 - d15*mt2 + d23*mt2))/(d34*(d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -1/2*(2*d12^4*d15^2 + 2*d12^3*d15^3 - 2*d12^4*d15*d23 - 2*d12^3*d15^2*d23 - 
     4*d12^3*d15^2*d34 + 2*d12^3*d15*d23*d34 - 2*d12^2*d15^2*d23*d34 + 
     2*d12^2*d15^2*d34^2 + 2*d12^2*d15*d23*d34^2 + 4*d12*d15^2*d23*d34^2 - 
     2*d12*d15*d23*d34^3 - 4*d12^3*d15^2*d45 - 4*d12^2*d15^3*d45 + 
     2*d12^3*d15*d23*d45 + 2*d12^2*d15^2*d23*d45 + 2*d12^3*d15*d34*d45 + 
     10*d12^2*d15^2*d34*d45 + 2*d12^2*d15*d23*d34*d45 + 
     6*d12*d15^2*d23*d34*d45 - 4*d12^2*d15*d34^2*d45 - 
     2*d12*d15^2*d34^2*d45 - 4*d12*d15*d23*d34^2*d45 + 2*d12*d15*d34^3*d45 + 
     2*d12^2*d15^2*d45^2 + 2*d12*d15^3*d45^2 - 2*d12^2*d15*d34*d45^2 - 
     6*d12*d15^2*d34*d45^2 + 4*d12*d15*d34^2*d45^2 + d12^4*d15*mt2 + 
     8*d12^3*d15^2*mt2 + 6*d12^2*d15^3*mt2 - d12^4*d23*mt2 - 
     8*d12^3*d15*d23*mt2 - 6*d12^2*d15^2*d23*mt2 - 4*d12^3*d15*d34*mt2 - 
     12*d12^2*d15^2*d34*mt2 + 3*d12^3*d23*d34*mt2 + 6*d12^2*d15*d23*d34*mt2 - 
     4*d12*d15^2*d23*d34*mt2 + 5*d12^2*d15*d34^2*mt2 + 
     4*d12*d15^2*d34^2*mt2 - 3*d12^2*d23*d34^2*mt2 + 
     4*d12*d15*d23*d34^2*mt2 + 4*d15^2*d23*d34^2*mt2 - 2*d12*d15*d34^3*mt2 + 
     d12*d23*d34^3*mt2 - 2*d15*d23*d34^3*mt2 - 2*d12^3*d15*d45*mt2 - 
     12*d12^2*d15^2*d45*mt2 - 8*d12*d15^3*d45*mt2 + d12^3*d23*d45*mt2 + 
     6*d12^2*d15*d23*d45*mt2 + 4*d12*d15^2*d23*d45*mt2 + d12^3*d34*d45*mt2 + 
     14*d12^2*d15*d34*d45*mt2 + 20*d12*d15^2*d34*d45*mt2 - 
     d12^2*d23*d34*d45*mt2 + 4*d12*d15*d23*d34*d45*mt2 + 
     6*d15^2*d23*d34*d45*mt2 - 2*d12^2*d34^2*d45*mt2 - 
     12*d12*d15*d34^2*d45*mt2 - 2*d15^2*d34^2*d45*mt2 - 
     d12*d23*d34^2*d45*mt2 - 4*d15*d23*d34^2*d45*mt2 + d12*d34^3*d45*mt2 + 
     d23*d34^3*d45*mt2 + d12^2*d15*d45^2*mt2 + 4*d12*d15^2*d45^2*mt2 + 
     2*d15^3*d45^2*mt2 - d12^2*d34*d45^2*mt2 - 8*d12*d15*d34*d45^2*mt2 - 
     6*d15^2*d34*d45^2*mt2 + 2*d12*d34^2*d45^2*mt2 + 3*d15*d34^2*d45^2*mt2 - 
     d34^3*d45^2*mt2 + 4*d12^3*d15*mt2^2 + 12*d12^2*d15^2*mt2^2 + 
     6*d12*d15^3*mt2^2 - 4*d12^3*d23*mt2^2 - 12*d12^2*d15*d23*mt2^2 - 
     6*d12*d15^2*d23*mt2^2 - 12*d12^2*d15*d34*mt2^2 - 
     12*d12*d15^2*d34*mt2^2 + 9*d12^2*d23*d34*mt2^2 + 
     6*d12*d15*d23*d34*mt2^2 - 2*d15^2*d23*d34*mt2^2 + 
     10*d12*d15*d34^2*mt2^2 + 2*d15^2*d34^2*mt2^2 - 6*d12*d23*d34^2*mt2^2 + 
     2*d15*d23*d34^2*mt2^2 - 2*d15*d34^3*mt2^2 + d23*d34^3*mt2^2 - 
     6*d12^2*d15*d45*mt2^2 - 12*d12*d15^2*d45*mt2^2 - 4*d15^3*d45*mt2^2 + 
     3*d12^2*d23*d45*mt2^2 + 6*d12*d15*d23*d45*mt2^2 + 
     2*d15^2*d23*d45*mt2^2 + 3*d12^2*d34*d45*mt2^2 + 
     22*d12*d15*d34*d45*mt2^2 + 10*d15^2*d34*d45*mt2^2 - 
     2*d12*d23*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 - 
     4*d12*d34^2*d45*mt2^2 - 8*d15*d34^2*d45*mt2^2 - d23*d34^2*d45*mt2^2 + 
     d34^3*d45*mt2^2 + 2*d12*d15*d45^2*mt2^2 + 2*d15^2*d45^2*mt2^2 - 
     2*d12*d34*d45^2*mt2^2 - 6*d15*d34*d45^2*mt2^2 + 2*d34^2*d45^2*mt2^2 + 
     6*d12^2*d15*mt2^3 + 8*d12*d15^2*mt2^3 + 2*d15^3*mt2^3 - 
     6*d12^2*d23*mt2^3 - 8*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 - 
     12*d12*d15*d34*mt2^3 - 4*d15^2*d34*mt2^3 + 9*d12*d23*d34*mt2^3 + 
     2*d15*d23*d34*mt2^3 + 5*d15*d34^2*mt2^3 - 3*d23*d34^2*mt2^3 - 
     6*d12*d15*d45*mt2^3 - 4*d15^2*d45*mt2^3 + 3*d12*d23*d45*mt2^3 + 
     2*d15*d23*d45*mt2^3 + 3*d12*d34*d45*mt2^3 + 10*d15*d34*d45*mt2^3 - 
     d23*d34*d45*mt2^3 - 2*d34^2*d45*mt2^3 + d15*d45^2*mt2^3 - 
     d34*d45^2*mt2^3 + 4*d12*d15*mt2^4 + 2*d15^2*mt2^4 - 4*d12*d23*mt2^4 - 
     2*d15*d23*mt2^4 - 4*d15*d34*mt2^4 + 3*d23*d34*mt2^4 - 2*d15*d45*mt2^4 + 
     d23*d45*mt2^4 + d34*d45*mt2^4 + d15*mt2^5 - d23*mt2^5)/
    (d34*(d12 - d34 - d45 + mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3)), 
  -(((-d15 + d23)*(-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
      2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2))/
    (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 
      2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + 
      d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 0, 0, 0, 0, 0}, 
 {0, (2*(d15 - d23)*(d23^2 + 2*d23*mt2 + mt2^2))/
   ((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, 0, 0, 0, (-2*(d15 - d23)*Sqrt[d23]*(d23 + mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, (-2*(d15 - d23)*Sqrt[d23]*(d23 + mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 0, 
  (4*Sqrt[d23]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*(d15^2*d23 - d15*d23^2 - 
     3*d15*d23*d34 + 3*d23^2*d34 + 2*d23*d34^2 - d15^2*mt2 + 3*d15*d23*mt2 - 
     2*d23^2*mt2 + d34^2*mt2))/(Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*
    (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 0, 
  (2*(d15 - d23)*Sqrt[d23]*(d23 + mt2)*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 0, 
  (-2*Sqrt[d23]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34 - 2*mt2]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (-2*Sqrt[d23]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (2*Sqrt[d23]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 0}, 
 {0, 0, -((d45*(d12 - d45 + mt2))/((d12 - d34 - d45 + mt2)*
     (d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 0, 0, 0, 
  -((Sqrt[d45]*(d12 - d45 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
        mt2])/(Sqrt[d34]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 
  -((Sqrt[d45]*(d12 - d45 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
        mt2])/(Sqrt[d34]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 0, 0, 0, 0, 
  (Sqrt[d45]*(d12 - d45 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
       mt2])/(Sqrt[d34]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (Sqrt[d45]*(d12 - d45 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
       mt2])/(Sqrt[d34]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 
  (2*Sqrt[d45]*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d34]*(d12 - d34 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45 - 2*mt2]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d34]*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45]*(d12 - mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d34 - 2*mt2]*(d12 - d34 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (-2*(d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + mt2^2))/
   (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
    2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
    2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3), 0, 0, 0, 0, 
  (2*d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), 0, (-4*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
    (2*d12*d15 + d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - d34*mt2 + mt2^2))/
   ((2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (2*d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d15 + 2*d12*d15^2 - 
    2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
    2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
    mt2^3), 0, (2*d15*(d12 + mt2)*(d12 + 2*d15 - d34 + mt2))/
   ((d12 - d34 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
     d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
     2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
     mt2^3)), 0, (-2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/
   (Sqrt[d34]*Sqrt[d34 - 2*mt2]*(d12 - d34 + mt2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[d34]*Sqrt[d34 - 2*mt2]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d15 - d34 + mt2))/
   (d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2), 0, 0, 0, 0, 0, 
  (-d15 + 3*d34 - 2*mt2)/(2*Sqrt[d34]*Sqrt[d34 - 2*mt2]*
    Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 0, 
  -(1/Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(Sqrt[d34]*Sqrt[d34 - 2*mt2])), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(d34 - 2*mt2)^(-1), 0, 
  0, 2/(Sqrt[d34]*Sqrt[d34 - 2*mt2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}}


==> anc/MIs_evaluation/T2/DEQs_T2/dd45_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^3*d23*d34 - 2*d12^3*d15^2*d23^2*d34 + d12^3*d15*d23^3*d34 + 
     2*d12^2*d15^2*d23^2*d34^2 - 2*d12^2*d15*d23^3*d34^2 + 
     d12*d15*d23^3*d34^3 - d12*d15^3*d23*d34*d45^2 + 
     2*d12*d15^2*d23*d34^2*d45^2 - d12*d15*d23*d34^3*d45^2 + 
     d12^3*d15^3*d34*mt2 - d12^3*d15^2*d23*d34*mt2 + 
     3*d12^2*d15^3*d23*d34*mt2 - d12^3*d15*d23^2*d34*mt2 - 
     6*d12^2*d15^2*d23^2*d34*mt2 + d12^3*d23^3*d34*mt2 + 
     3*d12^2*d15*d23^3*d34*mt2 + d12^2*d15^2*d23*d34^2*mt2 + 
     2*d12^2*d15*d23^2*d34^2*mt2 + 4*d12*d15^2*d23^2*d34^2*mt2 - 
     3*d12^2*d23^3*d34^2*mt2 - 4*d12*d15*d23^3*d34^2*mt2 - 
     d12*d15*d23^2*d34^3*mt2 + 3*d12*d23^3*d34^3*mt2 + d15*d23^3*d34^3*mt2 - 
     d23^3*d34^4*mt2 - 2*d12^2*d15^3*d34*d45*mt2 + 4*d12^2*d15^2*d23*d34*d45*
      mt2 - 2*d12^2*d15*d23^2*d34*d45*mt2 + d12^2*d15^2*d34^2*d45*mt2 - 
     2*d12^2*d15*d23*d34^2*d45*mt2 - 4*d12*d15^2*d23*d34^2*d45*mt2 + 
     d12^2*d23^2*d34^2*d45*mt2 + 4*d12*d15*d23^2*d34^2*d45*mt2 + 
     2*d12*d15*d23*d34^3*d45*mt2 - 2*d12*d23^2*d34^3*d45*mt2 - 
     2*d15*d23^2*d34^3*d45*mt2 + d23^2*d34^4*d45*mt2 + 
     d12*d15^3*d34*d45^2*mt2 - 3*d12*d15^2*d23*d34*d45^2*mt2 - 
     d15^3*d23*d34*d45^2*mt2 - d12*d15^2*d34^2*d45^2*mt2 + 
     3*d12*d15*d23*d34^2*d45^2*mt2 + d15^2*d23*d34^2*d45^2*mt2 + 
     d12^3*d15^2*d34*mt2^2 + 3*d12^2*d15^3*d34*mt2^2 - 
     2*d12^3*d15*d23*d34*mt2^2 - 3*d12^2*d15^2*d23*d34*mt2^2 + 
     3*d12*d15^3*d23*d34*mt2^2 + d12^3*d23^2*d34*mt2^2 - 
     3*d12^2*d15*d23^2*d34*mt2^2 - 6*d12*d15^2*d23^2*d34*mt2^2 + 
     3*d12^2*d23^3*d34*mt2^2 + 3*d12*d15*d23^3*d34*mt2^2 - 
     d12^2*d15^2*d34^2*mt2^2 + 4*d12^2*d15*d23*d34^2*mt2^2 + 
     2*d12*d15^2*d23*d34^2*mt2^2 - 3*d12^2*d23^2*d34^2*mt2^2 + 
     4*d12*d15*d23^2*d34^2*mt2^2 + 2*d15^2*d23^2*d34^2*mt2^2 - 
     6*d12*d23^3*d34^2*mt2^2 - 2*d15*d23^3*d34^2*mt2^2 - 
     2*d12*d15*d23*d34^3*mt2^2 + 3*d12*d23^2*d34^3*mt2^2 - 
     d15*d23^2*d34^3*mt2^2 + 3*d23^3*d34^3*mt2^2 - d23^2*d34^4*mt2^2 - 
     2*d12^2*d15^2*d34*d45*mt2^2 - 4*d12*d15^3*d34*d45*mt2^2 + 
     4*d12^2*d15*d23*d34*d45*mt2^2 + 8*d12*d15^2*d23*d34*d45*mt2^2 - 
     2*d12^2*d23^2*d34*d45*mt2^2 - 4*d12*d15*d23^2*d34*d45*mt2^2 + 
     2*d12*d15^2*d34^2*d45*mt2^2 - 8*d12*d15*d23*d34^2*d45*mt2^2 - 
     4*d15^2*d23*d34^2*d45*mt2^2 + 6*d12*d23^2*d34^2*d45*mt2^2 + 
     4*d15*d23^2*d34^2*d45*mt2^2 + 2*d15*d23*d34^3*d45*mt2^2 - 
     4*d23^2*d34^3*d45*mt2^2 + d12*d15^2*d34*d45^2*mt2^2 + 
     d15^3*d34*d45^2*mt2^2 - 2*d12*d15*d23*d34*d45^2*mt2^2 - 
     3*d15^2*d23*d34*d45^2*mt2^2 + d15*d23*d34^2*d45^2*mt2^2 + 
     3*d12^2*d15^2*d34*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 
     6*d12^2*d15*d23*d34*mt2^3 - 3*d12*d15^2*d23*d34*mt2^3 + 
     d15^3*d23*d34*mt2^3 + 3*d12^2*d23^2*d34*mt2^3 - 
     3*d12*d15*d23^2*d34*mt2^3 - 2*d15^2*d23^2*d34*mt2^3 + 
     3*d12*d23^3*d34*mt2^3 + d15*d23^3*d34*mt2^3 - 2*d12*d15^2*d34^2*mt2^3 + 
     8*d12*d15*d23*d34^2*mt2^3 + d15^2*d23*d34^2*mt2^3 - 
     6*d12*d23^2*d34^2*mt2^3 + 2*d15*d23^2*d34^2*mt2^3 - 
     3*d23^3*d34^2*mt2^3 - 2*d15*d23*d34^3*mt2^3 + 3*d23^2*d34^3*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 - 2*d15^3*d34*d45*mt2^3 + 
     8*d12*d15*d23*d34*d45*mt2^3 + 4*d15^2*d23*d34*d45*mt2^3 - 
     4*d12*d23^2*d34*d45*mt2^3 - 2*d15*d23^2*d34*d45*mt2^3 + 
     d15^2*d34^2*d45*mt2^3 - 6*d15*d23*d34^2*d45*mt2^3 + 
     5*d23^2*d34^2*d45*mt2^3 + d15^2*d34*d45^2*mt2^3 - 
     2*d15*d23*d34*d45^2*mt2^3 + 3*d12*d15^2*d34*mt2^4 + d15^3*d34*mt2^4 - 
     6*d12*d15*d23*d34*mt2^4 - d15^2*d23*d34*mt2^4 + 3*d12*d23^2*d34*mt2^4 - 
     d15*d23^2*d34*mt2^4 + d23^3*d34*mt2^4 - d15^2*d34^2*mt2^4 + 
     4*d15*d23*d34^2*mt2^4 - 3*d23^2*d34^2*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 
     4*d15*d23*d34*d45*mt2^4 - 2*d23^2*d34*d45*mt2^4 + d15^2*d34*mt2^5 - 
     2*d15*d23*d34*mt2^5 + d23^2*d34*mt2^5))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d23]*Sqrt[d34]*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*
    (d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
     d12*d15*d34*d45 + d12^2*d15*mt2 + 2*d12*d15^2*mt2 - d12^2*d23*mt2 - 
     2*d12*d15*d23*mt2 - d12*d15*d34*mt2 + 2*d12*d23*d34*mt2 + 
     d15*d23*d34*mt2 - d23*d34^2*mt2 - d12*d15*d45*mt2 - d15^2*d45*mt2 + 
     2*d12*d15*mt2^2 + d15^2*mt2^2 - 2*d12*d23*mt2^2 - d15*d23*mt2^2 - 
     d15*d34*mt2^2 + 2*d23*d34*mt2^2 - d15*d45*mt2^2 + d15*mt2^3 - 
     d23*mt2^3))/(Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d34]*(-2*d12^2*d15^2*d23*d34*d45^2 + 2*d12^2*d15*d23^2*d34*d45^2 + 
     4*d12^2*d15*d23*d34^2*d45^2 + 4*d12*d15^2*d23*d34^2*d45^2 - 
     2*d12*d15*d23^2*d34^2*d45^2 - 4*d12*d15*d23*d34^3*d45^2 + 
     2*d12*d15^2*d23*d34*d45^3 - 2*d12*d15*d23*d34^2*d45^3 - 
     d12^4*d15^3*mt2 + d12^4*d15^2*d23*mt2 + d12^4*d15*d23^2*mt2 - 
     d12^4*d23^3*mt2 + d12^3*d15^3*d34*mt2 - 2*d12^3*d15^2*d23*d34*mt2 - 
     3*d12^3*d15*d23^2*d34*mt2 + 4*d12^3*d23^3*d34*mt2 + 
     d12^2*d15^2*d23*d34^2*mt2 + 3*d12^2*d15*d23^2*d34^2*mt2 - 
     6*d12^2*d23^3*d34^2*mt2 - d12*d15*d23^2*d34^3*mt2 + 
     4*d12*d23^3*d34^3*mt2 - d23^3*d34^4*mt2 + 3*d12^3*d15^3*d45*mt2 - 
     6*d12^3*d15^2*d23*d45*mt2 + 3*d12^3*d15*d23^2*d45*mt2 - 
     3*d12^3*d15^2*d34*d45*mt2 - 3*d12^2*d15^3*d34*d45*mt2 + 
     6*d12^3*d15*d23*d34*d45*mt2 + 12*d12^2*d15^2*d23*d34*d45*mt2 - 
     3*d12^3*d23^2*d34*d45*mt2 - 9*d12^2*d15*d23^2*d34*d45*mt2 + 
     3*d12^2*d15^2*d34^2*d45*mt2 - 12*d12^2*d15*d23*d34^2*d45*mt2 - 
     6*d12*d15^2*d23*d34^2*d45*mt2 + 9*d12^2*d23^2*d34^2*d45*mt2 + 
     9*d12*d15*d23^2*d34^2*d45*mt2 + 6*d12*d15*d23*d34^3*d45*mt2 - 
     9*d12*d23^2*d34^3*d45*mt2 - 3*d15*d23^2*d34^3*d45*mt2 + 
     3*d23^2*d34^4*d45*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     9*d12^2*d15^2*d23*d45^2*mt2 - 4*d12^2*d15*d23^2*d45^2*mt2 + 
     6*d12^2*d15^2*d34*d45^2*mt2 + 3*d12*d15^3*d34*d45^2*mt2 - 
     12*d12^2*d15*d23*d34*d45^2*mt2 - 14*d12*d15^2*d23*d34*d45^2*mt2 + 
     2*d12^2*d23^2*d34*d45^2*mt2 + 8*d12*d15*d23^2*d34*d45^2*mt2 - 
     4*d12*d15^2*d34^2*d45^2*mt2 + 16*d12*d15*d23*d34^2*d45^2*mt2 + 
     d15^2*d23*d34^2*d45^2*mt2 - 4*d12*d23^2*d34^2*d45^2*mt2 - 
     2*d15*d23^2*d34^2*d45^2*mt2 + 2*d23^2*d34^3*d45^2*mt2 + 
     d12*d15^3*d45^3*mt2 - 4*d12*d15^2*d23*d45^3*mt2 - 
     3*d12*d15^2*d34*d45^3*mt2 - d15^3*d34*d45^3*mt2 + 
     6*d12*d15*d23*d34*d45^3*mt2 + 2*d15^2*d23*d34*d45^3*mt2 + 
     d15^2*d34^2*d45^3*mt2 - 2*d12^4*d15^2*mt2^2 - 4*d12^3*d15^3*mt2^2 + 
     4*d12^4*d15*d23*mt2^2 + 4*d12^3*d15^2*d23*mt2^2 - 2*d12^4*d23^2*mt2^2 + 
     4*d12^3*d15*d23^2*mt2^2 - 4*d12^3*d23^3*mt2^2 + 
     4*d12^3*d15^2*d34*mt2^2 + 3*d12^2*d15^3*d34*mt2^2 - 
     12*d12^3*d15*d23*d34*mt2^2 - 6*d12^2*d15^2*d23*d34*mt2^2 + 
     8*d12^3*d23^2*d34*mt2^2 - 9*d12^2*d15*d23^2*d34*mt2^2 + 
     12*d12^2*d23^3*d34*mt2^2 - 2*d12^2*d15^2*d34^2*mt2^2 + 
     12*d12^2*d15*d23*d34^2*mt2^2 + 2*d12*d15^2*d23*d34^2*mt2^2 - 
     12*d12^2*d23^2*d34^2*mt2^2 + 6*d12*d15*d23^2*d34^2*mt2^2 - 
     12*d12*d23^3*d34^2*mt2^2 - 4*d12*d15*d23*d34^3*mt2^2 + 
     8*d12*d23^2*d34^3*mt2^2 - d15*d23^2*d34^3*mt2^2 + 4*d23^3*d34^3*mt2^2 - 
     2*d23^2*d34^4*mt2^2 + 6*d12^3*d15^2*d45*mt2^2 + 
     9*d12^2*d15^3*d45*mt2^2 - 12*d12^3*d15*d23*d45*mt2^2 - 
     18*d12^2*d15^2*d23*d45*mt2^2 + 6*d12^3*d23^2*d45*mt2^2 + 
     9*d12^2*d15*d23^2*d45*mt2^2 - 15*d12^2*d15^2*d34*d45*mt2^2 - 
     6*d12*d15^3*d34*d45*mt2^2 + 42*d12^2*d15*d23*d34*d45*mt2^2 + 
     24*d12*d15^2*d23*d34*d45*mt2^2 - 27*d12^2*d23^2*d34*d45*mt2^2 - 
     18*d12*d15*d23^2*d34*d45*mt2^2 + 6*d12*d15^2*d34^2*d45*mt2^2 - 
     36*d12*d15*d23*d34^2*d45*mt2^2 - 6*d15^2*d23*d34^2*d45*mt2^2 + 
     36*d12*d23^2*d34^2*d45*mt2^2 + 9*d15*d23^2*d34^2*d45*mt2^2 + 
     6*d15*d23*d34^3*d45*mt2^2 - 15*d23^2*d34^3*d45*mt2^2 - 
     6*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     12*d12^2*d15*d23*d45^2*mt2^2 + 18*d12*d15^2*d23*d45^2*mt2^2 - 
     4*d12^2*d23^2*d45^2*mt2^2 - 8*d12*d15*d23^2*d45^2*mt2^2 + 
     12*d12*d15^2*d34*d45^2*mt2^2 + 3*d15^3*d34*d45^2*mt2^2 - 
     32*d12*d15*d23*d34*d45^2*mt2^2 - 12*d15^2*d23*d34*d45^2*mt2^2 + 
     12*d12*d23^2*d34*d45^2*mt2^2 + 6*d15*d23^2*d34*d45^2*mt2^2 - 
     2*d15^2*d34^2*d45^2*mt2^2 + 8*d15*d23*d34^2*d45^2*mt2^2 - 
     8*d23^2*d34^2*d45^2*mt2^2 + 2*d12*d15^2*d45^3*mt2^2 + 
     d15^3*d45^3*mt2^2 - 4*d12*d15*d23*d45^3*mt2^2 - 
     4*d15^2*d23*d45^3*mt2^2 - d15^2*d34*d45^3*mt2^2 + 
     2*d15*d23*d34*d45^3*mt2^2 - 8*d12^3*d15^2*mt2^3 - 6*d12^2*d15^3*mt2^3 + 
     16*d12^3*d15*d23*mt2^3 + 6*d12^2*d15^2*d23*mt2^3 - 8*d12^3*d23^2*mt2^3 + 
     6*d12^2*d15*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 + 
     12*d12^2*d15^2*d34*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 
     36*d12^2*d15*d23*d34*mt2^3 - 6*d12*d15^2*d23*d34*mt2^3 + 
     24*d12^2*d23^2*d34*mt2^3 - 9*d12*d15*d23^2*d34*mt2^3 + 
     12*d12*d23^3*d34*mt2^3 - 4*d12*d15^2*d34^2*mt2^3 + 
     24*d12*d15*d23*d34^2*mt2^3 + d15^2*d23*d34^2*mt2^3 - 
     24*d12*d23^2*d34^2*mt2^3 + 3*d15*d23^2*d34^2*mt2^3 - 
     6*d23^3*d34^2*mt2^3 - 4*d15*d23*d34^3*mt2^3 + 8*d23^2*d34^3*mt2^3 + 
     18*d12^2*d15^2*d45*mt2^3 + 9*d12*d15^3*d45*mt2^3 - 
     36*d12^2*d15*d23*d45*mt2^3 - 18*d12*d15^2*d23*d45*mt2^3 + 
     18*d12^2*d23^2*d45*mt2^3 + 9*d12*d15*d23^2*d45*mt2^3 - 
     21*d12*d15^2*d34*d45*mt2^3 - 3*d15^3*d34*d45*mt2^3 + 
     66*d12*d15*d23*d34*d45*mt2^3 + 12*d15^2*d23*d34*d45*mt2^3 - 
     45*d12*d23^2*d34*d45*mt2^3 - 9*d15*d23^2*d34*d45*mt2^3 + 
     3*d15^2*d34^2*d45*mt2^3 - 24*d15*d23*d34^2*d45*mt2^3 + 
     27*d23^2*d34^2*d45*mt2^3 - 12*d12*d15^2*d45^2*mt2^3 - 
     3*d15^3*d45^2*mt2^3 + 24*d12*d15*d23*d45^2*mt2^3 + 
     9*d15^2*d23*d45^2*mt2^3 - 8*d12*d23^2*d45^2*mt2^3 - 
     4*d15*d23^2*d45^2*mt2^3 + 6*d15^2*d34*d45^2*mt2^3 - 
     20*d15*d23*d34*d45^2*mt2^3 + 10*d23^2*d34*d45^2*mt2^3 + 
     2*d15^2*d45^3*mt2^3 - 4*d15*d23*d45^3*mt2^3 - 12*d12^2*d15^2*mt2^4 - 
     4*d12*d15^3*mt2^4 + 24*d12^2*d15*d23*mt2^4 + 4*d12*d15^2*d23*mt2^4 - 
     12*d12^2*d23^2*mt2^4 + 4*d12*d15*d23^2*mt2^4 - 4*d12*d23^3*mt2^4 + 
     12*d12*d15^2*d34*mt2^4 + d15^3*d34*mt2^4 - 36*d12*d15*d23*d34*mt2^4 - 
     2*d15^2*d23*d34*mt2^4 + 24*d12*d23^2*d34*mt2^4 - 3*d15*d23^2*d34*mt2^4 + 
     4*d23^3*d34*mt2^4 - 2*d15^2*d34^2*mt2^4 + 12*d15*d23*d34^2*mt2^4 - 
     12*d23^2*d34^2*mt2^4 + 18*d12*d15^2*d45*mt2^4 + 3*d15^3*d45*mt2^4 - 
     36*d12*d15*d23*d45*mt2^4 - 6*d15^2*d23*d45*mt2^4 + 
     18*d12*d23^2*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 - 9*d15^2*d34*d45*mt2^4 + 
     30*d15*d23*d34*d45*mt2^4 - 21*d23^2*d34*d45*mt2^4 - 
     6*d15^2*d45^2*mt2^4 + 12*d15*d23*d45^2*mt2^4 - 4*d23^2*d45^2*mt2^4 - 
     8*d12*d15^2*mt2^5 - d15^3*mt2^5 + 16*d12*d15*d23*mt2^5 + 
     d15^2*d23*mt2^5 - 8*d12*d23^2*mt2^5 + d15*d23^2*mt2^5 - d23^3*mt2^5 + 
     4*d15^2*d34*mt2^5 - 12*d15*d23*d34*mt2^5 + 8*d23^2*d34*mt2^5 + 
     6*d15^2*d45*mt2^5 - 12*d15*d23*d45*mt2^5 + 6*d23^2*d45*mt2^5 - 
     2*d15^2*mt2^6 + 4*d15*d23*mt2^6 - 2*d23^2*mt2^6))/
   (2*Sqrt[d45]*(-d12 + d34 + d45 - mt2)*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d15]*(-2*d12^2*d15^3*d23*d34*d45^2 - 4*d12*d15^4*d23*d34*d45^2 + 
     2*d12^2*d15^2*d23^2*d34*d45^2 + 4*d12*d15^3*d23^2*d34*d45^2 + 
     4*d12*d15^3*d23*d34^2*d45^2 - 2*d12*d15^2*d23^2*d34^2*d45^2 - 
     2*d12*d15^3*d23*d34*d45^3 + 2*d12*d15^2*d23*d34^2*d45^3 - 
     d12^3*d15^5*mt2 + 4*d12^3*d15^4*d23*mt2 - 6*d12^3*d15^3*d23^2*mt2 + 
     4*d12^3*d15^2*d23^3*mt2 - d12^3*d15*d23^4*mt2 - 
     d12^2*d15^4*d23*d34*mt2 + 3*d12^2*d15^3*d23^2*d34*mt2 - 
     3*d12^2*d15^2*d23^3*d34*mt2 + d12^2*d15*d23^4*d34*mt2 + 
     d12*d15^3*d23^2*d34^2*mt2 - 2*d12*d15^2*d23^3*d34^2*mt2 + 
     d12*d15*d23^4*d34^2*mt2 + d15^2*d23^3*d34^3*mt2 - d15*d23^4*d34^3*mt2 + 
     3*d12^2*d15^5*d45*mt2 - 9*d12^2*d15^4*d23*d45*mt2 + 
     9*d12^2*d15^3*d23^2*d45*mt2 - 3*d12^2*d15^2*d23^3*d45*mt2 - 
     3*d12^2*d15^4*d34*d45*mt2 + 9*d12^2*d15^3*d23*d34*d45*mt2 + 
     6*d12*d15^4*d23*d34*d45*mt2 - 9*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     12*d12*d15^3*d23^2*d34*d45*mt2 + 3*d12^2*d15*d23^3*d34*d45*mt2 + 
     6*d12*d15^2*d23^3*d34*d45*mt2 - 6*d12*d15^3*d23*d34^2*d45*mt2 + 
     12*d12*d15^2*d23^2*d34^2*d45*mt2 + 3*d15^3*d23^2*d34^2*d45*mt2 - 
     6*d12*d15*d23^3*d34^2*d45*mt2 - 3*d15^2*d23^3*d34^2*d45*mt2 - 
     3*d15^2*d23^2*d34^3*d45*mt2 + 3*d15*d23^3*d34^3*d45*mt2 - 
     3*d12*d15^5*d45^2*mt2 + 6*d12*d15^4*d23*d45^2*mt2 - 
     3*d12*d15^3*d23^2*d45^2*mt2 - 2*d12^2*d15^3*d34*d45^2*mt2 + 
     4*d12*d15^4*d34*d45^2*mt2 + d12^2*d15^2*d23*d34*d45^2*mt2 - 
     8*d12*d15^3*d23*d34*d45^2*mt2 - d15^4*d23*d34*d45^2*mt2 + 
     d12^2*d15*d23^2*d34*d45^2*mt2 + 4*d12*d15^2*d23^2*d34*d45^2*mt2 + 
     d15^3*d23^2*d34*d45^2*mt2 + 3*d12*d15*d23^2*d34^2*d45^2*mt2 + 
     2*d15^2*d23^2*d34^2*d45^2*mt2 - 2*d15*d23^2*d34^3*d45^2*mt2 + 
     d15^5*d45^3*mt2 - d15^4*d23*d45^3*mt2 + 2*d12*d15^3*d34*d45^3*mt2 - 
     d15^4*d34*d45^3*mt2 - 5*d12*d15^2*d23*d34*d45^3*mt2 - 
     d15^3*d23*d34*d45^3*mt2 + d12*d15*d23*d34^2*d45^3*mt2 - 
     d12^3*d15^4*mt2^2 - 3*d12^2*d15^5*mt2^2 + 4*d12^3*d15^3*d23*mt2^2 + 
     12*d12^2*d15^4*d23*mt2^2 - 6*d12^3*d15^2*d23^2*mt2^2 - 
     18*d12^2*d15^3*d23^2*mt2^2 + 4*d12^3*d15*d23^3*mt2^2 + 
     12*d12^2*d15^2*d23^3*mt2^2 - d12^3*d23^4*mt2^2 - 
     3*d12^2*d15*d23^4*mt2^2 + 2*d12^2*d15^4*d34*mt2^2 - 
     9*d12^2*d15^3*d23*d34*mt2^2 - 2*d12*d15^4*d23*d34*mt2^2 + 
     15*d12^2*d15^2*d23^2*d34*mt2^2 + 6*d12*d15^3*d23^2*d34*mt2^2 - 
     11*d12^2*d15*d23^3*d34*mt2^2 - 6*d12*d15^2*d23^3*d34*mt2^2 + 
     3*d12^2*d23^4*d34*mt2^2 + 2*d12*d15*d23^4*d34*mt2^2 + 
     4*d12*d15^3*d23*d34^2*mt2^2 - 11*d12*d15^2*d23^2*d34^2*mt2^2 + 
     d15^3*d23^2*d34^2*mt2^2 + 10*d12*d15*d23^3*d34^2*mt2^2 - 
     2*d15^2*d23^3*d34^2*mt2^2 - 3*d12*d23^4*d34^2*mt2^2 + 
     d15*d23^4*d34^2*mt2^2 + 2*d15^2*d23^2*d34^3*mt2^2 - 
     3*d15*d23^3*d34^3*mt2^2 + d23^4*d34^3*mt2^2 + 3*d12^2*d15^4*d45*mt2^2 + 
     6*d12*d15^5*d45*mt2^2 - 9*d12^2*d15^3*d23*d45*mt2^2 - 
     18*d12*d15^4*d23*d45*mt2^2 + 9*d12^2*d15^2*d23^2*d45*mt2^2 + 
     18*d12*d15^3*d23^2*d45*mt2^2 - 3*d12^2*d15*d23^3*d45*mt2^2 - 
     6*d12*d15^2*d23^3*d45*mt2^2 - 6*d12*d15^4*d34*d45*mt2^2 + 
     24*d12*d15^3*d23*d34*d45*mt2^2 + 6*d15^4*d23*d34*d45*mt2^2 - 
     30*d12*d15^2*d23^2*d34*d45*mt2^2 - 12*d15^3*d23^2*d34*d45*mt2^2 + 
     12*d12*d15*d23^3*d34*d45*mt2^2 + 6*d15^2*d23^3*d34*d45*mt2^2 - 
     6*d15^3*d23*d34^2*d45*mt2^2 + 15*d15^2*d23^2*d34^2*d45*mt2^2 - 
     9*d15*d23^3*d34^2*d45*mt2^2 - 3*d12*d15^4*d45^2*mt2^2 - 
     3*d15^5*d45^2*mt2^2 + 6*d12*d15^3*d23*d45^2*mt2^2 + 
     6*d15^4*d23*d45^2*mt2^2 - 3*d12*d15^2*d23^2*d45^2*mt2^2 - 
     3*d15^3*d23^2*d45^2*mt2^2 - d12^2*d15^2*d34*d45^2*mt2^2 + 
     2*d15^4*d34*d45^2*mt2^2 + d12^2*d15*d23*d34*d45^2*mt2^2 + 
     6*d12*d15^2*d23*d34*d45^2*mt2^2 + d15^3*d23*d34*d45^2*mt2^2 - 
     6*d12*d15*d23^2*d34*d45^2*mt2^2 - 3*d15^2*d23^2*d34*d45^2*mt2^2 - 
     4*d15^2*d23*d34^2*d45^2*mt2^2 + d12*d23^2*d34^2*d45^2*mt2^2 + 
     7*d15*d23^2*d34^2*d45^2*mt2^2 - d23^2*d34^3*d45^2*mt2^2 + 
     d15^4*d45^3*mt2^2 - d15^3*d23*d45^3*mt2^2 + d12*d15^2*d34*d45^3*mt2^2 - 
     2*d15^3*d34*d45^3*mt2^2 - 2*d12*d15*d23*d34*d45^3*mt2^2 - 
     d15^2*d23*d34*d45^3*mt2^2 - 3*d12^2*d15^4*mt2^3 - 3*d12*d15^5*mt2^3 + 
     12*d12^2*d15^3*d23*mt2^3 + 12*d12*d15^4*d23*mt2^3 - 
     18*d12^2*d15^2*d23^2*mt2^3 - 18*d12*d15^3*d23^2*mt2^3 + 
     12*d12^2*d15*d23^3*mt2^3 + 12*d12*d15^2*d23^3*mt2^3 - 
     3*d12^2*d23^4*mt2^3 - 3*d12*d15*d23^4*mt2^3 + 4*d12*d15^4*d34*mt2^3 - 
     18*d12*d15^3*d23*d34*mt2^3 - d15^4*d23*d34*mt2^3 + 
     30*d12*d15^2*d23^2*d34*mt2^3 + 3*d15^3*d23^2*d34*mt2^3 - 
     22*d12*d15*d23^3*d34*mt2^3 - 3*d15^2*d23^3*d34*mt2^3 + 
     6*d12*d23^4*d34*mt2^3 + d15*d23^4*d34*mt2^3 + 4*d15^3*d23*d34^2*mt2^3 - 
     11*d15^2*d23^2*d34^2*mt2^3 + 10*d15*d23^3*d34^2*mt2^3 - 
     3*d23^4*d34^2*mt2^3 + 6*d12*d15^4*d45*mt2^3 + 3*d15^5*d45*mt2^3 - 
     18*d12*d15^3*d23*d45*mt2^3 - 9*d15^4*d23*d45*mt2^3 + 
     18*d12*d15^2*d23^2*d45*mt2^3 + 9*d15^3*d23^2*d45*mt2^3 - 
     6*d12*d15*d23^3*d45*mt2^3 - 3*d15^2*d23^3*d45*mt2^3 - 
     3*d15^4*d34*d45*mt2^3 + 15*d15^3*d23*d34*d45*mt2^3 - 
     21*d15^2*d23^2*d34*d45*mt2^3 + 9*d15*d23^3*d34*d45*mt2^3 - 
     3*d15^4*d45^2*mt2^3 + 6*d15^3*d23*d45^2*mt2^3 - 
     3*d15^2*d23^2*d45^2*mt2^3 + 2*d15^3*d34*d45^2*mt2^3 + 
     2*d12*d15*d23*d34*d45^2*mt2^3 + 5*d15^2*d23*d34*d45^2*mt2^3 - 
     2*d12*d23^2*d34*d45^2*mt2^3 - 7*d15*d23^2*d34*d45^2*mt2^3 - 
     2*d15*d23*d34^2*d45^2*mt2^3 + 3*d23^2*d34^2*d45^2*mt2^3 - 
     d15^2*d34*d45^3*mt2^3 - 3*d12*d15^4*mt2^4 - d15^5*mt2^4 + 
     12*d12*d15^3*d23*mt2^4 + 4*d15^4*d23*mt2^4 - 18*d12*d15^2*d23^2*mt2^4 - 
     6*d15^3*d23^2*mt2^4 + 12*d12*d15*d23^3*mt2^4 + 4*d15^2*d23^3*mt2^4 - 
     3*d12*d23^4*mt2^4 - d15*d23^4*mt2^4 + 2*d15^4*d34*mt2^4 - 
     9*d15^3*d23*d34*mt2^4 + 15*d15^2*d23^2*d34*mt2^4 - 
     11*d15*d23^3*d34*mt2^4 + 3*d23^4*d34*mt2^4 + 3*d15^4*d45*mt2^4 - 
     9*d15^3*d23*d45*mt2^4 + 9*d15^2*d23^2*d45*mt2^4 - 
     3*d15*d23^3*d45*mt2^4 + d15^2*d34*d45^2*mt2^4 + 
     d15*d23*d34*d45^2*mt2^4 - 2*d23^2*d34*d45^2*mt2^4 - d15^4*mt2^5 + 
     4*d15^3*d23*mt2^5 - 6*d15^2*d23^2*mt2^5 + 4*d15*d23^3*mt2^5 - 
     d23^4*mt2^5))/(Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*d34*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(d12*d15*d23 - d12*d23^2 + 
      d23^2*d34 + d15*d23*d45 - d23*d34*d45 + d12*d15*mt2 - d12*d23*mt2 + 
      d15*d23*mt2 - d23^2*mt2 + d23*d34*mt2 - d15*d45*mt2 + 2*d23*d45*mt2 + 
      d15*mt2^2 - d23*mt2^2))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-2*d12^3*d15^2*d23*d34 + 
      2*d12^3*d15*d23^2*d34 - 2*d12^2*d15^2*d23^2*d34 + 
      2*d12^2*d15*d23^3*d34 - 2*d12^2*d15*d23^2*d34^2 - 
      2*d12*d15*d23^3*d34^2 + 2*d12^2*d15^2*d23*d34*d45 - 
      4*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 - 
      2*d12^2*d15*d23*d34^2*d45 + 2*d12*d15*d23^2*d34^2*d45 - 
      d12^3*d15^3*mt2 + 3*d12^3*d15^2*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + 
      d12^3*d23^3*mt2 - d12^3*d15^2*d34*mt2 - d12^3*d15*d23*d34*mt2 - 
      9*d12^2*d15^2*d23*d34*mt2 + 2*d12^3*d23^2*d34*mt2 + 
      10*d12^2*d15*d23^2*d34*mt2 - 4*d12*d15^2*d23^2*d34*mt2 - 
      d12^2*d23^3*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 + 
      d12^2*d15*d23*d34^2*mt2 - 4*d12^2*d23^2*d34^2*mt2 - 
      5*d12*d15*d23^2*d34^2*mt2 - d12*d23^3*d34^2*mt2 - 
      2*d15*d23^3*d34^2*mt2 + 2*d12*d23^2*d34^3*mt2 + d23^3*d34^3*mt2 + 
      3*d12^2*d15^3*d45*mt2 - 6*d12^2*d15^2*d23*d45*mt2 + 
      3*d12^2*d15*d23^2*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
      4*d12*d15^2*d23*d34*d45*mt2 - d12^2*d23^2*d34*d45*mt2 - 
      10*d12*d15*d23^2*d34*d45*mt2 - 2*d15^2*d23^2*d34*d45*mt2 - 
      d12^2*d15*d34^2*d45*mt2 + 2*d12*d15*d23*d34^2*d45*mt2 + 
      2*d12*d23^2*d34^2*d45*mt2 + 5*d15*d23^2*d34^2*d45*mt2 - 
      d23^2*d34^3*d45*mt2 - 3*d12*d15^3*d45^2*mt2 + 3*d12*d15^2*d23*d45^2*
       mt2 + 3*d12*d15^2*d34*d45^2*mt2 + 3*d12*d15*d23*d34*d45^2*mt2 + 
      3*d15^2*d23*d34*d45^2*mt2 - 3*d15*d23*d34^2*d45^2*mt2 + 
      d15^3*d45^3*mt2 - 2*d15^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 - 
      3*d12^2*d15^3*mt2^2 + 9*d12^2*d15^2*d23*mt2^2 - 
      9*d12^2*d15*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - d12^3*d15*d34*mt2^2 - 
      3*d12^2*d15^2*d34*mt2^2 + d12^3*d23*d34*mt2^2 - 
      3*d12^2*d15*d23*d34*mt2^2 - 12*d12*d15^2*d23*d34*mt2^2 + 
      6*d12^2*d23^2*d34*mt2^2 + 14*d12*d15*d23^2*d34*mt2^2 - 
      2*d15^2*d23^2*d34*mt2^2 - 2*d12*d23^3*d34*mt2^2 + 
      2*d15*d23^3*d34*mt2^2 + d12^2*d15*d34^2*mt2^2 - 
      2*d12^2*d23*d34^2*mt2^2 + 2*d12*d15*d23*d34^2*mt2^2 - 
      8*d12*d23^2*d34^2*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 - d23^3*d34^2*mt2^2 + 
      d12*d23*d34^3*mt2^2 + 2*d23^2*d34^3*mt2^2 + 6*d12*d15^3*d45*mt2^2 - 
      12*d12*d15^2*d23*d45*mt2^2 + 6*d12*d15*d23^2*d45*mt2^2 - 
      d12^2*d23*d34*d45*mt2^2 - 4*d12*d15*d23*d34*d45*mt2^2 + 
      2*d15^2*d23*d34*d45*mt2^2 - 2*d12*d23^2*d34*d45*mt2^2 - 
      6*d15*d23^2*d34*d45*mt2^2 + 2*d12*d23*d34^2*d45*mt2^2 + 
      4*d15*d23*d34^2*d45*mt2^2 + 2*d23^2*d34^2*d45*mt2^2 - 
      d23*d34^3*d45*mt2^2 - 3*d15^3*d45^2*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 + 
      3*d12*d15*d34*d45^2*mt2^2 + 3*d15^2*d34*d45^2*mt2^2 + 
      3*d15*d23*d34*d45^2*mt2^2 - 3*d15*d34^2*d45^2*mt2^2 - 
      2*d15*d34*d45^3*mt2^2 - 3*d12*d15^3*mt2^3 + 9*d12*d15^2*d23*mt2^3 - 
      9*d12*d15*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 - 3*d12^2*d15*d34*mt2^3 - 
      3*d12*d15^2*d34*mt2^3 + 3*d12^2*d23*d34*mt2^3 - 
      3*d12*d15*d23*d34*mt2^3 - 5*d15^2*d23*d34*mt2^3 + 
      6*d12*d23^2*d34*mt2^3 + 6*d15*d23^2*d34*mt2^3 - d23^3*d34*mt2^3 + 
      2*d12*d15*d34^2*mt2^3 - 4*d12*d23*d34^2*mt2^3 + d15*d23*d34^2*mt2^3 - 
      4*d23^2*d34^2*mt2^3 + d23*d34^3*mt2^3 + 3*d15^3*d45*mt2^3 - 
      6*d15^2*d23*d45*mt2^3 + 3*d15*d23^2*d45*mt2^3 - 
      2*d12*d23*d34*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 - 
      d23^2*d34*d45*mt2^3 + d15*d34^2*d45*mt2^3 + 2*d23*d34^2*d45*mt2^3 + 
      3*d15*d34*d45^2*mt2^3 - d15^3*mt2^4 + 3*d15^2*d23*mt2^4 - 
      3*d15*d23^2*mt2^4 + d23^3*mt2^4 - 3*d12*d15*d34*mt2^4 - 
      d15^2*d34*mt2^4 + 3*d12*d23*d34*mt2^4 - d15*d23*d34*mt2^4 + 
      2*d23^2*d34*mt2^4 + d15*d34^2*mt2^4 - 2*d23*d34^2*mt2^4 - 
      d23*d34*d45*mt2^4 - d15*d34*mt2^5 + d23*d34*mt2^5))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -1/2*(-(d12^2*d15) + d12^2*d23 + d12*d15*d34 - 2*d12*d23*d34 + d23*d34^2 + 
     d12*d15*d45 + d12*d34*d45 + d15*d34*d45 - d34^2*d45 - 2*d12*d15*mt2 + 
     2*d12*d23*mt2 + d15*d34*mt2 - 2*d23*d34*mt2 + d15*d45*mt2 + 
     d34*d45*mt2 - d15*mt2^2 + d23*mt2^2)/(d45*(-d12 + d34 + d45 - mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -1/2*(-2*d12^2*d15^2 - 2*d12*d15^3 + 2*d12^2*d15*d23 + 2*d12*d15*d23^2 + 
     2*d12*d15^2*d34 + 2*d15^2*d23*d34 - 2*d15*d23^2*d34 - 2*d15*d23*d34^2 + 
     2*d12*d15^2*d45 + 2*d15^3*d45 - 4*d12*d15*d23*d45 - 2*d15^2*d23*d45 - 
     2*d12*d15*d34*d45 - 4*d15^2*d34*d45 + 2*d15*d23*d34*d45 + 
     2*d15*d34^2*d45 - d12^2*d15*mt2 - 4*d12*d15^2*mt2 - 2*d15^3*mt2 + 
     d12^2*d23*mt2 + 4*d12*d15*d23*mt2 + 2*d15*d23^2*mt2 + 
     3*d12*d15*d34*mt2 + 2*d15^2*d34*mt2 - 2*d12*d23*d34*mt2 - 
     2*d15*d34^2*mt2 + d23*d34^2*mt2 + d12*d15*d45*mt2 + 2*d15^2*d45*mt2 - 
     2*d12*d23*d45*mt2 - 4*d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
     5*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2 - 
     2*d12*d15*mt2^2 - 2*d15^2*mt2^2 + 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 + 
     3*d15*d34*mt2^2 - 2*d23*d34*mt2^2 + d15*d45*mt2^2 - 2*d23*d45*mt2^2 - 
     d34*d45*mt2^2 - d15*mt2^3 + d23*mt2^3)/((d12 - d34 - d45 + mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + d12*d23*d34 + 
      d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 2*d12*d23*mt2 - 
      2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
      2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d15*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 - 
      d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + d15^2*mt2 - 
      2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2))/
    (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (-2*(-2*d12^3*d15^3*d23^2 + 4*d12^3*d15^2*d23^3 - 2*d12^2*d15^3*d23^3 - 
     2*d12^3*d15*d23^4 + 4*d12^2*d15^2*d23^4 - 2*d12^2*d15*d23^5 - 
     2*d12^2*d15^2*d23^3*d34 + 2*d12^2*d15*d23^4*d34 - 
     2*d12*d15^2*d23^4*d34 + 2*d12*d15*d23^5*d34 + 2*d12^3*d15^3*d23*d45 - 
     4*d12^3*d15^2*d23^2*d45 + 8*d12^2*d15^3*d23^2*d45 + 
     2*d12^3*d15*d23^3*d45 - 14*d12^2*d15^2*d23^3*d45 + 
     2*d12*d15^3*d23^3*d45 + 6*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 - 
     4*d12^2*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^4*d34*d45 - 
     6*d12^2*d15^3*d23*d45^2 + 12*d12^2*d15^2*d23^2*d45^2 - 
     6*d12*d15^3*d23^2*d45^2 - 6*d12^2*d15*d23^3*d45^2 + 
     6*d12*d15^2*d23^3*d45^2 + 6*d12^2*d15^2*d23*d34*d45^2 - 
     6*d12^2*d15*d23^2*d34*d45^2 + 6*d12*d15^2*d23^2*d34*d45^2 - 
     2*d12^2*d15^2*d23*d45^3 + 4*d12*d15^3*d23*d45^3 + 
     2*d12^2*d15*d23^2*d45^3 - 6*d12*d15^2*d23^2*d45^3 + 
     4*d12^2*d15*d23*d34*d45^3 - 4*d12*d15^2*d23*d34*d45^3 + 
     4*d12*d15*d23^2*d34*d45^3 + 2*d12*d15^2*d23*d45^4 - 
     2*d12*d15*d23*d34*d45^4 - d12^3*d15^3*d23*mt2 + 
     2*d12^3*d15^2*d23^2*mt2 - 6*d12^2*d15^3*d23^2*mt2 - 
     d12^3*d15*d23^3*mt2 + 12*d12^2*d15^2*d23^3*mt2 - 4*d12*d15^3*d23^3*mt2 - 
     6*d12^2*d15*d23^4*mt2 + 8*d12*d15^2*d23^4*mt2 - 4*d12*d15*d23^5*mt2 - 
     d12^2*d15^2*d23^2*d34*mt2 + d12^2*d15*d23^3*d34*mt2 - 
     4*d12*d15^2*d23^3*d34*mt2 + 4*d12*d15*d23^4*d34*mt2 - 
     2*d15^2*d23^4*d34*mt2 + 2*d15*d23^5*d34*mt2 + d12^3*d15^3*d45*mt2 + 
     11*d12^2*d15^3*d23*d45*mt2 - 3*d12^3*d15*d23^2*d45*mt2 - 
     19*d12^2*d15^2*d23^2*d45*mt2 + 16*d12*d15^3*d23^2*d45*mt2 + 
     2*d12^3*d23^3*d45*mt2 + 6*d12^2*d15*d23^3*d45*mt2 - 
     28*d12*d15^2*d23^3*d45*mt2 + 2*d15^3*d23^3*d45*mt2 + 
     2*d12^2*d23^4*d45*mt2 + 12*d12*d15*d23^4*d45*mt2 - 
     2*d15^2*d23^4*d45*mt2 - 6*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12^2*d15*d23^2*d34*d45*mt2 - 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     2*d12^2*d23^3*d34*d45*mt2 - 2*d12*d23^4*d34*d45*mt2 - 
     4*d15*d23^4*d34*d45*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     3*d12^2*d15^2*d23*d45^2*mt2 - 15*d12*d15^3*d23*d45^2*mt2 + 
     3*d12^2*d15*d23^2*d45^2*mt2 + 24*d12*d15^2*d23^2*d45^2*mt2 - 
     6*d15^3*d23^2*d45^2*mt2 - 3*d12^2*d23^3*d45^2*mt2 - 
     9*d12*d15*d23^3*d45^2*mt2 + 6*d15^2*d23^3*d45^2*mt2 + 
     3*d12^2*d15^2*d34*d45^2*mt2 - 3*d12^2*d15*d23*d34*d45^2*mt2 + 
     12*d12*d15^2*d23*d34*d45^2*mt2 - 6*d12*d15*d23^2*d34*d45^2*mt2 + 
     3*d15^2*d23^2*d34*d45^2*mt2 + 3*d12*d23^3*d34*d45^2*mt2 + 
     3*d15*d23^3*d34*d45^2*mt2 + 3*d12*d15^3*d45^3*mt2 - 
     d12^2*d15*d23*d45^3*mt2 - 6*d12*d15^2*d23*d45^3*mt2 + 
     3*d15^3*d23*d45^3*mt2 + d12^2*d23^2*d45^3*mt2 - 
     5*d15^2*d23^2*d45^3*mt2 + 2*d12^2*d15*d34*d45^3*mt2 - 
     4*d12*d15^2*d34*d45^3*mt2 + 2*d12^2*d23*d34*d45^3*mt2 + 
     4*d12*d15*d23*d34*d45^3*mt2 - 2*d15^2*d23*d34*d45^3*mt2 - 
     2*d15*d23^2*d34*d45^3*mt2 - d15^3*d45^4*mt2 + d12*d15*d23*d45^4*mt2 + 
     d15^2*d23*d45^4*mt2 - 2*d12*d15*d34*d45^4*mt2 + d15^2*d34*d45^4*mt2 - 
     d12*d23*d34*d45^4*mt2 + d15*d23*d34*d45^4*mt2 - 
     3*d12^2*d15^3*d23*mt2^2 + 6*d12^2*d15^2*d23^2*mt2^2 - 
     6*d12*d15^3*d23^2*mt2^2 - 3*d12^2*d15*d23^3*mt2^2 + 
     12*d12*d15^2*d23^3*mt2^2 - 2*d15^3*d23^3*mt2^2 - 6*d12*d15*d23^4*mt2^2 + 
     4*d15^2*d23^4*mt2^2 - 2*d15*d23^5*mt2^2 - 2*d12*d15^2*d23^2*d34*mt2^2 + 
     2*d12*d15*d23^3*d34*mt2^2 - 2*d15^2*d23^3*d34*mt2^2 + 
     2*d15*d23^4*d34*mt2^2 + d12^3*d15^2*d45*mt2^2 + 
     3*d12^2*d15^3*d45*mt2^2 - 2*d12^3*d15*d23*d45*mt2^2 + 
     16*d12*d15^3*d23*d45*mt2^2 + d12^3*d23^2*d45*mt2^2 - 
     9*d12^2*d15*d23^2*d45*mt2^2 - 26*d12*d15^2*d23^2*d45*mt2^2 + 
     8*d15^3*d23^2*d45*mt2^2 + 6*d12^2*d23^3*d45*mt2^2 + 
     6*d12*d15*d23^3*d45*mt2^2 - 14*d15^2*d23^3*d45*mt2^2 + 
     4*d12*d23^4*d45*mt2^2 + 6*d15*d23^4*d45*mt2^2 - 
     2*d12^2*d15^2*d34*d45*mt2^2 + 2*d12^2*d15*d23*d34*d45*mt2^2 - 
     12*d12*d15^2*d23*d34*d45*mt2^2 - d12^2*d23^2*d34*d45*mt2^2 + 
     8*d12*d15*d23^2*d34*d45*mt2^2 - 4*d15^2*d23^2*d34*d45*mt2^2 - 
     4*d12*d23^3*d34*d45*mt2^2 - 2*d23^4*d34*d45*mt2^2 - 
     3*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     6*d12^2*d15*d23*d45^2*mt2^2 + 6*d12*d15^2*d23*d45^2*mt2^2 - 
     9*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 + 
     6*d12*d15*d23^2*d45^2*mt2^2 + 12*d15^2*d23^2*d45^2*mt2^2 - 
     6*d12*d23^3*d45^2*mt2^2 - 3*d15*d23^3*d45^2*mt2^2 + 
     6*d12*d15^2*d34*d45^2*mt2^2 - 6*d12*d15*d23*d34*d45^2*mt2^2 + 
     6*d15^2*d23*d34*d45^2*mt2^2 + 3*d12*d23^2*d34*d45^2*mt2^2 + 
     3*d23^3*d34*d45^2*mt2^2 + 3*d12*d15^2*d45^3*mt2^2 + 
     3*d15^3*d45^3*mt2^2 - 6*d12*d15*d23*d45^3*mt2^2 - 
     4*d15^2*d23*d45^3*mt2^2 + 2*d12*d23^2*d45^3*mt2^2 - 
     2*d15*d23^2*d45^3*mt2^2 + d12^2*d34*d45^3*mt2^2 - 
     2*d15^2*d34*d45^3*mt2^2 - 2*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 - d15^2*d45^4*mt2^2 + d15*d23*d45^4*mt2^2 - 
     d12*d34*d45^4*mt2^2 + 2*d15*d34*d45^4*mt2^2 + d23*d34*d45^4*mt2^2 - 
     3*d12*d15^3*d23*mt2^3 + 6*d12*d15^2*d23^2*mt2^3 - 2*d15^3*d23^2*mt2^3 - 
     3*d12*d15*d23^3*mt2^3 + 4*d15^2*d23^3*mt2^3 - 2*d15*d23^4*mt2^3 - 
     d15^2*d23^2*d34*mt2^3 + d15*d23^3*d34*mt2^3 + 3*d12^2*d15^2*d45*mt2^3 + 
     3*d12*d15^3*d45*mt2^3 - 6*d12^2*d15*d23*d45*mt2^3 + 
     7*d15^3*d23*d45*mt2^3 + 3*d12^2*d23^2*d45*mt2^3 - 
     9*d12*d15*d23^2*d45*mt2^3 - 11*d15^2*d23^2*d45*mt2^3 + 
     6*d12*d23^3*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 - 
     6*d15^2*d23*d34*d45*mt2^3 - 2*d12*d23^2*d34*d45*mt2^3 + 
     4*d15*d23^2*d34*d45*mt2^3 - 2*d23^3*d34*d45*mt2^3 - 
     6*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     12*d12*d15*d23*d45^2*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 - 
     6*d12*d23^2*d45^2*mt2^3 + 3*d15*d23^2*d45^2*mt2^3 - 
     3*d23^3*d45^2*mt2^3 + 3*d15^2*d34*d45^2*mt2^3 - 
     3*d15*d23*d34*d45^2*mt2^3 + 3*d23^2*d34*d45^2*mt2^3 + 
     3*d15^2*d45^3*mt2^3 - 5*d15*d23*d45^3*mt2^3 + d23^2*d45^3*mt2^3 - 
     2*d15*d34*d45^3*mt2^3 - 2*d23*d34*d45^3*mt2^3 + d34*d45^4*mt2^3 - 
     d15^3*d23*mt2^4 + 2*d15^2*d23^2*mt2^4 - d15*d23^3*mt2^4 + 
     3*d12*d15^2*d45*mt2^4 + d15^3*d45*mt2^4 - 6*d12*d15*d23*d45*mt2^4 + 
     3*d12*d23^2*d45*mt2^4 - 3*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 - 
     2*d15^2*d34*d45*mt2^4 + 2*d15*d23*d34*d45*mt2^4 - d23^2*d34*d45*mt2^4 - 
     3*d15^2*d45^2*mt2^4 + 6*d15*d23*d45^2*mt2^4 - 3*d23^2*d45^2*mt2^4 - 
     d34*d45^3*mt2^4 + d15^2*d45*mt2^5 - 2*d15*d23*d45*mt2^5 + 
     d23^2*d45*mt2^5))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (-2*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  -1/2*(-2*d12^4*d15*d23 + 2*d12^4*d23^2 - 2*d12^3*d15*d23^2 + 
     2*d12^3*d23^3 + 2*d12^3*d15*d23*d34 - 4*d12^3*d23^2*d34 + 
     2*d12^2*d15*d23^2*d34 - 4*d12^2*d23^3*d34 + 2*d12^2*d23^2*d34^2 + 
     2*d12*d23^3*d34^2 + 2*d12^3*d15*d23*d45 - 4*d12^3*d23^2*d45 - 
     2*d12^2*d15*d23^2*d45 + 2*d12^3*d23*d34*d45 + 2*d12^2*d15*d23*d34*d45 + 
     10*d12^2*d23^2*d34*d45 + 6*d12*d15*d23^2*d34*d45 - 
     2*d12^2*d23*d34^2*d45 - 6*d12*d23^2*d34^2*d45 + 2*d12^2*d15*d23*d45^2 + 
     2*d12^2*d23^2*d45^2 + 4*d12*d15*d23^2*d45^2 - 4*d12^2*d23*d34*d45^2 - 
     4*d12*d15*d23*d34*d45^2 - 2*d12*d23^2*d34*d45^2 + 
     4*d12*d23*d34^2*d45^2 - 2*d12*d15*d23*d45^3 + 2*d12*d23*d34*d45^3 - 
     d12^4*d15*mt2 + d12^4*d23*mt2 - 8*d12^3*d15*d23*mt2 + 
     8*d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 + 6*d12^2*d23^3*mt2 + 
     d12^3*d15*d34*mt2 - 2*d12^3*d23*d34*mt2 + 6*d12^2*d15*d23*d34*mt2 - 
     12*d12^2*d23^2*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 - 8*d12*d23^3*d34*mt2 + 
     d12^2*d23*d34^2*mt2 + 4*d12*d23^2*d34^2*mt2 + 2*d23^3*d34^2*mt2 + 
     3*d12^3*d15*d45*mt2 - 4*d12^3*d23*d45*mt2 + 6*d12^2*d15*d23*d45*mt2 - 
     12*d12^2*d23^2*d45*mt2 - 4*d12*d15*d23^2*d45*mt2 + d12^3*d34*d45*mt2 - 
     d12^2*d15*d34*d45*mt2 + 14*d12^2*d23*d34*d45*mt2 + 
     4*d12*d15*d23*d34*d45*mt2 + 20*d12*d23^2*d34*d45*mt2 + 
     6*d15*d23^2*d34*d45*mt2 - d12^2*d34^2*d45*mt2 - 
     8*d12*d23*d34^2*d45*mt2 - 6*d23^2*d34^2*d45*mt2 - 
     3*d12^2*d15*d45^2*mt2 + 5*d12^2*d23*d45^2*mt2 + 
     4*d12*d15*d23*d45^2*mt2 + 4*d12*d23^2*d45^2*mt2 + 
     4*d15*d23^2*d45^2*mt2 - 2*d12^2*d34*d45^2*mt2 - d12*d15*d34*d45^2*mt2 - 
     12*d12*d23*d34*d45^2*mt2 - 4*d15*d23*d34*d45^2*mt2 - 
     2*d23^2*d34*d45^2*mt2 + 2*d12*d34^2*d45^2*mt2 + 3*d23*d34^2*d45^2*mt2 + 
     d12*d15*d45^3*mt2 - 2*d12*d23*d45^3*mt2 - 2*d15*d23*d45^3*mt2 + 
     d12*d34*d45^3*mt2 + d15*d34*d45^3*mt2 - d34^2*d45^3*mt2 - 
     4*d12^3*d15*mt2^2 + 4*d12^3*d23*mt2^2 - 12*d12^2*d15*d23*mt2^2 + 
     12*d12^2*d23^2*mt2^2 - 6*d12*d15*d23^2*mt2^2 + 6*d12*d23^3*mt2^2 + 
     3*d12^2*d15*d34*mt2^2 - 6*d12^2*d23*d34*mt2^2 + 
     6*d12*d15*d23*d34*mt2^2 - 12*d12*d23^2*d34*mt2^2 + 
     2*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d12*d23*d34^2*mt2^2 + 
     2*d23^2*d34^2*mt2^2 + 9*d12^2*d15*d45*mt2^2 - 12*d12^2*d23*d45*mt2^2 + 
     6*d12*d15*d23*d45*mt2^2 - 12*d12*d23^2*d45*mt2^2 - 
     2*d15*d23^2*d45*mt2^2 + 3*d12^2*d34*d45*mt2^2 - 
     2*d12*d15*d34*d45*mt2^2 + 22*d12*d23*d34*d45*mt2^2 + 
     2*d15*d23*d34*d45*mt2^2 + 10*d23^2*d34*d45*mt2^2 - 
     2*d12*d34^2*d45*mt2^2 - 6*d23*d34^2*d45*mt2^2 - 6*d12*d15*d45^2*mt2^2 + 
     10*d12*d23*d45^2*mt2^2 + 2*d15*d23*d45^2*mt2^2 + 2*d23^2*d45^2*mt2^2 - 
     4*d12*d34*d45^2*mt2^2 - d15*d34*d45^2*mt2^2 - 8*d23*d34*d45^2*mt2^2 + 
     2*d34^2*d45^2*mt2^2 + d15*d45^3*mt2^2 - 2*d23*d45^3*mt2^2 + 
     d34*d45^3*mt2^2 - 6*d12^2*d15*mt2^3 + 6*d12^2*d23*mt2^3 - 
     8*d12*d15*d23*mt2^3 + 8*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
     2*d23^3*mt2^3 + 3*d12*d15*d34*mt2^3 - 6*d12*d23*d34*mt2^3 + 
     2*d15*d23*d34*mt2^3 - 4*d23^2*d34*mt2^3 + d23*d34^2*mt2^3 + 
     9*d12*d15*d45*mt2^3 - 12*d12*d23*d45*mt2^3 + 2*d15*d23*d45*mt2^3 - 
     4*d23^2*d45*mt2^3 + 3*d12*d34*d45*mt2^3 - d15*d34*d45*mt2^3 + 
     10*d23*d34*d45*mt2^3 - d34^2*d45*mt2^3 - 3*d15*d45^2*mt2^3 + 
     5*d23*d45^2*mt2^3 - 2*d34*d45^2*mt2^3 - 4*d12*d15*mt2^4 + 
     4*d12*d23*mt2^4 - 2*d15*d23*mt2^4 + 2*d23^2*mt2^4 + d15*d34*mt2^4 - 
     2*d23*d34*mt2^4 + 3*d15*d45*mt2^4 - 4*d23*d45*mt2^4 + d34*d45*mt2^4 - 
     d15*mt2^5 + d23*mt2^5)/(d45*(d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -1/2*((d12 - d34 + mt2)*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 
      2*d23*d45 + d34*d45 + d15*mt2 - d23*mt2))/(d45*(d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  ((d15 - d23)*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
     d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
     2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
   (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*(-(d12*d15*d23) + d12*d23^2 + 
      2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + 
      d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((d34*(d12 - d34 + mt2))/((d12 - d34 - d45 + mt2)*
     (d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 0, 0, 0, 
  -((Sqrt[d34]*(d12 - d34 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
        mt2])/(Sqrt[d45]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 
  -((Sqrt[d34]*(d12 - d34 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
        mt2])/(Sqrt[d45]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
      2*d34*mt2 - 2*d45*mt2 + 2*mt2^2))), 0, 0, 0, 0, 
  (Sqrt[d34]*(d12 - d34 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
       mt2])/(Sqrt[d45]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (Sqrt[d34]*(d12 - d34 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*
       mt2])/(Sqrt[d45]*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 
  (2*Sqrt[d34]*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d45]*(d12 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), (-2*Sqrt[d34]*(d12 - mt2)*
    Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d45 - 2*mt2]*(d12 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d34 - 2*mt2]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
   (Sqrt[d45]*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 
  0}, {0, 0, 0, (-2*(d15 - d23)*(d15^2 + 2*d15*mt2 + mt2^2))/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, (-2*Sqrt[d15]*(d15 - d23)*(d15 + mt2)*
    Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), 0, (-2*Sqrt[d15]*(d15 - d23)*(d15 + mt2)*
    Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), (4*Sqrt[d15]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15^2*d23 - d15*d23^2 - 3*d15^2*d45 + 3*d15*d23*d45 - 2*d15*d45^2 + 
     2*d15^2*mt2 - 3*d15*d23*mt2 + d23^2*mt2 - d45^2*mt2))/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 
  (-2*Sqrt[d15]*(d15 - d23)*(d15 + mt2)*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), 0, 
  (-2*Sqrt[d15]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45 - 2*mt2]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0, 
  (2*Sqrt[d15]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 
  (-2*Sqrt[d15]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45]*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*(d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 0, 
  (2*d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), 0, (-4*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
    (2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - d45*mt2 + mt2^2))/
   ((2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 
  (2*d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(2*d12^2*d23 + 2*d12*d23^2 - 
    2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
    2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
    mt2^3), 0, 0, (2*d23*(d12 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   ((d12 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/
   (Sqrt[d45]*Sqrt[d45 - 2*mt2]*(d12 - d45 + mt2)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(Sqrt[d45]*Sqrt[d45 - 2*mt2]), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d23 - d45 + mt2))/
   (d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2), 0, 0, 0, 0, 0, 
  (-d23 + 3*d45 - 2*mt2)/(2*Sqrt[d45]*Sqrt[d45 - 2*mt2]*
    Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  -(1/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(Sqrt[d45]*Sqrt[d45 - 2*mt2])), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(d45 - 2*mt2)^(-1), 0, 0, 
  0, 2/(Sqrt[d45]*Sqrt[d45 - 2*mt2])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T2/DEQs_T2/dmt2_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-(d12^4*d15^4) + 4*d12^4*d15^3*d23 - 6*d12^4*d15^2*d23^2 + 
    4*d12^4*d15*d23^3 - d12^4*d23^4 - 4*d12^3*d15^3*d23*d34 + 
    12*d12^3*d15^2*d23^2*d34 - 12*d12^3*d15*d23^3*d34 + 4*d12^3*d23^4*d34 - 
    6*d12^2*d15^2*d23^2*d34^2 + 12*d12^2*d15*d23^3*d34^2 - 
    6*d12^2*d23^4*d34^2 - 4*d12*d15*d23^3*d34^3 + 4*d12*d23^4*d34^3 - 
    d23^4*d34^4 + 4*d12^3*d15^4*d45 - 12*d12^3*d15^3*d23*d45 + 
    12*d12^3*d15^2*d23^2*d45 - 4*d12^3*d15*d23^3*d45 - 
    2*d12^3*d15^3*d34*d45 + 2*d12^3*d15^2*d23*d34*d45 + 
    2*d12^2*d15^3*d23*d34*d45 + 2*d12^3*d15*d23^2*d34*d45 - 
    4*d12^2*d15^2*d23^2*d34*d45 - 2*d12^3*d23^3*d34*d45 + 
    2*d12^2*d15*d23^3*d34*d45 - 2*d12^2*d15^2*d23*d34^2*d45 - 
    4*d12^2*d15*d23^2*d34^2*d45 - 4*d12*d15^2*d23^2*d34^2*d45 + 
    6*d12^2*d23^3*d34^2*d45 + 4*d12*d15*d23^3*d34^2*d45 + 
    2*d12*d15*d23^2*d34^3*d45 - 6*d12*d23^3*d34^3*d45 - 
    2*d15*d23^3*d34^3*d45 + 2*d23^3*d34^4*d45 - 6*d12^2*d15^4*d45^2 + 
    12*d12^2*d15^3*d23*d45^2 - 6*d12^2*d15^2*d23^2*d45^2 + 
    6*d12^2*d15^3*d34*d45^2 - 4*d12^2*d15^2*d23*d34*d45^2 + 
    4*d12*d15^3*d23*d34*d45^2 - 2*d12^2*d15*d23^2*d34*d45^2 - 
    4*d12*d15^2*d23^2*d34*d45^2 - d12^2*d15^2*d34^2*d45^2 - 
    2*d12^2*d15*d23*d34^2*d45^2 - 4*d12*d15^2*d23*d34^2*d45^2 - 
    d12^2*d23^2*d34^2*d45^2 - 4*d12*d15*d23^2*d34^2*d45^2 - 
    2*d15^2*d23^2*d34^2*d45^2 + 2*d12*d15*d23*d34^3*d45^2 + 
    2*d12*d23^2*d34^3*d45^2 + 2*d15*d23^2*d34^3*d45^2 - d23^2*d34^4*d45^2 + 
    4*d12*d15^4*d45^3 - 4*d12*d15^3*d23*d45^3 - 6*d12*d15^3*d34*d45^3 + 
    2*d12*d15^2*d23*d34*d45^3 - 2*d15^3*d23*d34*d45^3 + 
    2*d12*d15^2*d34^2*d45^3 + 2*d12*d15*d23*d34^2*d45^3 + 
    2*d15^2*d23*d34^2*d45^3 - d15^4*d45^4 + 2*d15^3*d34*d45^4 - 
    d15^2*d34^2*d45^4 - 4*d12^3*d15^4*mt2 + 16*d12^3*d15^3*d23*mt2 - 
    24*d12^3*d15^2*d23^2*mt2 + 16*d12^3*d15*d23^3*mt2 - 4*d12^3*d23^4*mt2 - 
    12*d12^2*d15^3*d23*d34*mt2 + 36*d12^2*d15^2*d23^2*d34*mt2 - 
    36*d12^2*d15*d23^3*d34*mt2 + 12*d12^2*d23^4*d34*mt2 - 
    12*d12*d15^2*d23^2*d34^2*mt2 + 24*d12*d15*d23^3*d34^2*mt2 - 
    12*d12*d23^4*d34^2*mt2 - 4*d15*d23^3*d34^3*mt2 + 4*d23^4*d34^3*mt2 + 
    12*d12^2*d15^4*d45*mt2 - 36*d12^2*d15^3*d23*d45*mt2 + 
    36*d12^2*d15^2*d23^2*d45*mt2 - 12*d12^2*d15*d23^3*d45*mt2 - 
    8*d12^2*d15^3*d34*d45*mt2 + 8*d12^2*d15^2*d23*d34*d45*mt2 + 
    4*d12*d15^3*d23*d34*d45*mt2 + 8*d12^2*d15*d23^2*d34*d45*mt2 - 
    8*d12*d15^2*d23^2*d34*d45*mt2 - 8*d12^2*d23^3*d34*d45*mt2 + 
    4*d12*d15*d23^3*d34*d45*mt2 - 16*d12*d15*d23^2*d34^2*d45*mt2 - 
    4*d15^2*d23^2*d34^2*d45*mt2 + 16*d12*d23^3*d34^2*d45*mt2 + 
    4*d15*d23^3*d34^2*d45*mt2 + 8*d15*d23^2*d34^3*d45*mt2 - 
    8*d23^3*d34^3*d45*mt2 - 12*d12*d15^4*d45^2*mt2 + 
    24*d12*d15^3*d23*d45^2*mt2 - 12*d12*d15^2*d23^2*d45^2*mt2 + 
    16*d12*d15^3*d34*d45^2*mt2 - 16*d12*d15^2*d23*d34*d45^2*mt2 + 
    4*d15^3*d23*d34*d45^2*mt2 - 4*d15^2*d23^2*d34*d45^2*mt2 - 
    4*d12*d15^2*d34^2*d45^2*mt2 - 4*d12*d23^2*d34^2*d45^2*mt2 - 
    4*d15*d23*d34^3*d45^2*mt2 + 4*d23^2*d34^3*d45^2*mt2 + 4*d15^4*d45^3*mt2 - 
    4*d15^3*d23*d45^3*mt2 - 8*d15^3*d34*d45^3*mt2 + 
    8*d15^2*d23*d34*d45^3*mt2 + 4*d15^2*d34^2*d45^3*mt2 - 
    4*d15*d23*d34^2*d45^3*mt2 - 6*d12^2*d15^4*mt2^2 + 
    24*d12^2*d15^3*d23*mt2^2 - 36*d12^2*d15^2*d23^2*mt2^2 + 
    24*d12^2*d15*d23^3*mt2^2 - 6*d12^2*d23^4*mt2^2 - 
    12*d12*d15^3*d23*d34*mt2^2 + 36*d12*d15^2*d23^2*d34*mt2^2 - 
    36*d12*d15*d23^3*d34*mt2^2 + 12*d12*d23^4*d34*mt2^2 - 
    6*d15^2*d23^2*d34^2*mt2^2 + 12*d15*d23^3*d34^2*mt2^2 - 
    6*d23^4*d34^2*mt2^2 + 12*d12*d15^4*d45*mt2^2 - 
    36*d12*d15^3*d23*d45*mt2^2 + 36*d12*d15^2*d23^2*d45*mt2^2 - 
    12*d12*d15*d23^3*d45*mt2^2 - 2*d12^2*d15^2*d34*d45*mt2^2 - 
    10*d12*d15^3*d34*d45*mt2^2 + 4*d12^2*d15*d23*d34*d45*mt2^2 + 
    10*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 - 
    2*d12^2*d23^2*d34*d45*mt2^2 + 10*d12*d15*d23^2*d34*d45*mt2^2 - 
    4*d15^2*d23^2*d34*d45*mt2^2 - 10*d12*d23^3*d34*d45*mt2^2 + 
    2*d15*d23^3*d34*d45*mt2^2 + 4*d12*d15^2*d34^2*d45*mt2^2 - 
    8*d12*d15*d23*d34^2*d45*mt2^2 + 2*d15^2*d23*d34^2*d45*mt2^2 + 
    4*d12*d23^2*d34^2*d45*mt2^2 - 12*d15*d23^2*d34^2*d45*mt2^2 + 
    10*d23^3*d34^2*d45*mt2^2 + 4*d15*d23*d34^3*d45*mt2^2 - 
    2*d23^2*d34^3*d45*mt2^2 - 6*d15^4*d45^2*mt2^2 + 
    12*d15^3*d23*d45^2*mt2^2 - 6*d15^2*d23^2*d45^2*mt2^2 + 
    4*d12*d15^2*d34*d45^2*mt2^2 + 10*d15^3*d34*d45^2*mt2^2 - 
    8*d12*d15*d23*d34*d45^2*mt2^2 - 12*d15^2*d23*d34*d45^2*mt2^2 + 
    4*d12*d23^2*d34*d45^2*mt2^2 + 2*d15*d23^2*d34*d45^2*mt2^2 - 
    7*d15^2*d34^2*d45^2*mt2^2 + 14*d15*d23*d34^2*d45^2*mt2^2 - 
    7*d23^2*d34^2*d45^2*mt2^2 - 2*d15^2*d34*d45^3*mt2^2 + 
    4*d15*d23*d34*d45^3*mt2^2 - 4*d12*d15^4*mt2^3 + 16*d12*d15^3*d23*mt2^3 - 
    24*d12*d15^2*d23^2*mt2^3 + 16*d12*d15*d23^3*mt2^3 - 4*d12*d23^4*mt2^3 - 
    4*d15^3*d23*d34*mt2^3 + 12*d15^2*d23^2*d34*mt2^3 - 
    12*d15*d23^3*d34*mt2^3 + 4*d23^4*d34*mt2^3 + 4*d15^4*d45*mt2^3 - 
    12*d15^3*d23*d45*mt2^3 + 12*d15^2*d23^2*d45*mt2^3 - 
    4*d15*d23^3*d45*mt2^3 - 4*d12*d15^2*d34*d45*mt2^3 - 
    4*d15^3*d34*d45*mt2^3 + 8*d12*d15*d23*d34*d45*mt2^3 + 
    4*d15^2*d23*d34*d45*mt2^3 - 4*d12*d23^2*d34*d45*mt2^3 + 
    4*d15*d23^2*d34*d45*mt2^3 - 4*d23^3*d34*d45*mt2^3 + 
    4*d15^2*d34^2*d45*mt2^3 - 8*d15*d23*d34^2*d45*mt2^3 + 
    4*d23^2*d34^2*d45*mt2^3 + 4*d15^2*d34*d45^2*mt2^3 - 
    8*d15*d23*d34*d45^2*mt2^3 + 4*d23^2*d34*d45^2*mt2^3 - d15^4*mt2^4 + 
    4*d15^3*d23*mt2^4 - 6*d15^2*d23^2*mt2^4 + 4*d15*d23^3*mt2^4 - 
    d23^4*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
    2*d23^2*d34*d45*mt2^4)/((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
     2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
     2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
     2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
     d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d23]*Sqrt[d34]*(d12^3*d15^4*d23 - 4*d12^3*d15^3*d23^2 + 
     6*d12^3*d15^2*d23^3 - 4*d12^3*d15*d23^4 + d12^3*d23^5 - 
     d12^3*d15^3*d23*d34 + 3*d12^3*d15^2*d23^2*d34 + 
     3*d12^2*d15^3*d23^2*d34 - 3*d12^3*d15*d23^3*d34 - 
     9*d12^2*d15^2*d23^3*d34 + d12^3*d23^4*d34 + 9*d12^2*d15*d23^4*d34 - 
     3*d12^2*d23^5*d34 - 3*d12^2*d15^2*d23^2*d34^2 + 
     6*d12^2*d15*d23^3*d34^2 + 3*d12*d15^2*d23^3*d34^2 - 
     3*d12^2*d23^4*d34^2 - 6*d12*d15*d23^4*d34^2 + 3*d12*d23^5*d34^2 - 
     3*d12*d15*d23^3*d34^3 + 3*d12*d23^4*d34^3 + d15*d23^4*d34^3 - 
     d23^5*d34^3 - d23^4*d34^4 - d12^2*d15^4*d23*d45 + 
     3*d12^2*d15^3*d23^2*d45 - 3*d12^2*d15^2*d23^3*d45 + 
     d12^2*d15*d23^4*d45 + 4*d12^2*d15^3*d23*d34*d45 - 
     7*d12^2*d15^2*d23^2*d34*d45 + 4*d12*d15^3*d23^2*d34*d45 + 
     2*d12^2*d15*d23^3*d34*d45 - 8*d12*d15^2*d23^3*d34*d45 + 
     d12^2*d23^4*d34*d45 + 4*d12*d15*d23^4*d34*d45 - 
     2*d12^2*d15^2*d23*d34^2*d45 + d12^2*d15*d23^2*d34^2*d45 - 
     2*d12*d15^2*d23^2*d34^2*d45 + d12^2*d23^3*d34^2*d45 + 
     4*d12*d15*d23^3*d34^2*d45 + d15^2*d23^3*d34^2*d45 - 
     2*d12*d23^4*d34^2*d45 - d15*d23^4*d34^2*d45 - d12*d15*d23^2*d34^3*d45 - 
     2*d12*d23^3*d34^3*d45 - 2*d15*d23^3*d34^3*d45 + d23^4*d34^3*d45 + 
     d23^3*d34^4*d45 - d12*d15^4*d23*d45^2 + 2*d12*d15^3*d23^2*d45^2 - 
     d12*d15^2*d23^3*d45^2 - d12*d15^3*d23*d34*d45^2 + 
     7*d12*d15^2*d23^2*d34*d45^2 + d15^3*d23^2*d34*d45^2 - 
     6*d12*d15*d23^3*d34*d45^2 - d15^2*d23^3*d34*d45^2 + 
     3*d12*d15^2*d23*d34^2*d45^2 - 6*d12*d15*d23^2*d34^2*d45^2 - 
     d15^2*d23^2*d34^2*d45^2 - d12*d15*d23*d34^3*d45^2 + d15^4*d23*d45^3 - 
     d15^3*d23^2*d45^3 - 2*d15^3*d23*d34*d45^3 + d15^2*d23^2*d34*d45^3 + 
     d15^2*d23*d34^2*d45^3 - d12^3*d15^4*mt2 + 4*d12^3*d15^3*d23*mt2 + 
     3*d12^2*d15^4*d23*mt2 - 6*d12^3*d15^2*d23^2*mt2 - 
     12*d12^2*d15^3*d23^2*mt2 + 4*d12^3*d15*d23^3*mt2 + 
     18*d12^2*d15^2*d23^3*mt2 - d12^3*d23^4*mt2 - 12*d12^2*d15*d23^4*mt2 + 
     3*d12^2*d23^5*mt2 - 6*d12^2*d15^3*d23*d34*mt2 + 
     18*d12^2*d15^2*d23^2*d34*mt2 + 6*d12*d15^3*d23^2*d34*mt2 - 
     18*d12^2*d15*d23^3*d34*mt2 - 18*d12*d15^2*d23^3*d34*mt2 + 
     6*d12^2*d23^4*d34*mt2 + 18*d12*d15*d23^4*d34*mt2 - 6*d12*d23^5*d34*mt2 - 
     9*d12*d15^2*d23^2*d34^2*mt2 + 18*d12*d15*d23^3*d34^2*mt2 + 
     3*d15^2*d23^3*d34^2*mt2 - 9*d12*d23^4*d34^2*mt2 - 
     6*d15*d23^4*d34^2*mt2 + 3*d23^5*d34^2*mt2 - 4*d15*d23^3*d34^3*mt2 + 
     4*d23^4*d34^3*mt2 + 3*d12^2*d15^4*d45*mt2 - 11*d12^2*d15^3*d23*d45*mt2 + 
     2*d12*d15^4*d23*d45*mt2 + 15*d12^2*d15^2*d23^2*d45*mt2 - 
     6*d12*d15^3*d23^2*d45*mt2 - 9*d12^2*d15*d23^3*d45*mt2 + 
     6*d12*d15^2*d23^3*d45*mt2 + 2*d12^2*d23^4*d45*mt2 - 
     2*d12*d15*d23^4*d45*mt2 - 2*d12^2*d15^3*d34*d45*mt2 + 
     6*d12^2*d15^2*d23*d34*d45*mt2 + 6*d12*d15^3*d23*d34*d45*mt2 - 
     6*d12^2*d15*d23^2*d34*d45*mt2 - 12*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 + 6*d12*d15*d23^3*d34*d45*mt2 - 
     d12^2*d15*d23*d34^2*d45*mt2 - 9*d12*d15^2*d23*d34^2*d45*mt2 + 
     d12^2*d23^2*d34^2*d45*mt2 + 9*d12*d15*d23^2*d34^2*d45*mt2 - 
     3*d15^2*d23^2*d34^2*d45*mt2 + 5*d15*d23^3*d34^2*d45*mt2 - 
     2*d23^4*d34^2*d45*mt2 + d12*d15*d23*d34^3*d45*mt2 - 
     2*d12*d23^2*d34^3*d45*mt2 + 2*d15*d23^2*d34^3*d45*mt2 - 
     2*d23^3*d34^3*d45*mt2 + d23^2*d34^4*d45*mt2 - 3*d12*d15^4*d45^2*mt2 + 
     10*d12*d15^3*d23*d45^2*mt2 - 5*d15^4*d23*d45^2*mt2 - 
     11*d12*d15^2*d23^2*d45^2*mt2 + 10*d15^3*d23^2*d45^2*mt2 + 
     4*d12*d15*d23^3*d45^2*mt2 - 5*d15^2*d23^3*d45^2*mt2 + 
     4*d12*d15^3*d34*d45^2*mt2 - 8*d12*d15^2*d23*d34*d45^2*mt2 + 
     8*d15^3*d23*d34*d45^2*mt2 + 4*d12*d15*d23^2*d34*d45^2*mt2 - 
     12*d15^2*d23^2*d34*d45^2*mt2 + 4*d15*d23^3*d34*d45^2*mt2 - 
     d12*d15^2*d34^2*d45^2*mt2 - 4*d15^2*d23*d34^2*d45^2*mt2 + 
     4*d15*d23^2*d34^2*d45^2*mt2 + d15^4*d45^3*mt2 - 3*d15^3*d23*d45^3*mt2 + 
     2*d15^2*d23^2*d45^3*mt2 - 2*d15^3*d34*d45^3*mt2 + 
     2*d15^2*d23*d34*d45^3*mt2 + d15^2*d34^2*d45^3*mt2 - 
     3*d12^2*d15^4*mt2^2 + 12*d12^2*d15^3*d23*mt2^2 + 3*d12*d15^4*d23*mt2^2 - 
     18*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 + 
     12*d12^2*d15*d23^3*mt2^2 + 18*d12*d15^2*d23^3*mt2^2 - 
     3*d12^2*d23^4*mt2^2 - 12*d12*d15*d23^4*mt2^2 + 3*d12*d23^5*mt2^2 - 
     9*d12*d15^3*d23*d34*mt2^2 + 27*d12*d15^2*d23^2*d34*mt2^2 + 
     3*d15^3*d23^2*d34*mt2^2 - 27*d12*d15*d23^3*d34*mt2^2 - 
     9*d15^2*d23^3*d34*mt2^2 + 9*d12*d23^4*d34*mt2^2 + 
     9*d15*d23^4*d34*mt2^2 - 3*d23^5*d34*mt2^2 - 6*d15^2*d23^2*d34^2*mt2^2 + 
     12*d15*d23^3*d34^2*mt2^2 - 6*d23^4*d34^2*mt2^2 + 6*d12*d15^4*d45*mt2^2 - 
     18*d12*d15^3*d23*d45*mt2^2 + 3*d15^4*d23*d45*mt2^2 + 
     18*d12*d15^2*d23^2*d45*mt2^2 - 9*d15^3*d23^2*d45*mt2^2 - 
     6*d12*d15*d23^3*d45*mt2^2 + 9*d15^2*d23^3*d45*mt2^2 - 
     3*d15*d23^4*d45*mt2^2 - 6*d12*d15^3*d34*d45*mt2^2 + 
     12*d12*d15^2*d23*d34*d45*mt2^2 - 6*d15^3*d23*d34*d45*mt2^2 - 
     6*d12*d15*d23^2*d34*d45*mt2^2 + 15*d15^2*d23^2*d34*d45*mt2^2 - 
     12*d15*d23^3*d34*d45*mt2^2 + 3*d23^4*d34*d45*mt2^2 - 
     3*d12*d15*d23*d34^2*d45*mt2^2 + 3*d15^2*d23*d34^2*d45*mt2^2 + 
     3*d12*d23^2*d34^2*d45*mt2^2 - 6*d15*d23^2*d34^2*d45*mt2^2 + 
     3*d23^3*d34^2*d45*mt2^2 + 3*d15*d23*d34^3*d45*mt2^2 - 
     3*d23^2*d34^3*d45*mt2^2 - 3*d15^4*d45^2*mt2^2 + 
     6*d15^3*d23*d45^2*mt2^2 - 3*d15^2*d23^2*d45^2*mt2^2 + 
     6*d15^3*d34*d45^2*mt2^2 - 6*d15^2*d23*d34*d45^2*mt2^2 - 
     3*d15^2*d34^2*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 - 
     3*d12*d15^4*mt2^3 + 12*d12*d15^3*d23*mt2^3 + d15^4*d23*mt2^3 - 
     18*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 + 
     12*d12*d15*d23^3*mt2^3 + 6*d15^2*d23^3*mt2^3 - 3*d12*d23^4*mt2^3 - 
     4*d15*d23^4*mt2^3 + d23^5*mt2^3 - 4*d15^3*d23*d34*mt2^3 + 
     12*d15^2*d23^2*d34*mt2^3 - 12*d15*d23^3*d34*mt2^3 + 4*d23^4*d34*mt2^3 + 
     3*d15^4*d45*mt2^3 - 7*d15^3*d23*d45*mt2^3 + 3*d15^2*d23^2*d45*mt2^3 + 
     3*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 - 2*d12*d15^2*d34*d45*mt2^3 - 
     4*d15^3*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 + 
     6*d15^2*d23*d34*d45*mt2^3 - 2*d12*d23^2*d34*d45*mt2^3 - 
     2*d23^3*d34*d45*mt2^3 + 4*d15^2*d34^2*d45*mt2^3 - 
     8*d15*d23*d34^2*d45*mt2^3 + 4*d23^2*d34^2*d45*mt2^3 + 
     2*d15^2*d34*d45^2*mt2^3 - 2*d15*d23*d34*d45^2*mt2^3 - d15^4*mt2^4 + 
     4*d15^3*d23*mt2^4 - 6*d15^2*d23^2*mt2^4 + 4*d15*d23^3*mt2^4 - 
     d23^4*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
     2*d23^2*d34*d45*mt2^4))/(Sqrt[d23*d34 + 2*d15*mt2 - 2*d23*mt2]*
    (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d34]*Sqrt[d45]*(-(d12^4*d15^3) + d12^4*d15^2*d23 + d12^4*d15*d23^2 - 
     d12^4*d23^3 + d12^3*d15^3*d34 - 2*d12^3*d15^2*d23*d34 - 
     3*d12^3*d15*d23^2*d34 + 4*d12^3*d23^3*d34 + d12^2*d15^2*d23*d34^2 + 
     3*d12^2*d15*d23^2*d34^2 - 6*d12^2*d23^3*d34^2 - d12*d15*d23^2*d34^3 + 
     4*d12*d23^3*d34^3 - d23^3*d34^4 + 4*d12^3*d15^3*d45 - 
     3*d12^3*d15^2*d23*d45 - 2*d12^3*d15*d23^2*d45 + d12^3*d23^3*d45 - 
     d12^3*d15^2*d34*d45 - 3*d12^2*d15^3*d34*d45 - 6*d12^3*d15*d23*d34*d45 + 
     d12^2*d15^2*d23*d34*d45 - d12^3*d23^2*d34*d45 + 
     d12^2*d15*d23^2*d34*d45 - 3*d12^2*d23^3*d34*d45 + 
     d12^2*d15^2*d34^2*d45 + 12*d12^2*d15*d23*d34^2*d45 + 
     4*d12*d15^2*d23*d34^2*d45 + 3*d12^2*d23^2*d34^2*d45 + 
     2*d12*d15*d23^2*d34^2*d45 + 3*d12*d23^3*d34^2*d45 - 
     6*d12*d15*d23*d34^3*d45 - 3*d12*d23^2*d34^3*d45 - d15*d23^2*d34^3*d45 - 
     d23^3*d34^3*d45 + d23^2*d34^4*d45 - 6*d12^2*d15^3*d45^2 + 
     3*d12^2*d15^2*d23*d45^2 + d12^2*d15*d23^2*d45^2 + 
     3*d12^2*d15^2*d34*d45^2 + 3*d12*d15^3*d34*d45^2 + 
     12*d12^2*d15*d23*d34*d45^2 + 2*d12*d15^2*d23*d34*d45^2 + 
     d12^2*d23^2*d34*d45^2 + 4*d12*d15*d23^2*d34*d45^2 - 
     2*d12*d15^2*d34^2*d45^2 - 10*d12*d15*d23*d34^2*d45^2 - 
     d15^2*d23*d34^2*d45^2 - 2*d12*d23^2*d34^2*d45^2 - 
     d15*d23^2*d34^2*d45^2 + d23^2*d34^3*d45^2 + 4*d12*d15^3*d45^3 - 
     d12*d15^2*d23*d45^3 - 3*d12*d15^2*d34*d45^3 - d15^3*d34*d45^3 - 
     6*d12*d15*d23*d34*d45^3 - d15^2*d23*d34*d45^3 + d15^2*d34^2*d45^3 - 
     d15^3*d45^4 + d15^2*d34*d45^4 + 2*d12^4*d15^2*mt2 - 5*d12^3*d15^3*mt2 - 
     4*d12^4*d15*d23*mt2 + 5*d12^3*d15^2*d23*mt2 + 2*d12^4*d23^2*mt2 + 
     5*d12^3*d15*d23^2*mt2 - 5*d12^3*d23^3*mt2 - 4*d12^3*d15^2*d34*mt2 + 
     3*d12^2*d15^3*d34*mt2 + 12*d12^3*d15*d23*d34*mt2 - 
     3*d12^2*d15^2*d23*d34*mt2 - 8*d12^3*d23^2*d34*mt2 - 
     15*d12^2*d15*d23^2*d34*mt2 + 15*d12^2*d23^3*d34*mt2 + 
     2*d12^2*d15^2*d34^2*mt2 - 12*d12^2*d15*d23*d34^2*mt2 - 
     2*d12*d15^2*d23*d34^2*mt2 + 12*d12^2*d23^2*d34^2*mt2 + 
     15*d12*d15*d23^2*d34^2*mt2 - 15*d12*d23^3*d34^2*mt2 + 
     4*d12*d15*d23*d34^3*mt2 - 8*d12*d23^2*d34^3*mt2 - 
     5*d15*d23^2*d34^3*mt2 + 5*d23^3*d34^3*mt2 + 2*d23^2*d34^4*mt2 - 
     8*d12^3*d15^2*d45*mt2 + 15*d12^2*d15^3*d45*mt2 + 
     12*d12^3*d15*d23*d45*mt2 - 15*d12^2*d15^2*d23*d45*mt2 - 
     4*d12^3*d23^2*d45*mt2 - 3*d12^2*d15*d23^2*d45*mt2 + 
     3*d12^2*d23^3*d45*mt2 + 6*d12^2*d15^2*d34*d45*mt2 - 
     6*d12*d15^3*d34*d45*mt2 - 32*d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 + 6*d12^2*d23^2*d34*d45*mt2 + 
     4*d12*d15*d23^2*d34*d45*mt2 - 6*d12*d23^3*d34*d45*mt2 + 
     16*d12*d15*d23*d34^2*d45*mt2 - 3*d15*d23^2*d34^2*d45*mt2 + 
     3*d23^3*d34^2*d45*mt2 + 4*d15*d23*d34^3*d45*mt2 - 
     2*d23^2*d34^3*d45*mt2 + 12*d12^2*d15^2*d45^2*mt2 - 
     15*d12*d15^3*d45^2*mt2 - 12*d12^2*d15*d23*d45^2*mt2 + 
     15*d12*d15^2*d23*d45^2*mt2 + 2*d12^2*d23^2*d45^2*mt2 - 
     2*d12*d15*d23^2*d45^2*mt2 + 3*d15^3*d34*d45^2*mt2 + 
     16*d12*d15*d23*d34*d45^2*mt2 - 3*d15^2*d23*d34*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 + 8*d15*d23*d34^2*d45^2*mt2 - 
     2*d23^2*d34^2*d45^2*mt2 - 8*d12*d15^2*d45^3*mt2 + 5*d15^3*d45^3*mt2 + 
     4*d12*d15*d23*d45^3*mt2 - 5*d15^2*d23*d45^3*mt2 - 
     2*d15^2*d34*d45^3*mt2 + 4*d15*d23*d34*d45^3*mt2 + 2*d15^2*d45^4*mt2 + 
     6*d12^3*d15^2*mt2^2 - 9*d12^2*d15^3*mt2^2 - 12*d12^3*d15*d23*mt2^2 + 
     9*d12^2*d15^2*d23*mt2^2 + 6*d12^3*d23^2*mt2^2 + 
     9*d12^2*d15*d23^2*mt2^2 - 9*d12^2*d23^3*mt2^2 - 
     6*d12^2*d15^2*d34*mt2^2 + 3*d12*d15^3*d34*mt2^2 + 
     24*d12^2*d15*d23*d34*mt2^2 - 18*d12^2*d23^2*d34*mt2^2 - 
     21*d12*d15*d23^2*d34*mt2^2 + 18*d12*d23^3*d34*mt2^2 - 
     12*d12*d15*d23*d34^2*mt2^2 - 3*d15^2*d23*d34^2*mt2^2 + 
     18*d12*d23^2*d34^2*mt2^2 + 12*d15*d23^2*d34^2*mt2^2 - 
     9*d23^3*d34^2*mt2^2 - 6*d23^2*d34^3*mt2^2 - 18*d12^2*d15^2*d45*mt2^2 + 
     18*d12*d15^3*d45*mt2^2 + 24*d12^2*d15*d23*d45*mt2^2 - 
     21*d12*d15^2*d23*d45*mt2^2 - 6*d12^2*d23^2*d45*mt2^2 + 
     3*d12*d23^3*d45*mt2^2 + 3*d12*d15^2*d34*d45*mt2^2 - 
     3*d15^3*d34*d45*mt2^2 - 18*d12*d15*d23*d34*d45*mt2^2 + 
     3*d15^2*d23*d34*d45*mt2^2 + 3*d12*d23^2*d34*d45*mt2^2 + 
     3*d15*d23^2*d34*d45*mt2^2 - 3*d23^3*d34*d45*mt2^2 + 
     3*d15^2*d34^2*d45*mt2^2 - 12*d15*d23*d34^2*d45*mt2^2 + 
     3*d23^2*d34^2*d45*mt2^2 + 18*d12*d15^2*d45^2*mt2^2 - 
     9*d15^3*d45^2*mt2^2 - 12*d12*d15*d23*d45^2*mt2^2 + 
     12*d15^2*d23*d45^2*mt2^2 - 3*d15*d23^2*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 - 12*d15*d23*d34*d45^2*mt2^2 + 
     3*d23^2*d34*d45^2*mt2^2 - 6*d15^2*d45^3*mt2^2 + 6*d12^2*d15^2*mt2^3 - 
     7*d12*d15^3*mt2^3 - 12*d12^2*d15*d23*mt2^3 + 7*d12*d15^2*d23*mt2^3 + 
     6*d12^2*d23^2*mt2^3 + 7*d12*d15*d23^2*mt2^3 - 7*d12*d23^3*mt2^3 + 
     d15^3*d34*mt2^3 + 12*d12*d15*d23*d34*mt2^3 + d15^2*d23*d34*mt2^3 - 
     12*d12*d23^2*d34*mt2^3 - 9*d15*d23^2*d34*mt2^3 + 7*d23^3*d34*mt2^3 - 
     2*d15^2*d34^2*mt2^3 + 6*d23^2*d34^2*mt2^3 - 12*d12*d15^2*d45*mt2^3 + 
     7*d15^3*d45*mt2^3 + 12*d12*d15*d23*d45*mt2^3 - 9*d15^2*d23*d45*mt2^3 + 
     d15*d23^2*d45*mt2^3 + d23^3*d45*mt2^3 - 4*d15^2*d34*d45*mt2^3 + 
     8*d15*d23*d34*d45*mt2^3 - 4*d23^2*d34*d45*mt2^3 + 6*d15^2*d45^2*mt2^3 - 
     2*d23^2*d45^2*mt2^3 + 2*d12*d15^2*mt2^4 - 2*d15^3*mt2^4 - 
     4*d12*d15*d23*mt2^4 + 2*d15^2*d23*mt2^4 + 2*d12*d23^2*mt2^4 + 
     2*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 + 2*d15^2*d34*mt2^4 - 
     2*d23^2*d34*mt2^4 - 2*d15^2*d45*mt2^4 + 2*d23^2*d45*mt2^4))/
   (2*(d12 - d34 - d45 + mt2)*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  (Sqrt[d15]*Sqrt[d45]*(d12^3*d15^5 - 4*d12^3*d15^4*d23 + 
     6*d12^3*d15^3*d23^2 - 4*d12^3*d15^2*d23^3 + d12^3*d15*d23^4 + 
     d12^2*d15^4*d23*d34 - 3*d12^2*d15^3*d23^2*d34 + 
     3*d12^2*d15^2*d23^3*d34 - d12^2*d15*d23^4*d34 - d12*d15^3*d23^2*d34^2 + 
     2*d12*d15^2*d23^3*d34^2 - d12*d15*d23^4*d34^2 - d15^2*d23^3*d34^3 + 
     d15*d23^4*d34^3 + d12^3*d15^4*d45 - 3*d12^2*d15^5*d45 - 
     3*d12^3*d15^3*d23*d45 + 9*d12^2*d15^4*d23*d45 + 
     3*d12^3*d15^2*d23^2*d45 - 9*d12^2*d15^3*d23^2*d45 - 
     d12^3*d15*d23^3*d45 + 3*d12^2*d15^2*d23^3*d45 + d12^2*d15^4*d34*d45 + 
     2*d12^2*d15^3*d23*d34*d45 + 4*d12*d15^4*d23*d34*d45 - 
     7*d12^2*d15^2*d23^2*d34*d45 - 8*d12*d15^3*d23^2*d34*d45 + 
     4*d12^2*d15*d23^3*d34*d45 + 4*d12*d15^2*d23^3*d34*d45 - 
     6*d12*d15^3*d23*d34^2*d45 + 7*d12*d15^2*d23^2*d34^2*d45 - 
     d15^3*d23^2*d34^2*d45 - d12*d15*d23^3*d34^2*d45 + 
     d15^2*d23^3*d34^2*d45 + d15^2*d23^2*d34^3*d45 - 2*d15*d23^3*d34^3*d45 - 
     3*d12^2*d15^4*d45^2 + 3*d12*d15^5*d45^2 + 6*d12^2*d15^3*d23*d45^2 - 
     6*d12*d15^4*d23*d45^2 - 3*d12^2*d15^2*d23^2*d45^2 + 
     3*d12*d15^3*d23^2*d45^2 + d12^2*d15^3*d34*d45^2 - 
     2*d12*d15^4*d34*d45^2 + d12^2*d15^2*d23*d34*d45^2 + 
     4*d12*d15^3*d23*d34*d45^2 - d15^4*d23*d34*d45^2 - 
     2*d12^2*d15*d23^2*d34*d45^2 - 2*d12*d15^2*d23^2*d34*d45^2 + 
     d15^3*d23^2*d34*d45^2 - 6*d12*d15^2*d23*d34^2*d45^2 + 
     3*d12*d15*d23^2*d34^2*d45^2 - d15^2*d23^2*d34^2*d45^2 + 
     d15*d23^2*d34^3*d45^2 + 3*d12*d15^4*d45^3 - d15^5*d45^3 - 
     3*d12*d15^3*d23*d45^3 + d15^4*d23*d45^3 - 2*d12*d15^3*d34*d45^3 + 
     d15^4*d34*d45^3 - d12*d15^2*d23*d34*d45^3 - 2*d15^3*d23*d34*d45^3 - 
     d12*d15*d23*d34^2*d45^3 - d15^4*d45^4 + d15^3*d34*d45^4 - 
     d12^3*d15^4*mt2 + 3*d12^2*d15^5*mt2 + 4*d12^3*d15^3*d23*mt2 - 
     12*d12^2*d15^4*d23*mt2 - 6*d12^3*d15^2*d23^2*mt2 + 
     18*d12^2*d15^3*d23^2*mt2 + 4*d12^3*d15*d23^3*mt2 - 
     12*d12^2*d15^2*d23^3*mt2 - d12^3*d23^4*mt2 + 3*d12^2*d15*d23^4*mt2 + 
     2*d12^2*d15^4*d34*mt2 - 9*d12^2*d15^3*d23*d34*mt2 - 
     2*d12*d15^4*d23*d34*mt2 + 15*d12^2*d15^2*d23^2*d34*mt2 + 
     6*d12*d15^3*d23^2*d34*mt2 - 11*d12^2*d15*d23^3*d34*mt2 - 
     6*d12*d15^2*d23^3*d34*mt2 + 3*d12^2*d23^4*d34*mt2 + 
     2*d12*d15*d23^4*d34*mt2 + 4*d12*d15^3*d23*d34^2*mt2 - 
     11*d12*d15^2*d23^2*d34^2*mt2 - 5*d15^3*d23^2*d34^2*mt2 + 
     10*d12*d15*d23^3*d34^2*mt2 + 10*d15^2*d23^3*d34^2*mt2 - 
     3*d12*d23^4*d34^2*mt2 - 5*d15*d23^4*d34^2*mt2 + 
     2*d15^2*d23^2*d34^3*mt2 - 3*d15*d23^3*d34^3*mt2 + d23^4*d34^3*mt2 + 
     6*d12^2*d15^4*d45*mt2 - 6*d12*d15^5*d45*mt2 - 18*d12^2*d15^3*d23*d45*
      mt2 + 18*d12*d15^4*d23*d45*mt2 + 18*d12^2*d15^2*d23^2*d45*mt2 - 
     18*d12*d15^3*d23^2*d45*mt2 - 6*d12^2*d15*d23^3*d45*mt2 + 
     6*d12*d15^2*d23^3*d45*mt2 + 2*d12^2*d15^3*d34*d45*mt2 - 
     6*d12^2*d15^2*d23*d34*d45*mt2 + 6*d12*d15^3*d23*d34*d45*mt2 + 
     6*d12^2*d15*d23^2*d34*d45*mt2 - 12*d12*d15^2*d23^2*d34*d45*mt2 - 
     2*d12^2*d23^3*d34*d45*mt2 + 6*d12*d15*d23^3*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34^2*d45*mt2 + 4*d15^3*d23*d34^2*d45*mt2 - 
     8*d12*d15*d23^2*d34^2*d45*mt2 - 12*d15^2*d23^2*d34^2*d45*mt2 + 
     4*d12*d23^3*d34^2*d45*mt2 + 8*d15*d23^3*d34^2*d45*mt2 + 
     2*d15*d23^2*d34^3*d45*mt2 - 2*d23^3*d34^3*d45*mt2 - 
     9*d12*d15^4*d45^2*mt2 + 3*d15^5*d45^2*mt2 + 18*d12*d15^3*d23*d45^2*mt2 - 
     6*d15^4*d23*d45^2*mt2 - 9*d12*d15^2*d23^2*d45^2*mt2 + 
     3*d15^3*d23^2*d45^2*mt2 + d12^2*d15^2*d34*d45^2*mt2 - 
     2*d15^4*d34*d45^2*mt2 - d12^2*d15*d23*d34*d45^2*mt2 + 
     9*d12*d15^2*d23*d34*d45^2*mt2 + 5*d15^3*d23*d34*d45^2*mt2 - 
     9*d12*d15*d23^2*d34*d45^2*mt2 - 3*d15^2*d23^2*d34*d45^2*mt2 + 
     4*d15^2*d23*d34^2*d45^2*mt2 - d12*d23^2*d34^2*d45^2*mt2 - 
     4*d15*d23^2*d34^2*d45^2*mt2 + d23^2*d34^3*d45^2*mt2 + 
     4*d15^4*d45^3*mt2 - 4*d15^3*d23*d45^3*mt2 - 2*d12*d15^2*d34*d45^3*mt2 - 
     2*d15^3*d34*d45^3*mt2 + d12*d15*d23*d34*d45^3*mt2 + 
     2*d15^2*d23*d34*d45^3*mt2 + d15^2*d34*d45^4*mt2 - 3*d12^2*d15^4*mt2^2 + 
     3*d12*d15^5*mt2^2 + 12*d12^2*d15^3*d23*mt2^2 - 12*d12*d15^4*d23*mt2^2 - 
     18*d12^2*d15^2*d23^2*mt2^2 + 18*d12*d15^3*d23^2*mt2^2 + 
     12*d12^2*d15*d23^3*mt2^2 - 12*d12*d15^2*d23^3*mt2^2 - 
     3*d12^2*d23^4*mt2^2 + 3*d12*d15*d23^4*mt2^2 - 
     6*d12*d15^3*d23*d34*mt2^2 - 3*d15^4*d23*d34*mt2^2 + 
     18*d12*d15^2*d23^2*d34*mt2^2 + 9*d15^3*d23^2*d34*mt2^2 - 
     18*d12*d15*d23^3*d34*mt2^2 - 9*d15^2*d23^3*d34*mt2^2 + 
     6*d12*d23^4*d34*mt2^2 + 3*d15*d23^4*d34*mt2^2 - 
     3*d15^2*d23^2*d34^2*mt2^2 + 6*d15*d23^3*d34^2*mt2^2 - 
     3*d23^4*d34^2*mt2^2 + 9*d12*d15^4*d45*mt2^2 - 3*d15^5*d45*mt2^2 - 
     27*d12*d15^3*d23*d45*mt2^2 + 9*d15^4*d23*d45*mt2^2 + 
     27*d12*d15^2*d23^2*d45*mt2^2 - 9*d15^3*d23^2*d45*mt2^2 - 
     9*d12*d15*d23^3*d45*mt2^2 + 3*d15^2*d23^3*d45*mt2^2 + 
     3*d15^4*d34*d45*mt2^2 - 6*d12*d15^2*d23*d34*d45*mt2^2 - 
     12*d15^3*d23*d34*d45*mt2^2 + 12*d12*d15*d23^2*d34*d45*mt2^2 + 
     15*d15^2*d23^2*d34*d45*mt2^2 - 6*d12*d23^3*d34*d45*mt2^2 - 
     6*d15*d23^3*d34*d45*mt2^2 - 6*d15*d23^2*d34^2*d45*mt2^2 + 
     6*d23^3*d34^2*d45*mt2^2 - 6*d15^4*d45^2*mt2^2 + 
     12*d15^3*d23*d45^2*mt2^2 - 6*d15^2*d23^2*d45^2*mt2^2 + 
     3*d12*d15^2*d34*d45^2*mt2^2 + 3*d15^3*d34*d45^2*mt2^2 - 
     3*d12*d15*d23*d34*d45^2*mt2^2 - 6*d15^2*d23*d34*d45^2*mt2^2 + 
     3*d15*d23^2*d34*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 - 
     3*d23^2*d34^2*d45^2*mt2^2 - 3*d15^2*d34*d45^3*mt2^2 + 
     3*d15*d23*d34*d45^3*mt2^2 - 3*d12*d15^4*mt2^3 + d15^5*mt2^3 + 
     12*d12*d15^3*d23*mt2^3 - 4*d15^4*d23*mt2^3 - 18*d12*d15^2*d23^2*mt2^3 + 
     6*d15^3*d23^2*mt2^3 + 12*d12*d15*d23^3*mt2^3 - 4*d15^2*d23^3*mt2^3 - 
     3*d12*d23^4*mt2^3 + d15*d23^4*mt2^3 - 2*d15^4*d34*mt2^3 + 
     3*d15^3*d23*d34*mt2^3 + 3*d15^2*d23^2*d34*mt2^3 - 
     7*d15*d23^3*d34*mt2^3 + 3*d23^4*d34*mt2^3 + 4*d15^4*d45*mt2^3 - 
     12*d15^3*d23*d45*mt2^3 + 12*d15^2*d23^2*d45*mt2^3 - 
     4*d15*d23^3*d45*mt2^3 - 2*d12*d15^2*d34*d45*mt2^3 - 
     2*d15^3*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 - 
     2*d12*d23^2*d34*d45*mt2^3 + 6*d15*d23^2*d34*d45*mt2^3 - 
     4*d23^3*d34*d45*mt2^3 - 2*d15*d23*d34^2*d45*mt2^3 + 
     2*d23^2*d34^2*d45*mt2^3 + 4*d15^2*d34*d45^2*mt2^3 - 
     8*d15*d23*d34*d45^2*mt2^3 + 4*d23^2*d34*d45^2*mt2^3 - d15^4*mt2^4 + 
     4*d15^3*d23*mt2^4 - 6*d15^2*d23^2*mt2^4 + 4*d15*d23^3*mt2^4 - 
     d23^4*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
     2*d23^2*d34*d45*mt2^4))/(Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (-2*d12*d15*d23*d34*d45 + d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + 
     d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + 
     d15^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 
     2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(-(d12^6*d15^3) - d12^5*d15^4 + 3*d12^6*d15^2*d23 + 
      3*d12^5*d15^3*d23 - 3*d12^6*d15*d23^2 - 3*d12^5*d15^2*d23^2 + 
      d12^6*d23^3 + d12^5*d15*d23^3 + d12^5*d15^3*d34 - 
      6*d12^5*d15^2*d23*d34 - 3*d12^4*d15^3*d23*d34 + 9*d12^5*d15*d23^2*d34 + 
      6*d12^4*d15^2*d23^2*d34 - 4*d12^5*d23^3*d34 - 3*d12^4*d15*d23^3*d34 + 
      3*d12^4*d15^2*d23*d34^2 - 9*d12^4*d15*d23^2*d34^2 - 
      3*d12^3*d15^2*d23^2*d34^2 + 6*d12^4*d23^3*d34^2 + 
      3*d12^3*d15*d23^3*d34^2 + 3*d12^3*d15*d23^2*d34^3 - 
      4*d12^3*d23^3*d34^3 - d12^2*d15*d23^3*d34^3 + d12^2*d23^3*d34^4 + 
      3*d12^5*d15^3*d45 + 3*d12^4*d15^4*d45 - 6*d12^5*d15^2*d23*d45 - 
      6*d12^4*d15^3*d23*d45 + 3*d12^5*d15*d23^2*d45 + 
      3*d12^4*d15^2*d23^2*d45 - d12^5*d15^2*d34*d45 - 4*d12^4*d15^3*d34*d45 - 
      d12^5*d15*d23*d34*d45 + 4*d12^4*d15^2*d23*d34*d45 - 
      2*d12^3*d15^3*d23*d34*d45 + 2*d12^5*d23^2*d34*d45 + 
      2*d12^3*d15^2*d23^2*d34*d45 + d12^4*d15^2*d34^2*d45 + 
      2*d12^4*d15*d23*d34^2*d45 + 4*d12^3*d15^2*d23*d34^2*d45 - 
      6*d12^4*d23^2*d34^2*d45 - 7*d12^3*d15*d23^2*d34^2*d45 - 
      d12^2*d15^2*d23^2*d34^2*d45 - d12^3*d15*d23*d34^3*d45 + 
      6*d12^3*d23^2*d34^3*d45 + 4*d12^2*d15*d23^2*d34^3*d45 - 
      2*d12^2*d23^2*d34^4*d45 - 3*d12^4*d15^3*d45^2 - 3*d12^3*d15^4*d45^2 + 
      3*d12^4*d15^2*d23*d45^2 + 3*d12^3*d15^3*d23*d45^2 + 
      2*d12^4*d15^2*d34*d45^2 + 5*d12^3*d15^3*d34*d45^2 + 
      d12^4*d15*d23*d34*d45^2 - 2*d12^3*d15^2*d23*d34*d45^2 + 
      d12^2*d15^3*d23*d34*d45^2 - 2*d12^3*d15^2*d34^2*d45^2 + 
      d12^4*d23*d34^2*d45^2 + 4*d12^3*d15*d23*d34^2*d45^2 + 
      d12^2*d15^2*d23*d34^2*d45^2 - 2*d12^3*d23*d34^3*d45^2 - 
      3*d12^2*d15*d23*d34^3*d45^2 + d12^2*d23*d34^4*d45^2 + 
      d12^3*d15^3*d45^3 + d12^2*d15^4*d45^3 - d12^3*d15^2*d34*d45^3 - 
      2*d12^2*d15^3*d34*d45^3 + d12^2*d15^2*d34^2*d45^3 - 5*d12^5*d15^3*mt2 - 
      4*d12^4*d15^4*mt2 + 15*d12^5*d15^2*d23*mt2 + 12*d12^4*d15^3*d23*mt2 - 
      15*d12^5*d15*d23^2*mt2 - 12*d12^4*d15^2*d23^2*mt2 + 5*d12^5*d23^3*mt2 + 
      4*d12^4*d15*d23^3*mt2 + 3*d12^4*d15^3*d34*mt2 - 
      21*d12^4*d15^2*d23*d34*mt2 - 9*d12^3*d15^3*d23*d34*mt2 + 
      33*d12^4*d15*d23^2*d34*mt2 + 18*d12^3*d15^2*d23^2*d34*mt2 - 
      15*d12^4*d23^3*d34*mt2 - 9*d12^3*d15*d23^3*d34*mt2 + 
      6*d12^3*d15^2*d23*d34^2*mt2 - 21*d12^3*d15*d23^2*d34^2*mt2 - 
      6*d12^2*d15^2*d23^2*d34^2*mt2 + 15*d12^3*d23^3*d34^2*mt2 + 
      6*d12^2*d15*d23^3*d34^2*mt2 + 3*d12^2*d15*d23^2*d34^3*mt2 - 
      5*d12^2*d23^3*d34^3*mt2 - d12*d15*d23^3*d34^3*mt2 + 
      12*d12^4*d15^3*d45*mt2 + 9*d12^3*d15^4*d45*mt2 - 
      24*d12^4*d15^2*d23*d45*mt2 - 18*d12^3*d15^3*d23*d45*mt2 + 
      12*d12^4*d15*d23^2*d45*mt2 + 9*d12^3*d15^2*d23^2*d45*mt2 - 
      d12^5*d15*d34*d45*mt2 - 9*d12^4*d15^2*d34*d45*mt2 - 
      13*d12^3*d15^3*d34*d45*mt2 + d12^5*d23*d34*d45*mt2 + 
      12*d12^3*d15^2*d23*d34*d45*mt2 + 9*d12^4*d23^2*d34*d45*mt2 + 
      d12^3*d15*d23^2*d34*d45*mt2 + 2*d12^4*d15*d34^2*d45*mt2 + 
      7*d12^3*d15^2*d34^2*d45*mt2 - 3*d12^4*d23*d34^2*d45*mt2 + 
      2*d12^3*d15*d23*d34^2*d45*mt2 + 4*d12^2*d15^2*d23*d34^2*d45*mt2 - 
      18*d12^3*d23^2*d34^2*d45*mt2 - 12*d12^2*d15*d23^2*d34^2*d45*mt2 - 
      d12*d15^2*d23^2*d34^2*d45*mt2 - d12^3*d15*d34^3*d45*mt2 + 
      3*d12^3*d23*d34^3*d45*mt2 - 2*d12^2*d15*d23*d34^3*d45*mt2 + 
      9*d12^2*d23^2*d34^3*d45*mt2 + d12*d15*d23^2*d34^3*d45*mt2 - 
      d12^2*d23*d34^4*d45*mt2 - 9*d12^3*d15^3*d45^2*mt2 - 
      6*d12^2*d15^4*d45^2*mt2 + 9*d12^3*d15^2*d23*d45^2*mt2 + 
      6*d12^2*d15^3*d23*d45^2*mt2 + 2*d12^4*d15*d34*d45^2*mt2 + 
      14*d12^3*d15^2*d34*d45^2*mt2 + 13*d12^2*d15^3*d34*d45^2*mt2 - 
      d12^4*d23*d34*d45^2*mt2 - 5*d12^3*d15*d23*d34*d45^2*mt2 - 
      5*d12^2*d15^2*d23*d34*d45^2*mt2 + d12*d15^3*d23*d34*d45^2*mt2 - 
      4*d12^3*d15*d34^2*d45^2*mt2 - 10*d12^2*d15^2*d34^2*d45^2*mt2 + 
      6*d12^3*d23*d34^2*d45^2*mt2 + 6*d12^2*d15*d23*d34^2*d45^2*mt2 - 
      2*d12*d15^2*d23*d34^2*d45^2*mt2 + 2*d12^2*d15*d34^3*d45^2*mt2 - 
      5*d12^2*d23*d34^3*d45^2*mt2 + d12*d15*d23*d34^3*d45^2*mt2 + 
      2*d12^2*d15^3*d45^3*mt2 + d12*d15^4*d45^3*mt2 - 
      d12^3*d15*d34*d45^3*mt2 - 5*d12^2*d15^2*d34*d45^3*mt2 - 
      3*d12*d15^3*d34*d45^3*mt2 + 2*d12^2*d15*d34^2*d45^3*mt2 + 
      3*d12*d15^2*d34^2*d45^3*mt2 - d12*d15*d34^3*d45^3*mt2 - 
      9*d12^4*d15^3*mt2^2 - 6*d12^3*d15^4*mt2^2 + 27*d12^4*d15^2*d23*mt2^2 + 
      18*d12^3*d15^3*d23*mt2^2 - 27*d12^4*d15*d23^2*mt2^2 - 
      18*d12^3*d15^2*d23^2*mt2^2 + 9*d12^4*d23^3*mt2^2 + 
      6*d12^3*d15*d23^3*mt2^2 + 3*d12^3*d15^3*d34*mt2^2 - 
      24*d12^3*d15^2*d23*d34*mt2^2 - 9*d12^2*d15^3*d23*d34*mt2^2 + 
      39*d12^3*d15*d23^2*d34*mt2^2 + 18*d12^2*d15^2*d23^2*d34*mt2^2 - 
      18*d12^3*d23^3*d34*mt2^2 - 9*d12^2*d15*d23^3*d34*mt2^2 + 
      3*d12^2*d15^2*d23*d34^2*mt2^2 - 12*d12^2*d15*d23^2*d34^2*mt2^2 - 
      3*d12*d15^2*d23^2*d34^2*mt2^2 + 9*d12^2*d23^3*d34^2*mt2^2 + 
      3*d12*d15*d23^3*d34^2*mt2^2 + 15*d12^3*d15^3*d45*mt2^2 + 
      9*d12^2*d15^4*d45*mt2^2 - 30*d12^3*d15^2*d23*d45*mt2^2 - 
      18*d12^2*d15^3*d23*d45*mt2^2 + 15*d12^3*d15*d23^2*d45*mt2^2 + 
      9*d12^2*d15^2*d23^2*d45*mt2^2 - 6*d12^4*d15*d34*d45*mt2^2 - 
      18*d12^3*d15^2*d34*d45*mt2^2 - 12*d12^2*d15^3*d34*d45*mt2^2 + 
      6*d12^4*d23*d34*d45*mt2^2 + 6*d12^3*d15*d23*d34*d45*mt2^2 + 
      12*d12^2*d15^2*d23*d34*d45*mt2^2 + 6*d12*d15^3*d23*d34*d45*mt2^2 + 
      12*d12^3*d23^2*d34*d45*mt2^2 - 6*d12*d15^2*d23^2*d34*d45*mt2^2 + 
      9*d12^3*d15*d34^2*d45*mt2^2 + 9*d12^2*d15^2*d34^2*d45*mt2^2 - 
      12*d12^3*d23*d34^2*d45*mt2^2 - 6*d12^2*d15*d23*d34^2*d45*mt2^2 - 
      6*d12*d15^2*d23*d34^2*d45*mt2^2 - 12*d12^2*d23^2*d34^2*d45*mt2^2 - 
      3*d12^2*d15*d34^3*d45*mt2^2 + 6*d12^2*d23*d34^3*d45*mt2^2 + 
      3*d12*d15*d23*d34^3*d45*mt2^2 - 6*d12^2*d15^3*d45^2*mt2^2 - 
      3*d12*d15^4*d45^2*mt2^2 + 6*d12^2*d15^2*d23*d45^2*mt2^2 + 
      3*d12*d15^3*d23*d45^2*mt2^2 + 9*d12^3*d15*d34*d45^2*mt2^2 + 
      18*d12^2*d15^2*d34*d45^2*mt2^2 + 6*d12*d15^3*d34*d45^2*mt2^2 - 
      6*d12^3*d23*d34*d45^2*mt2^2 - 9*d12^2*d15*d23*d34*d45^2*mt2^2 - 
      12*d12^2*d15*d34^2*d45^2*mt2^2 - 6*d12*d15^2*d34^2*d45^2*mt2^2 + 
      9*d12^2*d23*d34^2*d45^2*mt2^2 + 3*d12*d15*d34^3*d45^2*mt2^2 - 
      3*d12^2*d15*d34*d45^3*mt2^2 - 3*d12*d15^2*d34*d45^3*mt2^2 + 
      3*d12*d15*d34^2*d45^3*mt2^2 - 6*d12^3*d15^3*mt2^3 - 
      4*d12^2*d15^4*mt2^3 + 18*d12^3*d15^2*d23*mt2^3 + 
      12*d12^2*d15^3*d23*mt2^3 - 18*d12^3*d15*d23^2*mt2^3 - 
      12*d12^2*d15^2*d23^2*mt2^3 + 6*d12^3*d23^3*mt2^3 + 
      4*d12^2*d15*d23^3*mt2^3 + d12^2*d15^3*d34*mt2^3 - 
      6*d12^2*d15^2*d23*d34*mt2^3 - 3*d12*d15^3*d23*d34*mt2^3 + 
      9*d12^2*d15*d23^2*d34*mt2^3 + 6*d12*d15^2*d23^2*d34*mt2^3 - 
      4*d12^2*d23^3*d34*mt2^3 - 3*d12*d15*d23^3*d34*mt2^3 + 
      3*d12*d15*d23^2*d34^2*mt2^3 - 3*d12*d23^3*d34^2*mt2^3 + 
      d23^3*d34^3*mt2^3 + 3*d12^2*d15^3*d45*mt2^3 + 3*d12*d15^4*d45*mt2^3 - 
      6*d12^2*d15^2*d23*d45*mt2^3 - 6*d12*d15^3*d23*d45*mt2^3 + 
      3*d12^2*d15*d23^2*d45*mt2^3 + 3*d12*d15^2*d23^2*d45*mt2^3 - 
      10*d12^3*d15*d34*d45*mt2^3 - 10*d12^2*d15^2*d34*d45*mt2^3 - 
      d12*d15^3*d34*d45*mt2^3 + 10*d12^3*d23*d34*d45*mt2^3 + 
      8*d12^2*d15*d23*d34*d45*mt2^3 + 4*d12*d15^2*d23*d34*d45*mt2^3 + 
      4*d15^3*d23*d34*d45*mt2^3 + 2*d12^2*d23^2*d34*d45*mt2^3 - 
      3*d12*d15*d23^2*d34*d45*mt2^3 - 4*d15^2*d23^2*d34*d45*mt2^3 + 
      9*d12^2*d15*d34^2*d45*mt2^3 + d12*d15^2*d34^2*d45*mt2^3 - 
      12*d12^2*d23*d34^2*d45*mt2^3 - 10*d12*d15*d23*d34^2*d45*mt2^3 - 
      6*d15^2*d23*d34^2*d45*mt2^3 + 6*d12*d23^2*d34^2*d45*mt2^3 + 
      5*d15*d23^2*d34^2*d45*mt2^3 - d12*d15*d34^3*d45*mt2^3 + 
      3*d12*d23*d34^3*d45*mt2^3 + 4*d15*d23*d34^3*d45*mt2^3 - 
      3*d23^2*d34^3*d45*mt2^3 - d23*d34^4*d45*mt2^3 + 
      3*d12*d15^3*d45^2*mt2^3 - 3*d12*d15^2*d23*d45^2*mt2^3 + 
      9*d12^2*d15*d34*d45^2*mt2^3 + 2*d12*d15^2*d34*d45^2*mt2^3 - 
      2*d15^3*d34*d45^2*mt2^3 - 6*d12^2*d23*d34*d45^2*mt2^3 + 
      d12*d15*d23*d34*d45^2*mt2^3 + 3*d15^2*d23*d34*d45^2*mt2^3 - 
      4*d12*d15*d34^2*d45^2*mt2^3 + 2*d15^2*d34^2*d45^2*mt2^3 - 
      2*d15*d23*d34^2*d45^2*mt2^3 - d15*d34^3*d45^2*mt2^3 + 
      d23*d34^3*d45^2*mt2^3 - d15^3*d45^3*mt2^3 - d12*d15*d34*d45^3*mt2^3 + 
      d15^2*d34*d45^3*mt2^3 - d15*d34^2*d45^3*mt2^3 + d12^2*d15^3*mt2^4 - 
      d12*d15^4*mt2^4 - 3*d12^2*d15^2*d23*mt2^4 + 3*d12*d15^3*d23*mt2^4 + 
      3*d12^2*d15*d23^2*mt2^4 - 3*d12*d15^2*d23^2*mt2^4 - d12^2*d23^3*mt2^4 + 
      d12*d15*d23^3*mt2^4 + 6*d12*d15^2*d23*d34*mt2^4 - 
      12*d12*d15*d23^2*d34*mt2^4 + 6*d12*d23^3*d34*mt2^4 + 
      3*d15*d23^2*d34^2*mt2^4 - 3*d23^3*d34^2*mt2^4 - 6*d12*d15^3*d45*mt2^4 + 
      12*d12*d15^2*d23*d45*mt2^4 - 6*d12*d15*d23^2*d45*mt2^4 - 
      4*d12^2*d15*d34*d45*mt2^4 + 3*d12*d15^2*d34*d45*mt2^4 + 
      2*d15^3*d34*d45*mt2^4 + 4*d12^2*d23*d34*d45*mt2^4 + 
      3*d12*d15*d23*d34*d45*mt2^4 - 6*d12*d23^2*d34*d45*mt2^4 - 
      2*d15*d23^2*d34*d45*mt2^4 - d12*d15*d34^2*d45*mt2^4 - 
      2*d15^2*d34^2*d45*mt2^4 - 4*d15*d23*d34^2*d45*mt2^4 + 
      6*d23^2*d34^2*d45*mt2^4 + d15*d34^3*d45*mt2^4 + 3*d15^3*d45^2*mt2^4 - 
      3*d15^2*d23*d45^2*mt2^4 - d12*d15*d34*d45^2*mt2^4 - 
      4*d15^2*d34*d45^2*mt2^4 + 2*d12*d23*d34*d45^2*mt2^4 + 
      4*d15*d23*d34*d45^2*mt2^4 + 4*d15*d34^2*d45^2*mt2^4 - 
      4*d23*d34^2*d45^2*mt2^4 + d15*d34*d45^3*mt2^4 + 3*d12*d15^3*mt2^5 - 
      9*d12*d15^2*d23*mt2^5 + 9*d12*d15*d23^2*mt2^5 - 3*d12*d23^3*mt2^5 + 
      3*d15^2*d23*d34*mt2^5 - 6*d15*d23^2*d34*mt2^5 + 3*d23^3*d34*mt2^5 - 
      3*d15^3*d45*mt2^5 + 6*d15^2*d23*d45*mt2^5 - 3*d15*d23^2*d45*mt2^5 + 
      3*d12*d15*d34*d45*mt2^5 + 3*d15^2*d34*d45*mt2^5 - 
      3*d12*d23*d34*d45*mt2^5 - 3*d23^2*d34*d45*mt2^5 - 
      3*d15*d34^2*d45*mt2^5 + 3*d23*d34^2*d45*mt2^5 - 3*d15*d34*d45^2*mt2^5 + 
      3*d23*d34*d45^2*mt2^5 + d15^3*mt2^6 - 3*d15^2*d23*mt2^6 + 
      3*d15*d23^2*mt2^6 - d23^3*mt2^6 + 2*d15*d34*d45*mt2^6 - 
      2*d23*d34*d45*mt2^6))/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(d12^6*d15^3 - 3*d12^6*d15^2*d23 + d12^5*d15^3*d23 + 
      3*d12^6*d15*d23^2 - 3*d12^5*d15^2*d23^2 - d12^6*d23^3 + 
      3*d12^5*d15*d23^3 - d12^5*d23^4 + 3*d12^5*d15^2*d23*d34 - 
      6*d12^5*d15*d23^2*d34 + 3*d12^4*d15^2*d23^2*d34 + 3*d12^5*d23^3*d34 - 
      6*d12^4*d15*d23^3*d34 + 3*d12^4*d23^4*d34 + 3*d12^4*d15*d23^2*d34^2 - 
      3*d12^4*d23^3*d34^2 + 3*d12^3*d15*d23^3*d34^2 - 3*d12^3*d23^4*d34^2 + 
      d12^3*d23^3*d34^3 + d12^2*d23^4*d34^3 - 4*d12^5*d15^3*d45 + 
      9*d12^5*d15^2*d23*d45 - 3*d12^4*d15^3*d23*d45 - 6*d12^5*d15*d23^2*d45 + 
      6*d12^4*d15^2*d23^2*d45 + d12^5*d23^3*d45 - 3*d12^4*d15*d23^3*d45 + 
      2*d12^5*d15^2*d34*d45 - d12^5*d15*d23*d34*d45 - d12^5*d23^2*d34*d45 + 
      4*d12^4*d15*d23^2*d34*d45 + 2*d12^3*d15^2*d23^2*d34*d45 - 
      4*d12^4*d23^3*d34*d45 - 2*d12^3*d15*d23^3*d34*d45 + 
      d12^4*d15*d23*d34^2*d45 + 2*d12^4*d23^2*d34^2*d45 - 
      2*d12^3*d15*d23^2*d34^2*d45 + 5*d12^3*d23^3*d34^2*d45 + 
      d12^2*d15*d23^3*d34^2*d45 - d12^3*d23^2*d34^3*d45 - 
      2*d12^2*d23^3*d34^3*d45 + 6*d12^4*d15^3*d45^2 - 
      9*d12^4*d15^2*d23*d45^2 + 3*d12^3*d15^3*d23*d45^2 + 
      3*d12^4*d15*d23^2*d45^2 - 3*d12^3*d15^2*d23^2*d45^2 - 
      6*d12^4*d15^2*d34*d45^2 + 2*d12^4*d15*d23*d34*d45^2 - 
      7*d12^3*d15^2*d23*d34*d45^2 + d12^4*d23^2*d34*d45^2 + 
      4*d12^3*d15*d23^2*d34*d45^2 - d12^2*d15^2*d23^2*d34*d45^2 + 
      d12^4*d15*d34^2*d45^2 + 4*d12^3*d15*d23*d34^2*d45^2 - 
      2*d12^3*d23^2*d34^2*d45^2 + d12^2*d15*d23^2*d34^2*d45^2 + 
      d12^2*d23^2*d34^3*d45^2 - 4*d12^3*d15^3*d45^3 + 
      3*d12^3*d15^2*d23*d45^3 - d12^2*d15^3*d23*d45^3 + 
      6*d12^3*d15^2*d34*d45^3 - d12^3*d15*d23*d34*d45^3 + 
      4*d12^2*d15^2*d23*d34*d45^3 - 2*d12^3*d15*d34^2*d45^3 - 
      3*d12^2*d15*d23*d34^2*d45^3 + d12^2*d15^3*d45^4 - 
      2*d12^2*d15^2*d34*d45^4 + d12^2*d15*d34^2*d45^4 + 5*d12^5*d15^3*mt2 - 
      15*d12^5*d15^2*d23*mt2 + 4*d12^4*d15^3*d23*mt2 + 
      15*d12^5*d15*d23^2*mt2 - 12*d12^4*d15^2*d23^2*mt2 - 5*d12^5*d23^3*mt2 + 
      12*d12^4*d15*d23^3*mt2 - 4*d12^4*d23^4*mt2 + 12*d12^4*d15^2*d23*d34*
       mt2 - 24*d12^4*d15*d23^2*d34*mt2 + 9*d12^3*d15^2*d23^2*d34*mt2 + 
      12*d12^4*d23^3*d34*mt2 - 18*d12^3*d15*d23^3*d34*mt2 + 
      9*d12^3*d23^4*d34*mt2 + 9*d12^3*d15*d23^2*d34^2*mt2 - 
      9*d12^3*d23^3*d34^2*mt2 + 6*d12^2*d15*d23^3*d34^2*mt2 - 
      6*d12^2*d23^4*d34^2*mt2 + 2*d12^2*d23^3*d34^3*mt2 + 
      d12*d23^4*d34^3*mt2 - 15*d12^4*d15^3*d45*mt2 + 
      33*d12^4*d15^2*d23*d45*mt2 - 9*d12^3*d15^3*d23*d45*mt2 - 
      21*d12^4*d15*d23^2*d45*mt2 + 18*d12^3*d15^2*d23^2*d45*mt2 + 
      3*d12^4*d23^3*d45*mt2 - 9*d12^3*d15*d23^3*d45*mt2 + 
      d12^5*d15*d34*d45*mt2 + 9*d12^4*d15^2*d34*d45*mt2 - 
      d12^5*d23*d34*d45*mt2 + d12^3*d15^2*d23*d34*d45*mt2 - 
      9*d12^4*d23^2*d34*d45*mt2 + 12*d12^3*d15*d23^2*d34*d45*mt2 - 
      13*d12^3*d23^3*d34*d45*mt2 - d12^4*d15*d34^2*d45*mt2 + 
      2*d12^4*d23*d34^2*d45*mt2 - 5*d12^3*d15*d23*d34^2*d45*mt2 + 
      14*d12^3*d23^2*d34^2*d45*mt2 - 5*d12^2*d15*d23^2*d34^2*d45*mt2 + 
      13*d12^2*d23^3*d34^2*d45*mt2 + d12*d15*d23^3*d34^2*d45*mt2 - 
      d12^3*d23*d34^3*d45*mt2 - 5*d12^2*d23^2*d34^3*d45*mt2 - 
      3*d12*d23^3*d34^3*d45*mt2 + 15*d12^3*d15^3*d45^2*mt2 - 
      21*d12^3*d15^2*d23*d45^2*mt2 + 6*d12^2*d15^3*d23*d45^2*mt2 + 
      6*d12^3*d15*d23^2*d45^2*mt2 - 6*d12^2*d15^2*d23^2*d45^2*mt2 - 
      3*d12^4*d15*d34*d45^2*mt2 - 18*d12^3*d15^2*d34*d45^2*mt2 + 
      2*d12^4*d23*d34*d45^2*mt2 + 2*d12^3*d15*d23*d34*d45^2*mt2 - 
      12*d12^2*d15^2*d23*d34*d45^2*mt2 + 7*d12^3*d23^2*d34*d45^2*mt2 + 
      4*d12^2*d15*d23^2*d34*d45^2*mt2 - d12*d15^2*d23^2*d34*d45^2*mt2 + 
      6*d12^3*d15*d34^2*d45^2*mt2 - 4*d12^3*d23*d34^2*d45^2*mt2 + 
      6*d12^2*d15*d23*d34^2*d45^2*mt2 - 10*d12^2*d23^2*d34^2*d45^2*mt2 - 
      2*d12*d15*d23^2*d34^2*d45^2*mt2 + 2*d12^2*d23*d34^3*d45^2*mt2 + 
      3*d12*d23^2*d34^3*d45^2*mt2 - 5*d12^2*d15^3*d45^3*mt2 + 
      3*d12^2*d15^2*d23*d45^3*mt2 - d12*d15^3*d23*d45^3*mt2 + 
      3*d12^3*d15*d34*d45^3*mt2 + 9*d12^2*d15^2*d34*d45^3*mt2 - 
      d12^3*d23*d34*d45^3*mt2 - 2*d12^2*d15*d23*d34*d45^3*mt2 + 
      d12*d15^2*d23*d34*d45^3*mt2 - 5*d12^2*d15*d34^2*d45^3*mt2 + 
      2*d12^2*d23*d34^2*d45^3*mt2 + d12*d15*d23*d34^2*d45^3*mt2 - 
      d12*d23*d34^3*d45^3*mt2 - d12^2*d15*d34*d45^4*mt2 + 
      9*d12^4*d15^3*mt2^2 - 27*d12^4*d15^2*d23*mt2^2 + 
      6*d12^3*d15^3*d23*mt2^2 + 27*d12^4*d15*d23^2*mt2^2 - 
      18*d12^3*d15^2*d23^2*mt2^2 - 9*d12^4*d23^3*mt2^2 + 
      18*d12^3*d15*d23^3*mt2^2 - 6*d12^3*d23^4*mt2^2 + 
      15*d12^3*d15^2*d23*d34*mt2^2 - 30*d12^3*d15*d23^2*d34*mt2^2 + 
      9*d12^2*d15^2*d23^2*d34*mt2^2 + 15*d12^3*d23^3*d34*mt2^2 - 
      18*d12^2*d15*d23^3*d34*mt2^2 + 9*d12^2*d23^4*d34*mt2^2 + 
      6*d12^2*d15*d23^2*d34^2*mt2^2 - 6*d12^2*d23^3*d34^2*mt2^2 + 
      3*d12*d15*d23^3*d34^2*mt2^2 - 3*d12*d23^4*d34^2*mt2^2 - 
      18*d12^3*d15^3*d45*mt2^2 + 39*d12^3*d15^2*d23*d45*mt2^2 - 
      9*d12^2*d15^3*d23*d45*mt2^2 - 24*d12^3*d15*d23^2*d45*mt2^2 + 
      18*d12^2*d15^2*d23^2*d45*mt2^2 + 3*d12^3*d23^3*d45*mt2^2 - 
      9*d12^2*d15*d23^3*d45*mt2^2 + 6*d12^4*d15*d34*d45*mt2^2 + 
      12*d12^3*d15^2*d34*d45*mt2^2 - 6*d12^4*d23*d34*d45*mt2^2 + 
      6*d12^3*d15*d23*d34*d45*mt2^2 - 18*d12^3*d23^2*d34*d45*mt2^2 + 
      12*d12^2*d15*d23^2*d34*d45*mt2^2 - 6*d12*d15^2*d23^2*d34*d45*mt2^2 - 
      12*d12^2*d23^3*d34*d45*mt2^2 + 6*d12*d15*d23^3*d34*d45*mt2^2 - 
      6*d12^3*d15*d34^2*d45*mt2^2 + 9*d12^3*d23*d34^2*d45*mt2^2 - 
      9*d12^2*d15*d23*d34^2*d45*mt2^2 + 18*d12^2*d23^2*d34^2*d45*mt2^2 + 
      6*d12*d23^3*d34^2*d45*mt2^2 - 3*d12^2*d23*d34^3*d45*mt2^2 - 
      3*d12*d23^2*d34^3*d45*mt2^2 + 9*d12^2*d15^3*d45^2*mt2^2 - 
      12*d12^2*d15^2*d23*d45^2*mt2^2 + 3*d12*d15^3*d23*d45^2*mt2^2 + 
      3*d12^2*d15*d23^2*d45^2*mt2^2 - 3*d12*d15^2*d23^2*d45^2*mt2^2 - 
      12*d12^3*d15*d34*d45^2*mt2^2 - 12*d12^2*d15^2*d34*d45^2*mt2^2 + 
      9*d12^3*d23*d34*d45^2*mt2^2 - 6*d12^2*d15*d23*d34*d45^2*mt2^2 + 
      9*d12^2*d23^2*d34*d45^2*mt2^2 - 6*d12*d15*d23^2*d34*d45^2*mt2^2 + 
      9*d12^2*d15*d34^2*d45^2*mt2^2 - 12*d12^2*d23*d34^2*d45^2*mt2^2 - 
      6*d12*d23^2*d34^2*d45^2*mt2^2 + 3*d12*d23*d34^3*d45^2*mt2^2 + 
      6*d12^2*d15*d34*d45^3*mt2^2 - 3*d12^2*d23*d34*d45^3*mt2^2 + 
      3*d12*d15*d23*d34*d45^3*mt2^2 + 3*d12*d23*d34^2*d45^3*mt2^2 + 
      6*d12^3*d15^3*mt2^3 - 18*d12^3*d15^2*d23*mt2^3 + 
      4*d12^2*d15^3*d23*mt2^3 + 18*d12^3*d15*d23^2*mt2^3 - 
      12*d12^2*d15^2*d23^2*mt2^3 - 6*d12^3*d23^3*mt2^3 + 
      12*d12^2*d15*d23^3*mt2^3 - 4*d12^2*d23^4*mt2^3 + 
      3*d12^2*d15^2*d23*d34*mt2^3 - 6*d12^2*d15*d23^2*d34*mt2^3 + 
      3*d12*d15^2*d23^2*d34*mt2^3 + 3*d12^2*d23^3*d34*mt2^3 - 
      6*d12*d15*d23^3*d34*mt2^3 + 3*d12*d23^4*d34*mt2^3 - 
      3*d12*d15*d23^2*d34^2*mt2^3 + 3*d12*d23^3*d34^2*mt2^3 - 
      d23^3*d34^3*mt2^3 - 4*d12^2*d15^3*d45*mt2^3 + 9*d12^2*d15^2*d23*d45*
       mt2^3 - 3*d12*d15^3*d23*d45*mt2^3 - 6*d12^2*d15*d23^2*d45*mt2^3 + 
      6*d12*d15^2*d23^2*d45*mt2^3 + d12^2*d23^3*d45*mt2^3 - 
      3*d12*d15*d23^3*d45*mt2^3 + 10*d12^3*d15*d34*d45*mt2^3 + 
      2*d12^2*d15^2*d34*d45*mt2^3 - 10*d12^3*d23*d34*d45*mt2^3 + 
      8*d12^2*d15*d23*d34*d45*mt2^3 - 3*d12*d15^2*d23*d34*d45*mt2^3 - 
      10*d12^2*d23^2*d34*d45*mt2^3 + 4*d12*d15*d23^2*d34*d45*mt2^3 - 
      4*d15^2*d23^2*d34*d45*mt2^3 - d12*d23^3*d34*d45*mt2^3 + 
      4*d15*d23^3*d34*d45*mt2^3 - 6*d12^2*d15*d34^2*d45*mt2^3 + 
      9*d12^2*d23*d34^2*d45*mt2^3 + d12*d15*d23*d34^2*d45*mt2^3 + 
      2*d12*d23^2*d34^2*d45*mt2^3 + 3*d15*d23^2*d34^2*d45*mt2^3 - 
      2*d23^3*d34^2*d45*mt2^3 - d12*d23*d34^3*d45*mt2^3 + 
      d23^2*d34^3*d45*mt2^3 - 3*d12*d15^3*d45^2*mt2^3 + 
      3*d12*d15^2*d23*d45^2*mt2^3 - 12*d12^2*d15*d34*d45^2*mt2^3 + 
      6*d12*d15^2*d34*d45^2*mt2^3 + 9*d12^2*d23*d34*d45^2*mt2^3 - 
      10*d12*d15*d23*d34*d45^2*mt2^3 + 5*d15^2*d23*d34*d45^2*mt2^3 + 
      d12*d23^2*d34*d45^2*mt2^3 - 6*d15*d23^2*d34*d45^2*mt2^3 - 
      4*d12*d23*d34^2*d45^2*mt2^3 - 2*d15*d23*d34^2*d45^2*mt2^3 + 
      2*d23^2*d34^2*d45^2*mt2^3 - d23*d34^3*d45^2*mt2^3 + d15^3*d45^3*mt2^3 + 
      3*d12*d15*d34*d45^3*mt2^3 - 3*d15^2*d34*d45^3*mt2^3 - 
      d12*d23*d34*d45^3*mt2^3 + 4*d15*d23*d34*d45^3*mt2^3 + 
      d15*d34^2*d45^3*mt2^3 - d23*d34^2*d45^3*mt2^3 - d15*d34*d45^4*mt2^3 - 
      d12^2*d15^3*mt2^4 + 3*d12^2*d15^2*d23*mt2^4 + d12*d15^3*d23*mt2^4 - 
      3*d12^2*d15*d23^2*mt2^4 - 3*d12*d15^2*d23^2*mt2^4 + d12^2*d23^3*mt2^4 + 
      3*d12*d15*d23^3*mt2^4 - d12*d23^4*mt2^4 - 6*d12*d15^2*d23*d34*mt2^4 + 
      12*d12*d15*d23^2*d34*mt2^4 - 6*d12*d23^3*d34*mt2^4 - 
      3*d15*d23^2*d34^2*mt2^4 + 3*d23^3*d34^2*mt2^4 + 6*d12*d15^3*d45*mt2^4 - 
      12*d12*d15^2*d23*d45*mt2^4 + 6*d12*d15*d23^2*d45*mt2^4 + 
      4*d12^2*d15*d34*d45*mt2^4 - 6*d12*d15^2*d34*d45*mt2^4 - 
      4*d12^2*d23*d34*d45*mt2^4 + 3*d12*d15*d23*d34*d45*mt2^4 - 
      2*d15^2*d23*d34*d45*mt2^4 + 3*d12*d23^2*d34*d45*mt2^4 + 
      2*d23^3*d34*d45*mt2^4 + 2*d12*d15*d34^2*d45*mt2^4 - 
      d12*d23*d34^2*d45*mt2^4 + 4*d15*d23*d34^2*d45*mt2^4 - 
      4*d23^2*d34^2*d45*mt2^4 + d23*d34^3*d45*mt2^4 - 3*d15^3*d45^2*mt2^4 + 
      3*d15^2*d23*d45^2*mt2^4 + 6*d15^2*d34*d45^2*mt2^4 - 
      d12*d23*d34*d45^2*mt2^4 - 4*d15*d23*d34*d45^2*mt2^4 - 
      2*d23^2*d34*d45^2*mt2^4 - 4*d15*d34^2*d45^2*mt2^4 + 
      4*d23*d34^2*d45^2*mt2^4 + d23*d34*d45^3*mt2^4 - 3*d12*d15^3*mt2^5 + 
      9*d12*d15^2*d23*mt2^5 - 9*d12*d15*d23^2*mt2^5 + 3*d12*d23^3*mt2^5 - 
      3*d15^2*d23*d34*mt2^5 + 6*d15*d23^2*d34*mt2^5 - 3*d23^3*d34*mt2^5 + 
      3*d15^3*d45*mt2^5 - 6*d15^2*d23*d45*mt2^5 + 3*d15*d23^2*d45*mt2^5 - 
      3*d12*d15*d34*d45*mt2^5 - 3*d15^2*d34*d45*mt2^5 + 
      3*d12*d23*d34*d45*mt2^5 + 3*d23^2*d34*d45*mt2^5 + 
      3*d15*d34^2*d45*mt2^5 - 3*d23*d34^2*d45*mt2^5 + 3*d15*d34*d45^2*mt2^5 - 
      3*d23*d34*d45^2*mt2^5 - d15^3*mt2^6 + 3*d15^2*d23*mt2^6 - 
      3*d15*d23^2*mt2^6 + d23^3*mt2^6 - 2*d15*d34*d45*mt2^6 + 
      2*d23*d34*d45*mt2^6))/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(-2*d12*d15*d23*d34*d45 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 2*d12*d15*d23*d45*mt2 + d15^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      2*d15*d23*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -1/2*(-2*d12*d15^2*d23 + 4*d12*d15*d23^2 - 2*d12*d23^3 - d12^2*d15*d34 + 
     d12^2*d23*d34 + 2*d12*d15*d23*d34 + 4*d15^2*d23*d34 - 2*d12*d23^2*d34 - 
     6*d15*d23^2*d34 + 2*d23^3*d34 + d12*d15*d34^2 - 2*d12*d23*d34^2 - 
     4*d15*d23*d34^2 + 2*d23^2*d34^2 + d23*d34^3 + 2*d15^2*d23*d45 - 
     2*d15*d23^2*d45 + 2*d12*d15*d34*d45 - 3*d12*d23*d34*d45 - 
     2*d23^2*d34*d45 - d12*d34^2*d45 - d15*d34^2*d45 + d23*d34^2*d45 + 
     d34^3*d45 - d15*d34*d45^2 + 2*d23*d34*d45^2 + d34^2*d45^2 - 
     2*d15^2*d23*mt2 + 4*d15*d23^2*mt2 - 2*d23^3*mt2 - d12*d15*d34*mt2 + 
     d12*d23*d34*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - d15*d34^2*mt2 - 
     d23*d34^2*mt2 + d15*d34*d45*mt2 - 3*d23*d34*d45*mt2 - 2*d34^2*d45*mt2)/
    ((-d12 + d34 + d45 - mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -1/2*(-2*d12*d15^3 + 4*d12*d15^2*d23 - 2*d12*d15*d23^2 - 2*d15^2*d23*d34 + 
     2*d15*d23^2*d34 + d12^2*d15*d45 - 2*d12*d15^2*d45 + 2*d15^3*d45 - 
     d12^2*d23*d45 + 2*d12*d15*d23*d45 - 6*d15^2*d23*d45 + 4*d15*d23^2*d45 - 
     3*d12*d15*d34*d45 - 2*d15^2*d34*d45 + 2*d12*d23*d34*d45 + 
     2*d15*d34^2*d45 - d23*d34^2*d45 - 2*d12*d15*d45^2 + 2*d15^2*d45^2 + 
     d12*d23*d45^2 - 4*d15*d23*d45^2 - d12*d34*d45^2 + d15*d34*d45^2 - 
     d23*d34*d45^2 + d34^2*d45^2 + d15*d45^3 + d34*d45^3 - 2*d15^3*mt2 + 
     4*d15^2*d23*mt2 - 2*d15*d23^2*mt2 + d12*d15*d45*mt2 - 2*d15^2*d45*mt2 - 
     d12*d23*d45*mt2 + 2*d15*d23*d45*mt2 - 3*d15*d34*d45*mt2 + 
     d23*d34*d45*mt2 - d15*d45^2*mt2 - d23*d45^2*mt2 - 2*d34*d45^2*mt2)/
    ((-d12 + d34 + d45 - mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(d12^3*d15^2 - 2*d12^3*d15*d23 + d12^3*d23^2 - 2*d12*d15^2*d23^2 + 
      4*d12*d15*d23^3 - 2*d12*d23^4 + 2*d12^2*d15*d23*d34 - 
      2*d12^2*d23^2*d34 + 2*d12*d15*d23^2*d34 - 2*d12*d23^3*d34 - 
      2*d15*d23^3*d34 + 2*d23^4*d34 + d12*d23^2*d34^2 + 2*d23^3*d34^2 - 
      3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 - 
      2*d12^2*d23^2*d45 - 2*d15^2*d23^2*d45 + 2*d12*d23^3*d45 + 
      2*d15*d23^3*d45 + 2*d12^2*d15*d34*d45 + d12*d15*d23*d34*d45 + 
      4*d12*d23^2*d34*d45 + 6*d15*d23^2*d34*d45 - 4*d23^3*d34*d45 - 
      4*d23^2*d34^2*d45 + 3*d12*d15^2*d45^2 - 4*d12*d15*d23*d45^2 + 
      2*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 2*d15*d23^2*d45^2 - 
      4*d12*d15*d34*d45^2 + d12*d23*d34*d45^2 - 5*d15*d23*d34*d45^2 + 
      3*d23^2*d34*d45^2 + d12*d34^2*d45^2 + 3*d23*d34^2*d45^2 - d15^2*d45^3 + 
      d15*d23*d45^3 + 2*d15*d34*d45^3 - d23*d34*d45^3 - d34^2*d45^3 + 
      3*d12^2*d15^2*mt2 - 6*d12^2*d15*d23*mt2 + 3*d12^2*d23^2*mt2 - 
      2*d15^2*d23^2*mt2 + 4*d15*d23^3*mt2 - 2*d23^4*mt2 + 
      5*d12*d15*d23*d34*mt2 - 5*d12*d23^2*d34*mt2 + 2*d15*d23^2*d34*mt2 - 
      2*d23^3*d34*mt2 + 2*d23^2*d34^2*mt2 - 6*d12*d15^2*d45*mt2 + 
      8*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 + 
      2*d23^3*d45*mt2 + d12^2*d34*d45*mt2 + 5*d12*d15*d34*d45*mt2 + 
      3*d12*d23*d34*d45*mt2 + 6*d15*d23*d34*d45*mt2 - d12*d34^2*d45*mt2 - 
      6*d23*d34^2*d45*mt2 + 3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - 
      d23^2*d45^2*mt2 - 2*d12*d34*d45^2*mt2 - 5*d15*d34*d45^2*mt2 - 
      d23*d34*d45^2*mt2 + 3*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 
      3*d12*d15^2*mt2^2 - 6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 
      3*d15*d23*d34*mt2^2 - 3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 
      3*d15*d23*d45*mt2^2 + 3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 
      3*d23*d34*d45*mt2^2 - 3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + 2*d34*d45*mt2^3))/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((d15*(d12^3*d15^2 - 2*d12*d15^4 - 2*d12^3*d15*d23 + 4*d12*d15^3*d23 + 
      d12^3*d23^2 - 2*d12*d15^2*d23^2 - 2*d12^2*d15^2*d34 + 2*d12*d15^3*d34 + 
      5*d12^2*d15*d23*d34 + 2*d15^3*d23*d34 - 3*d12^2*d23^2*d34 - 
      2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + d12*d15^2*d34^2 - 
      4*d12*d15*d23*d34^2 - 2*d15^2*d23*d34^2 + 3*d12*d23^2*d34^2 + 
      2*d15*d23^2*d34^2 + d15*d23*d34^3 - d23^2*d34^3 - 2*d12^2*d15^2*d45 - 
      2*d12*d15^3*d45 + 2*d15^4*d45 + 2*d12^2*d15*d23*d45 + 
      2*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 + 4*d12*d15^2*d34*d45 - 
      4*d15^3*d34*d45 + 2*d12^2*d23*d34*d45 + d12*d15*d23*d34*d45 + 
      6*d15^2*d23*d34*d45 + d12*d15*d34^2*d45 + 3*d15^2*d34^2*d45 - 
      4*d12*d23*d34^2*d45 - 5*d15*d23*d34^2*d45 - d15*d34^3*d45 + 
      2*d23*d34^3*d45 + d12*d15^2*d45^2 + 2*d15^3*d45^2 - 4*d15^2*d34*d45^2 + 
      d12*d34^2*d45^2 + 3*d15*d34^2*d45^2 - d34^3*d45^2 + 3*d12^2*d15^2*mt2 - 
      2*d15^4*mt2 - 6*d12^2*d15*d23*mt2 + 4*d15^3*d23*mt2 + 
      3*d12^2*d23^2*mt2 - 2*d15^2*d23^2*mt2 - 2*d12*d15^2*d34*mt2 + 
      2*d15^3*d34*mt2 + 8*d12*d15*d23*d34*mt2 - 6*d12*d23^2*d34*mt2 - 
      2*d15*d23^2*d34*mt2 - d15^2*d34^2*mt2 - 2*d15*d23*d34^2*mt2 + 
      3*d23^2*d34^2*mt2 - 5*d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 + 
      5*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 + d12^2*d34*d45*mt2 + 
      3*d12*d15*d34*d45*mt2 + 5*d12*d23*d34*d45*mt2 + 6*d15*d23*d34*d45*mt2 - 
      2*d12*d34^2*d45*mt2 - d15*d34^2*d45*mt2 - 5*d23*d34^2*d45*mt2 + 
      d34^3*d45*mt2 + 2*d15^2*d45^2*mt2 - d12*d34*d45^2*mt2 - 
      6*d15*d34*d45^2*mt2 + 3*d34^2*d45^2*mt2 + 3*d12*d15^2*mt2^2 - 
      6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 3*d15*d23*d34*mt2^2 - 
      3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 + 
      3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
      3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
      d23^2*mt2^3 + 2*d34*d45*mt2^3))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
      d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3))), 
  (-2*(-(d12^3*d15^3*d23) + 2*d12^3*d15^2*d23^2 - d12^3*d15*d23^3 + 
     2*d12*d15^3*d23^3 - 4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 - 
     d12^2*d15^2*d23^2*d34 + d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 
     4*d12*d15*d23^4*d34 - 2*d15^2*d23^4*d34 + 2*d15*d23^5*d34 - 
     d12^3*d15^3*d45 + 3*d12^3*d15^2*d23*d45 + d12^2*d15^3*d23*d45 - 
     3*d12^3*d15*d23^2*d45 + d12^2*d15^2*d23^2*d45 - 4*d12*d15^3*d23^2*d45 + 
     d12^3*d23^3*d45 - 3*d12^2*d15*d23^3*d45 + 10*d12*d15^2*d23^3*d45 - 
     2*d15^3*d23^3*d45 + d12^2*d23^4*d45 - 6*d12*d15*d23^4*d45 + 
     2*d15^2*d23^4*d45 - 6*d12^2*d15^2*d23*d34*d45 + 
     5*d12^2*d15*d23^2*d34*d45 + 2*d12*d15^2*d23^2*d34*d45 - 
     d12^2*d23^3*d34*d45 - 6*d12*d15*d23^3*d34*d45 + 6*d15^2*d23^3*d34*d45 - 
     d12*d23^4*d34*d45 - 8*d15*d23^4*d34*d45 - d12^3*d15^2*d45^2 + 
     3*d12^2*d15^3*d45^2 + 2*d12^3*d15*d23*d45^2 - 8*d12^2*d15^2*d23*d45^2 + 
     3*d12*d15^3*d23*d45^2 - d12^3*d23^2*d45^2 + 7*d12^2*d15*d23^2*d45^2 - 
     12*d12*d15^2*d23^2*d45^2 + 4*d15^3*d23^2*d45^2 - 2*d12^2*d23^3*d45^2 + 
     8*d12*d15*d23^3*d45^2 - 6*d15^2*d23^3*d45^2 - d12^2*d15^2*d34*d45^2 - 
     5*d12^2*d15*d23*d34*d45^2 + 2*d12^2*d23^2*d34*d45^2 + 
     2*d12*d15*d23^2*d34*d45^2 - 7*d15^2*d23^2*d34*d45^2 + 
     3*d12*d23^3*d34*d45^2 + 13*d15*d23^3*d34*d45^2 + 3*d12^2*d15^2*d45^3 - 
     3*d12*d15^3*d45^3 - 4*d12^2*d15*d23*d45^3 + 9*d12*d15^2*d23*d45^3 - 
     3*d15^3*d23*d45^3 + d12^2*d23^2*d45^3 - 6*d12*d15*d23^2*d45^3 + 
     7*d15^2*d23^2*d45^3 - d12^2*d15*d34*d45^3 + 2*d12*d15^2*d34*d45^3 - 
     d12^2*d23*d34*d45^3 - 2*d12*d15*d23*d34*d45^3 + 4*d15^2*d23*d34*d45^3 - 
     3*d12*d23^2*d34*d45^3 - 11*d15*d23^2*d34*d45^3 - 3*d12*d15^2*d45^4 + 
     d15^3*d45^4 + 2*d12*d15*d23*d45^4 - 4*d15^2*d23*d45^4 + 
     2*d12*d15*d34*d45^4 - d15^2*d34*d45^4 + d12*d23*d34*d45^4 + 
     5*d15*d23*d34*d45^4 + d15^2*d45^5 - d15*d34*d45^5 - 
     3*d12^2*d15^3*d23*mt2 + 6*d12^2*d15^2*d23^2*mt2 - 
     3*d12^2*d15*d23^3*mt2 + 2*d15^3*d23^3*mt2 - 4*d15^2*d23^4*mt2 + 
     2*d15*d23^5*mt2 - 4*d12*d15^2*d23^2*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 - 
     4*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + d12^3*d15^2*d45*mt2 - 
     3*d12^2*d15^3*d45*mt2 - 2*d12^3*d15*d23*d45*mt2 + 
     9*d12^2*d15^2*d23*d45*mt2 - 2*d12*d15^3*d23*d45*mt2 + 
     d12^3*d23^2*d45*mt2 - 9*d12^2*d15*d23^2*d45*mt2 + 
     10*d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 + 
     3*d12^2*d23^3*d45*mt2 - 9*d12*d15*d23^3*d45*mt2 + 
     10*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 - 6*d15*d23^4*d45*mt2 - 
     2*d12^2*d15^2*d34*d45*mt2 + 2*d12^2*d15*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 4*d12*d15*d23^2*d34*d45*mt2 + 
     8*d15^2*d23^2*d34*d45*mt2 - 4*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 - 2*d23^4*d34*d45*mt2 - 
     6*d12^2*d15^2*d45^2*mt2 + 6*d12*d15^3*d45^2*mt2 + 
     10*d12^2*d15*d23*d45^2*mt2 - 20*d12*d15^2*d23*d45^2*mt2 + 
     7*d15^3*d23*d45^2*mt2 - 4*d12^2*d23^2*d45^2*mt2 + 
     16*d12*d15*d23^2*d45^2*mt2 - 16*d15^2*d23^2*d45^2*mt2 - 
     2*d12*d23^3*d45^2*mt2 + 7*d15*d23^3*d45^2*mt2 - 
     2*d12^2*d15*d34*d45^2*mt2 - 8*d15^2*d23*d34*d45^2*mt2 + 
     8*d12*d23^2*d34*d45^2*mt2 + 16*d15*d23^2*d34*d45^2*mt2 + 
     6*d23^3*d34*d45^2*mt2 + 9*d12*d15^2*d45^3*mt2 - 3*d15^3*d45^3*mt2 - 
     9*d12*d15*d23*d45^3*mt2 + 13*d15^2*d23*d45^3*mt2 + d12*d23^2*d45^3*mt2 - 
     4*d15*d23^2*d45^3*mt2 - d12^2*d34*d45^3*mt2 + 2*d15^2*d34*d45^3*mt2 - 
     6*d12*d23*d34*d45^3*mt2 - 10*d15*d23*d34*d45^3*mt2 - 
     7*d23^2*d34*d45^3*mt2 - 4*d15^2*d45^4*mt2 + d15*d23*d45^4*mt2 + 
     2*d12*d34*d45^4*mt2 + 2*d15*d34*d45^4*mt2 + 4*d23*d34*d45^4*mt2 - 
     d34*d45^5*mt2 - 3*d12*d15^3*d23*mt2^2 + 6*d12*d15^2*d23^2*mt2^2 - 
     3*d12*d15*d23^3*mt2^2 - 3*d15^2*d23^2*d34*mt2^2 + 
     3*d15*d23^3*d34*mt2^2 + 3*d12^2*d15^2*d45*mt2^2 - 
     3*d12*d15^3*d45*mt2^2 - 6*d12^2*d15*d23*d45*mt2^2 + 
     9*d12*d15^2*d23*d45*mt2^2 - 3*d15^3*d23*d45*mt2^2 + 
     3*d12^2*d23^2*d45*mt2^2 - 9*d12*d15*d23^2*d45*mt2^2 + 
     9*d15^2*d23^2*d45*mt2^2 + 3*d12*d23^3*d45*mt2^2 - 
     6*d15*d23^3*d45*mt2^2 + 6*d15^2*d23*d34*d45*mt2^2 - 
     3*d12*d23^2*d34*d45*mt2^2 - 9*d15*d23^2*d34*d45*mt2^2 - 
     3*d23^3*d34*d45*mt2^2 - 9*d12*d15^2*d45^2*mt2^2 + 3*d15^3*d45^2*mt2^2 + 
     12*d12*d15*d23*d45^2*mt2^2 - 12*d15^2*d23*d45^2*mt2^2 - 
     3*d12*d23^2*d45^2*mt2^2 + 9*d15*d23^2*d45^2*mt2^2 - 
     3*d15^2*d34*d45^2*mt2^2 + 6*d12*d23*d34*d45^2*mt2^2 + 
     9*d15*d23*d34*d45^2*mt2^2 + 9*d23^2*d34*d45^2*mt2^2 + 
     6*d15^2*d45^3*mt2^2 - 3*d15*d23*d45^3*mt2^2 - 3*d12*d34*d45^3*mt2^2 - 
     3*d15*d34*d45^3*mt2^2 - 9*d23*d34*d45^3*mt2^2 + 3*d34*d45^4*mt2^2 - 
     d15^3*d23*mt2^3 + 2*d15^2*d23^2*mt2^3 - d15*d23^3*mt2^3 + 
     3*d12*d15^2*d45*mt2^3 - d15^3*d45*mt2^3 - 6*d12*d15*d23*d45*mt2^3 + 
     3*d15^2*d23*d45*mt2^3 + 3*d12*d23^2*d45*mt2^3 - 3*d15*d23^2*d45*mt2^3 + 
     d23^3*d45*mt2^3 + 2*d15^2*d34*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 - 
     2*d23^2*d34*d45*mt2^3 - 4*d15^2*d45^2*mt2^3 + 4*d15*d23*d45^2*mt2^3 + 
     2*d12*d34*d45^2*mt2^3 + 2*d15*d34*d45^2*mt2^3 + 6*d23*d34*d45^2*mt2^3 - 
     4*d34*d45^3*mt2^3 + d15^2*d45*mt2^4 - 2*d15*d23*d45*mt2^4 + 
     d23^2*d45*mt2^4 + 2*d34*d45^2*mt2^4))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (-2*(d12^3*d15^3*d23 - 2*d12*d15^5*d23 - 2*d12^3*d15^2*d23^2 + 
     4*d12*d15^4*d23^2 + d12^3*d15*d23^3 - 2*d12*d15^3*d23^3 - 
     d12^3*d15^3*d34 - d12^2*d15^4*d34 + 3*d12^3*d15^2*d23*d34 + 
     3*d12^2*d15^3*d23*d34 + 6*d12*d15^4*d23*d34 - 3*d12^3*d15*d23^2*d34 - 
     d12^2*d15^2*d23^2*d34 - 10*d12*d15^3*d23^2*d34 - 2*d15^4*d23^2*d34 + 
     d12^3*d23^3*d34 - d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 + 
     2*d15^3*d23^3*d34 + d12^3*d15^2*d34^2 + 2*d12^2*d15^3*d34^2 - 
     2*d12^3*d15*d23*d34^2 - 7*d12^2*d15^2*d23*d34^2 - 
     8*d12*d15^3*d23*d34^2 + d12^3*d23^2*d34^2 + 8*d12^2*d15*d23^2*d34^2 + 
     12*d12*d15^2*d23^2*d34^2 + 6*d15^3*d23^2*d34^2 - 3*d12^2*d23^3*d34^2 - 
     3*d12*d15*d23^3*d34^2 - 4*d15^2*d23^3*d34^2 - d12^2*d15^2*d34^3 + 
     4*d12^2*d15*d23*d34^3 + 6*d12*d15^2*d23*d34^3 - 3*d12^2*d23^2*d34^3 - 
     9*d12*d15*d23^2*d34^3 - 7*d15^2*d23^2*d34^3 + 3*d12*d23^3*d34^3 + 
     3*d15*d23^3*d34^3 - 2*d12*d15*d23*d34^4 + 3*d12*d23^2*d34^4 + 
     4*d15*d23^2*d34^4 - d23^3*d34^4 - d23^2*d34^5 - d12^2*d15^3*d23*d45 - 
     4*d12*d15^4*d23*d45 - 2*d15^5*d23*d45 + d12^2*d15^2*d23^2*d45 + 
     4*d12*d15^3*d23^2*d45 + 2*d15^4*d23^2*d45 + d12^2*d15^3*d34*d45 + 
     d12*d15^4*d34*d45 - 5*d12^2*d15^2*d23*d34*d45 + 
     6*d12*d15^3*d23*d34*d45 + 8*d15^4*d23*d34*d45 + 
     6*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 - 
     6*d15^3*d23^2*d34*d45 - 2*d12^2*d15^2*d34^2*d45 - 
     3*d12*d15^3*d34^2*d45 + 5*d12^2*d15*d23*d34^2*d45 - 
     2*d12*d15^2*d23*d34^2*d45 - 13*d15^3*d23*d34^2*d45 + 
     d12^2*d23^2*d34^2*d45 + 7*d15^2*d23^2*d34^2*d45 + d12^2*d15*d34^3*d45 + 
     3*d12*d15^2*d34^3*d45 + d12^2*d23*d34^3*d45 + 2*d12*d15*d23*d34^3*d45 + 
     11*d15^2*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 - 4*d15*d23^2*d34^3*d45 - 
     d12*d15*d34^4*d45 - 2*d12*d23*d34^4*d45 - 5*d15*d23*d34^4*d45 + 
     d23^2*d34^4*d45 + d23*d34^5*d45 + 3*d12^2*d15^3*d23*mt2 - 
     2*d15^5*d23*mt2 - 6*d12^2*d15^2*d23^2*mt2 + 4*d15^4*d23^2*mt2 + 
     3*d12^2*d15*d23^3*mt2 - 2*d15^3*d23^3*mt2 - d12^3*d15^2*d34*mt2 - 
     3*d12^2*d15^3*d34*mt2 - d12*d15^4*d34*mt2 + 2*d12^3*d15*d23*d34*mt2 + 
     9*d12^2*d15^2*d23*d34*mt2 + 9*d12*d15^3*d23*d34*mt2 + 
     6*d15^4*d23*d34*mt2 - d12^3*d23^2*d34*mt2 - 9*d12^2*d15*d23^2*d34*mt2 - 
     10*d12*d15^2*d23^2*d34*mt2 - 10*d15^3*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 2*d12*d15*d23^3*d34*mt2 + 
     4*d15^2*d23^3*d34*mt2 + 4*d12^2*d15^2*d34^2*mt2 + 
     2*d12*d15^3*d34^2*mt2 - 10*d12^2*d15*d23*d34^2*mt2 - 
     16*d12*d15^2*d23*d34^2*mt2 - 7*d15^3*d23*d34^2*mt2 + 
     6*d12^2*d23^2*d34^2*mt2 + 20*d12*d15*d23^2*d34^2*mt2 + 
     16*d15^2*d23^2*d34^2*mt2 - 6*d12*d23^3*d34^2*mt2 - 
     7*d15*d23^3*d34^2*mt2 - d12*d15^2*d34^3*mt2 + 9*d12*d15*d23*d34^3*mt2 + 
     4*d15^2*d23*d34^3*mt2 - 9*d12*d23^2*d34^3*mt2 - 13*d15*d23^2*d34^3*mt2 + 
     3*d23^3*d34^3*mt2 - d15*d23*d34^4*mt2 + 4*d23^2*d34^4*mt2 - 
     4*d12*d15^3*d23*d45*mt2 - 4*d15^4*d23*d45*mt2 + 
     4*d12*d15^2*d23^2*d45*mt2 + 4*d15^3*d23^2*d45*mt2 + 
     d12^2*d15^2*d34*d45*mt2 + 4*d12*d15^3*d34*d45*mt2 + 
     2*d15^4*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 + 12*d15^3*d23*d34*d45*mt2 + 
     2*d12^2*d23^2*d34*d45*mt2 - 8*d15^2*d23^2*d34*d45*mt2 - 
     8*d12*d15^2*d34^2*d45*mt2 - 6*d15^3*d34^2*d45*mt2 + 
     2*d12^2*d23*d34^2*d45*mt2 - 16*d15^2*d23*d34^2*d45*mt2 + 
     8*d15*d23^2*d34^2*d45*mt2 + d12^2*d34^3*d45*mt2 + 
     6*d12*d15*d34^3*d45*mt2 + 7*d15^2*d34^3*d45*mt2 + 
     10*d15*d23*d34^3*d45*mt2 - 2*d23^2*d34^3*d45*mt2 - 2*d12*d34^4*d45*mt2 - 
     4*d15*d34^4*d45*mt2 - 2*d23*d34^4*d45*mt2 + d34^5*d45*mt2 + 
     3*d12*d15^3*d23*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 + 
     3*d12*d15*d23^3*mt2^2 - 3*d12^2*d15^2*d34*mt2^2 - 
     3*d12*d15^3*d34*mt2^2 + 6*d12^2*d15*d23*d34*mt2^2 + 
     9*d12*d15^2*d23*d34*mt2^2 + 6*d15^3*d23*d34*mt2^2 - 
     3*d12^2*d23^2*d34*mt2^2 - 9*d12*d15*d23^2*d34*mt2^2 - 
     9*d15^2*d23^2*d34*mt2^2 + 3*d12*d23^3*d34*mt2^2 + 
     3*d15*d23^3*d34*mt2^2 + 3*d12*d15^2*d34^2*mt2^2 - 
     12*d12*d15*d23*d34^2*mt2^2 - 9*d15^2*d23*d34^2*mt2^2 + 
     9*d12*d23^2*d34^2*mt2^2 + 12*d15*d23^2*d34^2*mt2^2 - 
     3*d23^3*d34^2*mt2^2 + 3*d15*d23*d34^3*mt2^2 - 6*d23^2*d34^3*mt2^2 - 
     3*d15^3*d23*d45*mt2^2 + 3*d15^2*d23^2*d45*mt2^2 + 
     3*d12*d15^2*d34*d45*mt2^2 + 3*d15^3*d34*d45*mt2^2 + 
     9*d15^2*d23*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 - 
     6*d12*d15*d34^2*d45*mt2^2 - 9*d15^2*d34^2*d45*mt2^2 - 
     9*d15*d23*d34^2*d45*mt2^2 + 3*d23^2*d34^2*d45*mt2^2 + 
     3*d12*d34^3*d45*mt2^2 + 9*d15*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 - 
     3*d34^4*d45*mt2^2 + d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + 
     d15*d23^3*mt2^3 - 3*d12*d15^2*d34*mt2^3 - d15^3*d34*mt2^3 + 
     6*d12*d15*d23*d34*mt2^3 + 3*d15^2*d23*d34*mt2^3 - 
     3*d12*d23^2*d34*mt2^3 - 3*d15*d23^2*d34*mt2^3 + d23^3*d34*mt2^3 - 
     4*d15*d23*d34^2*mt2^3 + 4*d23^2*d34^2*mt2^3 + 2*d15^2*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 2*d23^2*d34*d45*mt2^3 - 
     2*d12*d34^2*d45*mt2^3 - 6*d15*d34^2*d45*mt2^3 - 2*d23*d34^2*d45*mt2^3 + 
     4*d34^3*d45*mt2^3 - d15^2*d34*mt2^4 + 2*d15*d23*d34*mt2^4 - 
     d23^2*d34*mt2^4 - 2*d34^2*d45*mt2^4))/
   ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 
  -1/2*(-(d12^4*d15) + d12^4*d23 + 2*d12^3*d15*d23 - 2*d12^3*d23^2 + 
     4*d12^2*d15*d23^2 - 4*d12^2*d23^3 + d12^3*d15*d34 - 2*d12^3*d23*d34 - 
     4*d12^2*d15*d23*d34 + 2*d12^2*d23^2*d34 - 6*d12*d15*d23^2*d34 + 
     6*d12*d23^3*d34 + d12^2*d23*d34^2 - 2*d23^3*d34^2 + 4*d12^3*d15*d45 - 
     3*d12^3*d23*d45 - 2*d12^2*d15*d23*d45 + 4*d12^2*d23^2*d45 - 
     2*d12*d15*d23^2*d45 + 2*d12*d23^3*d45 - d12^3*d34*d45 - 
     3*d12^2*d15*d34*d45 + d12^2*d23*d34*d45 + 2*d12*d15*d23*d34*d45 - 
     10*d12*d23^2*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d23^3*d34*d45 + 
     d12^2*d34^2*d45 + 4*d23^2*d34^2*d45 - 6*d12^2*d15*d45^2 + 
     3*d12^2*d23*d45^2 - 2*d12*d15*d23*d45^2 - 2*d12*d23^2*d45^2 - 
     2*d15*d23^2*d45^2 + 3*d12^2*d34*d45^2 + 3*d12*d15*d34*d45^2 + 
     4*d12*d23*d34*d45^2 + 2*d15*d23*d34*d45^2 + 4*d23^2*d34*d45^2 - 
     2*d12*d34^2*d45^2 - 3*d23*d34^2*d45^2 + 4*d12*d15*d45^3 - 
     d12*d23*d45^3 + 2*d15*d23*d45^3 - 3*d12*d34*d45^3 - d15*d34*d45^3 - 
     3*d23*d34*d45^3 + d34^2*d45^3 - d15*d45^4 + d34*d45^4 - 
     3*d12^3*d15*mt2 + 3*d12^3*d23*mt2 + 6*d12^2*d15*d23*mt2 - 
     6*d12^2*d23^2*mt2 + 8*d12*d15*d23^2*mt2 - 8*d12*d23^3*mt2 + 
     d12^2*d15*d34*mt2 - 5*d12^2*d23*d34*mt2 - 8*d12*d15*d23*d34*mt2 + 
     4*d12*d23^2*d34*mt2 - 6*d15*d23^2*d34*mt2 + 6*d23^3*d34*mt2 + 
     2*d12*d23*d34^2*mt2 + 9*d12^2*d15*d45*mt2 - 5*d12^2*d23*d45*mt2 - 
     4*d12*d15*d23*d45*mt2 + 8*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 + 
     2*d23^3*d45*mt2 - 4*d12^2*d34*d45*mt2 - 2*d12*d15*d34*d45*mt2 - 
     6*d12*d23*d34*d45*mt2 + 2*d15*d23*d34*d45*mt2 - 10*d23^2*d34*d45*mt2 + 
     2*d12*d34^2*d45*mt2 + 4*d23*d34^2*d45*mt2 - 9*d12*d15*d45^2*mt2 + 
     d12*d23*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - 2*d23^2*d45^2*mt2 + 
     8*d12*d34*d45^2*mt2 + d15*d34*d45^2*mt2 + 11*d23*d34*d45^2*mt2 - 
     2*d34^2*d45^2*mt2 + 3*d15*d45^3*mt2 + d23*d45^3*mt2 - 4*d34*d45^3*mt2 - 
     3*d12^2*d15*mt2^2 + 3*d12^2*d23*mt2^2 + 6*d12*d15*d23*mt2^2 - 
     6*d12*d23^2*mt2^2 + 4*d15*d23^2*mt2^2 - 4*d23^3*mt2^2 - 
     d12*d15*d34*mt2^2 - 4*d12*d23*d34*mt2^2 - 4*d15*d23*d34*mt2^2 + 
     2*d23^2*d34*mt2^2 + d23*d34^2*mt2^2 + 6*d12*d15*d45*mt2^2 - 
     d12*d23*d45*mt2^2 - 2*d15*d23*d45*mt2^2 + 4*d23^2*d45*mt2^2 - 
     5*d12*d34*d45*mt2^2 + d15*d34*d45*mt2^2 - 7*d23*d34*d45*mt2^2 + 
     d34^2*d45*mt2^2 - 3*d15*d45^2*mt2^2 - 2*d23*d45^2*mt2^2 + 
     5*d34*d45^2*mt2^2 - d12*d15*mt2^3 + d12*d23*mt2^3 + 2*d15*d23*mt2^3 - 
     2*d23^2*mt2^3 - d15*d34*mt2^3 - d23*d34*mt2^3 + d15*d45*mt2^3 + 
     d23*d45*mt2^3 - 2*d34*d45*mt2^3)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -1/2*(d12^4*d15 - 2*d12^3*d15^2 - 4*d12^2*d15^3 - d12^4*d23 + 
     2*d12^3*d15*d23 + 4*d12^2*d15^2*d23 - 3*d12^3*d15*d34 + 
     4*d12^2*d15^2*d34 + 2*d12*d15^3*d34 + 4*d12^3*d23*d34 - 
     2*d12^2*d15*d23*d34 - 2*d12*d15^2*d23*d34 + 3*d12^2*d15*d34^2 - 
     2*d12*d15^2*d34^2 - 6*d12^2*d23*d34^2 - 2*d12*d15*d23*d34^2 - 
     2*d15^2*d23*d34^2 - d12*d15*d34^3 + 4*d12*d23*d34^3 + 2*d15*d23*d34^3 - 
     d23*d34^4 - 2*d12^3*d15*d45 + 2*d12^2*d15^2*d45 + 6*d12*d15^3*d45 + 
     d12^3*d23*d45 - 4*d12^2*d15*d23*d45 - 6*d12*d15^2*d23*d45 - 
     d12^3*d34*d45 + d12^2*d15*d34*d45 - 10*d12*d15^2*d34*d45 - 
     2*d15^3*d34*d45 - 3*d12^2*d23*d34*d45 + 2*d12*d15*d23*d34*d45 - 
     2*d15^2*d23*d34*d45 + 3*d12^2*d34^2*d45 + 4*d12*d15*d34^2*d45 + 
     4*d15^2*d34^2*d45 + 3*d12*d23*d34^2*d45 + 2*d15*d23*d34^2*d45 - 
     3*d12*d34^3*d45 - 3*d15*d34^3*d45 - d23*d34^3*d45 + d34^4*d45 + 
     d12^2*d15*d45^2 - 2*d15^3*d45^2 + d12^2*d34*d45^2 + 4*d15^2*d34*d45^2 - 
     2*d12*d34^2*d45^2 - 3*d15*d34^2*d45^2 + d34^3*d45^2 + 3*d12^3*d15*mt2 - 
     6*d12^2*d15^2*mt2 - 8*d12*d15^3*mt2 - 3*d12^3*d23*mt2 + 
     6*d12^2*d15*d23*mt2 + 8*d12*d15^2*d23*mt2 - 5*d12^2*d15*d34*mt2 + 
     8*d12*d15^2*d34*mt2 + 2*d15^3*d34*mt2 + 9*d12^2*d23*d34*mt2 - 
     4*d12*d15*d23*d34*mt2 - 2*d15^2*d23*d34*mt2 + d12*d15*d34^2*mt2 - 
     2*d15^2*d34^2*mt2 - 9*d12*d23*d34^2*mt2 - 2*d15*d23*d34^2*mt2 + 
     d15*d34^3*mt2 + 3*d23*d34^3*mt2 - 5*d12^2*d15*d45*mt2 + 
     4*d12*d15^2*d45*mt2 + 6*d15^3*d45*mt2 + d12^2*d23*d45*mt2 - 
     8*d12*d15*d23*d45*mt2 - 6*d15^2*d23*d45*mt2 - 4*d12^2*d34*d45*mt2 - 
     6*d12*d15*d34*d45*mt2 - 10*d15^2*d34*d45*mt2 - 2*d12*d23*d34*d45*mt2 + 
     2*d15*d23*d34*d45*mt2 + 8*d12*d34^2*d45*mt2 + 11*d15*d34^2*d45*mt2 + 
     d23*d34^2*d45*mt2 - 4*d34^3*d45*mt2 + 2*d12*d15*d45^2*mt2 + 
     2*d12*d34*d45^2*mt2 + 4*d15*d34*d45^2*mt2 - 2*d34^2*d45^2*mt2 + 
     3*d12^2*d15*mt2^2 - 6*d12*d15^2*mt2^2 - 4*d15^3*mt2^2 - 
     3*d12^2*d23*mt2^2 + 6*d12*d15*d23*mt2^2 + 4*d15^2*d23*mt2^2 - 
     d12*d15*d34*mt2^2 + 4*d15^2*d34*mt2^2 + 6*d12*d23*d34*mt2^2 - 
     2*d15*d23*d34*mt2^2 - 2*d15*d34^2*mt2^2 - 3*d23*d34^2*mt2^2 - 
     4*d12*d15*d45*mt2^2 + 2*d15^2*d45*mt2^2 - d12*d23*d45*mt2^2 - 
     4*d15*d23*d45*mt2^2 - 5*d12*d34*d45*mt2^2 - 7*d15*d34*d45*mt2^2 + 
     d23*d34*d45*mt2^2 + 5*d34^2*d45*mt2^2 + d15*d45^2*mt2^2 + 
     d34*d45^2*mt2^2 + d12*d15*mt2^3 - 2*d15^2*mt2^3 - d12*d23*mt2^3 + 
     2*d15*d23*mt2^3 + d15*d34*mt2^3 + d23*d34*mt2^3 - d15*d45*mt2^3 - 
     d23*d45*mt2^3 - 2*d34*d45*mt2^3)/((d12 - d34 - d45 + mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 
  -(((d15 - d23)*(4*d15^3*d23 - 8*d15^2*d23^2 + 4*d15*d23^3 + d12*d15^2*d34 - 
      d12*d15*d23*d34 - 4*d15^2*d23*d34 + 4*d15*d23^2*d34 + d15*d23*d34^2 - 
      d12*d15*d23*d45 + 4*d15^2*d23*d45 + d12*d23^2*d45 - 4*d15*d23^2*d45 + 
      d12*d15*d34*d45 - d15^2*d34*d45 + d12*d23*d34*d45 - d23^2*d34*d45 + 
      d15*d34^2*d45 - d23*d34^2*d45 + d15*d23*d45^2 - d15*d34*d45^2 + 
      d23*d34*d45^2 + d34^2*d45^2 - d15^2*d34*mt2 + d15*d23*d34*mt2 + 
      d15*d23*d45*mt2 - d23^2*d45*mt2 + d12*d34*d45*mt2 - d15*d34*d45*mt2 - 
      d23*d34*d45*mt2 - d34^2*d45*mt2 - d34*d45^2*mt2))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-(d12^6*d15^2) - d12^5*d15^3 + 2*d12^6*d15*d23 + d12^5*d15^2*d23 - 
     d12^6*d23^2 + d12^5*d15*d23^2 - d12^5*d23^3 + d12^5*d15^2*d34 - 
     4*d12^5*d15*d23*d34 - 3*d12^4*d15^2*d23*d34 + 3*d12^5*d23^2*d34 - 
     2*d12^3*d15^2*d23^2*d34 + 3*d12^4*d23^3*d34 + 2*d12^3*d15*d23^3*d34 + 
     2*d12^4*d15*d23*d34^2 - 3*d12^4*d23^2*d34^2 - d12^3*d15*d23^2*d34^2 - 
     3*d12^3*d23^3*d34^2 - 2*d12^2*d15*d23^3*d34^2 + d12^3*d23^2*d34^3 + 
     d12^2*d23^3*d34^3 + 3*d12^5*d15^2*d45 + 3*d12^4*d15^3*d45 - 
     4*d12^5*d15*d23*d45 + 2*d12^3*d15^3*d23*d45 + d12^5*d23^2*d45 - 
     3*d12^4*d15*d23^2*d45 - 2*d12^3*d15^2*d23^2*d45 - d12^5*d15*d34*d45 - 
     4*d12^4*d15^2*d34*d45 - d12^5*d23*d34*d45 - 4*d12^4*d15*d23*d34*d45 - 
     6*d12^3*d15^2*d23*d34*d45 - 4*d12^4*d23^2*d34*d45 - 
     6*d12^3*d15*d23^2*d34*d45 - 4*d12^2*d15^2*d23^2*d34*d45 + 
     d12^4*d15*d34^2*d45 + 2*d12^4*d23*d34^2*d45 + 6*d12^3*d15*d23*d34^2*
      d45 + 5*d12^3*d23^2*d34^2*d45 + 7*d12^2*d15*d23^2*d34^2*d45 - 
     d12^3*d23*d34^3*d45 - 2*d12^2*d23^2*d34^3*d45 - 3*d12^4*d15^2*d45^2 - 
     3*d12^3*d15^3*d45^2 + 2*d12^4*d15*d23*d45^2 - d12^3*d15^2*d23*d45^2 - 
     2*d12^2*d15^3*d23*d45^2 + 2*d12^4*d15*d34*d45^2 + 
     5*d12^3*d15^2*d34*d45^2 + d12^4*d23*d34*d45^2 + 
     6*d12^3*d15*d23*d34*d45^2 + 7*d12^2*d15^2*d23*d34*d45^2 - 
     2*d12^3*d15*d34^2*d45^2 - 2*d12^3*d23*d34^2*d45^2 - 
     6*d12^2*d15*d23*d34^2*d45^2 + d12^2*d23*d34^3*d45^2 + 
     d12^3*d15^2*d45^3 + d12^2*d15^3*d45^3 - d12^3*d15*d34*d45^3 - 
     2*d12^2*d15^2*d34*d45^3 + d12^2*d15*d34^2*d45^3 - 5*d12^5*d15^2*mt2 - 
     4*d12^4*d15^3*mt2 + 10*d12^5*d15*d23*mt2 + 4*d12^4*d15^2*d23*mt2 - 
     2*d12^3*d15^3*d23*mt2 - 5*d12^5*d23^2*mt2 + 4*d12^4*d15*d23^2*mt2 + 
     4*d12^3*d15^2*d23^2*mt2 - 4*d12^4*d23^3*mt2 - 2*d12^3*d15*d23^3*mt2 + 
     3*d12^4*d15^2*d34*mt2 - 15*d12^4*d15*d23*d34*mt2 - 
     7*d12^3*d15^2*d23*d34*mt2 + 12*d12^4*d23^2*d34*mt2 - 
     2*d12^3*d15*d23^2*d34*mt2 - 6*d12^2*d15^2*d23^2*d34*mt2 + 
     9*d12^3*d23^3*d34*mt2 + 6*d12^2*d15*d23^3*d34*mt2 + 
     5*d12^3*d15*d23*d34^2*mt2 - 9*d12^3*d23^2*d34^2*mt2 - 
     6*d12^2*d23^3*d34^2*mt2 - 2*d12*d15*d23^3*d34^2*mt2 + 
     2*d12^2*d23^2*d34^3*mt2 + d12*d23^3*d34^3*mt2 + 12*d12^4*d15^2*d45*mt2 + 
     9*d12^3*d15^3*d45*mt2 - 15*d12^4*d15*d23*d45*mt2 - 
     2*d12^3*d15^2*d23*d45*mt2 + 6*d12^2*d15^3*d23*d45*mt2 + 
     3*d12^4*d23^2*d45*mt2 - 7*d12^3*d15*d23^2*d45*mt2 - 
     6*d12^2*d15^2*d23^2*d45*mt2 - d12^5*d34*d45*mt2 - 
     9*d12^4*d15*d34*d45*mt2 - 13*d12^3*d15^2*d34*d45*mt2 - 
     9*d12^4*d23*d34*d45*mt2 - 12*d12^3*d15*d23*d34*d45*mt2 - 
     12*d12^2*d15^2*d23*d34*d45*mt2 - 13*d12^3*d23^2*d34*d45*mt2 - 
     12*d12^2*d15*d23^2*d34*d45*mt2 - 4*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d12^4*d34^2*d45*mt2 + 7*d12^3*d15*d34^2*d45*mt2 + 
     14*d12^3*d23*d34^2*d45*mt2 + 13*d12^2*d15*d23*d34^2*d45*mt2 + 
     13*d12^2*d23^2*d34^2*d45*mt2 + 7*d12*d15*d23^2*d34^2*d45*mt2 - 
     d12^3*d34^3*d45*mt2 - 5*d12^2*d23*d34^3*d45*mt2 - 
     3*d12*d23^2*d34^3*d45*mt2 - 9*d12^3*d15^2*d45^2*mt2 - 
     6*d12^2*d15^3*d45^2*mt2 + 5*d12^3*d15*d23*d45^2*mt2 - 
     2*d12*d15^3*d23*d45^2*mt2 + 2*d12^4*d34*d45^2*mt2 + 
     14*d12^3*d15*d34*d45^2*mt2 + 13*d12^2*d15^2*d34*d45^2*mt2 + 
     7*d12^3*d23*d34*d45^2*mt2 + 13*d12^2*d15*d23*d34*d45^2*mt2 + 
     7*d12*d15^2*d23*d34*d45^2*mt2 - 4*d12^3*d34^2*d45^2*mt2 - 
     10*d12^2*d15*d34^2*d45^2*mt2 - 10*d12^2*d23*d34^2*d45^2*mt2 - 
     8*d12*d15*d23*d34^2*d45^2*mt2 + 2*d12^2*d34^3*d45^2*mt2 + 
     3*d12*d23*d34^3*d45^2*mt2 + 2*d12^2*d15^2*d45^3*mt2 + 
     d12*d15^3*d45^3*mt2 - d12^3*d34*d45^3*mt2 - 5*d12^2*d15*d34*d45^3*mt2 - 
     3*d12*d15^2*d34*d45^3*mt2 + 2*d12^2*d34^2*d45^3*mt2 + 
     3*d12*d15*d34^2*d45^3*mt2 - d12*d34^3*d45^3*mt2 - 9*d12^4*d15^2*mt2^2 - 
     6*d12^3*d15^3*mt2^2 + 18*d12^4*d15*d23*mt2^2 + 6*d12^3*d15^2*d23*mt2^2 - 
     6*d12^2*d15^3*d23*mt2^2 - 9*d12^4*d23^2*mt2^2 + 
     6*d12^3*d15*d23^2*mt2^2 + 12*d12^2*d15^2*d23^2*mt2^2 - 
     6*d12^3*d23^3*mt2^2 - 6*d12^2*d15*d23^3*mt2^2 + 
     3*d12^3*d15^2*d34*mt2^2 - 18*d12^3*d15*d23*d34*mt2^2 - 
     3*d12^2*d15^2*d23*d34*mt2^2 + 15*d12^3*d23^2*d34*mt2^2 - 
     6*d12^2*d15*d23^2*d34*mt2^2 - 6*d12*d15^2*d23^2*d34*mt2^2 + 
     9*d12^2*d23^3*d34*mt2^2 + 6*d12*d15*d23^3*d34*mt2^2 + 
     3*d12^2*d15*d23*d34^2*mt2^2 - 6*d12^2*d23^2*d34^2*mt2^2 + 
     3*d12*d15*d23^2*d34^2*mt2^2 - 3*d12*d23^3*d34^2*mt2^2 + 
     15*d12^3*d15^2*d45*mt2^2 + 9*d12^2*d15^3*d45*mt2^2 - 
     18*d12^3*d15*d23*d45*mt2^2 - 6*d12^2*d15^2*d23*d45*mt2^2 + 
     6*d12*d15^3*d23*d45*mt2^2 + 3*d12^3*d23^2*d45*mt2^2 - 
     3*d12^2*d15*d23^2*d45*mt2^2 - 6*d12*d15^2*d23^2*d45*mt2^2 - 
     6*d12^4*d34*d45*mt2^2 - 18*d12^3*d15*d34*d45*mt2^2 - 
     12*d12^2*d15^2*d34*d45*mt2^2 - 18*d12^3*d23*d34*d45*mt2^2 - 
     12*d12^2*d15*d23*d34*d45*mt2^2 - 6*d12*d15^2*d23*d34*d45*mt2^2 - 
     12*d12^2*d23^2*d34*d45*mt2^2 - 6*d12*d15*d23^2*d34*d45*mt2^2 + 
     9*d12^3*d34^2*d45*mt2^2 + 9*d12^2*d15*d34^2*d45*mt2^2 + 
     18*d12^2*d23*d34^2*d45*mt2^2 + 6*d12*d15*d23*d34^2*d45*mt2^2 + 
     6*d12*d23^2*d34^2*d45*mt2^2 - 3*d12^2*d34^3*d45*mt2^2 - 
     3*d12*d23*d34^3*d45*mt2^2 - 6*d12^2*d15^2*d45^2*mt2^2 - 
     3*d12*d15^3*d45^2*mt2^2 + 3*d12^2*d15*d23*d45^2*mt2^2 + 
     3*d12*d15^2*d23*d45^2*mt2^2 + 9*d12^3*d34*d45^2*mt2^2 + 
     18*d12^2*d15*d34*d45^2*mt2^2 + 6*d12*d15^2*d34*d45^2*mt2^2 + 
     9*d12^2*d23*d34*d45^2*mt2^2 + 6*d12*d15*d23*d34*d45^2*mt2^2 - 
     12*d12^2*d34^2*d45^2*mt2^2 - 6*d12*d15*d34^2*d45^2*mt2^2 - 
     6*d12*d23*d34^2*d45^2*mt2^2 + 3*d12*d34^3*d45^2*mt2^2 - 
     3*d12^2*d34*d45^3*mt2^2 - 3*d12*d15*d34*d45^3*mt2^2 + 
     3*d12*d34^2*d45^3*mt2^2 - 6*d12^3*d15^2*mt2^3 - 4*d12^2*d15^3*mt2^3 + 
     12*d12^3*d15*d23*mt2^3 + 4*d12^2*d15^2*d23*mt2^3 - 
     6*d12*d15^3*d23*mt2^3 - 6*d12^3*d23^2*mt2^3 + 4*d12^2*d15*d23^2*mt2^3 + 
     12*d12*d15^2*d23^2*mt2^3 - 4*d12^2*d23^3*mt2^3 - 6*d12*d15*d23^3*mt2^3 + 
     d12^2*d15^2*d34*mt2^3 - 4*d12^2*d15*d23*d34*mt2^3 + 
     3*d12*d15^2*d23*d34*mt2^3 + 3*d12^2*d23^2*d34*mt2^3 - 
     6*d12*d15*d23^2*d34*mt2^3 - 2*d15^2*d23^2*d34*mt2^3 + 
     3*d12*d23^3*d34*mt2^3 + 2*d15*d23^3*d34*mt2^3 - 
     d12*d15*d23*d34^2*mt2^3 + 3*d12*d23^2*d34^2*mt2^3 + 
     2*d15*d23^2*d34^2*mt2^3 - d23^2*d34^3*mt2^3 + 3*d12^2*d15^2*d45*mt2^3 + 
     3*d12*d15^3*d45*mt2^3 - 4*d12^2*d15*d23*d45*mt2^3 - 
     6*d12*d15^2*d23*d45*mt2^3 + 2*d15^3*d23*d45*mt2^3 + 
     d12^2*d23^2*d45*mt2^3 + 3*d12*d15*d23^2*d45*mt2^3 - 
     2*d15^2*d23^2*d45*mt2^3 - 10*d12^3*d34*d45*mt2^3 - 
     10*d12^2*d15*d34*d45*mt2^3 - d12*d15^2*d34*d45*mt2^3 - 
     10*d12^2*d23*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 - 
     d12*d23^2*d34*d45*mt2^3 + 9*d12^2*d34^2*d45*mt2^3 + 
     d12*d15*d34^2*d45*mt2^3 + 2*d12*d23*d34^2*d45*mt2^3 - 
     d15*d23*d34^2*d45*mt2^3 - 2*d23^2*d34^2*d45*mt2^3 - 
     d12*d34^3*d45*mt2^3 + d23*d34^3*d45*mt2^3 + 3*d12*d15^2*d45^2*mt2^3 - 
     d12*d15*d23*d45^2*mt2^3 + 2*d15^2*d23*d45^2*mt2^3 + 
     9*d12^2*d34*d45^2*mt2^3 + 2*d12*d15*d34*d45^2*mt2^3 - 
     2*d15^2*d34*d45^2*mt2^3 + d12*d23*d34*d45^2*mt2^3 - 
     d15*d23*d34*d45^2*mt2^3 - 4*d12*d34^2*d45^2*mt2^3 + 
     2*d15*d34^2*d45^2*mt2^3 + 2*d23*d34^2*d45^2*mt2^3 - d34^3*d45^2*mt2^3 - 
     d15^2*d45^3*mt2^3 - d12*d34*d45^3*mt2^3 + d15*d34*d45^3*mt2^3 - 
     d34^2*d45^3*mt2^3 + d12^2*d15^2*mt2^4 - d12*d15^3*mt2^4 - 
     2*d12^2*d15*d23*mt2^4 + d12*d15^2*d23*mt2^4 - 2*d15^3*d23*mt2^4 + 
     d12^2*d23^2*mt2^4 + d12*d15*d23^2*mt2^4 + 4*d15^2*d23^2*mt2^4 - 
     d12*d23^3*mt2^4 - 2*d15*d23^3*mt2^4 + 6*d12*d15*d23*d34*mt2^4 + 
     2*d15^2*d23*d34*mt2^4 - 6*d12*d23^2*d34*mt2^4 - 2*d15*d23^2*d34*mt2^4 - 
     d15*d23*d34^2*mt2^4 + 3*d23^2*d34^2*mt2^4 - 6*d12*d15^2*d45*mt2^4 + 
     6*d12*d15*d23*d45*mt2^4 - 2*d15^2*d23*d45*mt2^4 + 
     2*d15*d23^2*d45*mt2^4 - 4*d12^2*d34*d45*mt2^4 + 
     3*d12*d15*d34*d45*mt2^4 + 2*d15^2*d34*d45*mt2^4 + 
     3*d12*d23*d34*d45*mt2^4 + 2*d23^2*d34*d45*mt2^4 - d12*d34^2*d45*mt2^4 - 
     2*d15*d34^2*d45*mt2^4 - 4*d23*d34^2*d45*mt2^4 + d34^3*d45*mt2^4 + 
     3*d15^2*d45^2*mt2^4 - d15*d23*d45^2*mt2^4 - d12*d34*d45^2*mt2^4 - 
     4*d15*d34*d45^2*mt2^4 - 2*d23*d34*d45^2*mt2^4 + 4*d34^2*d45^2*mt2^4 + 
     d34*d45^3*mt2^4 + 3*d12*d15^2*mt2^5 - 6*d12*d15*d23*mt2^5 + 
     3*d12*d23^2*mt2^5 + 3*d15*d23*d34*mt2^5 - 3*d23^2*d34*mt2^5 - 
     3*d15^2*d45*mt2^5 + 3*d15*d23*d45*mt2^5 + 3*d12*d34*d45*mt2^5 + 
     3*d15*d34*d45*mt2^5 + 3*d23*d34*d45*mt2^5 - 3*d34^2*d45*mt2^5 - 
     3*d34*d45^2*mt2^5 + d15^2*mt2^6 - 2*d15*d23*mt2^6 + d23^2*mt2^6 + 
     2*d34*d45*mt2^6)/(Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
      2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
      2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 0, 0, 0, 0, 0}, 
 {0, (-4*d15^2*d23 + 8*d15*d23^2 - 4*d23^3 + 4*d15*d23*d34 - 4*d23^2*d34 - 
    d23*d34^2)/((d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 
     2*d23*d34 - d34*mt2)), 0, 0, 0, 0, 
  (2*Sqrt[d23]*Sqrt[d34]*(d15*d23 - d23^2 - d23*d34 - d15*mt2 + d23*mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), 0, (2*Sqrt[d23]*Sqrt[d34]*(d15*d23 - d23^2 - d23*d34 - 
     d15*mt2 + d23*mt2)*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), 0, 0, (-4*Sqrt[d23]*Sqrt[d34]*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2]*(d15^2*d23 - d15*d23^2 - 
     2*d15*d23*d34 + d23^2*d34 + d23*d34^2 + d15^2*mt2 - 3*d15*d23*mt2 + 
     2*d23^2*mt2 - 2*d15*d34*mt2 + 2*d23*d34*mt2 + d34^2*mt2))/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 0, 
  (-2*Sqrt[d23]*Sqrt[d34]*(d15*d23 - d23^2 - d23*d34 - d15*mt2 + d23*mt2)*
    Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
     d34*mt2)), 0, 0, (2*Sqrt[d23]*d34*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (Sqrt[d34 - 2*mt2]*mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (2*Sqrt[d23]*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 
  (-2*Sqrt[d23]*Sqrt[d34]*Sqrt[d23*d34 - 2*(-d15 + d23)*mt2])/
   (mt2*(d23*d34 + 2*d15*mt2 - 2*d23*mt2)), 0}, 
 {0, 0, (-2*d12^2 + 4*d12*d34 - 2*d34^2 + 4*d12*d45 - 3*d34*d45 - 2*d45^2 - 
    4*d12*mt2 + 4*d34*mt2 + 4*d45*mt2 - 2*mt2^2)/
   ((d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), 0, 0, 0, -((Sqrt[d34]*Sqrt[d45]*(-d12 + d34 + d45 - 2*mt2)*
     Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    (mt2*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
      2*d45*mt2 + 2*mt2^2))), 
  -((Sqrt[d34]*Sqrt[d45]*(-d12 + d34 + d45 - 2*mt2)*
     Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    (mt2*(d12 - d34 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
      2*d45*mt2 + 2*mt2^2))), 0, 0, 0, 0, 
  -((Sqrt[d34]*Sqrt[d45]*(-d12 + d34 + d45 - 2*mt2)*
     Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((-d12 + d34 + d45 - mt2)*mt2*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
      2*d45*mt2 + 2*mt2^2))), 
  -((Sqrt[d34]*Sqrt[d45]*(-d12 + d34 + d45 - 2*mt2)*
     Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2])/
    ((-d12 + d34 + d45 - mt2)*mt2*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 
      2*d45*mt2 + 2*mt2^2))), 0, 
  (-2*Sqrt[d34]*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    (d12^3 - d12^2*d34 - d12^2*d45 + d12*d34*d45 + 4*d12^2*mt2 - 
     2*d12*d34*mt2 - 2*d12*d45*mt2 + d12*mt2^2 + d34*mt2^2 + d45*mt2^2 - 
     2*mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*(d12 - d34 + mt2)*
    (d12 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), (2*Sqrt[d34]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    (d12*d45 - d45^2 + 2*d45*mt2 - 2*mt2^2))/(Sqrt[d45 - 2*mt2]*mt2*
    (d12 - d45 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), (2*Sqrt[d45]*Sqrt[d34*d45 - 2*(-d12 + d34 + d45 - mt2)*mt2]*
    (d12*d34 - d34^2 + 2*d34*mt2 - 2*mt2^2))/(Sqrt[d34 - 2*mt2]*mt2*
    (d12 - d34 + mt2)*(d34*d45 + 2*d12*mt2 - 2*d34*mt2 - 2*d45*mt2 + 
     2*mt2^2)), 0, 0, 0}, 
 {0, 0, 0, (4*d15^3 - 8*d15^2*d23 + 4*d15*d23^2 + 4*d15^2*d45 - 
    4*d15*d23*d45 + d15*d45^2)/((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 0, 
  (2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, (2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), (-4*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15^2*d23 - d15*d23^2 - d15^2*d45 + 2*d15*d23*d45 - d15*d45^2 - 
     2*d15^2*mt2 + 3*d15*d23*mt2 - d23^2*mt2 - 2*d15*d45*mt2 + 
     2*d23*d45*mt2 - d45^2*mt2))/(mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 
  (2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2]*
    (d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, (2*Sqrt[d15]*d45*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (Sqrt[d45 - 2*mt2]*mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0, 
  (-2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 
  (2*Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*(d15 - d23)*mt2])/
   (mt2*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)), 0}, 
 {0, 0, 0, 0, (d12^4 + 4*d12^3*d15 + 2*d12^2*d15^2 - 2*d12^3*d34 - 
    2*d12^2*d15*d34 + d12^2*d34^2 + 4*d12^3*mt2 + 8*d12^2*d15*mt2 + 
    4*d12*d15^2*mt2 - 4*d12^2*d34*mt2 - 4*d12*d15*d34*mt2 + 4*d12^2*mt2^2 + 
    4*d12*d15*mt2^2 + 2*d15^2*mt2^2 - 2*d12*d34*mt2^2 - 2*d15*d34*mt2^2 + 
    d34^2*mt2^2 - mt2^4)/((d12 - mt2)*(d12 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 0, 0, 0, 
  (-2*d15*(d12^3 + d12^2*d15 - d12^2*d34 + 2*d12^2*mt2 + d12*d15*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (-4*(d12^3*d15^2 + d12^2*d15^3 - d12^3*d15*d34 - 2*d12^2*d15^2*d34 + 
     d12^2*d15*d34^2 + 2*d12^2*d15^2*mt2 + d12*d15^3*mt2 - d12^3*d34*mt2 - 
     5*d12^2*d15*d34*mt2 - 3*d12*d15^2*d34*mt2 + 2*d12^2*d34^2*mt2 + 
     3*d12*d15*d34^2*mt2 - d12*d34^3*mt2 - 3*d12^2*d34*mt2^2 - 
     3*d12*d15*d34*mt2^2 + 3*d12*d34^2*mt2^2 - d15^2*mt2^3 - d12*d34*mt2^3 + 
     d15*d34*mt2^3 - d34^2*mt2^3 + d34*mt2^4))/(Sqrt[d12 - mt2]*mt2*
    Sqrt[d12 + mt2]*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
     4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
     d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
    Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)]), 0, 
  (-2*d15*(d12^3 + d12^2*d15 - d12^2*d34 + 2*d12^2*mt2 + d12*d15*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (-2*d15*(d12^3 + d12^2*d15 - 2*d12^2*d34 - d12*d15*d34 + d12*d34^2 + 
     3*d12^2*mt2 + 3*d12*d15*mt2 - 3*d12*d34*mt2 + 3*d12*mt2^2 + 
     2*d15*mt2^2 - d34*mt2^2 + mt2^3))/(mt2*(d12 - d34 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
     2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
     2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)), 0, 
  (2*Sqrt[d34]*(d12^2 - d12*d34 + 2*d12*mt2 - mt2^2))/
   (Sqrt[d34 - 2*mt2]*Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*(d12 - d34 + mt2)), 
  0, (-2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]), 
  (2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])}, 
 {0, 0, 0, 0, 0, (d12^4 + 4*d12^3*d23 + 2*d12^2*d23^2 - 2*d12^3*d45 - 
    2*d12^2*d23*d45 + d12^2*d45^2 + 4*d12^3*mt2 + 8*d12^2*d23*mt2 + 
    4*d12*d23^2*mt2 - 4*d12^2*d45*mt2 - 4*d12*d23*d45*mt2 + 4*d12^2*mt2^2 + 
    4*d12*d23*mt2^2 + 2*d23^2*mt2^2 - 2*d12*d45*mt2^2 - 2*d23*d45*mt2^2 + 
    d45^2*mt2^2 - mt2^4)/((d12 - mt2)*(d12 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 0, 
  (-2*d23*(d12^3 + d12^2*d23 - d12^2*d45 + 2*d12^2*mt2 + d12*d23*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 
  (-4*(d12^3*d23^2 + d12^2*d23^3 - d12^3*d23*d45 - 2*d12^2*d23^2*d45 + 
     d12^2*d23*d45^2 + 2*d12^2*d23^2*mt2 + d12*d23^3*mt2 - d12^3*d45*mt2 - 
     5*d12^2*d23*d45*mt2 - 3*d12*d23^2*d45*mt2 + 2*d12^2*d45^2*mt2 + 
     3*d12*d23*d45^2*mt2 - d12*d45^3*mt2 - 3*d12^2*d45*mt2^2 - 
     3*d12*d23*d45*mt2^2 + 3*d12*d45^2*mt2^2 - d23^2*mt2^3 - d12*d45*mt2^3 + 
     d23*d45*mt2^3 - d45^2*mt2^3 + d45*mt2^4))/(Sqrt[d12 - mt2]*mt2*
    Sqrt[d12 + mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 
  (-2*d23*(d12^3 + d12^2*d23 - d12^2*d45 + 2*d12^2*mt2 + d12*d23*mt2 - 
     mt2^3))/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 0, 
  (-2*d23*(d12^3 + d12^2*d23 - 2*d12^2*d45 - d12*d23*d45 + d12*d45^2 + 
     3*d12^2*mt2 + 3*d12*d23*mt2 - 3*d12*d45*mt2 + 3*d12*mt2^2 + 
     2*d23*mt2^2 - d45*mt2^2 + mt2^3))/(mt2*(d12 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d45]*(d12^2 - d12*d45 + 2*d12*mt2 - mt2^2))/
   (Sqrt[d45 - 2*mt2]*Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]*(d12 - d45 + mt2)), 
  0, (-2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2]), 0, 
  (2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])}, 
 {0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(Sqrt[d34]/(Sqrt[d34 - 2*mt2]*mt2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(Sqrt[d45]/(Sqrt[d45 - 2*mt2]*mt2)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*d23)/(mt2*(2*d23 + mt2)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*d15)/(mt2*(2*d15 + mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-d23^2 + 2*d23*d45 - d45^2)/
   (mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[d45]*(-d23 + d45 + 2*mt2))/(Sqrt[d45 - 2*mt2]*mt2*
     Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  ((-d23^2 + d23*d45 + d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (mt2*(2*d23 + mt2)*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-d15^2 + 2*d15*d34 - d34^2)/
   (mt2*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[d34]*(-d15 + d34 + 2*mt2))/(Sqrt[d34 - 2*mt2]*mt2*
     Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]), 0, 
  ((-d15^2 + d15*d34 + d34*mt2)*Sqrt[d15^2 + d34^2 - 2*d34*(d15 + mt2)])/
   (mt2*(2*d15 + mt2)*(d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 
  -(d12/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])), 
  Sqrt[d45]/(Sqrt[d45 - 2*mt2]*mt2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 
  -(d12/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])), 0, 
  Sqrt[d34]/(Sqrt[d34 - 2*mt2]*mt2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 
  (2*d23)/(mt2*(2*d23 + mt2)), (-2*d15)/(mt2*(2*d15 + mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (d12 - mt2)^(-1), 0, 0, 0, 0, 
  (-2*d12)/(Sqrt[d12 - mt2]*mt2*Sqrt[d12 + mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(d45 - 2*mt2), 0, 0, 0, 
  (-2*Sqrt[d45])/(Sqrt[d45 - 2*mt2]*mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2/(d34 - 2*mt2), 0, 0, 
  (-2*Sqrt[d34])/(Sqrt[d34 - 2*mt2]*mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (2*d23 + mt2)^(-1), 0, -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*d15 + mt2)^(-1), -2/mt2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -mt2^(-1)}}


==> anc/MIs_evaluation/T2/DIFFEXP_T2.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


(*Load DiffExp*)


Get[PathTo<>"DiffExp.m"];


(*Load the list of masters*)


masters=Get["masters_T2.m"];


(*Load the substitution list that writes explicitly masters[[k]] in terms of j[]: masters[[k]]//.mis*)


mis=Get["utdefsT2.m"];


(*Load the normalization for the masters*)


misnorm = Import["masters_T2_norm.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading numerical boundary values*)


boundary=Get["../../boundary/T2/bound_Num_T2.m"];


(*Loading polynomial set for the analytic continuation of topology T2*)


AC=Get["Analytic_Continuation_T2.m"];


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../../boundary/Permutation.m"];


(* ::Section:: *)
(*DIFFEXP*)


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d23,d34,d45,d15,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"DEQs_T2/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point1=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point*)


ResultsP1=TransportTo[DiffExpBC,point1];


(*Code for creating a substitution list "masterrulesP1" for the MIs of permutation 1 into their numerical values.*)


perm1=permutations[[2]][[1]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP1[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP1 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm1[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP1[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT2_p12345.m",masterrulesP1];


(* ::Section:: *)
(*P2*)


(*Numerical evaluation for permutation P2*)


(*point2 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[2,2]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point2=Inner[Rule,inv1,inv2,List]


ResultsP2=TransportTo[DiffExpBC,point2];


perm2=permutations[[2]][[2]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP2[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP2 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm2[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP2[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics//resT2_p12354.m",masterrulesP2];


(* ::Section:: *)
(*P3*)


(*Numerical evaluation for permutation P3*)


(*point3 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[2,3]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point3=Inner[Rule,inv1,inv2,List]


ResultsP3=TransportTo[DiffExpBC,point3];


perm3=permutations[[2]][[3]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP3[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP3 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm3[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP3[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT2_p12435.m",masterrulesP3];


(* ::Section:: *)
(*P4*)


(*Numerical evaluation for permutation P4*)


(*point4 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[2,4]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point4=Inner[Rule,inv1,inv2,List]


ResultsP4=TransportTo[DiffExpBC,point4];


perm4=permutations[[2]][[4]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP4[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP4 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm4[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP4[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT2_p12453.m",masterrulesP4];


(* ::Section:: *)
(*P5*)


(*Numerical evaluation for permutation P5*)


(*point5 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[2,5]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point5=Inner[Rule,inv1,inv2,List]


ResultsP5=TransportTo[DiffExpBC,point5];


perm5=permutations[[2]][[5]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP5[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP5 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm5[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP5[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT2_p12543.m",masterrulesP5];


(* ::Section:: *)
(*P6*)


(*Numerical evaluation for permutation P6*)


(*point6 is the permuted kinematic point of point1*)


inv0=InvariantsPermutations[[2,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point1;
point6=Inner[Rule,inv1,inv2,List]


ResultsP6=TransportTo[DiffExpBC,point6];


perm6=permutations[[2]][[6]];


mastersnorm = Get["masters_T2.m"];
mastersnorm = Get["masters_T2_norm.m"] /. ResultsP6[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP6 =Rule@@@Transpose[{masters /. i_Integer:>p[i] /. p[i_Integer]:>perm6[[i]],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP6[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT2_p12534.m",masterrulesP6];


==> anc/MIs_evaluation/T2/masters_T2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT2-n", {{1}, {2}, {3}, {4}, {5}}], 
 mi["boxT2-n", {{5, 1}, {2}, {3}, {4}}], 
 mi["boxT2-n", {{1, 2}, {3}, {4}, {5}}], 
 mi["boxT2-n", {{2, 3}, {4}, {5}, {1}}], 
 mi["boxT2-n", {{3, 4}, {5}, {1}, {2}}], 
 mi["boxT2-n", {{4, 5}, {1}, {2}, {3}}], mi["triT2", {{5, 1, 2}, {3}, {4}}], 
 mi["triT2", {{1, 2, 3}, {4}, {5}}], mi["triT2", {{4, 5, 1}, {2}, {3}}], 
 mi["triT2", {{2, 3, 4}, {5}, {1}}], mi["triT2-n", {{2, 3}, {4, 5}, {1}}], 
 mi["triT2-n", {{3, 4}, {5, 1}, {2}}], mi["triT2", {{4, 5}, {1, 2}, {4}}], 
 mi["triT2", {{1, 2}, {3, 4}, {5}}], mi["triT2", {{5, 1}, {2, 3}, {4}}], 
 mi["bubT2-n", {{1, 2}, {3, 4, 5}}], mi["bubT2-n", {{4, 5}, {1, 2, 3}}], 
 mi["bubT2-n", {{3, 4}, {5, 1, 2}}], mi["bubT2", {{2, 3}, {4, 5, 1}}], 
 mi["bubT2", {{5, 1}, {2, 3, 4}}], mi["bubmt2T2", {{1}, {2, 3, 4, 5}}]}


==> anc/MIs_evaluation/T2/masters_T2_norm.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT2-n", {{1}, {2}, {3}, {4}, {5}}] -> 
  16*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
    2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
    2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
    2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
    2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
    2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
    2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
    2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
    2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2), 
 mi["boxT2-n", {{5, 1}, {2}, {3}, {4}}] -> 
  1 - (2*(-d15 + d23)*mt2)/(d23*d34), 
 mi["boxT2-n", {{1, 2}, {3}, {4}, {5}}] -> 
  1 - (2*(-d12 + d34 + d45 - mt2)*mt2)/(d34*d45), 
 mi["boxT2-n", {{2, 3}, {4}, {5}, {1}}] -> 1 - (2*(d15 - d23)*mt2)/(d15*d45), 
 mi["boxT2-n", {{3, 4}, {5}, {1}, {2}}] -> 1 - (2*mt2)/(d12 + mt2), 
 mi["boxT2-n", {{4, 5}, {1}, {2}, {3}}] -> 1 - (2*mt2)/(d12 + mt2), 
 mi["triT2", {{5, 1, 2}, {3}, {4}}] -> 1, 
 mi["triT2", {{1, 2, 3}, {4}, {5}}] -> 1, 
 mi["triT2", {{4, 5, 1}, {2}, {3}}] -> 1, 
 mi["triT2", {{2, 3, 4}, {5}, {1}}] -> 1, 
 mi["triT2-n", {{2, 3}, {4, 5}, {1}}] -> d23^2 + d45^2 - 2*d45*(d23 + mt2), 
 mi["triT2-n", {{3, 4}, {5, 1}, {2}}] -> d15^2 + d34^2 - 2*d34*(d15 + mt2), 
 mi["triT2", {{4, 5}, {1, 2}, {4}}] -> 1, 
 mi["triT2", {{1, 2}, {3, 4}, {5}}] -> 1, 
 mi["triT2", {{5, 1}, {2, 3}, {4}}] -> 1, 
 mi["bubT2-n", {{1, 2}, {3, 4, 5}}] -> 1 - (2*mt2)/(d12 + mt2), 
 mi["bubT2-n", {{4, 5}, {1, 2, 3}}] -> 1 - (2*mt2)/d45, 
 mi["bubT2-n", {{3, 4}, {5, 1, 2}}] -> 1 - (2*mt2)/d34, 
 mi["bubT2", {{2, 3}, {4, 5, 1}}] -> 1, mi["bubT2", {{5, 1}, {2, 3, 4}}] -> 
  1, mi["bubmt2T2", {{1}, {2, 3, 4, 5}}] -> 1}


==> anc/MIs_evaluation/T2/utdefsT2.m <==
(* ::Package:: *)

{
  mi["pent6dT2-n",{{1}, {2}, {3}, {4}, {5}}] -> LIBPEliminateZeroSectors[Collect[eps^3*LoweringDRR@@j[T2p12345, 1, 1, 1, 1, 1],_j,Together]],

  mi["boxT2-n", {{5,1}, {2}, {3}, {4}}] -> eps^2*4*d34*d23*j[T2p12345,0,1,1,1,1],
  mi["boxT2-n", {{1,2}, {3}, {4}, {5}}] -> eps^2*4*d34*d45*j[T2p12345,1,0,1,1,1],
  mi["boxT2-n", {{2,3}, {4}, {5}, {1}}] -> eps^2*4*d45*d15*j[T2p12345,1,1,0,1,1],
  mi["boxT2-n", {{3,4}, {5}, {1}, {2}}] -> eps^2*4*d15*(d12+mt2)*j[T2p12345,1,1,1,0,1],
  mi["boxT2-n", {{4,5}, {1}, {2}, {3}}] -> eps^2*4*d23*(d12+mt2)*j[T2p12345,1,1,1,1,0],

  mi["triT2", {{5,1,2}, {3}, {4}}] -> eps^2*2*d34*j[T2p12345,0,0,1,1,1],
  mi["triT2", {{1,2,3}, {4}, {5}}] -> eps^2*2*d45*j[T2p12345,1,0,0,1,1],
  mi["triT2", {{4,5,1}, {2}, {3}}] -> eps^2*2*d23*j[T2p12345,0,1,1,1,0],
  mi["triT2", {{2,3,4}, {5}, {1}}] -> eps^2*2*d15*j[T2p12345,1,1,0,0,1],
  
  mi["triT2-n", {{2,3}, {4,5}, {1}}] -> eps^2*j[T2p12345,1,1,0,1,0],
  mi["triT2-n", {{3,4}, {5,1}, {2}}] -> eps^2*j[T2p12345,0,1,1,0,1],

  mi["triT2", {{4,5}, {1,2}, {4}}] -> eps^2*2*(d12-d45+mt2)*j[T2p12345,1,0,1,1,0],
  mi["triT2", {{1,2}, {3,4}, {5}}] -> eps^2*2*(d12-d34+mt2)*j[T2p12345,1,0,1,0,1],
  mi["triT2", {{5,1}, {2,3}, {4}}] -> eps^2*2*(d15-d23)*j[T2p12345,0,1,0,1,1],

  mi["bubT2-n", {{1,2}, {3,4,5}}] -> eps*s12*j[T2p12345,1,0,2,0,0],
  mi["bubT2-n", {{4,5}, {1,2,3}}] -> eps*s45*j[T2p12345,2,0,0,1,0],
  mi["bubT2-n", {{3,4}, {5,1,2}}] -> eps*s34*j[T2p12345,0,0,1,0,2],
  mi["bubT2", {{2,3}, {4,5,1}}] -> eps*s23*j[T2p12345,0,1,0,2,0],
  mi["bubT2", {{5,1}, {2,3,4}}] -> eps*s15*j[T2p12345,0,1,0,0,2],

  mi["bubmt2T2", {{1}, {2,3,4,5}}] -> eps*mt2*j[T2p12345,2,1,0,0,0]
    
}



==> anc/MIs_evaluation/T3/Analytic_Continuation_T3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
   2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 
   2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 
   2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2 + 
   I*\[Delta], d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
   2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
   2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
   2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
   d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
   2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
   2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
   2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
   2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
  2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
   2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2 + 
   I*\[Delta], d12 - d34 - d45 + mt2 - I*\[Delta], 
  2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
   d45*mt2 + mt2^2 + I*\[Delta], d12 + d23 - d45 + mt2 - I*\[Delta], 
  2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
   2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
   2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
  d12 + d15 - d34 - d45 + mt2 - I*\[Delta], d12*d23 + d23^2 - d23*d45 + 
   d23*mt2 - 2*d45*mt2 + I*\[Delta], d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
   2*d23*mt2 - 2*d45*mt2 + mt2^2 + I*\[Delta], 2*d12 + 2*d23 - 2*d45 + mt2 - 
   I*\[Delta], 2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
  2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + I*\[Delta], d23 - I*\[Delta], 
  d15 - d23 - d34 + I*\[Delta], d15 - d23 + I*\[Delta], 
  d23 + d34 - I*\[Delta], d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
  2*d23 + mt2 - I*\[Delta], 2*d15 - 2*d23 - 2*d34 + mt2 + I*\[Delta], 
  d34 - I*\[Delta], d45 + I*\[Delta], d15 + I*\[Delta], 
  2*d15 + mt2 + I*\[Delta]}, {2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
   2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
   2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
   2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + 
   d34^2*d45*mt2 + I*\[Delta], d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
   2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
   2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
   2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
   d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
   2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
   2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
   2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
   2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
  2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
   2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2 + 
   I*\[Delta], d12 - d34 - d45 + mt2 + I*\[Delta], 
  2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
   d45*mt2 + mt2^2 + I*\[Delta], d12 + d23 - d45 + mt2 + I*\[Delta], 
  2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
   2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
   2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
  d12 + d15 - d34 - d45 + mt2 + I*\[Delta], d12*d23 + d23^2 - d23*d45 + 
   d23*mt2 - 2*d45*mt2 + I*\[Delta], d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
   2*d23*mt2 - 2*d45*mt2 + mt2^2 + I*\[Delta], 2*d12 + 2*d23 - 2*d45 + mt2 + 
   I*\[Delta], 2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
  2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + I*\[Delta], d23 + I*\[Delta], 
  d15 - d23 - d34 + I*\[Delta], d15 - d23 + I*\[Delta], 
  d23 + d34 + I*\[Delta], d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
  2*d23 + mt2 + I*\[Delta], 2*d15 - 2*d23 - 2*d34 + mt2 + I*\[Delta], 
  d34 - I*\[Delta], d45 + I*\[Delta], d15 + I*\[Delta], 
  2*d15 + mt2 + I*\[Delta]}}


==> anc/MIs_evaluation/T3/DEQs_T3/dd12_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^2*d15^4*d23 - 3*d12^2*d15^3*d23^2 + 2*d12*d15^4*d23^2 + 
     3*d12^2*d15^2*d23^3 - 6*d12*d15^3*d23^3 - d12^2*d15*d23^4 + 
     6*d12*d15^2*d23^4 - 2*d12*d15*d23^5 - d12^2*d15^3*d23*d34 + 
     2*d12^2*d15^2*d23^2*d34 - 2*d12*d15^3*d23^2*d34 - d12^2*d15*d23^3*d34 + 
     4*d12*d15^2*d23^3*d34 + 2*d15^3*d23^3*d34 - 2*d12*d15*d23^4*d34 - 
     4*d15^2*d23^4*d34 + 2*d15*d23^5*d34 - 3*d15^2*d23^3*d34^2 + 
     3*d15*d23^4*d34^2 + d15*d23^3*d34^3 - 2*d12*d15^4*d23*d45 + 
     6*d12*d15^3*d23^2*d45 - 2*d15^4*d23^2*d45 - 6*d12*d15^2*d23^3*d45 + 
     4*d15^3*d23^3*d45 + 2*d12*d15*d23^4*d45 - 2*d15^2*d23^4*d45 + 
     2*d12*d15^3*d23*d34*d45 - 4*d12*d15^2*d23^2*d34*d45 + 
     2*d12*d15*d23^3*d34*d45 + 4*d15^2*d23^3*d34*d45 - 4*d15*d23^4*d34*d45 + 
     4*d15^2*d23^2*d34^2*d45 - 6*d15*d23^3*d34^2*d45 - 
     2*d15*d23^2*d34^3*d45 + d15^4*d23*d45^2 - 3*d15^3*d23^2*d45^2 + 
     2*d15^2*d23^3*d45^2 - d15^3*d23*d34*d45^2 + 2*d15*d23^3*d34*d45^2 - 
     d15^2*d23*d34^2*d45^2 + 3*d15*d23^2*d34^2*d45^2 + d15*d23*d34^3*d45^2 + 
     2*d12*d15^4*d23*mt2 - 6*d12*d15^3*d23^2*mt2 + 2*d15^4*d23^2*mt2 + 
     6*d12*d15^2*d23^3*mt2 - 6*d15^3*d23^3*mt2 - 2*d12*d15*d23^4*mt2 + 
     6*d15^2*d23^4*mt2 - 2*d15*d23^5*mt2 - 2*d12*d15^3*d23*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 - 2*d15^3*d23^2*d34*mt2 - 
     2*d12*d15*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     2*d15^4*d23*d45*mt2 + d12*d15^2*d23^2*d45*mt2 + 6*d15^3*d23^2*d45*mt2 - 
     2*d12*d15*d23^3*d45*mt2 - 6*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 + 
     2*d15*d23^4*d45*mt2 + 2*d12*d15^2*d23*d34*d45*mt2 + 
     2*d15^3*d23*d34*d45*mt2 - 4*d12*d15*d23^2*d34*d45*mt2 - 
     2*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 + 
     d15*d23^3*d34*d45*mt2 - d23^4*d34*d45*mt2 + d12*d15^2*d34^2*d45*mt2 - 
     2*d12*d15*d23*d34^2*d45*mt2 + 2*d15^2*d23*d34^2*d45*mt2 + 
     d12*d23^2*d34^2*d45*mt2 - 2*d15*d23^2*d34^2*d45*mt2 - 
     2*d23^3*d34^2*d45*mt2 - d15*d23*d34^3*d45*mt2 - d23^2*d34^3*d45*mt2 - 
     d15^2*d23^2*d45^2*mt2 + d15*d23^3*d45^2*mt2 - 2*d15^2*d23*d34*d45^2*
      mt2 + 3*d15*d23^2*d34*d45^2*mt2 + d23^3*d34*d45^2*mt2 - 
     d15^2*d34^2*d45^2*mt2 + 3*d15*d23*d34^2*d45^2*mt2 + 
     2*d23^2*d34^2*d45^2*mt2 + d15*d34^3*d45^2*mt2 + d23*d34^3*d45^2*mt2 + 
     d15^4*d23*mt2^2 - 3*d15^3*d23^2*mt2^2 + 3*d15^2*d23^3*mt2^2 - 
     d15*d23^4*mt2^2 - d15^3*d23*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     d15*d23^3*d34*mt2^2 + d15^2*d23^2*d45*mt2^2 - 2*d15*d23^3*d45*mt2^2 + 
     d23^4*d45*mt2^2 + 2*d15^2*d23*d34*d45*mt2^2 - 
     4*d15*d23^2*d34*d45*mt2^2 + 2*d23^3*d34*d45*mt2^2 + 
     d15^2*d34^2*d45*mt2^2 - 2*d15*d23*d34^2*d45*mt2^2 + 
     d23^2*d34^2*d45*mt2^2 + d23^2*d34*d45^2*mt2^2 + 
     2*d23*d34^2*d45^2*mt2^2 + d34^3*d45^2*mt2^2))/
   ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), 
  -((d23*(d15 - d23 - d34)*(-(d12*d15^2) + d12*d15*d23 - 2*d15^2*d23 + 
      2*d15*d23^2 + d15*d23*d34 + d15^2*d45 - 2*d15*d23*d45 - d15*d34*d45 - 
      d15^2*mt2 + d15*d23*mt2 - d23*d45*mt2 - d34*d45*mt2))/
    ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((-d15 + d23 + d34)*(2*d12*d15^4*d23 - 6*d12*d15^3*d23^2 + 
     6*d12*d15^2*d23^3 - 2*d12*d15*d23^4 - 4*d12*d15^3*d23*d34 + 
     8*d12*d15^2*d23^2*d34 + 2*d15^3*d23^2*d34 - 4*d12*d15*d23^3*d34 - 
     4*d15^2*d23^3*d34 + 2*d15*d23^4*d34 + 2*d12*d15^2*d23*d34^2 - 
     2*d12*d15*d23^2*d34^2 - 4*d15^2*d23^2*d34^2 + 4*d15*d23^3*d34^2 + 
     2*d15*d23^2*d34^3 + 2*d12*d15^3*d23*d45 - 2*d15^4*d23*d45 - 
     4*d12*d15^2*d23^2*d45 + 4*d15^3*d23^2*d45 + 2*d12*d15*d23^3*d45 - 
     2*d15^2*d23^3*d45 - 6*d12*d15^2*d23*d34*d45 + 2*d15^3*d23*d34*d45 + 
     6*d12*d15*d23^2*d34*d45 - 2*d15^2*d23^2*d34*d45 + 
     4*d12*d15*d23*d34^2*d45 + 2*d15^2*d23*d34^2*d45 - 
     2*d15*d23^2*d34^2*d45 - 2*d15*d23*d34^3*d45 - 2*d15^3*d23*d45^2 + 
     2*d15^2*d23^2*d45^2 + 4*d15^2*d23*d34*d45^2 - 2*d15*d23^2*d34*d45^2 - 
     2*d15*d23*d34^2*d45^2 + 2*d15^4*d23*mt2 - 6*d15^3*d23^2*mt2 + 
     6*d15^2*d23^3*mt2 - 2*d15*d23^4*mt2 - 4*d15^3*d23*d34*mt2 + 
     8*d15^2*d23^2*d34*mt2 - 4*d15*d23^3*d34*mt2 + 2*d15^2*d23*d34^2*mt2 - 
     2*d15*d23^2*d34^2*mt2 + d12*d15^2*d23*d45*mt2 + 2*d15^3*d23*d45*mt2 - 
     2*d12*d15*d23^2*d45*mt2 - 4*d15^2*d23^2*d45*mt2 + d12*d23^3*d45*mt2 + 
     2*d15*d23^3*d45*mt2 - 2*d12*d15*d23*d34*d45*mt2 - 
     4*d15^2*d23*d34*d45*mt2 + 2*d12*d23^2*d34*d45*mt2 + 
     5*d15*d23^2*d34*d45*mt2 - d23^3*d34*d45*mt2 + d12*d15*d34^2*d45*mt2 + 
     2*d15^2*d34^2*d45*mt2 + d12*d23*d34^2*d45*mt2 + 
     2*d15*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 - 2*d15*d34^3*d45*mt2 - 
     d23*d34^3*d45*mt2 - d15^2*d23*d45^2*mt2 + d15*d23^2*d45^2*mt2 + 
     3*d15*d23*d34*d45^2*mt2 - d23^2*d34*d45^2*mt2 + d15*d34^2*d45^2*mt2 - 
     2*d23*d34^2*d45^2*mt2 - d34^3*d45^2*mt2 + d15^2*d23*d45*mt2^2 - 
     2*d15*d23^2*d45*mt2^2 + d23^3*d45*mt2^2 - 2*d15*d23*d34*d45*mt2^2 + 
     2*d23^2*d34*d45*mt2^2 + d15*d34^2*d45*mt2^2 + d23*d34^2*d45*mt2^2 + 
     d23*d34*d45^2*mt2^2 + d34^2*d45^2*mt2^2))/
   ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    (-2*d12*d15^2*d23 + 2*d12*d15*d23^2 - 2*d15^2*d23^2 + 2*d15*d23^3 + 
     2*d12*d15*d23*d34 + 2*d15*d23^2*d34 + 2*d15^2*d23*d45 - 
     2*d15*d23^2*d45 - 2*d15*d23*d34*d45 - 2*d15^2*d23*mt2 + 
     2*d15*d23^2*mt2 + 2*d15*d23*d34*mt2 - d23^2*d45*mt2 - 
     2*d23*d34*d45*mt2 - d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]), 
  -((d15*(d12*d15^2*d23 - 2*d12*d15*d23^2 + d12*d23^3 - d12*d15*d23*d34 + 
      d12*d23^2*d34 + d15*d23^2*d34 - d23^3*d34 - d23^2*d34^2 - 
      d15^2*d23*d45 + d15*d23^2*d45 + d23^2*d34*d45 + d23*d34^2*d45 + 
      d15^2*d23*mt2 - 2*d15*d23^2*mt2 + d23^3*mt2 - d15*d23*d34*mt2 + 
      d23^2*d34*mt2 + d23*d34*d45*mt2 + d34^2*d45*mt2))/
    ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (d15*(2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 4*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 8*d12^2*d15^2*d23^3 + 2*d12*d15^3*d23^3 + 
     4*d12^2*d15*d23^4 - 4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 - 
     2*d12^3*d15^2*d23*d34 - 4*d12^2*d15^3*d23*d34 + 2*d12^3*d15*d23^2*d34 + 
     2*d12^2*d15^2*d23^2*d34 - 8*d12*d15^3*d23^2*d34 + 
     2*d12^2*d15*d23^3*d34 + 10*d12*d15^2*d23^3*d34 - 4*d15^3*d23^3*d34 - 
     2*d12*d15*d23^4*d34 + 6*d15^2*d23^4*d34 - 2*d15*d23^5*d34 + 
     4*d12^2*d15^2*d23*d34^2 - 2*d12^2*d15*d23^2*d34^2 + 
     8*d12*d15^2*d23^2*d34^2 - 4*d12*d15*d23^3*d34^2 + 4*d15^2*d23^3*d34^2 - 
     2*d15*d23^4*d34^2 - 6*d12^2*d15^3*d23*d45 + 10*d12^2*d15^2*d23^2*d45 - 
     8*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 12*d12*d15^2*d23^3*d45 - 
     2*d15^3*d23^3*d45 - 4*d12*d15*d23^4*d45 + 2*d15^2*d23^4*d45 + 
     4*d12^2*d15^2*d23*d34*d45 + 8*d12*d15^3*d23*d34*d45 - 
     2*d12^2*d15*d23^2*d34*d45 - 8*d12*d15^2*d23^2*d34*d45 + 
     8*d15^3*d23^2*d34*d45 + 4*d12*d15*d23^3*d34*d45 - 
     12*d15^2*d23^3*d34*d45 + 6*d15*d23^4*d34*d45 + 
     2*d12^2*d15*d23*d34^2*d45 - 8*d12*d15^2*d23*d34^2*d45 + 
     8*d12*d15*d23^2*d34^2*d45 - 8*d15^2*d23^2*d34^2*d45 + 
     6*d15*d23^3*d34^2*d45 + 6*d12*d15^3*d23*d45^2 - 
     8*d12*d15^2*d23^2*d45^2 + 4*d15^3*d23^2*d45^2 + 2*d12*d15*d23^3*d45^2 - 
     4*d15^2*d23^3*d45^2 - 2*d12*d15^2*d23*d34*d45^2 - 
     4*d15^3*d23*d34*d45^2 - 2*d12*d15*d23^2*d34*d45^2 + 
     6*d15^2*d23^2*d34*d45^2 - 6*d15*d23^3*d34*d45^2 - 
     4*d12*d15*d23*d34^2*d45^2 + 4*d15^2*d23*d34^2*d45^2 - 
     6*d15*d23^2*d34^2*d45^2 - 2*d15^3*d23*d45^3 + 2*d15^2*d23^2*d45^3 + 
     2*d15*d23^2*d34*d45^3 + 2*d15*d23*d34^2*d45^3 + d12^3*d15^2*d23*mt2 + 
     6*d12^2*d15^3*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 
     12*d12^2*d15^2*d23^2*mt2 + 8*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 
     6*d12^2*d15*d23^3*mt2 - 16*d12*d15^2*d23^3*mt2 + 2*d15^3*d23^3*mt2 + 
     8*d12*d15*d23^4*mt2 - 4*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 - 
     d12^3*d15*d23*d34*mt2 - 10*d12^2*d15^2*d23*d34*mt2 - 
     8*d12*d15^3*d23*d34*mt2 + d12^3*d23^2*d34*mt2 + 
     13*d12^2*d15*d23^2*d34*mt2 + 2*d12*d15^2*d23^2*d34*mt2 - 
     8*d15^3*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 + 
     6*d12*d15*d23^3*d34*mt2 + 10*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 + 
     4*d12^2*d15*d23*d34^2*mt2 + 11*d12*d15^2*d23*d34^2*mt2 - 
     3*d12^2*d23^2*d34^2*mt2 - 8*d12*d15*d23^2*d34^2*mt2 + 
     10*d15^2*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 - 
     6*d15*d23^3*d34^2*mt2 - 3*d12*d15*d23*d34^3*mt2 + 
     3*d12*d23^2*d34^3*mt2 - d15*d23^2*d34^3*mt2 - d23^3*d34^3*mt2 - 
     d23^2*d34^4*mt2 - 3*d12^2*d15^2*d23*d45*mt2 - 12*d12*d15^3*d23*d45*mt2 + 
     5*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     8*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     7*d12*d15*d23^3*d45*mt2 + 12*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 - 
     4*d15*d23^4*d45*mt2 + 4*d12^2*d15*d23*d34*d45*mt2 + 
     16*d12*d15^2*d23*d34*d45*mt2 + 8*d15^3*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 13*d12*d15*d23^2*d34*d45*mt2 - 
     6*d15^2*d23^2*d34*d45*mt2 + d12*d23^3*d34*d45*mt2 + d23^4*d34*d45*mt2 + 
     2*d12^2*d15*d34^2*d45*mt2 + d12^2*d23*d34^2*d45*mt2 - 
     3*d12*d15*d23*d34^2*d45*mt2 - 11*d15^2*d23*d34^2*d45*mt2 - 
     d12*d23^2*d34^2*d45*mt2 + 5*d15*d23^2*d34^2*d45*mt2 + 
     d23^3*d34^2*d45*mt2 - 3*d12*d15*d34^3*d45*mt2 - 
     3*d12*d23*d34^3*d45*mt2 - 2*d15*d23*d34^3*d45*mt2 + 
     2*d23^2*d34^3*d45*mt2 + 2*d23*d34^4*d45*mt2 + 3*d12*d15^2*d23*d45^2*
      mt2 + 6*d15^3*d23*d45^2*mt2 - 4*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + d15*d23^3*d45^2*mt2 - 
     5*d12*d15*d23*d34*d45^2*mt2 - 6*d15^2*d23*d34*d45^2*mt2 - 
     d12*d23^2*d34*d45^2*mt2 - 2*d23^3*d34*d45^2*mt2 - 
     4*d12*d15*d34^2*d45^2*mt2 - 2*d12*d23*d34^2*d45^2*mt2 - 
     d15*d23*d34^2*d45^2*mt2 - 2*d23^2*d34^2*d45^2*mt2 + 
     3*d15*d34^3*d45^2*mt2 - d23*d34^3*d45^2*mt2 - d34^4*d45^2*mt2 - 
     d15^2*d23*d45^3*mt2 + d15*d23^2*d45^3*mt2 + 2*d15*d23*d34*d45^3*mt2 + 
     d23^2*d34*d45^3*mt2 + 2*d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     4*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 
     8*d15^2*d23^3*mt2^2 + 4*d15*d23^4*mt2^2 - 3*d12^2*d15*d23*d34*mt2^2 - 
     14*d12*d15^2*d23*d34*mt2^2 - 4*d15^3*d23*d34*mt2^2 + 
     3*d12^2*d23^2*d34*mt2^2 + 20*d12*d15*d23^2*d34*mt2^2 - 
     6*d12*d23^3*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 + 
     8*d12*d15*d23*d34^2*mt2^2 + 7*d15^2*d23*d34^2*mt2^2 - 
     6*d12*d23^2*d34^2*mt2^2 - 6*d15*d23^2*d34^2*mt2^2 + 
     3*d23^3*d34^2*mt2^2 - 3*d15*d23*d34^3*mt2^2 + 3*d23^2*d34^3*mt2^2 - 
     6*d12*d15^2*d23*d45*mt2^2 - 6*d15^3*d23*d45*mt2^2 + 
     10*d12*d15*d23^2*d45*mt2^2 + 10*d15^2*d23^2*d45*mt2^2 - 
     4*d12*d23^3*d45*mt2^2 - 3*d15*d23^3*d45*mt2^2 - d23^4*d45*mt2^2 + 
     d12^2*d23*d34*d45*mt2^2 + 8*d12*d15*d23*d34*d45*mt2^2 + 
     12*d15^2*d23*d34*d45*mt2^2 - 3*d12*d23^2*d34*d45*mt2^2 - 
     11*d15*d23^2*d34*d45*mt2^2 + d23^3*d34*d45*mt2^2 + 
     d12^2*d34^2*d45*mt2^2 + 4*d12*d15*d34^2*d45*mt2^2 - 
     2*d12*d23*d34^2*d45*mt2^2 - 5*d15*d23*d34^2*d45*mt2^2 - 
     3*d12*d34^3*d45*mt2^2 - 3*d15*d34^3*d45*mt2^2 + 2*d34^4*d45*mt2^2 + 
     3*d15^2*d23*d45^2*mt2^2 - 4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 5*d15*d23*d34*d45^2*mt2^2 - 
     2*d12*d34^2*d45^2*mt2^2 - 4*d15*d34^2*d45^2*mt2^2 + 
     2*d23*d34^2*d45^2*mt2^2 + 3*d34^3*d45^2*mt2^2 + d23*d34*d45^3*mt2^2 + 
     d34^2*d45^3*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 2*d15^3*d23*mt2^3 - 
     6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 + 
     2*d15*d23^3*mt2^3 - 3*d12*d15*d23*d34*mt2^3 - 6*d15^2*d23*d34*mt2^3 + 
     3*d12*d23^2*d34*mt2^3 + 9*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 + 
     4*d15*d23*d34^2*mt2^3 - 3*d23^2*d34^2*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 
     5*d15*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 + 2*d12*d23*d34*d45*mt2^3 + 
     4*d15*d23*d34*d45*mt2^3 - 2*d23^2*d34*d45*mt2^3 + 
     2*d12*d34^2*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 - 3*d23*d34^2*d45*mt2^3 - 
     3*d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 - 2*d34^2*d45^2*mt2^3 + 
     d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + d23^3*mt2^4 - d15*d23*d34*mt2^4 + 
     d23^2*d34*mt2^4 + d23*d34*d45*mt2^4 + d34^2*d45*mt2^4))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
     2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
     2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
     2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (Sqrt[d23]*(2*d12^4*d15^3*d23^2 - 4*d12^4*d15^2*d23^3 + 
     6*d12^3*d15^3*d23^3 + 2*d12^4*d15*d23^4 - 12*d12^3*d15^2*d23^4 + 
     6*d12^2*d15^3*d23^4 + 6*d12^3*d15*d23^5 - 12*d12^2*d15^2*d23^5 + 
     2*d12*d15^3*d23^5 + 6*d12^2*d15*d23^6 - 4*d12*d15^2*d23^6 + 
     2*d12*d15*d23^7 - 2*d12^4*d15^2*d23^2*d34 + 2*d12^4*d15*d23^3*d34 - 
     8*d12^3*d15^2*d23^3*d34 + 8*d12^3*d15*d23^4*d34 - 
     12*d12^2*d15^2*d23^4*d34 + 12*d12^2*d15*d23^5*d34 - 
     8*d12*d15^2*d23^5*d34 + 8*d12*d15*d23^6*d34 - 2*d15^2*d23^6*d34 + 
     2*d15*d23^7*d34 + 2*d12^3*d15*d23^3*d34^2 + 6*d12^2*d15*d23^4*d34^2 + 
     6*d12*d15*d23^5*d34^2 + 2*d15*d23^6*d34^2 - 8*d12^3*d15^3*d23^2*d45 + 
     14*d12^3*d15^2*d23^3*d45 - 18*d12^2*d15^3*d23^3*d45 - 
     6*d12^3*d15*d23^4*d45 + 30*d12^2*d15^2*d23^4*d45 - 
     12*d12*d15^3*d23^4*d45 - 12*d12^2*d15*d23^5*d45 + 
     18*d12*d15^2*d23^5*d45 - 2*d15^3*d23^5*d45 - 6*d12*d15*d23^6*d45 + 
     2*d15^2*d23^6*d45 + 10*d12^3*d15^2*d23^2*d34*d45 - 
     8*d12^3*d15*d23^3*d34*d45 + 30*d12^2*d15^2*d23^3*d34*d45 - 
     24*d12^2*d15*d23^4*d34*d45 + 30*d12*d15^2*d23^4*d34*d45 - 
     24*d12*d15*d23^5*d34*d45 + 10*d15^2*d23^5*d34*d45 - 
     8*d15*d23^6*d34*d45 - 2*d12^3*d15*d23^2*d34^2*d45 - 
     12*d12^2*d15*d23^3*d34^2*d45 - 18*d12*d15*d23^4*d34^2*d45 - 
     8*d15*d23^5*d34^2*d45 + 12*d12^2*d15^3*d23^2*d45^2 - 
     18*d12^2*d15^2*d23^3*d45^2 + 18*d12*d15^3*d23^3*d45^2 + 
     6*d12^2*d15*d23^4*d45^2 - 24*d12*d15^2*d23^4*d45^2 + 
     6*d15^3*d23^4*d45^2 + 6*d12*d15*d23^5*d45^2 - 6*d15^2*d23^5*d45^2 - 
     18*d12^2*d15^2*d23^2*d34*d45^2 + 12*d12^2*d15*d23^3*d34*d45^2 - 
     36*d12*d15^2*d23^3*d34*d45^2 + 24*d12*d15*d23^4*d34*d45^2 - 
     18*d15^2*d23^4*d34*d45^2 + 12*d15*d23^5*d34*d45^2 + 
     6*d12^2*d15*d23^2*d34^2*d45^2 + 18*d12*d15*d23^3*d34^2*d45^2 + 
     12*d15*d23^4*d34^2*d45^2 - 8*d12*d15^3*d23^2*d45^3 + 
     10*d12*d15^2*d23^3*d45^3 - 6*d15^3*d23^3*d45^3 - 2*d12*d15*d23^4*d45^3 + 
     6*d15^2*d23^4*d45^3 + 14*d12*d15^2*d23^2*d34*d45^3 - 
     8*d12*d15*d23^3*d34*d45^3 + 14*d15^2*d23^3*d34*d45^3 - 
     8*d15*d23^4*d34*d45^3 - 6*d12*d15*d23^2*d34^2*d45^3 - 
     8*d15*d23^3*d34^2*d45^3 + 2*d15^3*d23^2*d45^4 - 2*d15^2*d23^3*d45^4 - 
     4*d15^2*d23^2*d34*d45^4 + 2*d15*d23^3*d34*d45^4 + 
     2*d15*d23^2*d34^2*d45^4 + d12^4*d15^3*d23*mt2 - 
     2*d12^4*d15^2*d23^2*mt2 + 9*d12^3*d15^3*d23^2*mt2 + 
     d12^4*d15*d23^3*mt2 - 18*d12^3*d15^2*d23^3*mt2 + 
     18*d12^2*d15^3*d23^3*mt2 + 9*d12^3*d15*d23^4*mt2 - 
     36*d12^2*d15^2*d23^4*mt2 + 12*d12*d15^3*d23^4*mt2 + 
     18*d12^2*d15*d23^5*mt2 - 24*d12*d15^2*d23^5*mt2 + 2*d15^3*d23^5*mt2 + 
     12*d12*d15*d23^6*mt2 - 4*d15^2*d23^6*mt2 + 2*d15*d23^7*mt2 - 
     d12^4*d15^2*d23*d34*mt2 + d12^4*d15*d23^2*d34*mt2 - 
     10*d12^3*d15^2*d23^2*d34*mt2 + 10*d12^3*d15*d23^3*d34*mt2 - 
     27*d12^2*d15^2*d23^3*d34*mt2 + 27*d12^2*d15*d23^4*d34*mt2 - 
     26*d12*d15^2*d23^4*d34*mt2 + 26*d12*d15*d23^5*d34*mt2 - 
     8*d15^2*d23^5*d34*mt2 + 8*d15*d23^6*d34*mt2 + d12^3*d15*d23^2*d34^2*
      mt2 + 9*d12^2*d15*d23^3*d34^2*mt2 + 14*d12*d15*d23^4*d34^2*mt2 + 
     6*d15*d23^5*d34^2*mt2 - 6*d12^3*d15^3*d23*d45*mt2 + 
     9*d12^3*d15^2*d23^2*d45*mt2 - 33*d12^2*d15^3*d23^2*d45*mt2 - 
     d12^3*d15*d23^3*d45*mt2 + 57*d12^2*d15^2*d23^3*d45*mt2 - 
     40*d12*d15^3*d23^3*d45*mt2 - 2*d12^3*d23^4*d45*mt2 - 
     21*d12^2*d15*d23^4*d45*mt2 + 68*d12*d15^2*d23^4*d45*mt2 - 
     12*d15^3*d23^4*d45*mt2 - 3*d12^2*d23^5*d45*mt2 - 
     27*d12*d15*d23^5*d45*mt2 + 18*d15^2*d23^5*d45*mt2 - d12*d23^6*d45*mt2 - 
     6*d15*d23^6*d45*mt2 + 9*d12^3*d15^2*d23*d34*d45*mt2 - 
     2*d12^3*d15*d23^2*d34*d45*mt2 + 57*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     4*d12^3*d23^3*d34*d45*mt2 - 42*d12^2*d15*d23^3*d34*d45*mt2 + 
     86*d12*d15^2*d23^3*d34*d45*mt2 - 6*d12^2*d23^4*d34*d45*mt2 - 
     72*d12*d15*d23^4*d34*d45*mt2 + 36*d15^2*d23^4*d34*d45*mt2 - 
     3*d12*d23^5*d34*d45*mt2 - 30*d15*d23^5*d34*d45*mt2 - d23^6*d34*d45*mt2 - 
     d12^3*d15*d23*d34^2*d45*mt2 - 2*d12^3*d23^2*d34^2*d45*mt2 - 
     21*d12^2*d15*d23^2*d34^2*d45*mt2 - 3*d12^2*d23^3*d34^2*d45*mt2 - 
     45*d12*d15*d23^3*d34^2*d45*mt2 - 3*d12*d23^4*d34^2*d45*mt2 - 
     24*d15*d23^4*d34^2*d45*mt2 - 2*d23^5*d34^2*d45*mt2 - 
     d12*d23^3*d34^3*d45*mt2 - d23^4*d34^3*d45*mt2 + 
     12*d12^2*d15^3*d23*d45^2*mt2 - 15*d12^2*d15^2*d23^2*d45^2*mt2 + 
     39*d12*d15^3*d23^2*d45^2*mt2 - 56*d12*d15^2*d23^3*d45^2*mt2 + 
     22*d15^3*d23^3*d45^2*mt2 + 3*d12^2*d23^4*d45^2*mt2 + 
     14*d12*d15*d23^4*d45^2*mt2 - 28*d15^2*d23^4*d45^2*mt2 + 
     2*d12*d23^5*d45^2*mt2 + 5*d15*d23^5*d45^2*mt2 - 
     21*d12^2*d15^2*d23*d34*d45^2*mt2 + 6*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     80*d12*d15^2*d23^2*d34*d45^2*mt2 + 6*d12^2*d23^3*d34*d45^2*mt2 + 
     52*d12*d15*d23^3*d34*d45^2*mt2 - 55*d15^2*d23^3*d34*d45^2*mt2 + 
     6*d12*d23^4*d34*d45^2*mt2 + 37*d15*d23^4*d34*d45^2*mt2 + 
     3*d23^5*d34*d45^2*mt2 + 6*d12^2*d15*d23*d34^2*d45^2*mt2 + 
     3*d12^2*d23^2*d34^2*d45^2*mt2 + 38*d12*d15*d23^2*d34^2*d45^2*mt2 + 
     6*d12*d23^3*d34^2*d45^2*mt2 + 32*d15*d23^3*d34^2*d45^2*mt2 + 
     6*d23^4*d34^2*d45^2*mt2 + 2*d12*d23^2*d34^3*d45^2*mt2 + 
     3*d23^3*d34^3*d45^2*mt2 - 10*d12*d15^3*d23*d45^3*mt2 + 
     11*d12*d15^2*d23^2*d45^3*mt2 - 15*d15^3*d23^2*d45^3*mt2 + 
     d12*d15*d23^3*d45^3*mt2 + 17*d15^2*d23^3*d45^3*mt2 - 
     d12*d23^4*d45^3*mt2 + 19*d12*d15^2*d23*d34*d45^3*mt2 - 
     6*d12*d15*d23^2*d34*d45^3*mt2 + 33*d15^2*d23^2*d34*d45^3*mt2 - 
     3*d12*d23^3*d34*d45^3*mt2 - 16*d15*d23^3*d34*d45^3*mt2 - 
     3*d23^4*d34*d45^3*mt2 - 7*d12*d15*d23*d34^2*d45^3*mt2 - 
     3*d12*d23^2*d34^2*d45^3*mt2 - 16*d15*d23^2*d34^2*d45^3*mt2 - 
     6*d23^3*d34^2*d45^3*mt2 - d12*d23*d34^3*d45^3*mt2 - 
     3*d23^2*d34^3*d45^3*mt2 + 3*d15^3*d23*d45^4*mt2 - 
     3*d15^2*d23^2*d45^4*mt2 - d15*d23^3*d45^4*mt2 - 
     6*d15^2*d23*d34*d45^4*mt2 + d15*d23^2*d34*d45^4*mt2 + 
     d23^3*d34*d45^4*mt2 + 2*d15*d23*d34^2*d45^4*mt2 + 
     2*d23^2*d34^2*d45^4*mt2 + d23*d34^3*d45^4*mt2 + 
     4*d12^3*d15^3*d23*mt2^2 - 8*d12^3*d15^2*d23^2*mt2^2 + 
     15*d12^2*d15^3*d23^2*mt2^2 + 4*d12^3*d15*d23^3*mt2^2 - 
     30*d12^2*d15^2*d23^3*mt2^2 + 18*d12*d15^3*d23^3*mt2^2 + 
     15*d12^2*d15*d23^4*mt2^2 - 36*d12*d15^2*d23^4*mt2^2 + 
     6*d15^3*d23^4*mt2^2 + 18*d12*d15*d23^5*mt2^2 - 12*d15^2*d23^5*mt2^2 + 
     6*d15*d23^6*mt2^2 - 4*d12^3*d15^2*d23*d34*mt2^2 + 
     4*d12^3*d15*d23^2*d34*mt2^2 - 18*d12^2*d15^2*d23^2*d34*mt2^2 + 
     18*d12^2*d15*d23^3*d34*mt2^2 - 30*d12*d15^2*d23^3*d34*mt2^2 + 
     30*d12*d15*d23^4*d34*mt2^2 - 14*d15^2*d23^4*d34*mt2^2 + 
     14*d15*d23^5*d34*mt2^2 + 3*d12^2*d15*d23^2*d34^2*mt2^2 + 
     12*d12*d15*d23^3*d34^2*mt2^2 + 8*d15*d23^4*d34^2*mt2^2 - 
     d12^3*d15^2*d23*d45*mt2^2 - 18*d12^2*d15^3*d23*d45*mt2^2 + 
     2*d12^3*d15*d23^2*d45*mt2^2 + 27*d12^2*d15^2*d23^2*d45*mt2^2 - 
     42*d12*d15^3*d23^2*d45*mt2^2 - d12^3*d23^3*d45*mt2^2 - 
     3*d12^2*d15*d23^3*d45*mt2^2 + 72*d12*d15^2*d23^3*d45*mt2^2 - 
     22*d15^3*d23^3*d45*mt2^2 - 6*d12^2*d23^4*d45*mt2^2 - 
     24*d12*d15*d23^4*d45*mt2^2 + 38*d15^2*d23^4*d45*mt2^2 - 
     6*d12*d23^5*d45*mt2^2 - 15*d15*d23^5*d45*mt2^2 - d23^6*d45*mt2^2 + 
     d12^3*d15^2*d34*d45*mt2^2 + 2*d12^3*d15*d23*d34*d45*mt2^2 + 
     33*d12^2*d15^2*d23*d34*d45*mt2^2 - 2*d12^3*d23^2*d34*d45*mt2^2 - 
     12*d12^2*d15*d23^2*d34*d45*mt2^2 + 88*d12*d15^2*d23^2*d34*d45*mt2^2 - 
     12*d12^2*d23^3*d34*d45*mt2^2 - 64*d12*d15*d23^3*d34*d45*mt2^2 + 
     56*d15^2*d23^3*d34*d45*mt2^2 - 13*d12*d23^4*d34*d45*mt2^2 - 
     48*d15*d23^4*d34*d45*mt2^2 - 3*d23^5*d34*d45*mt2^2 - 
     d12^3*d23*d34^2*d45*mt2^2 - 9*d12^2*d15*d23*d34^2*d45*mt2^2 - 
     6*d12^2*d23^2*d34^2*d45*mt2^2 - 40*d12*d15*d23^2*d34^2*d45*mt2^2 - 
     8*d12*d23^3*d34^2*d45*mt2^2 - 33*d15*d23^3*d34^2*d45*mt2^2 - 
     3*d23^4*d34^2*d45*mt2^2 - d12*d23^2*d34^3*d45*mt2^2 - 
     d23^3*d34^3*d45*mt2^2 + 3*d12^2*d15^2*d23*d45^2*mt2^2 + 
     24*d12*d15^3*d23*d45^2*mt2^2 - 6*d12^2*d15*d23^2*d45^2*mt2^2 - 
     30*d12*d15^2*d23^2*d45^2*mt2^2 + 27*d15^3*d23^2*d45^2*mt2^2 + 
     3*d12^2*d23^3*d45^2*mt2^2 - 2*d12*d15*d23^3*d45^2*mt2^2 - 
     38*d15^2*d23^3*d45^2*mt2^2 + 8*d12*d23^4*d45^2*mt2^2 + 
     8*d15*d23^4*d45^2*mt2^2 + 2*d23^5*d45^2*mt2^2 - 
     3*d12^2*d15^2*d34*d45^2*mt2^2 - 6*d12^2*d15*d23*d34*d45^2*mt2^2 - 
     54*d12*d15^2*d23*d34*d45^2*mt2^2 + 6*d12^2*d23^2*d34*d45^2*mt2^2 + 
     20*d12*d15*d23^2*d34*d45^2*mt2^2 - 66*d15^2*d23^2*d34*d45^2*mt2^2 + 
     20*d12*d23^3*d34*d45^2*mt2^2 + 44*d15*d23^3*d34*d45^2*mt2^2 + 
     9*d23^4*d34*d45^2*mt2^2 + 3*d12^2*d23*d34^2*d45^2*mt2^2 + 
     22*d12*d15*d23*d34^2*d45^2*mt2^2 + 16*d12*d23^2*d34^2*d45^2*mt2^2 + 
     36*d15*d23^2*d34^2*d45^2*mt2^2 + 12*d23^3*d34^2*d45^2*mt2^2 + 
     4*d12*d23*d34^3*d45^2*mt2^2 + 5*d23^2*d34^3*d45^2*mt2^2 - 
     3*d12*d15^2*d23*d45^3*mt2^2 - 10*d15^3*d23*d45^3*mt2^2 + 
     6*d12*d15*d23^2*d45^3*mt2^2 + 11*d15^2*d23^2*d45^3*mt2^2 - 
     2*d12*d23^3*d45^3*mt2^2 + 3*d15*d23^3*d45^3*mt2^2 - d23^4*d45^3*mt2^2 + 
     3*d12*d15^2*d34*d45^3*mt2^2 + 6*d12*d15*d23*d34*d45^3*mt2^2 + 
     25*d15^2*d23*d34*d45^3*mt2^2 - 5*d12*d23^2*d34*d45^3*mt2^2 - 
     8*d15*d23^2*d34*d45^3*mt2^2 - 7*d23^3*d34*d45^3*mt2^2 - 
     4*d12*d23*d34^2*d45^3*mt2^2 - 11*d15*d23*d34^2*d45^3*mt2^2 - 
     11*d23^2*d34^2*d45^3*mt2^2 - d12*d34^3*d45^3*mt2^2 - 
     5*d23*d34^3*d45^3*mt2^2 + d15^2*d23*d45^4*mt2^2 - 
     2*d15*d23^2*d45^4*mt2^2 - d15^2*d34*d45^4*mt2^2 - 
     2*d15*d23*d34*d45^4*mt2^2 + d23^2*d34*d45^4*mt2^2 + 
     2*d23*d34^2*d45^4*mt2^2 + d34^3*d45^4*mt2^2 + 6*d12^2*d15^3*d23*mt2^3 - 
     12*d12^2*d15^2*d23^2*mt2^3 + 11*d12*d15^3*d23^2*mt2^3 + 
     6*d12^2*d15*d23^3*mt2^3 - 22*d12*d15^2*d23^3*mt2^3 + 
     6*d15^3*d23^3*mt2^3 + 11*d12*d15*d23^4*mt2^3 - 12*d15^2*d23^4*mt2^3 + 
     6*d15*d23^5*mt2^3 - 6*d12^2*d15^2*d23*d34*mt2^3 + 
     6*d12^2*d15*d23^2*d34*mt2^3 - 14*d12*d15^2*d23^2*d34*mt2^3 + 
     14*d12*d15*d23^3*d34*mt2^3 - 11*d15^2*d23^3*d34*mt2^3 + 
     11*d15*d23^4*d34*mt2^3 + 3*d12*d15*d23^2*d34^2*mt2^3 + 
     5*d15*d23^3*d34^2*mt2^3 - 3*d12^2*d15^2*d23*d45*mt2^3 - 
     18*d12*d15^3*d23*d45*mt2^3 + 6*d12^2*d15*d23^2*d45*mt2^3 + 
     27*d12*d15^2*d23^2*d45*mt2^3 - 17*d15^3*d23^2*d45*mt2^3 - 
     3*d12^2*d23^3*d45*mt2^3 - 3*d12*d15*d23^3*d45*mt2^3 + 
     29*d15^2*d23^3*d45*mt2^3 - 6*d12*d23^4*d45*mt2^3 - 
     9*d15*d23^4*d45*mt2^3 - 3*d23^5*d45*mt2^3 + 3*d12^2*d15^2*d34*d45*
      mt2^3 + 6*d12^2*d15*d23*d34*d45*mt2^3 + 39*d12*d15^2*d23*d34*d45*
      mt2^3 - 6*d12^2*d23^2*d34*d45*mt2^3 - 18*d12*d15*d23^2*d34*d45*mt2^3 + 
     41*d15^2*d23^2*d34*d45*mt2^3 - 12*d12*d23^3*d34*d45*mt2^3 - 
     30*d15*d23^3*d34*d45*mt2^3 - 7*d23^4*d34*d45*mt2^3 - 
     3*d12^2*d23*d34^2*d45*mt2^3 - 15*d12*d15*d23*d34^2*d45*mt2^3 - 
     6*d12*d23^2*d34^2*d45*mt2^3 - 21*d15*d23^2*d34^2*d45*mt2^3 - 
     5*d23^3*d34^2*d45*mt2^3 - d23^2*d34^3*d45*mt2^3 + 
     6*d12*d15^2*d23*d45^2*mt2^3 + 12*d15^3*d23*d45^2*mt2^3 - 
     12*d12*d15*d23^2*d45^2*mt2^3 - 15*d15^2*d23^2*d45^2*mt2^3 + 
     6*d12*d23^3*d45^2*mt2^3 - 2*d15*d23^3*d45^2*mt2^3 + 
     5*d23^4*d45^2*mt2^3 - 6*d12*d15^2*d34*d45^2*mt2^3 - 
     12*d12*d15*d23*d34*d45^2*mt2^3 - 33*d15^2*d23*d34*d45^2*mt2^3 + 
     14*d12*d23^2*d34*d45^2*mt2^3 + 14*d15*d23^2*d34*d45^2*mt2^3 + 
     14*d23^3*d34*d45^2*mt2^3 + 10*d12*d23*d34^2*d45^2*mt2^3 + 
     16*d15*d23*d34^2*d45^2*mt2^3 + 13*d23^2*d34^2*d45^2*mt2^3 + 
     2*d12*d34^3*d45^2*mt2^3 + 4*d23*d34^3*d45^2*mt2^3 - 
     3*d15^2*d23*d45^3*mt2^3 + 6*d15*d23^2*d45^3*mt2^3 - 
     2*d23^3*d45^3*mt2^3 + 3*d15^2*d34*d45^3*mt2^3 + 
     6*d15*d23*d34*d45^3*mt2^3 - 7*d23^2*d34*d45^3*mt2^3 - 
     8*d23*d34^2*d45^3*mt2^3 - 3*d34^3*d45^3*mt2^3 + 4*d12*d15^3*d23*mt2^4 - 
     8*d12*d15^2*d23^2*mt2^4 + 3*d15^3*d23^2*mt2^4 + 4*d12*d15*d23^3*mt2^4 - 
     6*d15^2*d23^3*mt2^4 + 3*d15*d23^4*mt2^4 - 4*d12*d15^2*d23*d34*mt2^4 + 
     4*d12*d15*d23^2*d34*mt2^4 - 4*d15^2*d23^2*d34*mt2^4 + 
     4*d15*d23^3*d34*mt2^4 + d15*d23^2*d34^2*mt2^4 - 
     3*d12*d15^2*d23*d45*mt2^4 - 6*d15^3*d23*d45*mt2^4 + 
     6*d12*d15*d23^2*d45*mt2^4 + 9*d15^2*d23^2*d45*mt2^4 - 
     3*d12*d23^3*d45*mt2^4 - d15*d23^3*d45*mt2^4 - 2*d23^4*d45*mt2^4 + 
     3*d12*d15^2*d34*d45*mt2^4 + 6*d12*d15*d23*d34*d45*mt2^4 + 
     15*d15^2*d23*d34*d45*mt2^4 - 6*d12*d23^2*d34*d45*mt2^4 - 
     8*d15*d23^2*d34*d45*mt2^4 - 4*d23^3*d34*d45*mt2^4 - 
     3*d12*d23*d34^2*d45*mt2^4 - 7*d15*d23*d34^2*d45*mt2^4 - 
     2*d23^2*d34^2*d45*mt2^4 + 3*d15^2*d23*d45^2*mt2^4 - 
     6*d15*d23^2*d45^2*mt2^4 + 3*d23^3*d45^2*mt2^4 - 
     3*d15^2*d34*d45^2*mt2^4 - 6*d15*d23*d34*d45^2*mt2^4 + 
     8*d23^2*d34*d45^2*mt2^4 + 7*d23*d34^2*d45^2*mt2^4 + 
     2*d34^3*d45^2*mt2^4 + d15^3*d23*mt2^5 - 2*d15^2*d23^2*mt2^5 + 
     d15*d23^3*mt2^5 - d15^2*d23*d34*mt2^5 + d15*d23^2*d34*mt2^5 - 
     d15^2*d23*d45*mt2^5 + 2*d15*d23^2*d45*mt2^5 - d23^3*d45*mt2^5 + 
     d15^2*d34*d45*mt2^5 + 2*d15*d23*d34*d45*mt2^5 - 2*d23^2*d34*d45*mt2^5 - 
     d23*d34^2*d45*mt2^5))/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(2*d12^4*d15^2*d23 + 4*d12^3*d15^3*d23 - 
     4*d12^4*d15*d23^2 - 6*d12^3*d15^2*d23^2 + 6*d12^2*d15^3*d23^2 + 
     2*d12^4*d23^3 - 12*d12^2*d15^2*d23^3 + 2*d12*d15^3*d23^3 + 
     2*d12^3*d23^4 + 6*d12^2*d15*d23^4 - 4*d12*d15^2*d23^4 + 
     2*d12*d15*d23^5 - 2*d12^4*d15*d23*d34 - 8*d12^3*d15^2*d23*d34 + 
     2*d12^4*d23^2*d34 + 8*d12^3*d15*d23^2*d34 - 12*d12^2*d15^2*d23^2*d34 + 
     12*d12^2*d15*d23^3*d34 - 6*d12*d15^2*d23^3*d34 + 4*d12*d15*d23^4*d34 - 
     2*d15^2*d23^4*d34 + 2*d12*d23^5*d34 + 2*d15*d23^5*d34 + 
     4*d12^3*d15*d23*d34^2 - 2*d12^3*d23^2*d34^2 + 6*d12^2*d15*d23^2*d34^2 + 
     6*d12*d15*d23^3*d34^2 + 4*d15*d23^4*d34^2 - 2*d23^5*d34^2 - 
     2*d12*d23^3*d34^3 - 2*d23^4*d34^3 - 2*d12^3*d15^2*d23*d45 - 
     6*d12^2*d15^3*d23*d45 + 2*d12^3*d15*d23^2*d45 + 
     6*d12^2*d15^2*d23^2*d45 - 8*d12*d15^3*d23^2*d45 + 
     10*d12*d15^2*d23^3*d45 - 2*d15^3*d23^3*d45 - 2*d12*d15*d23^4*d45 + 
     2*d15^2*d23^4*d45 + 12*d12^2*d15^2*d23*d34*d45 + 2*d12^3*d23^2*d34*d45 - 
     6*d12^2*d15*d23^2*d34*d45 + 20*d12*d15^2*d23^2*d34*d45 - 
     12*d12*d15*d23^3*d34*d45 + 8*d15^2*d23^3*d34*d45 - 2*d12*d23^4*d34*d45 - 
     6*d15*d23^4*d34*d45 + 2*d12^3*d23*d34^2*d45 - 6*d12^2*d15*d23*d34^2*
      d45 - 16*d12*d15*d23^2*d34^2*d45 + 2*d12*d23^3*d34^2*d45 - 
     10*d15*d23^3*d34^2*d45 + 4*d23^4*d34^2*d45 + 4*d12*d23^2*d34^3*d45 + 
     4*d23^3*d34^3*d45 + 2*d12*d15^3*d23*d45^2 - 2*d12*d15^2*d23^2*d45^2 + 
     2*d15^3*d23^2*d45^2 - 2*d15^2*d23^3*d45^2 - 6*d12*d15^2*d23*d34*d45^2 + 
     4*d12*d15*d23^2*d34*d45^2 - 6*d15^2*d23^2*d34*d45^2 + 
     4*d15*d23^3*d34*d45^2 + 6*d12*d15*d23*d34^2*d45^2 - 
     2*d12*d23^2*d34^2*d45^2 + 6*d15*d23^2*d34^2*d45^2 - 
     2*d23^3*d34^2*d45^2 - 2*d12*d23*d34^3*d45^2 - 2*d23^2*d34^3*d45^2 + 
     d12^4*d15^2*mt2 + 2*d12^3*d15^3*mt2 - 2*d12^4*d15*d23*mt2 + 
     3*d12^3*d15^2*d23*mt2 + 12*d12^2*d15^3*d23*mt2 + d12^4*d23^2*mt2 - 
     12*d12^3*d15*d23^2*mt2 - 18*d12^2*d15^2*d23^2*mt2 + 
     12*d12*d15^3*d23^2*mt2 + 7*d12^3*d23^3*mt2 - 24*d12*d15^2*d23^3*mt2 + 
     2*d15^3*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 12*d12*d15*d23^4*mt2 - 
     4*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 - d12^4*d15*d34*mt2 - 
     4*d12^3*d15^2*d34*mt2 + d12^4*d23*d34*mt2 - 2*d12^3*d15*d23*d34*mt2 - 
     24*d12^2*d15^2*d23*d34*mt2 + 6*d12^3*d23^2*d34*mt2 + 
     21*d12^2*d15*d23^2*d34*mt2 - 26*d12*d15^2*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 26*d12*d15*d23^3*d34*mt2 - 
     6*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + 2*d23^5*d34*mt2 + 
     2*d12^3*d15*d34^2*mt2 - d12^3*d23*d34^2*mt2 + 12*d12^2*d15*d23*d34^2*
      mt2 - 3*d12^2*d23^2*d34^2*mt2 + 16*d12*d15*d23^2*d34^2*mt2 - 
     2*d12*d23^3*d34^2*mt2 + 6*d15*d23^3*d34^2*mt2 - 2*d12*d23^2*d34^3*mt2 - 
     2*d23^3*d34^3*mt2 - 3*d12^3*d15^2*d45*mt2 - 6*d12^2*d15^3*d45*mt2 + 
     5*d12^3*d15*d23*d45*mt2 + 3*d12^2*d15^2*d23*d45*mt2 - 
     16*d12*d15^3*d23*d45*mt2 - 2*d12^3*d23^2*d45*mt2 + 
     6*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     8*d15^3*d23^2*d45*mt2 - 3*d12^2*d23^3*d45*mt2 - 
     3*d12*d15*d23^3*d45*mt2 + 10*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 - 
     2*d15*d23^4*d45*mt2 + 2*d12^3*d15*d34*d45*mt2 + 
     12*d12^2*d15^2*d34*d45*mt2 + d12^3*d23*d34*d45*mt2 + 
     40*d12*d15^2*d23*d34*d45*mt2 - 3*d12^2*d23^2*d34*d45*mt2 - 
     20*d12*d15*d23^2*d34*d45*mt2 + 26*d15^2*d23^2*d34*d45*mt2 - 
     9*d12*d23^3*d34*d45*mt2 - 18*d15*d23^3*d34*d45*mt2 - 
     3*d23^4*d34*d45*mt2 + d12^3*d34^2*d45*mt2 - 6*d12^2*d15*d34^2*d45*mt2 - 
     3*d12^2*d23*d34^2*d45*mt2 - 32*d12*d15*d23*d34^2*d45*mt2 - 
     28*d15*d23^2*d34^2*d45*mt2 + 8*d23^3*d34^2*d45*mt2 + 
     8*d12*d23*d34^3*d45*mt2 + 10*d23^2*d34^3*d45*mt2 + 
     3*d12^2*d15^2*d45^2*mt2 + 6*d12*d15^3*d45^2*mt2 - 
     3*d12^2*d15*d23*d45^2*mt2 - 7*d12*d15^2*d23*d45^2*mt2 + 
     6*d15^3*d23*d45^2*mt2 - 6*d15^2*d23^2*d45^2*mt2 - d15*d23^3*d45^2*mt2 - 
     3*d12^2*d15*d34*d45^2*mt2 - 14*d12*d15^2*d34*d45^2*mt2 - 
     3*d12^2*d23*d34*d45^2*mt2 + 4*d12*d15*d23*d34*d45^2*mt2 - 
     18*d15^2*d23*d34*d45^2*mt2 + 4*d12*d23^2*d34*d45^2*mt2 + 
     11*d15*d23^2*d34*d45^2*mt2 + 3*d23^3*d34*d45^2*mt2 + 
     10*d12*d15*d34^2*d45^2*mt2 + 3*d12*d23*d34^2*d45^2*mt2 + 
     18*d15*d23*d34^2*d45^2*mt2 - 5*d23^2*d34^2*d45^2*mt2 - 
     2*d12*d34^3*d45^2*mt2 - 6*d23*d34^3*d45^2*mt2 - d12*d15^2*d45^3*mt2 - 
     2*d15^3*d45^3*mt2 + 3*d15^2*d23*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     6*d15^2*d34*d45^3*mt2 - 6*d15*d23*d34*d45^3*mt2 - d12*d34^2*d45^3*mt2 - 
     6*d15*d34^2*d45^3*mt2 + 3*d23*d34^2*d45^3*mt2 + 2*d34^3*d45^3*mt2 + 
     4*d12^3*d15^2*mt2^2 + 6*d12^2*d15^3*mt2^2 - 8*d12^3*d15*d23*mt2^2 - 
     3*d12^2*d15^2*d23*mt2^2 + 12*d12*d15^3*d23*mt2^2 + 4*d12^3*d23^2*mt2^2 - 
     12*d12^2*d15*d23^2*mt2^2 - 18*d12*d15^2*d23^2*mt2^2 + 
     6*d15^3*d23^2*mt2^2 + 9*d12^2*d23^3*mt2^2 - 12*d15^2*d23^3*mt2^2 + 
     6*d12*d23^4*mt2^2 + 6*d15*d23^4*mt2^2 - 4*d12^3*d15*d34*mt2^2 - 
     12*d12^2*d15^2*d34*mt2^2 + 4*d12^3*d23*d34*mt2^2 + 
     6*d12^2*d15*d23*d34*mt2^2 - 24*d12*d15^2*d23*d34*mt2^2 + 
     6*d12^2*d23^2*d34*mt2^2 + 18*d12*d15*d23^2*d34*mt2^2 - 
     14*d15^2*d23^2*d34*mt2^2 + 6*d12*d23^3*d34*mt2^2 + 
     14*d15*d23^3*d34*mt2^2 + 6*d12^2*d15*d34^2*mt2^2 - 
     3*d12^2*d23*d34^2*mt2^2 + 12*d12*d15*d23*d34^2*mt2^2 + 
     10*d15*d23^2*d34^2*mt2^2 - 2*d23^3*d34^2*mt2^2 - 2*d23^2*d34^3*mt2^2 - 
     9*d12^2*d15^2*d45*mt2^2 - 12*d12*d15^3*d45*mt2^2 + 
     15*d12^2*d15*d23*d45*mt2^2 + 12*d12*d15^2*d23*d45*mt2^2 - 
     10*d15^3*d23*d45*mt2^2 - 6*d12^2*d23^2*d45*mt2^2 + 
     6*d12*d15*d23^2*d45*mt2^2 + 14*d15^2*d23^2*d45*mt2^2 - 
     6*d12*d23^3*d45*mt2^2 - 3*d15*d23^3*d45*mt2^2 - d23^4*d45*mt2^2 + 
     d12^3*d34*d45*mt2^2 + 12*d12^2*d15*d34*d45*mt2^2 + 
     28*d12*d15^2*d34*d45*mt2^2 - 3*d12^2*d23*d34*d45*mt2^2 - 
     4*d12*d15*d23*d34*d45*mt2^2 + 28*d15^2*d23*d34*d45*mt2^2 - 
     13*d12*d23^2*d34*d45*mt2^2 - 14*d15*d23^2*d34*d45*mt2^2 - 
     9*d23^3*d34*d45*mt2^2 - 3*d12^2*d34^2*d45*mt2^2 - 
     20*d12*d15*d34^2*d45*mt2^2 - 8*d12*d23*d34^2*d45*mt2^2 - 
     26*d15*d23*d34^2*d45*mt2^2 + 4*d12*d34^3*d45*mt2^2 + 
     8*d23*d34^3*d45*mt2^2 + 6*d12*d15^2*d45^2*mt2^2 + 6*d15^3*d45^2*mt2^2 - 
     8*d12*d15*d23*d45^2*mt2^2 - 7*d15^2*d23*d45^2*mt2^2 + 
     2*d12*d23^2*d45^2*mt2^2 - 3*d12^2*d34*d45^2*mt2^2 - 
     14*d12*d15*d34*d45^2*mt2^2 - 18*d15^2*d34*d45^2*mt2^2 + 
     6*d12*d23*d34*d45^2*mt2^2 + 8*d15*d23*d34*d45^2*mt2^2 + 
     7*d23^2*d34*d45^2*mt2^2 + 8*d12*d34^2*d45^2*mt2^2 + 
     18*d15*d34^2*d45^2*mt2^2 - d23*d34^2*d45^2*mt2^2 - 6*d34^3*d45^2*mt2^2 - 
     d15^2*d45^3*mt2^2 + 2*d15*d23*d45^3*mt2^2 + 2*d12*d34*d45^3*mt2^2 + 
     4*d15*d34*d45^3*mt2^2 - 4*d23*d34*d45^3*mt2^2 - 3*d34^2*d45^3*mt2^2 + 
     6*d12^2*d15^2*mt2^3 + 6*d12*d15^3*mt2^3 - 12*d12^2*d15*d23*mt2^3 - 
     7*d12*d15^2*d23*mt2^3 + 4*d15^3*d23*mt2^3 + 6*d12^2*d23^2*mt2^3 - 
     4*d12*d15*d23^2*mt2^3 - 6*d15^2*d23^2*mt2^3 + 5*d12*d23^3*mt2^3 + 
     2*d23^4*mt2^3 - 6*d12^2*d15*d34*mt2^3 - 12*d12*d15^2*d34*mt2^3 + 
     6*d12^2*d23*d34*mt2^3 + 10*d12*d15*d23*d34*mt2^3 - 
     8*d15^2*d23*d34*mt2^3 + 2*d12*d23^2*d34*mt2^3 + 5*d15*d23^2*d34*mt2^3 + 
     3*d23^3*d34*mt2^3 + 6*d12*d15*d34^2*mt2^3 - 3*d12*d23*d34^2*mt2^3 + 
     4*d15*d23*d34^2*mt2^3 + d23^2*d34^2*mt2^3 - 9*d12*d15^2*d45*mt2^3 - 
     6*d15^3*d45*mt2^3 + 15*d12*d15*d23*d45*mt2^3 + 7*d15^2*d23*d45*mt2^3 - 
     6*d12*d23^2*d45*mt2^3 + 2*d15*d23^2*d45*mt2^3 - 3*d23^3*d45*mt2^3 + 
     3*d12^2*d34*d45*mt2^3 + 18*d12*d15*d34*d45*mt2^3 + 
     16*d15^2*d34*d45*mt2^3 - 9*d12*d23*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 - 8*d23^2*d34*d45*mt2^3 - 
     9*d12*d34^2*d45*mt2^3 - 14*d15*d34^2*d45*mt2^3 - 3*d23*d34^2*d45*mt2^3 + 
     4*d34^3*d45*mt2^3 + 3*d15^2*d45^2*mt2^3 - 5*d15*d23*d45^2*mt2^3 + 
     2*d23^2*d45^2*mt2^3 - 4*d12*d34*d45^2*mt2^3 - 11*d15*d34*d45^2*mt2^3 + 
     9*d23*d34*d45^2*mt2^3 + 8*d34^2*d45^2*mt2^3 + 4*d12*d15^2*mt2^4 + 
     2*d15^3*mt2^4 - 8*d12*d15*d23*mt2^4 - 3*d15^2*d23*mt2^4 + 
     4*d12*d23^2*mt2^4 + d23^3*mt2^4 - 4*d12*d15*d34*mt2^4 - 
     4*d15^2*d34*mt2^4 + 4*d12*d23*d34*mt2^4 + 4*d15*d23*d34*mt2^4 + 
     2*d15*d34^2*mt2^4 - d23*d34^2*mt2^4 - 3*d15^2*d45*mt2^4 + 
     5*d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 + 3*d12*d34*d45*mt2^4 + 
     8*d15*d34*d45*mt2^4 - 5*d23*d34*d45*mt2^4 - 5*d34^2*d45*mt2^4 - 
     d34*d45^2*mt2^4 + d15^2*mt2^5 - 2*d15*d23*mt2^5 + d23^2*mt2^5 - 
     d15*d34*mt2^5 + d23*d34*mt2^5 + d34*d45*mt2^5))/
   (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
    (-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - 
     d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - 
     d34*d45*mt2 + d34*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -((d23*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
      2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
      2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
      2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^3*d15^2*d23*d34 + 2*d12^3*d15*d23^2*d34 - 
     4*d12^2*d15^2*d23^2*d34 + 4*d12^2*d15*d23^3*d34 - 
     2*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 - 2*d12^2*d15*d23^2*d34^2 - 
     4*d12*d15*d23^3*d34^2 - 2*d15*d23^4*d34^2 + 2*d12^3*d15^2*d23*d45 - 
     2*d12^3*d15*d23^2*d45 + 4*d12^2*d15^2*d23^2*d45 - 
     4*d12^2*d15*d23^3*d45 + 2*d12*d15^2*d23^3*d45 - 2*d12*d15*d23^4*d45 - 
     4*d12^3*d15*d23*d34*d45 + 2*d12^2*d15^2*d23*d34*d45 - 
     14*d12^2*d15*d23^2*d34*d45 - 12*d12*d15*d23^3*d34*d45 - 
     2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 + 2*d12^2*d15*d23*d34^2*
      d45 + 8*d12*d15*d23^2*d34^2*d45 + 6*d15*d23^3*d34^2*d45 - 
     6*d12^2*d15^2*d23*d45^2 + 4*d12^2*d15*d23^2*d45^2 - 
     8*d12*d15^2*d23^2*d45^2 + 4*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 + 
     10*d12^2*d15*d23*d34*d45^2 + 2*d12*d15^2*d23*d34*d45^2 + 
     18*d12*d15*d23^2*d34*d45^2 + 4*d15^2*d23^2*d34*d45^2 + 
     6*d15*d23^3*d34*d45^2 - 4*d12*d15*d23*d34^2*d45^2 - 
     6*d15*d23^2*d34^2*d45^2 + 6*d12*d15^2*d23*d45^3 - 
     2*d12*d15*d23^2*d45^3 + 4*d15^2*d23^2*d45^3 - 8*d12*d15*d23*d34*d45^3 - 
     2*d15^2*d23*d34*d45^3 - 6*d15*d23^2*d34*d45^3 + 2*d15*d23*d34^2*d45^3 - 
     2*d15^2*d23*d45^4 + 2*d15*d23*d34*d45^4 - d12^3*d15^2*d23*mt2 + 
     2*d12^3*d15*d23^2*mt2 - d12^3*d23^3*mt2 - d12^3*d15^2*d34*mt2 + 
     d12^3*d15*d23*d34*mt2 - 6*d12^2*d15^2*d23*d34*mt2 + 
     3*d12^2*d15*d23^2*d34*mt2 - 8*d12*d15^2*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 - 
     2*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - d12^2*d15*d23*d34^2*mt2 - 
     3*d12*d15*d23^2*d34^2*mt2 - 3*d12*d23^3*d34^2*mt2 - 
     4*d15*d23^3*d34^2*mt2 + d23^3*d34^3*mt2 + d12^3*d15*d23*d45*mt2 + 
     9*d12^2*d15^2*d23*d45*mt2 - d12^3*d23^2*d45*mt2 - 
     9*d12^2*d15*d23^2*d45*mt2 + 8*d12*d15^2*d23^2*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 - 
     2*d12^3*d15*d34*d45*mt2 + 3*d12^2*d15^2*d34*d45*mt2 - 
     2*d12^3*d23*d34*d45*mt2 - 23*d12^2*d15*d23*d34*d45*mt2 + 
     4*d12*d15^2*d23*d34*d45*mt2 - 4*d12^2*d23^2*d34*d45*mt2 - 
     32*d12*d15*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 + d12^2*d15*d34^2*d45*mt2 + 
     2*d12^2*d23*d34^2*d45*mt2 + 11*d12*d15*d23*d34^2*d45*mt2 + 
     7*d12*d23^2*d34^2*d45*mt2 + 13*d15*d23^2*d34^2*d45*mt2 + 
     2*d23^3*d34^2*d45*mt2 - 2*d23^2*d34^3*d45*mt2 - 
     3*d12^2*d15*d23*d45^2*mt2 - 15*d12*d15^2*d23*d45^2*mt2 + 
     2*d12^2*d23^2*d45^2*mt2 + 8*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + 4*d15*d23^3*d45^2*mt2 + 
     6*d12^2*d15*d34*d45^2*mt2 - 3*d12*d15^2*d34*d45^2*mt2 + 
     5*d12^2*d23*d34*d45^2*mt2 + 39*d12*d15*d23*d34*d45^2*mt2 + 
     2*d15^2*d23*d34*d45^2*mt2 + 6*d12*d23^2*d34*d45^2*mt2 + 
     25*d15*d23^2*d34*d45^2*mt2 + d23^3*d34*d45^2*mt2 - 
     2*d12*d15*d34^2*d45^2*mt2 - 4*d12*d23*d34^2*d45^2*mt2 - 
     10*d15*d23*d34^2*d45^2*mt2 - 4*d23^2*d34^2*d45^2*mt2 + 
     d23*d34^3*d45^2*mt2 + 3*d12*d15*d23*d45^3*mt2 + 7*d15^2*d23*d45^3*mt2 - 
     d12*d23^2*d45^3*mt2 - d15*d23^2*d45^3*mt2 - 6*d12*d15*d34*d45^3*mt2 + 
     d15^2*d34*d45^3*mt2 - 4*d12*d23*d34*d45^3*mt2 - 
     17*d15*d23*d34*d45^3*mt2 - 2*d23^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 + 
     2*d23*d34^2*d45^3*mt2 - d15*d23*d45^4*mt2 + 2*d15*d34*d45^4*mt2 + 
     d23*d34*d45^4*mt2 - 3*d12^2*d15^2*d23*mt2^2 + 6*d12^2*d15*d23^2*mt2^2 - 
     3*d12^2*d23^3*mt2^2 - 3*d12^2*d15^2*d34*mt2^2 + 
     3*d12^2*d15*d23*d34*mt2^2 - 6*d12*d15^2*d23*d34*mt2^2 - 
     4*d15^2*d23^2*d34*mt2^2 + 6*d12*d23^3*d34*mt2^2 + 
     4*d15*d23^3*d34*mt2^2 - 2*d12*d15*d23*d34^2*mt2^2 - 
     d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 + 
     3*d12^2*d15*d23*d45*mt2^2 + 12*d12*d15^2*d23*d45*mt2^2 - 
     3*d12^2*d23^2*d45*mt2^2 - 12*d12*d15*d23^2*d45*mt2^2 + 
     4*d15^2*d23^2*d45*mt2^2 - 4*d15*d23^3*d45*mt2^2 - d12^3*d34*d45*mt2^2 - 
     6*d12^2*d15*d34*d45*mt2^2 + 6*d12*d15^2*d34*d45*mt2^2 - 
     9*d12^2*d23*d34*d45*mt2^2 - 34*d12*d15*d23*d34*d45*mt2^2 + 
     2*d15^2*d23*d34*d45*mt2^2 - 8*d12*d23^2*d34*d45*mt2^2 - 
     18*d15*d23^2*d34*d45*mt2^2 - 2*d23^3*d34*d45*mt2^2 + 
     d12^2*d34^2*d45*mt2^2 + 2*d12*d15*d34^2*d45*mt2^2 + 
     9*d12*d23*d34^2*d45*mt2^2 + 9*d15*d23*d34^2*d45*mt2^2 + 
     7*d23^2*d34^2*d45*mt2^2 - 2*d23*d34^3*d45*mt2^2 - 
     6*d12*d15*d23*d45^2*mt2^2 - 9*d15^2*d23*d45^2*mt2^2 + 
     4*d12*d23^2*d45^2*mt2^2 + 4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 + 
     3*d12^2*d34*d45^2*mt2^2 + 12*d12*d15*d34*d45^2*mt2^2 - 
     3*d15^2*d34*d45^2*mt2^2 + 16*d12*d23*d34*d45^2*mt2^2 + 
     29*d15*d23*d34*d45^2*mt2^2 + 6*d23^2*d34*d45^2*mt2^2 - 
     2*d12*d34^2*d45^2*mt2^2 - 2*d15*d34^2*d45^2*mt2^2 - 
     9*d23*d34^2*d45^2*mt2^2 + 3*d15*d23*d45^3*mt2^2 - d23^2*d45^3*mt2^2 - 
     3*d12*d34*d45^3*mt2^2 - 6*d15*d34*d45^3*mt2^2 - 7*d23*d34*d45^3*mt2^2 + 
     d34^2*d45^3*mt2^2 + d34*d45^4*mt2^2 - 3*d12*d15^2*d23*mt2^3 + 
     6*d12*d15*d23^2*mt2^3 - 3*d12*d23^3*mt2^3 - 3*d12*d15^2*d34*mt2^3 + 
     3*d12*d15*d23*d34*mt2^3 - 2*d15^2*d23*d34*mt2^3 - d15*d23^2*d34*mt2^3 + 
     3*d23^3*d34*mt2^3 - d15*d23*d34^2*mt2^3 + 3*d12*d15*d23*d45*mt2^3 + 
     5*d15^2*d23*d45*mt2^3 - 3*d12*d23^2*d45*mt2^3 - 5*d15*d23^2*d45*mt2^3 - 
     3*d12^2*d34*d45*mt2^3 - 6*d12*d15*d34*d45*mt2^3 + 
     3*d15^2*d34*d45*mt2^3 - 12*d12*d23*d34*d45*mt2^3 - 
     15*d15*d23*d34*d45*mt2^3 - 4*d23^2*d34*d45*mt2^3 + 
     2*d12*d34^2*d45*mt2^3 + d15*d34^2*d45*mt2^3 + 7*d23*d34^2*d45*mt2^3 - 
     3*d15*d23*d45^2*mt2^3 + 2*d23^2*d45^2*mt2^3 + 6*d12*d34*d45^2*mt2^3 + 
     6*d15*d34*d45^2*mt2^3 + 11*d23*d34*d45^2*mt2^3 - 2*d34^2*d45^2*mt2^3 - 
     3*d34*d45^3*mt2^3 - d15^2*d23*mt2^4 + 2*d15*d23^2*mt2^4 - d23^3*mt2^4 - 
     d15^2*d34*mt2^4 + d15*d23*d34*mt2^4 + d15*d23*d45*mt2^4 - 
     d23^2*d45*mt2^4 - 3*d12*d34*d45*mt2^4 - 2*d15*d34*d45*mt2^4 - 
     5*d23*d34*d45*mt2^4 + d34^2*d45*mt2^4 + 3*d34*d45^2*mt2^4 - 
     d34*d45*mt2^5)/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(-(d12*d15^2) + d12*d15*d23 - d15*d23*d34 - 2*d12*d15*d45 + 
      d15^2*d45 - 2*d15*d23*d45 + d15*d34*d45 + 2*d15*d45^2 - d15^2*mt2 + 
      d15*d23*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 + d45^2*mt2 - 
      d45*mt2^2))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15^3 + 4*d12^3*d15^2*d23 - 4*d12^2*d15^3*d23 - 
     2*d12*d15^4*d23 - 2*d12^3*d15*d23^2 + 8*d12^2*d15^2*d23^2 + 
     4*d12*d15^3*d23^2 - 4*d12^2*d15*d23^3 - 2*d12*d15^2*d23^3 + 
     2*d12^3*d15^2*d34 + 4*d12^2*d15^3*d34 + 2*d12*d15^4*d34 - 
     2*d12^3*d15*d23*d34 - 2*d12^2*d15^2*d23*d34 + 10*d12*d15^3*d23*d34 + 
     4*d15^4*d23*d34 - 2*d12^2*d15*d23^2*d34 - 20*d12*d15^2*d23^2*d34 - 
     6*d15^3*d23^2*d34 + 8*d12*d15*d23^3*d34 + 2*d15^2*d23^3*d34 - 
     4*d12^2*d15^2*d34^2 - 4*d12*d15^3*d34^2 + 2*d12^2*d15*d23*d34^2 - 
     10*d12*d15^2*d23*d34^2 - 10*d15^3*d23*d34^2 + 10*d12*d15*d23^2*d34^2 + 
     12*d15^2*d23^2*d34^2 - 4*d15*d23^3*d34^2 + 2*d12*d15^2*d34^3 + 
     2*d12*d15*d23*d34^3 + 8*d15^2*d23*d34^3 - 6*d15*d23^2*d34^3 - 
     2*d15*d23*d34^4 + 6*d12^2*d15^3*d45 - 10*d12^2*d15^2*d23*d45 + 
     6*d12*d15^3*d23*d45 + 2*d15^4*d23*d45 + 4*d12^2*d15*d23^2*d45 - 
     8*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 + 2*d12*d15*d23^3*d45 - 
     8*d12^2*d15^2*d34*d45 - 6*d12*d15^3*d34*d45 - 2*d15^4*d34*d45 + 
     6*d12^2*d15*d23*d34*d45 + 6*d12*d15^2*d23*d34*d45 - 
     2*d15^3*d23*d34*d45 - 4*d12*d15*d23^2*d34*d45 + 4*d15^2*d23^2*d34*d45 - 
     2*d15*d23^3*d34*d45 + 2*d12^2*d15*d34^2*d45 + 10*d12*d15^2*d34^2*d45 + 
     6*d15^3*d34^2*d45 - 10*d12*d15*d23*d34^2*d45 - 4*d15^2*d23*d34^2*d45 - 
     4*d12*d15*d34^3*d45 - 6*d15^2*d34^3*d45 + 4*d15*d23*d34^3*d45 + 
     2*d15*d34^4*d45 - 6*d12*d15^3*d45^2 + 8*d12*d15^2*d23*d45^2 - 
     2*d15^3*d23*d45^2 - 2*d12*d15*d23^2*d45^2 + 2*d15^2*d23^2*d45^2 + 
     10*d12*d15^2*d34*d45^2 + 2*d15^3*d34*d45^2 - 6*d12*d15*d23*d34*d45^2 - 
     4*d12*d15*d34^2*d45^2 - 4*d15^2*d34^2*d45^2 + 2*d15*d23*d34^2*d45^2 + 
     2*d15*d34^3*d45^2 + 2*d15^3*d45^3 - 2*d15^2*d23*d45^3 - 
     4*d15^2*d34*d45^3 + 2*d15*d23*d34*d45^3 + 2*d15*d34^2*d45^3 - 
     d12^3*d15^2*mt2 - 6*d12^2*d15^3*mt2 + 2*d12^3*d15*d23*mt2 + 
     12*d12^2*d15^2*d23*mt2 - 8*d12*d15^3*d23*mt2 - 2*d15^4*d23*mt2 - 
     d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 + 16*d12*d15^2*d23^2*mt2 + 
     4*d15^3*d23^2*mt2 - 8*d12*d15*d23^3*mt2 - 2*d15^2*d23^3*mt2 + 
     d12^3*d15*d34*mt2 + 10*d12^2*d15^2*d34*mt2 + 10*d12*d15^3*d34*mt2 + 
     2*d15^4*d34*mt2 - d12^3*d23*d34*mt2 - 13*d12^2*d15*d23*d34*mt2 - 
     6*d12*d15^2*d23*d34*mt2 + 10*d15^3*d23*d34*mt2 + 3*d12^2*d23^2*d34*mt2 - 
     4*d12*d15*d23^2*d34*mt2 - 20*d15^2*d23^2*d34*mt2 + 8*d15*d23^3*d34*mt2 - 
     4*d12^2*d15*d34^2*mt2 - 15*d12*d15^2*d34^2*mt2 - 6*d15^3*d34^2*mt2 + 
     3*d12^2*d23*d34^2*mt2 + 12*d12*d15*d23*d34^2*mt2 - 
     8*d15^2*d23*d34^2*mt2 - 3*d12*d23^2*d34^2*mt2 + 10*d15*d23^2*d34^2*mt2 + 
     5*d12*d15*d34^3*mt2 + 6*d15^2*d34^3*mt2 - 3*d12*d23*d34^3*mt2 - 
     d15*d23*d34^3*mt2 + d23^2*d34^3*mt2 - 2*d15*d34^4*mt2 + d23*d34^4*mt2 + 
     3*d12^2*d15^2*d45*mt2 + 12*d12*d15^3*d45*mt2 - 5*d12^2*d15*d23*d45*mt2 - 
     21*d12*d15^2*d23*d45*mt2 + 6*d15^3*d23*d45*mt2 + 2*d12^2*d23^2*d45*mt2 + 
     9*d12*d15*d23^2*d45*mt2 - 8*d15^2*d23^2*d45*mt2 + 2*d15*d23^3*d45*mt2 - 
     6*d12^2*d15*d34*d45*mt2 - 21*d12*d15^2*d34*d45*mt2 - 
     8*d15^3*d34*d45*mt2 + 3*d12^2*d23*d34*d45*mt2 + 
     21*d12*d15*d23*d34*d45*mt2 + 10*d15^2*d23*d34*d45*mt2 - 
     4*d12*d23^2*d34*d45*mt2 - 5*d15*d23^2*d34*d45*mt2 + 
     d12^2*d34^2*d45*mt2 + 14*d12*d15*d34^2*d45*mt2 + 
     15*d15^2*d34^2*d45*mt2 - 6*d12*d23*d34^2*d45*mt2 - 
     14*d15*d23*d34^2*d45*mt2 + 2*d23^2*d34^2*d45*mt2 - 2*d12*d34^3*d45*mt2 - 
     8*d15*d34^3*d45*mt2 + 3*d23*d34^3*d45*mt2 + d34^4*d45*mt2 - 
     3*d12*d15^2*d45^2*mt2 - 6*d15^3*d45^2*mt2 + 4*d12*d15*d23*d45^2*mt2 + 
     9*d15^2*d23*d45^2*mt2 - d12*d23^2*d45^2*mt2 - 2*d15*d23^2*d45^2*mt2 + 
     9*d12*d15*d34*d45^2*mt2 + 11*d15^2*d34*d45^2*mt2 - 
     3*d12*d23*d34*d45^2*mt2 - 6*d15*d23*d34*d45^2*mt2 + 
     d23^2*d34*d45^2*mt2 - 2*d12*d34^2*d45^2*mt2 - 9*d15*d34^2*d45^2*mt2 + 
     3*d23*d34^2*d45^2*mt2 + 2*d34^3*d45^2*mt2 + d15^2*d45^3*mt2 - 
     d15*d23*d45^3*mt2 - 4*d15*d34*d45^3*mt2 + d23*d34*d45^3*mt2 + 
     d34^2*d45^3*mt2 - 3*d12^2*d15^2*mt2^2 - 6*d12*d15^3*mt2^2 + 
     6*d12^2*d15*d23*mt2^2 + 12*d12*d15^2*d23*mt2^2 - 4*d15^3*d23*mt2^2 - 
     3*d12^2*d23^2*mt2^2 - 6*d12*d15*d23^2*mt2^2 + 8*d15^2*d23^2*mt2^2 - 
     4*d15*d23^3*mt2^2 + 3*d12^2*d15*d34*mt2^2 + 14*d12*d15^2*d34*mt2^2 + 
     6*d15^3*d34*mt2^2 - 3*d12^2*d23*d34*mt2^2 - 20*d12*d15*d23*d34*mt2^2 - 
     4*d15^2*d23*d34*mt2^2 + 6*d12*d23^2*d34*mt2^2 - 2*d15*d23^2*d34*mt2^2 - 
     8*d12*d15*d34^2*mt2^2 - 11*d15^2*d34^2*mt2^2 + 6*d12*d23*d34^2*mt2^2 + 
     10*d15*d23*d34^2*mt2^2 - 3*d23^2*d34^2*mt2^2 + 5*d15*d34^3*mt2^2 - 
     3*d23*d34^3*mt2^2 + 6*d12*d15^2*d45*mt2^2 + 6*d15^3*d45*mt2^2 - 
     10*d12*d15*d23*d45*mt2^2 - 11*d15^2*d23*d45*mt2^2 + 
     4*d12*d23^2*d45*mt2^2 + 5*d15*d23^2*d45*mt2^2 - d12^2*d34*d45*mt2^2 - 
     11*d12*d15*d34*d45*mt2^2 - 13*d15^2*d34*d45*mt2^2 + 
     6*d12*d23*d34*d45*mt2^2 + 15*d15*d23*d34*d45*mt2^2 - 
     4*d23^2*d34*d45*mt2^2 + 4*d12*d34^2*d45*mt2^2 + 11*d15*d34^2*d45*mt2^2 - 
     6*d23*d34^2*d45*mt2^2 - 3*d34^3*d45*mt2^2 - 3*d15^2*d45^2*mt2^2 + 
     4*d15*d23*d45^2*mt2^2 - d23^2*d45^2*mt2^2 + 2*d12*d34*d45^2*mt2^2 + 
     8*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 - 4*d34^2*d45^2*mt2^2 - 
     d34*d45^3*mt2^2 - 3*d12*d15^2*mt2^3 - 2*d15^3*mt2^3 + 
     6*d12*d15*d23*mt2^3 + 4*d15^2*d23*mt2^3 - 3*d12*d23^2*mt2^3 - 
     2*d15*d23^2*mt2^3 + 3*d12*d15*d34*mt2^3 + 6*d15^2*d34*mt2^3 - 
     3*d12*d23*d34*mt2^3 - 9*d15*d23*d34*mt2^3 + 3*d23^2*d34*mt2^3 - 
     4*d15*d34^2*mt2^3 + 3*d23*d34^2*mt2^3 + 3*d15^2*d45*mt2^3 - 
     5*d15*d23*d45*mt2^3 + 2*d23^2*d45*mt2^3 - 2*d12*d34*d45*mt2^3 - 
     5*d15*d34*d45*mt2^3 + 3*d23*d34*d45*mt2^3 + 3*d34^2*d45*mt2^3 + 
     2*d34*d45^2*mt2^3 - d15^2*mt2^4 + 2*d15*d23*mt2^4 - d23^2*mt2^4 + 
     d15*d34*mt2^4 - d23*d34*mt2^4 - d34*d45*mt2^4)/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-d15 + d23)/Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-4*d12^2*d15^4 + 10*d12^2*d15^3*d23 - 2*d12*d15^4*d23 - 
     8*d12^2*d15^2*d23^2 + 4*d12*d15^3*d23^2 + 2*d12^2*d15*d23^3 - 
     2*d12*d15^2*d23^3 + 6*d12^2*d15^3*d34 + 2*d12*d15^4*d34 - 
     10*d12^2*d15^2*d23*d34 - 8*d12*d15^3*d23*d34 + 4*d12^2*d15*d23^2*d34 + 
     10*d12*d15^2*d23^2*d34 - 2*d15^3*d23^2*d34 - 4*d12*d15*d23^3*d34 + 
     2*d15^2*d23^3*d34 - 2*d12^2*d15^2*d34^2 - 4*d12*d15^3*d34^2 + 
     2*d12^2*d15*d23*d34^2 + 14*d12*d15^2*d23*d34^2 + 2*d15^3*d23*d34^2 - 
     8*d12*d15*d23^2*d34^2 - 2*d15^2*d23^2*d34^2 + 2*d15*d23^3*d34^2 + 
     2*d12*d15^2*d34^3 - 4*d12*d15*d23*d34^3 - 4*d15^2*d23*d34^3 + 
     4*d15*d23^2*d34^3 + 2*d15*d23*d34^4 - 4*d12^2*d15^3*d45 + 
     8*d12*d15^4*d45 + 4*d12^2*d15^2*d23*d45 - 22*d12*d15^3*d23*d45 + 
     2*d15^4*d23*d45 + 14*d12*d15^2*d23^2*d45 - 6*d15^3*d23^2*d45 + 
     4*d15^2*d23^3*d45 + 8*d12^2*d15^2*d34*d45 - 10*d12*d15^3*d34*d45 - 
     2*d15^4*d34*d45 - 4*d12^2*d15*d23*d34*d45 + 18*d12*d15^2*d23*d34*d45 + 
     4*d15^3*d23*d34*d45 - 2*d12*d15*d23^2*d34*d45 - 4*d12^2*d15*d34^2*d45 - 
     4*d12*d15^2*d34^2*d45 + 2*d15^3*d34^2*d45 + 4*d12*d15*d23*d34^2*d45 - 
     6*d15^2*d23*d34^2*d45 + 2*d15*d23^2*d34^2*d45 + 6*d12*d15*d34^3*d45 + 
     2*d15^2*d34^3*d45 - 2*d15*d34^4*d45 + 8*d12*d15^3*d45^2 - 
     4*d15^4*d45^2 - 8*d12*d15^2*d23*d45^2 + 12*d15^3*d23*d45^2 - 
     8*d15^2*d23^2*d45^2 - 16*d12*d15^2*d34*d45^2 + 4*d15^3*d34*d45^2 + 
     8*d12*d15*d23*d34*d45^2 - 12*d15^2*d23*d34*d45^2 + 
     4*d15*d23^2*d34*d45^2 + 8*d12*d15*d34^2*d45^2 + 4*d15^2*d34^2*d45^2 - 
     4*d15*d34^3*d45^2 - 4*d15^3*d45^3 + 4*d15^2*d23*d45^3 + 
     8*d15^2*d34*d45^3 - 4*d15*d23*d34*d45^3 - 4*d15*d34^2*d45^3 - 
     2*d12^2*d15^3*mt2 - 8*d12*d15^4*mt2 + 4*d12^2*d15^2*d23*mt2 + 
     20*d12*d15^3*d23*mt2 - 2*d15^4*d23*mt2 - 2*d12^2*d15*d23^2*mt2 - 
     16*d12*d15^2*d23^2*mt2 + 4*d15^3*d23^2*mt2 + 4*d12*d15*d23^3*mt2 - 
     2*d15^2*d23^3*mt2 + 2*d12^2*d15^2*d34*mt2 + 14*d12*d15^3*d34*mt2 + 
     2*d15^4*d34*mt2 - 2*d12^2*d15*d23*d34*mt2 - 26*d12*d15^2*d23*d34*mt2 - 
     8*d15^3*d23*d34*mt2 + 12*d12*d15*d23^2*d34*mt2 + 
     10*d15^2*d23^2*d34*mt2 - 4*d15*d23^3*d34*mt2 - 6*d12*d15^2*d34^2*mt2 - 
     4*d15^3*d34^2*mt2 + 8*d12*d15*d23*d34^2*mt2 + 16*d15^2*d23*d34^2*mt2 - 
     10*d15*d23^2*d34^2*mt2 + 2*d15^2*d34^3*mt2 - 6*d15*d23*d34^3*mt2 - 
     4*d12^2*d15^2*d45*mt2 - 4*d12*d15^3*d45*mt2 + 8*d15^4*d45*mt2 + 
     4*d12^2*d15*d23*d45*mt2 - d12*d15^2*d23*d45*mt2 - 22*d15^3*d23*d45*mt2 + 
     5*d12*d15*d23^2*d45*mt2 + 14*d15^2*d23^2*d45*mt2 + 
     8*d12^2*d15*d34*d45*mt2 + 15*d12*d15^2*d34*d45*mt2 - 
     12*d15^3*d34*d45*mt2 - 2*d12^2*d23*d34*d45*mt2 - 
     5*d12*d15*d23*d34*d45*mt2 + 24*d15^2*d23*d34*d45*mt2 - 
     7*d15*d23^2*d34*d45*mt2 - 2*d12^2*d34^2*d45*mt2 - 
     18*d12*d15*d34^2*d45*mt2 - 2*d15^2*d34^2*d45*mt2 + 
     4*d12*d23*d34^2*d45*mt2 - 3*d15*d23*d34^2*d45*mt2 + 
     4*d12*d34^3*d45*mt2 + 8*d15*d34^3*d45*mt2 - 2*d23*d34^3*d45*mt2 - 
     2*d34^4*d45*mt2 + 8*d12*d15^2*d45^2*mt2 + 6*d15^3*d45^2*mt2 - 
     8*d12*d15*d23*d45^2*mt2 - 3*d15^2*d23*d45^2*mt2 - 
     4*d15*d23^2*d45^2*mt2 - 16*d12*d15*d34*d45^2*mt2 - 
     17*d15^2*d34*d45^2*mt2 + 4*d12*d23*d34*d45^2*mt2 + 
     5*d15*d23*d34*d45^2*mt2 + 4*d12*d34^2*d45^2*mt2 + 
     17*d15*d34^2*d45^2*mt2 - 4*d23*d34^2*d45^2*mt2 - 4*d34^3*d45^2*mt2 - 
     4*d15^2*d45^3*mt2 + 4*d15*d23*d45^3*mt2 + 8*d15*d34*d45^3*mt2 - 
     2*d23*d34*d45^3*mt2 - 2*d34^2*d45^3*mt2 - 4*d12*d15^3*mt2^2 - 
     4*d15^4*mt2^2 + 8*d12*d15^2*d23*mt2^2 + 10*d15^3*d23*mt2^2 - 
     4*d12*d15*d23^2*mt2^2 - 8*d15^2*d23^2*mt2^2 + 2*d15*d23^3*mt2^2 + 
     4*d12*d15^2*d34*mt2^2 + 8*d15^3*d34*mt2^2 - 4*d12*d15*d23*d34*mt2^2 - 
     16*d15^2*d23*d34*mt2^2 + 8*d15*d23^2*d34*mt2^2 - 4*d15^2*d34^2*mt2^2 + 
     6*d15*d23*d34^2*mt2^2 - d12^2*d15*d45*mt2^2 - 8*d12*d15^2*d45*mt2^2 + 
     d12^2*d23*d45*mt2^2 + 8*d12*d15*d23*d45*mt2^2 - 5*d15^2*d23*d45*mt2^2 + 
     5*d15*d23^2*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 
     17*d12*d15*d34*d45*mt2^2 + 7*d15^2*d34*d45*mt2^2 - 
     6*d12*d23*d34*d45*mt2^2 - d15*d23*d34*d45*mt2^2 - 
     8*d12*d34^2*d45*mt2^2 - 14*d15*d34^2*d45*mt2^2 + 5*d23*d34^2*d45*mt2^2 + 
     6*d34^3*d45*mt2^2 + 2*d12*d15*d45^2*mt2^2 + 8*d15^2*d45^2*mt2^2 - 
     2*d12*d23*d45^2*mt2^2 - 8*d15*d23*d45^2*mt2^2 - 4*d12*d34*d45^2*mt2^2 - 
     17*d15*d34*d45^2*mt2^2 + 6*d23*d34*d45^2*mt2^2 + 8*d34^2*d45^2*mt2^2 - 
     d15*d45^3*mt2^2 + d23*d45^3*mt2^2 + 2*d34*d45^3*mt2^2 - 2*d15^3*mt2^3 + 
     4*d15^2*d23*mt2^3 - 2*d15*d23^2*mt2^3 + 2*d15^2*d34*mt2^3 - 
     2*d15*d23*d34*mt2^3 - 2*d12*d15*d45*mt2^3 - 4*d15^2*d45*mt2^3 + 
     2*d12*d23*d45*mt2^3 + 4*d15*d23*d45*mt2^3 + 4*d12*d34*d45*mt2^3 + 
     9*d15*d34*d45*mt2^3 - 4*d23*d34*d45*mt2^3 - 6*d34^2*d45*mt2^3 + 
     2*d15*d45^2*mt2^3 - 2*d23*d45^2*mt2^3 - 4*d34*d45^2*mt2^3 - 
     d15*d45*mt2^4 + d23*d45*mt2^4 + 2*d34*d45*mt2^4)/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 - d12*d15*d34 + d12*d23*d34 + 
     d15*d23*d34 - d23^2*d34 - d23*d34^2 - d15^2*d45 + d15*d23*d45 + 
     2*d15*d34*d45 - d23*d34*d45 - d34^2*d45 + d15^2*mt2 - 2*d15*d23*mt2 + 
     d23^2*mt2 - d15*d34*mt2 + d23*d34*mt2 + d34*d45*mt2)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^2 - 2*d12^2*d15*d23 + d12*d15^2*d23 - d12*d15*d23^2 - 
     d12*d15^2*d34 + 3*d12*d15*d23*d34 + d15*d23^2*d34 - d15*d23*d34^2 - 
     4*d12*d15^2*d45 + 4*d12*d15*d23*d45 - d15^2*d23*d45 + 2*d15*d23^2*d45 + 
     d15^2*d34*d45 - d15*d23*d34*d45 + d15*d34^2*d45 + 2*d15^2*d45^2 - 
     2*d15*d23*d45^2 + d12^2*d15*mt2 + 4*d12*d15^2*mt2 - d12^2*d23*mt2 - 
     4*d12*d15*d23*mt2 + d15^2*d23*mt2 - d15*d23^2*mt2 - d12*d15*d34*mt2 - 
     d15^2*d34*mt2 + 2*d12*d23*d34*mt2 + 3*d15*d23*d34*mt2 - d23*d34^2*mt2 - 
     2*d12*d15*d45*mt2 - 4*d15^2*d45*mt2 + 2*d12*d23*d45*mt2 + 
     4*d15*d23*d45*mt2 + d15*d34*d45*mt2 - 2*d23*d34*d45*mt2 + 
     d15*d45^2*mt2 - d23*d45^2*mt2 + 2*d12*d15*mt2^2 + 2*d15^2*mt2^2 - 
     2*d12*d23*mt2^2 - 2*d15*d23*mt2^2 - d15*d34*mt2^2 + 2*d23*d34*mt2^2 - 
     2*d15*d45*mt2^2 + 2*d23*d45*mt2^2 + d15*mt2^3 - d23*mt2^3)/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3 + 4*d12^2*d15^4 - 4*d12^3*d15^2*d23 - 4*d12^2*d15^3*d23 + 
     6*d12*d15^4*d23 + 2*d12^3*d15*d23^2 - 4*d12^2*d15^2*d23^2 - 
     12*d12*d15^3*d23^2 + 4*d12^2*d15*d23^3 + 6*d12*d15^2*d23^3 - 
     2*d12^3*d15^2*d34 - 12*d12^2*d15^3*d34 - 6*d12*d15^4*d34 + 
     2*d12^3*d15*d23*d34 + 10*d12^2*d15^2*d23*d34 - 10*d12*d15^3*d23*d34 - 
     8*d15^4*d23*d34 + 2*d12^2*d15*d23^2*d34 + 24*d12*d15^2*d23^2*d34 + 
     14*d15^3*d23^2*d34 - 8*d12*d15*d23^3*d34 - 6*d15^2*d23^3*d34 + 
     8*d12^2*d15^2*d34^2 + 12*d12*d15^3*d34^2 - 2*d12^2*d15*d23*d34^2 + 
     6*d12*d15^2*d23*d34^2 + 18*d15^3*d23*d34^2 - 10*d12*d15*d23^2*d34^2 - 
     20*d15^2*d23^2*d34^2 + 4*d15*d23^3*d34^2 - 6*d12*d15^2*d34^3 - 
     2*d12*d15*d23*d34^3 - 12*d15^2*d23*d34^3 + 6*d15*d23^2*d34^3 + 
     2*d15*d23*d34^4 - 2*d12^2*d15^3*d45 - 8*d12*d15^4*d45 + 
     6*d12^2*d15^2*d23*d45 + 14*d12*d15^3*d23*d45 - 6*d15^4*d23*d45 - 
     4*d12^2*d15*d23^2*d45 - 4*d12*d15^2*d23^2*d45 + 10*d15^3*d23^2*d45 - 
     2*d12*d15*d23^3*d45 - 4*d15^2*d23^3*d45 + 18*d12*d15^3*d34*d45 + 
     6*d15^4*d34*d45 - 2*d12^2*d15*d23*d34*d45 - 26*d12*d15^2*d23*d34*d45 - 
     2*d15^3*d23*d34*d45 + 8*d12*d15*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 + 
     2*d15*d23^3*d34*d45 + 2*d12^2*d15*d34^2*d45 - 10*d12*d15^2*d34^2*d45 - 
     14*d15^3*d34^2*d45 + 10*d12*d15*d23*d34^2*d45 + 16*d15^2*d23*d34^2*d45 - 
     4*d15*d23^2*d34^2*d45 + 10*d15^2*d34^3*d45 - 8*d15*d23*d34^3*d45 - 
     2*d15*d34^4*d45 - 2*d12*d15^3*d45^2 + 4*d15^4*d45^2 - 
     10*d15^3*d23*d45^2 + 2*d12*d15*d23^2*d45^2 + 6*d15^2*d23^2*d45^2 + 
     6*d12*d15^2*d34*d45^2 - 6*d15^3*d34*d45^2 - 2*d12*d15*d23*d34*d45^2 + 
     12*d15^2*d23*d34*d45^2 - 4*d15*d23^2*d34*d45^2 - 4*d12*d15*d34^2*d45^2 - 
     2*d15*d23*d34^2*d45^2 + 2*d15*d34^3*d45^2 + 2*d15^3*d45^3 - 
     2*d15^2*d23*d45^3 - 4*d15^2*d34*d45^3 + 2*d15*d23*d34*d45^3 + 
     2*d15*d34^2*d45^3 + d12^3*d15^2*mt2 + 8*d12^2*d15^3*mt2 + 
     8*d12*d15^4*mt2 - 2*d12^3*d15*d23*mt2 - 16*d12^2*d15^2*d23*mt2 - 
     8*d12*d15^3*d23*mt2 + 6*d15^4*d23*mt2 + d12^3*d23^2*mt2 + 
     8*d12^2*d15*d23^2*mt2 - 8*d12*d15^2*d23^2*mt2 - 12*d15^3*d23^2*mt2 + 
     8*d12*d15*d23^3*mt2 + 6*d15^2*d23^3*mt2 - d12^3*d15*d34*mt2 - 
     14*d12^2*d15^2*d34*mt2 - 30*d12*d15^3*d34*mt2 - 6*d15^4*d34*mt2 + 
     d12^3*d23*d34*mt2 + 17*d12^2*d15*d23*d34*mt2 + 
     30*d12*d15^2*d23*d34*mt2 - 10*d15^3*d23*d34*mt2 - 
     3*d12^2*d23^2*d34*mt2 + 24*d15^2*d23^2*d34*mt2 - 8*d15*d23^3*d34*mt2 + 
     6*d12^2*d15*d34^2*mt2 + 31*d12*d15^2*d34^2*mt2 + 16*d15^3*d34^2*mt2 - 
     3*d12^2*d23*d34^2*mt2 - 20*d12*d15*d23*d34^2*mt2 + 
     3*d12*d23^2*d34^2*mt2 - 8*d15*d23^2*d34^2*mt2 - 9*d12*d15*d34^3*mt2 - 
     14*d15^2*d34^3*mt2 + 3*d12*d23*d34^3*mt2 + 5*d15*d23*d34^3*mt2 - 
     d23^2*d34^3*mt2 + 4*d15*d34^4*mt2 - d23*d34^4*mt2 + 
     d12^2*d15^2*d45*mt2 - 8*d12*d15^3*d45*mt2 - 8*d15^4*d45*mt2 + 
     d12^2*d15*d23*d45*mt2 + 23*d12*d15^2*d23*d45*mt2 + 
     14*d15^3*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 
     15*d12*d15*d23^2*d45*mt2 - 4*d15^2*d23^2*d45*mt2 - 2*d15*d23^3*d45*mt2 - 
     2*d12^2*d15*d34*d45*mt2 + 7*d12*d15^2*d34*d45*mt2 + 
     24*d15^3*d34*d45*mt2 - d12^2*d23*d34*d45*mt2 - 
     19*d12*d15*d23*d34*d45*mt2 - 40*d15^2*d23*d34*d45*mt2 + 
     4*d12*d23^2*d34*d45*mt2 + 15*d15*d23^2*d34*d45*mt2 + 
     d12^2*d34^2*d45*mt2 + 2*d12*d15*d34^2*d45*mt2 - 21*d15^2*d34^2*d45*mt2 + 
     2*d12*d23*d34^2*d45*mt2 + 24*d15*d23*d34^2*d45*mt2 - 
     2*d23^2*d34^2*d45*mt2 - 2*d12*d34^3*d45*mt2 + 4*d15*d34^3*d45*mt2 - 
     d23*d34^3*d45*mt2 + d34^4*d45*mt2 - 5*d12*d15^2*d45^2*mt2 + 
     4*d12*d15*d23*d45^2*mt2 - 7*d15^2*d23*d45^2*mt2 + d12*d23^2*d45^2*mt2 + 
     6*d15*d23^2*d45^2*mt2 + 7*d12*d15*d34*d45^2*mt2 + 
     7*d15^2*d34*d45^2*mt2 - d12*d23*d34*d45^2*mt2 - d23^2*d34*d45^2*mt2 - 
     2*d12*d34^2*d45^2*mt2 - 9*d15*d34^2*d45^2*mt2 + d23*d34^2*d45^2*mt2 + 
     2*d34^3*d45^2*mt2 + 3*d15^2*d45^3*mt2 - 3*d15*d23*d45^3*mt2 - 
     4*d15*d34*d45^3*mt2 + d23*d34*d45^3*mt2 + d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*mt2^2 + 10*d12*d15^3*mt2^2 + 4*d15^4*mt2^2 - 
     6*d12^2*d15*d23*mt2^2 - 20*d12*d15^2*d23*mt2^2 - 4*d15^3*d23*mt2^2 + 
     3*d12^2*d23^2*mt2^2 + 10*d12*d15*d23^2*mt2^2 - 4*d15^2*d23^2*mt2^2 + 
     4*d15*d23^3*mt2^2 - 3*d12^2*d15*d34*mt2^2 - 22*d12*d15^2*d34*mt2^2 - 
     18*d15^3*d34*mt2^2 + 3*d12^2*d23*d34*mt2^2 + 28*d12*d15*d23*d34*mt2^2 + 
     20*d15^2*d23*d34*mt2^2 - 6*d12*d23^2*d34*mt2^2 - 2*d15*d23^2*d34*mt2^2 + 
     12*d12*d15*d34^2*mt2^2 + 23*d15^2*d34^2*mt2^2 - 6*d12*d23*d34^2*mt2^2 - 
     18*d15*d23*d34^2*mt2^2 + 3*d23^2*d34^2*mt2^2 - 9*d15*d34^3*mt2^2 + 
     3*d23*d34^3*mt2^2 + d12^2*d15*d45*mt2^2 + 2*d12*d15^2*d45*mt2^2 - 
     6*d15^3*d45*mt2^2 - d12^2*d23*d45*mt2^2 + 2*d12*d15*d23*d45*mt2^2 + 
     17*d15^2*d23*d45*mt2^2 - 4*d12*d23^2*d45*mt2^2 - 
     11*d15*d23^2*d45*mt2^2 - d12^2*d34*d45*mt2^2 - 7*d12*d15*d34*d45*mt2^2 + 
     7*d15^2*d34*d45*mt2^2 - 17*d15*d23*d34*d45*mt2^2 + 
     4*d23^2*d34*d45*mt2^2 + 4*d12*d34^2*d45*mt2^2 + 2*d15*d34^2*d45*mt2^2 + 
     d23*d34^2*d45*mt2^2 - 3*d34^3*d45*mt2^2 - 2*d12*d15*d45^2*mt2^2 - 
     5*d15^2*d45^2*mt2^2 + 2*d12*d23*d45^2*mt2^2 + 4*d15*d23*d45^2*mt2^2 + 
     d23^2*d45^2*mt2^2 + 2*d12*d34*d45^2*mt2^2 + 10*d15*d34*d45^2*mt2^2 - 
     3*d23*d34*d45^2*mt2^2 - 4*d34^2*d45^2*mt2^2 + d15*d45^3*mt2^2 - 
     d23*d45^3*mt2^2 - d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 + 4*d15^3*mt2^3 - 
     6*d12*d15*d23*mt2^3 - 8*d15^2*d23*mt2^3 + 3*d12*d23^2*mt2^3 + 
     4*d15*d23^2*mt2^3 - 3*d12*d15*d34*mt2^3 - 10*d15^2*d34*mt2^3 + 
     3*d12*d23*d34*mt2^3 + 13*d15*d23*d34*mt2^3 - 3*d23^2*d34*mt2^3 + 
     6*d15*d34^2*mt2^3 - 3*d23*d34^2*mt2^3 + 2*d12*d15*d45*mt2^3 + 
     d15^2*d45*mt2^3 - 2*d12*d23*d45*mt2^3 + d15*d23*d45*mt2^3 - 
     2*d23^2*d45*mt2^3 - 2*d12*d34*d45*mt2^3 - 5*d15*d34*d45*mt2^3 + 
     d23*d34*d45*mt2^3 + 3*d34^2*d45*mt2^3 - 2*d15*d45^2*mt2^3 + 
     2*d23*d45^2*mt2^3 + 2*d34*d45^2*mt2^3 + d15^2*mt2^4 - 2*d15*d23*mt2^4 + 
     d23^2*mt2^4 - d15*d34*mt2^4 + d23*d34*mt2^4 + d15*d45*mt2^4 - 
     d23*d45*mt2^4 - d34*d45*mt2^4)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(d15 - d23 - d34))/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
    2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
    2*d34*mt2 + d45*mt2), 0, 0, 0, 
  (-4*(-d15 + d23 + d34)*(-d12 - 2*d15 + d23 + 2*d34 - mt2))/
   ((-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 
     2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]), 0, 0, 0, 0, (-2*(d15 - d23 - d34)*(d12^2 + 3*d12*d15 + 
     2*d15^2 - d12*d23 - d15*d23 - 3*d12*d34 - 4*d15*d34 + d23*d34 + 
     2*d34^2 - 2*d12*d45 - d15*d45 - d23*d45 + d34*d45 + d45^2 + 2*d12*mt2 + 
     3*d15*mt2 - d23*mt2 - 3*d34*mt2 - d45*mt2 + mt2^2))/
   ((d12 + d23 - d45 + mt2)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  (-2*d45*(2*d15 - 2*d23 - 2*d34 + mt2))/((d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (2*(d15 - d23 - d34))/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
    2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
    2*d34*mt2 + d45*mt2), 0, 
  (2*(d12*d15 + 2*d15^2 - d12*d23 - 3*d15*d23 + d23^2 - d12*d34 - 4*d15*d34 + 
     3*d23*d34 + 2*d34^2 + d15*d45 - d23*d45 - d34*d45 + d15*mt2 - d23*mt2 - 
     d34*mt2 + d45*mt2))/((d12 + d23 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 
     2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
     2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*(d23 + d34)*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + 
     d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, 
  (-2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, (2*(d12^2*d23^3 + 2*d12*d23^4 + d23^5 - d12^2*d23^2*d45 - 
     4*d12*d23^3*d45 - 3*d23^4*d45 + 2*d12*d23^2*d45^2 + 3*d23^3*d45^2 - 
     d23^2*d45^3 + d12^2*d23^2*mt2 + 3*d12*d23^3*mt2 + 2*d23^4*mt2 - 
     2*d12^2*d23*d45*mt2 - 8*d12*d23^2*d45*mt2 - 7*d23^3*d45*mt2 + 
     4*d12*d23*d45^2*mt2 + 7*d23^2*d45^2*mt2 - 2*d23*d45^3*mt2 + 
     2*d12*d23^2*mt2^2 + 2*d23^3*mt2^2 - d12^2*d45*mt2^2 - 
     6*d12*d23*d45*mt2^2 - 7*d23^2*d45*mt2^2 + 2*d12*d45^2*mt2^2 + 
     6*d23*d45^2*mt2^2 - d45^3*mt2^2 + d23^2*mt2^3 - 2*d12*d45*mt2^3 - 
     4*d23*d45*mt2^3 + 2*d45^2*mt2^3 - d45*mt2^4))/
   ((d12 + d23 - d45 + mt2)*(d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*Sqrt[d23]*(-2*d12^3*d23 - 3*d12^2*d23^2 + d23^4 + 3*d12^2*d23*d45 + 
     d12*d23^2*d45 - 2*d23^3*d45 - d12*d23*d45^2 + d23^2*d45^2 - d12^3*mt2 - 
     6*d12^2*d23*mt2 - 5*d12*d23^2*mt2 + 3*d12^2*d45*mt2 + 
     4*d12*d23*d45*mt2 - 2*d23^2*d45*mt2 - 2*d12*d45^2*mt2 + d23*d45^2*mt2 - 
     3*d12^2*mt2^2 - 6*d12*d23*mt2^2 - 2*d23^2*mt2^2 + 4*d12*d45*mt2^2 + 
     d23*d45*mt2^2 - 3*d12*mt2^3 - 2*d23*mt2^3 + d45*mt2^3 - mt2^4))/
   (Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 
      2*d45*mt2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (4*Sqrt[d23]*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
    (d12*d23 + d23^2 - d23*d45 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   (Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 
      2*d45*mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d23]*(d12*d23^2 + d23^3 - d12*d23*d45 - 2*d23^2*d45 + d23*d45^2 + 
     d23^2*mt2 - d12*d45*mt2 - 3*d23*d45*mt2 + d45^2*mt2 - d45*mt2^2))/
   (Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 
      2*d45*mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d23]*(d12*d23^2 + d23^3 - d12*d23*d45 - 2*d23^2*d45 + d23*d45^2 + 
     d23^2*mt2 - d12*d45*mt2 - 3*d23*d45*mt2 + d45^2*mt2 - d45*mt2^2))/
   (Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 
      2*d45*mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 
  (-2*Sqrt[d23])/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 
  (-2*Sqrt[d23])/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 0, 
  (2*Sqrt[d23])/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 0, 
  (4*Sqrt[d23])/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2])}, 
 {0, 0, 0, 0, 0, 0, (2*(d12 + d23 + mt2))/(d12^2 + 2*d12*d23 + d23^2 + 
    2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2), 0, 0, 0, 0, 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (-3*d12 - 3*d23 + 2*d45 - mt2))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  0, 0, 1/Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
     2*d45*mt2 + mt2^2], 0, 
  2/Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
     mt2^2]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d12 + 2*d23 - 2*d45 + mt2), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d12 + d23 - d45))/
   ((2*d12 + 2*d23 - 2*d45 + mt2)*(d12 + d23 - d45 + mt2)), 0, 0, 0, 0, 
  2/(d12 + d23 - d45 + mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T3/DEQs_T3/dd15_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^2*d23^2 - 2*d12^3*d15*d23^3 + d12^2*d15^2*d23^3 + 
     d12^3*d23^4 - 2*d12^2*d15*d23^4 + d12^2*d23^5 - d12^3*d15^2*d23*d34 - 
     3*d12^2*d15^2*d23^2*d34 + d12^3*d23^3*d34 + 4*d12^2*d15*d23^3*d34 - 
     2*d12*d15^2*d23^3*d34 - d12^2*d23^4*d34 + 4*d12*d15*d23^4*d34 - 
     2*d12*d23^5*d34 - 2*d12^2*d23^3*d34^2 - 2*d12*d15*d23^3*d34^2 - 
     d12*d23^4*d34^2 - 2*d15*d23^4*d34^2 + d23^5*d34^2 + d12*d23^3*d34^3 + 
     d23^4*d34^3 - d12^2*d15^2*d23^2*d45 + 2*d12^2*d15*d23^3*d45 - 
     d12^2*d23^4*d45 + d12^2*d15^2*d23*d34*d45 - 4*d12^2*d15*d23^2*d34*d45 + 
     d12^2*d23^3*d34*d45 - 8*d12*d15*d23^3*d34*d45 - 2*d15^2*d23^3*d34*d45 + 
     4*d12*d23^4*d34*d45 + 2*d12^2*d23^2*d34^2*d45 + 
     4*d12*d15*d23^2*d34^2*d45 + 2*d12*d23^3*d34^2*d45 + 
     6*d15*d23^3*d34^2*d45 - 3*d23^4*d34^2*d45 - 2*d12*d23^2*d34^3*d45 - 
     3*d23^3*d34^3*d45 - d12*d15^2*d23^2*d45^2 - d15^2*d23^3*d45^2 + 
     d12*d15^2*d23*d34*d45^2 + 4*d12*d15*d23^2*d34*d45^2 + 
     3*d15^2*d23^2*d34*d45^2 - 2*d12*d23^3*d34*d45^2 - 
     2*d12*d15*d23*d34^2*d45^2 - d12*d23^2*d34^2*d45^2 - 
     6*d15*d23^2*d34^2*d45^2 + 3*d23^3*d34^2*d45^2 + d12*d23*d34^3*d45^2 + 
     3*d23^2*d34^3*d45^2 + d15^2*d23^2*d45^3 - d15^2*d23*d34*d45^3 + 
     2*d15*d23*d34^2*d45^3 - d23^2*d34^2*d45^3 - d23*d34^3*d45^3 + 
     3*d12^2*d15^2*d23^2*mt2 - 6*d12^2*d15*d23^3*mt2 + 
     2*d12*d15^2*d23^3*mt2 + 3*d12^2*d23^4*mt2 - 4*d12*d15*d23^4*mt2 + 
     2*d12*d23^5*mt2 - 3*d12^2*d15^2*d23*d34*mt2 - 6*d12*d15^2*d23^2*d34*
      mt2 + 3*d12^2*d23^3*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 - 
     2*d15^2*d23^3*d34*mt2 - 2*d12*d23^4*d34*mt2 + 4*d15*d23^4*d34*mt2 - 
     2*d23^5*d34*mt2 - 4*d12*d23^3*d34^2*mt2 - 2*d15*d23^3*d34^2*mt2 - 
     d23^4*d34^2*mt2 + d23^3*d34^3*mt2 + d12^2*d15*d23^2*d45*mt2 - 
     2*d12*d15^2*d23^2*d45*mt2 - d12^2*d23^3*d45*mt2 + 
     4*d12*d15*d23^3*d45*mt2 - 2*d12*d23^4*d45*mt2 - 
     2*d12^2*d15*d23*d34*d45*mt2 + 2*d12*d15^2*d23*d34*d45*mt2 - 
     12*d12*d15*d23^2*d34*d45*mt2 + 5*d12*d23^3*d34*d45*mt2 - 
     8*d15*d23^3*d34*d45*mt2 + 4*d23^4*d34*d45*mt2 + 
     d12^2*d15*d34^2*d45*mt2 + d12^2*d23*d34^2*d45*mt2 + 
     4*d12*d15*d23*d34^2*d45*mt2 + 6*d12*d23^2*d34^2*d45*mt2 + 
     8*d15*d23^2*d34^2*d45*mt2 - d12*d23*d34^3*d45*mt2 - 
     4*d23^2*d34^3*d45*mt2 - 2*d12*d15*d23^2*d45^2*mt2 - 
     d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + 4*d12*d15*d23*d34*d45^2*
      mt2 + d15^2*d23*d34*d45^2*mt2 - d12*d23^2*d34*d45^2*mt2 + 
     8*d15*d23^2*d34*d45^2*mt2 - 3*d23^3*d34*d45^2*mt2 - 
     2*d12*d15*d34^2*d45^2*mt2 - d12*d23*d34^2*d45^2*mt2 - 
     6*d15*d23*d34^2*d45^2*mt2 + d23^2*d34^2*d45^2*mt2 + 
     d12*d34^3*d45^2*mt2 + 4*d23*d34^3*d45^2*mt2 + d15*d23^2*d45^3*mt2 - 
     2*d15*d23*d34*d45^3*mt2 + d23^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 - 
     d34^3*d45^3*mt2 + 3*d12*d15^2*d23^2*mt2^2 - 6*d12*d15*d23^3*mt2^2 + 
     d15^2*d23^3*mt2^2 + 3*d12*d23^4*mt2^2 - 2*d15*d23^4*mt2^2 + 
     d23^5*mt2^2 - 3*d12*d15^2*d23*d34*mt2^2 - 3*d15^2*d23^2*d34*mt2^2 + 
     3*d12*d23^3*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - d23^4*d34*mt2^2 - 
     2*d23^3*d34^2*mt2^2 + 2*d12*d15*d23^2*d45*mt2^2 - 
     d15^2*d23^2*d45*mt2^2 - 2*d12*d23^3*d45*mt2^2 + 2*d15*d23^3*d45*mt2^2 - 
     d23^4*d45*mt2^2 - 4*d12*d15*d23*d34*d45*mt2^2 + 
     d15^2*d23*d34*d45*mt2^2 - 8*d15*d23^2*d34*d45*mt2^2 + 
     4*d23^3*d34*d45*mt2^2 + 2*d12*d15*d34^2*d45*mt2^2 + 
     2*d12*d23*d34^2*d45*mt2^2 + 4*d15*d23*d34^2*d45*mt2^2 + 
     4*d23^2*d34^2*d45*mt2^2 - d23*d34^3*d45*mt2^2 - 
     2*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 + 
     4*d15*d23*d34*d45^2*mt2^2 - d23^2*d34*d45^2*mt2^2 - 
     2*d15*d34^2*d45^2*mt2^2 - d23*d34^2*d45^2*mt2^2 + d34^3*d45^2*mt2^2 + 
     d15^2*d23^2*mt2^3 - 2*d15*d23^3*mt2^3 + d23^4*mt2^3 - 
     d15^2*d23*d34*mt2^3 + d23^3*d34*mt2^3 + d15*d23^2*d45*mt2^3 - 
     d23^3*d45*mt2^3 - 2*d15*d23*d34*d45*mt2^3 + d15*d34^2*d45*mt2^3 + 
     d23*d34^2*d45*mt2^3))/((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
     2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
     2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
     2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), 
  -((d23*(-2*d12^2*d15^3*d23 + 2*d12^2*d15^2*d23^2 - 2*d12*d15^3*d23^2 + 
      2*d12^2*d15*d23^3 + 2*d12*d15^2*d23^3 - 2*d12^2*d23^4 + 
      2*d12*d15*d23^4 - 2*d12*d23^5 + 4*d12^2*d15^2*d23*d34 + 
      6*d12*d15^2*d23^2*d34 - 4*d12^2*d23^3*d34 - 4*d12*d15*d23^3*d34 + 
      2*d15^2*d23^3*d34 - 2*d12*d23^4*d34 - 4*d15*d23^4*d34 + 2*d23^5*d34 - 
      2*d12^2*d15*d23*d34^2 - 2*d12^2*d23^2*d34^2 - 6*d12*d15*d23^2*d34^2 + 
      2*d12*d23^3*d34^2 - 4*d15*d23^3*d34^2 + 4*d23^4*d34^2 + 
      2*d12*d23^2*d34^3 + 2*d23^3*d34^3 + 4*d12*d15^3*d23*d45 - 
      6*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 - 4*d15^2*d23^3*d45 + 
      2*d12*d23^4*d45 + 2*d15*d23^4*d45 - 10*d12*d15^2*d23*d34*d45 + 
      8*d12*d15*d23^2*d34*d45 - 8*d15^2*d23^2*d34*d45 + 2*d12*d23^3*d34*d45 + 
      12*d15*d23^3*d34*d45 - 4*d23^4*d34*d45 + 8*d12*d15*d23*d34^2*d45 - 
      2*d12*d23^2*d34^2*d45 + 10*d15*d23^2*d34^2*d45 - 8*d23^3*d34^2*d45 - 
      2*d12*d23*d34^3*d45 - 4*d23^2*d34^3*d45 - 2*d15^3*d23*d45^2 + 
      4*d15^2*d23^2*d45^2 - 2*d15*d23^3*d45^2 + 6*d15^2*d23*d34*d45^2 - 
      8*d15*d23^2*d34*d45^2 + 2*d23^3*d34*d45^2 - 6*d15*d23*d34^2*d45^2 + 
      4*d23^2*d34^2*d45^2 + 2*d23*d34^3*d45^2 - 4*d12*d15^3*d23*mt2 + 
      4*d12*d15^2*d23^2*mt2 - 2*d15^3*d23^2*mt2 + 4*d12*d15*d23^3*mt2 + 
      2*d15^2*d23^3*mt2 - 4*d12*d23^4*mt2 + 2*d15*d23^4*mt2 - 2*d23^5*mt2 + 
      2*d12^2*d15^2*d34*mt2 - d12^2*d15*d23*d34*mt2 + 
      10*d12*d15^2*d23*d34*mt2 - d12^2*d23^2*d34*mt2 - 
      d12*d15*d23^2*d34*mt2 + 6*d15^2*d23^2*d34*mt2 - 9*d12*d23^3*d34*mt2 - 
      4*d15*d23^3*d34*mt2 - 2*d23^4*d34*mt2 - d12^2*d15*d34^2*mt2 - 
      d12^2*d23*d34^2*mt2 - 5*d12*d15*d23*d34^2*mt2 - 4*d12*d23^2*d34^2*mt2 - 
      6*d15*d23^2*d34^2*mt2 + 3*d23^3*d34^2*mt2 + d12*d23*d34^3*mt2 + 
      3*d23^2*d34^3*mt2 + 4*d15^3*d23*d45*mt2 - 3*d12*d15*d23^2*d45*mt2 - 
      6*d15^2*d23^2*d45*mt2 + 3*d12*d23^3*d45*mt2 + 2*d23^4*d45*mt2 - 
      4*d12*d15^2*d34*d45*mt2 + 2*d12*d15*d23*d34*d45*mt2 - 
      12*d15^2*d23*d34*d45*mt2 + 7*d12*d23^2*d34*d45*mt2 + 
      15*d15*d23^2*d34*d45*mt2 - d23^3*d34*d45*mt2 + 
      5*d12*d15*d34^2*d45*mt2 + 3*d12*d23*d34^2*d45*mt2 + 
      15*d15*d23*d34^2*d45*mt2 - 10*d23^2*d34^2*d45*mt2 - d12*d34^3*d45*mt2 - 
      7*d23*d34^3*d45*mt2 + 3*d15*d23^2*d45^2*mt2 - 2*d23^3*d45^2*mt2 + 
      2*d15^2*d34*d45^2*mt2 - d15*d23*d34*d45^2*mt2 - 3*d23^2*d34*d45^2*mt2 - 
      4*d15*d34^2*d45^2*mt2 + d23*d34^2*d45^2*mt2 + 2*d34^3*d45^2*mt2 - 
      2*d15^3*d23*mt2^2 + 2*d15^2*d23^2*mt2^2 + 2*d15*d23^3*mt2^2 - 
      2*d23^4*mt2^2 + 4*d12*d15^2*d34*mt2^2 - 2*d12*d15*d23*d34*mt2^2 + 
      6*d15^2*d23*d34*mt2^2 - 2*d12*d23^2*d34*mt2^2 - d15*d23^2*d34*mt2^2 - 
      5*d23^3*d34*mt2^2 - 2*d12*d15*d34^2*mt2^2 - 2*d12*d23*d34^2*mt2^2 - 
      3*d15*d23*d34^2*mt2^2 - 2*d23^2*d34^2*mt2^2 + d23*d34^3*mt2^2 - 
      3*d15*d23^2*d45*mt2^2 + 3*d23^3*d45*mt2^2 - 4*d15^2*d34*d45*mt2^2 + 
      2*d12*d23*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 + 
      7*d23^2*d34*d45*mt2^2 + 2*d12*d34^2*d45*mt2^2 + 5*d15*d34^2*d45*mt2^2 + 
      d23*d34^2*d45*mt2^2 - 3*d34^3*d45*mt2^2 - 2*d23*d34*d45^2*mt2^2 - 
      2*d34^2*d45^2*mt2^2 + 2*d15^2*d34*mt2^3 - d15*d23*d34*mt2^3 - 
      d23^2*d34*mt2^3 - d15*d34^2*mt2^3 - d23*d34^2*mt2^3 + 
      2*d23*d34*d45*mt2^3 + 2*d34^2*d45*mt2^3))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15^2*d23 - 
      2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 
      2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 
      2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 
      2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15^3*d23 + 6*d12^3*d15^2*d23^2 - 2*d12^2*d15^3*d23^2 - 
     6*d12^3*d15*d23^3 + 6*d12^2*d15^2*d23^3 + 2*d12^3*d23^4 - 
     6*d12^2*d15*d23^4 + 2*d12^2*d23^5 + 4*d12^3*d15^2*d23*d34 + 
     2*d12^2*d15^3*d23*d34 - 8*d12^3*d15*d23^2*d34 - 
     4*d12^2*d15^2*d23^2*d34 + 2*d12*d15^3*d23^2*d34 + 4*d12^3*d23^3*d34 + 
     2*d12^2*d15*d23^3*d34 - 8*d12*d15^2*d23^3*d34 + 10*d12*d15*d23^4*d34 - 
     4*d12*d23^5*d34 - 2*d12^3*d15*d23*d34^2 - 4*d12^2*d15^2*d23*d34^2 + 
     2*d12^3*d23^2*d34^2 + 10*d12^2*d15*d23^2*d34^2 - 
     2*d12*d15^2*d23^2*d34^2 - 6*d12^2*d23^3*d34^2 + 8*d12*d15*d23^3*d34^2 + 
     2*d15^2*d23^3*d34^2 - 6*d12*d23^4*d34^2 - 4*d15*d23^4*d34^2 + 
     2*d23^5*d34^2 + 2*d12^2*d15*d23*d34^3 - 4*d12^2*d23^2*d34^3 - 
     2*d12*d15*d23^2*d34^3 - 4*d15*d23^3*d34^3 + 4*d23^4*d34^3 + 
     2*d12*d23^2*d34^4 + 2*d23^3*d34^4 + 4*d12^2*d15^3*d23*d45 - 
     10*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 + 
     8*d12^2*d15*d23^3*d45 - 4*d12*d15^2*d23^3*d45 - 2*d12^2*d23^4*d45 + 
     2*d12*d15*d23^4*d45 - 6*d12^2*d15^2*d23*d34*d45 + 
     8*d12^2*d15*d23^2*d34*d45 + 2*d12*d15^2*d23^2*d34*d45 + 
     2*d15^3*d23^2*d34*d45 - 2*d12^2*d23^3*d34*d45 - 
     8*d12*d15*d23^3*d34*d45 - 4*d15^2*d23^3*d34*d45 + 6*d12*d23^4*d34*d45 + 
     2*d15*d23^4*d34*d45 - 2*d12*d15^2*d23*d34^2*d45 + 
     2*d12^2*d23^2*d34^2*d45 - 6*d12*d15*d23^2*d34^2*d45 - 
     8*d15^2*d23^2*d34^2*d45 + 10*d12*d23^3*d34^2*d45 + 
     12*d15*d23^3*d34^2*d45 - 4*d23^4*d34^2*d45 + 2*d12^2*d23*d34^3*d45 + 
     4*d12*d15*d23*d34^3*d45 + 2*d12*d23^2*d34^3*d45 + 
     10*d15*d23^2*d34^3*d45 - 8*d23^3*d34^3*d45 - 2*d12*d23*d34^4*d45 - 
     4*d23^2*d34^4*d45 - 2*d12*d15^3*d23*d45^2 + 4*d12*d15^2*d23^2*d45^2 - 
     2*d12*d15*d23^3*d45^2 + 2*d12*d15^2*d23*d34*d45^2 - 
     2*d15^3*d23*d34*d45^2 + 4*d15^2*d23^2*d34*d45^2 - 
     2*d12*d23^3*d34*d45^2 - 2*d15*d23^3*d34*d45^2 + 
     2*d12*d15*d23*d34^2*d45^2 + 6*d15^2*d23*d34^2*d45^2 - 
     4*d12*d23^2*d34^2*d45^2 - 8*d15*d23^2*d34^2*d45^2 + 
     2*d23^3*d34^2*d45^2 - 2*d12*d23*d34^3*d45^2 - 6*d15*d23*d34^3*d45^2 + 
     4*d23^2*d34^3*d45^2 + 2*d23*d34^4*d45^2 - 6*d12^2*d15^3*d23*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 - 4*d12*d15^3*d23^2*mt2 - 
     18*d12^2*d15*d23^3*mt2 + 12*d12*d15^2*d23^3*mt2 + 6*d12^2*d23^4*mt2 - 
     12*d12*d15*d23^4*mt2 + 4*d12*d23^5*mt2 + 12*d12^2*d15^2*d23*d34*mt2 + 
     4*d12*d15^3*d23*d34*mt2 - 24*d12^2*d15*d23^2*d34*mt2 - 
     8*d12*d15^2*d23^2*d34*mt2 + 2*d15^3*d23^2*d34*mt2 + 
     12*d12^2*d23^3*d34*mt2 + 4*d12*d15*d23^3*d34*mt2 - 
     8*d15^2*d23^3*d34*mt2 + 10*d15*d23^4*d34*mt2 - 4*d23^5*d34*mt2 - 
     6*d12^2*d15*d23*d34^2*mt2 - 8*d12*d15^2*d23*d34^2*mt2 + 
     6*d12^2*d23^2*d34^2*mt2 + 20*d12*d15*d23^2*d34^2*mt2 - 
     2*d15^2*d23^2*d34^2*mt2 - 12*d12*d23^3*d34^2*mt2 + 
     8*d15*d23^3*d34^2*mt2 - 6*d23^4*d34^2*mt2 + 4*d12*d15*d23*d34^3*mt2 - 
     8*d12*d23^2*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 + 2*d23^2*d34^4*mt2 - 
     2*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     4*d12^2*d15*d23^2*d45*mt2 - 20*d12*d15^2*d23^2*d45*mt2 + 
     2*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 + 
     16*d12*d15*d23^3*d45*mt2 - 4*d15^2*d23^3*d45*mt2 - 4*d12*d23^4*d45*mt2 + 
     2*d15*d23^4*d45*mt2 + d12^2*d15*d23*d34*d45*mt2 - 
     8*d12*d15^2*d23*d34*d45*mt2 - d12^2*d23^2*d34*d45*mt2 + 
     5*d12*d15*d23^2*d34*d45*mt2 + 2*d15^2*d23^2*d34*d45*mt2 + 
     3*d12*d23^3*d34*d45*mt2 - 8*d15*d23^3*d34*d45*mt2 + 
     6*d23^4*d34*d45*mt2 - 3*d12^2*d15*d34^2*d45*mt2 - 
     2*d12*d15^2*d34^2*d45*mt2 + 3*d12^2*d23*d34^2*d45*mt2 - 
     7*d12*d15*d23*d34^2*d45*mt2 - 6*d15^2*d23*d34^2*d45*mt2 + 
     14*d12*d23^2*d34^2*d45*mt2 + 2*d15*d23^2*d34^2*d45*mt2 + 
     5*d23^3*d34^2*d45*mt2 + 2*d12^2*d34^3*d45*mt2 + 
     4*d12*d15*d34^3*d45*mt2 + 5*d12*d23*d34^3*d45*mt2 + 
     12*d15*d23*d34^3*d45*mt2 - 7*d23^2*d34^3*d45*mt2 - 2*d12*d34^4*d45*mt2 - 
     6*d23*d34^4*d45*mt2 + 4*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 5*d12*d15*d23^2*d45^2*mt2 + 
     4*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 - 2*d15*d23^3*d45^2*mt2 - 
     2*d12*d15*d23*d34*d45^2*mt2 - 2*d15^2*d23*d34*d45^2*mt2 - 
     3*d12*d23^2*d34*d45^2*mt2 + 5*d15*d23^2*d34*d45^2*mt2 - 
     5*d23^3*d34*d45^2*mt2 + 3*d12*d15*d34^2*d45^2*mt2 + 
     2*d15^2*d34^2*d45^2*mt2 - 7*d12*d23*d34^2*d45^2*mt2 + 
     3*d15*d23*d34^2*d45^2*mt2 - 6*d23^2*d34^2*d45^2*mt2 - 
     3*d12*d34^3*d45^2*mt2 - 4*d15*d34^3*d45^2*mt2 + d23*d34^3*d45^2*mt2 + 
     2*d34^4*d45^2*mt2 - 2*d15^2*d23*d45^3*mt2 + d15*d23^2*d45^3*mt2 + 
     d15*d23*d34*d45^3*mt2 + d23^2*d34*d45^3*mt2 + d23*d34^2*d45^3*mt2 - 
     6*d12*d15^3*d23*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 - 2*d15^3*d23^2*mt2^2 - 
     18*d12*d15*d23^3*mt2^2 + 6*d15^2*d23^3*mt2^2 + 6*d12*d23^4*mt2^2 - 
     6*d15*d23^4*mt2^2 + 2*d23^5*mt2^2 + 12*d12*d15^2*d23*d34*mt2^2 + 
     2*d15^3*d23*d34*mt2^2 - 24*d12*d15*d23^2*d34*mt2^2 - 
     4*d15^2*d23^2*d34*mt2^2 + 12*d12*d23^3*d34*mt2^2 + 
     2*d15*d23^3*d34*mt2^2 - 6*d12*d15*d23*d34^2*mt2^2 - 
     4*d15^2*d23*d34^2*mt2^2 + 6*d12*d23^2*d34^2*mt2^2 + 
     10*d15*d23^2*d34^2*mt2^2 - 6*d23^3*d34^2*mt2^2 + 2*d15*d23*d34^3*mt2^2 - 
     4*d23^2*d34^3*mt2^2 - 4*d12*d15^2*d23*d45*mt2^2 + 
     4*d15^3*d23*d45*mt2^2 + 8*d12*d15*d23^2*d45*mt2^2 - 
     10*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 + 
     8*d15*d23^3*d45*mt2^2 - 2*d23^4*d45*mt2^2 + 2*d12*d15*d23*d34*d45*
      mt2^2 - 2*d15^2*d23*d34*d45*mt2^2 - 2*d12*d23^2*d34*d45*mt2^2 - 
     3*d15*d23^2*d34*d45*mt2^2 + 5*d23^3*d34*d45*mt2^2 - 
     6*d12*d15*d34^2*d45*mt2^2 - 2*d15^2*d34^2*d45*mt2^2 + 
     6*d12*d23*d34^2*d45*mt2^2 - 7*d15*d23*d34^2*d45*mt2^2 + 
     12*d23^2*d34^2*d45*mt2^2 + 4*d12*d34^3*d45*mt2^2 + 
     4*d15*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 - 2*d34^4*d45*mt2^2 + 
     4*d15^2*d23*d45^2*mt2^2 - 5*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 2*d15*d23*d34*d45^2*mt2^2 - 
     3*d23^2*d34*d45^2*mt2^2 - 2*d12*d34^2*d45^2*mt2^2 + 
     3*d15*d34^2*d45^2*mt2^2 - 5*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 + 
     2*d23*d34*d45^3*mt2^2 + 2*d34^2*d45^3*mt2^2 - 2*d15^3*d23*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 6*d15*d23^3*mt2^3 + 2*d23^4*mt2^3 + 
     4*d15^2*d23*d34*mt2^3 - 8*d15*d23^2*d34*mt2^3 + 4*d23^3*d34*mt2^3 - 
     2*d15*d23*d34^2*mt2^3 + 2*d23^2*d34^2*mt2^3 - 2*d15^2*d23*d45*mt2^3 + 
     4*d15*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 + d15*d23*d34*d45*mt2^3 - 
     d23^2*d34*d45*mt2^3 - 3*d15*d34^2*d45*mt2^3 + 3*d23*d34^2*d45*mt2^3 + 
     2*d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 - 2*d34^2*d45^2*mt2^3)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^3*d23*d34 + 2*d12^2*d15^2*d23^2*d34 - 
     2*d12*d15^3*d23^2*d34 + 2*d12*d15^2*d23^3*d34 - 
     2*d12*d15^2*d23^2*d34^2 - 2*d15^2*d23^3*d34^2 + 2*d12^2*d15^3*d23*d45 - 
     2*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 - 
     2*d12*d15^2*d23^3*d45 - 4*d12^2*d15^2*d23*d34*d45 - 
     8*d12*d15^2*d23^2*d34*d45 - 2*d15^3*d23^2*d34*d45 - 
     2*d15^2*d23^3*d34*d45 + 2*d12*d15^2*d23*d34^2*d45 + 
     4*d15^2*d23^2*d34^2*d45 - 4*d12*d15^3*d23*d45^2 + 
     2*d12*d15^2*d23^2*d45^2 - 2*d15^3*d23^2*d45^2 + 
     6*d12*d15^2*d23*d34*d45^2 + 2*d15^3*d23*d34*d45^2 + 
     4*d15^2*d23^2*d34*d45^2 - 2*d15^2*d23*d34^2*d45^2 + 2*d15^3*d23*d45^3 - 
     2*d15^2*d23*d34*d45^3 - 4*d12*d15^3*d23*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 - 2*d15^3*d23^2*d34*mt2 + 
     2*d15^2*d23^3*d34*mt2 - 2*d15^2*d23^2*d34^2*mt2 + 
     2*d12^2*d15^2*d23*d45*mt2 + 4*d12*d15^3*d23*d45*mt2 - 
     3*d12^2*d15*d23^2*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 + 
     2*d15^3*d23^2*d45*mt2 + d12^2*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 - 
     3*d12^2*d15*d23*d34*d45*mt2 - 12*d12*d15^2*d23*d34*d45*mt2 + 
     d12^2*d23^2*d34*d45*mt2 + 3*d12*d15*d23^2*d34*d45*mt2 - 
     8*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 + 3*d12*d15*d23*d34^2*d45*mt2 + 
     6*d15^2*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 + 
     d23^3*d34^2*d45*mt2 + d23^2*d34^3*d45*mt2 - 4*d12*d15^2*d23*d45^2*mt2 - 
     4*d15^3*d23*d45^2*mt2 + 3*d12*d15*d23^2*d45^2*mt2 + 
     2*d15^2*d23^2*d45^2*mt2 + 6*d12*d15*d23*d34*d45^2*mt2 + 
     10*d15^2*d23*d34*d45^2*mt2 + 2*d12*d23^2*d34*d45^2*mt2 + 
     3*d15*d23^2*d34*d45^2*mt2 + 3*d12*d15*d34^2*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 + 2*d12*d23*d34^2*d45^2*mt2 + 
     3*d15*d23*d34^2*d45^2*mt2 - 2*d23^2*d34^2*d45^2*mt2 - 
     2*d23*d34^3*d45^2*mt2 + 2*d15^2*d23*d45^3*mt2 - 
     3*d15*d23*d34*d45^3*mt2 - 3*d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 + 
     d34^3*d45^3*mt2 - 2*d15^3*d23*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 + 
     4*d12*d15^2*d23*d45*mt2^2 + 2*d15^3*d23*d45*mt2^2 - 
     6*d12*d15*d23^2*d45*mt2^2 - 2*d15^2*d23^2*d45*mt2^2 + 
     2*d12*d23^3*d45*mt2^2 - 6*d12*d15*d23*d34*d45*mt2^2 - 
     8*d15^2*d23*d34*d45*mt2^2 + 2*d12*d23^2*d34*d45*mt2^2 + 
     3*d15*d23^2*d34*d45*mt2^2 - 2*d23^3*d34*d45*mt2^2 + 
     2*d15^2*d34^2*d45*mt2^2 + 3*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 - 4*d15^2*d23*d45^2*mt2^2 + 
     3*d15*d23^2*d45^2*mt2^2 + 2*d12*d23*d34*d45^2*mt2^2 + 
     6*d15*d23*d34*d45^2*mt2^2 + 2*d23^2*d34*d45^2*mt2^2 + 
     2*d12*d34^2*d45^2*mt2^2 + 3*d15*d34^2*d45^2*mt2^2 - 
     2*d34^3*d45^2*mt2^2 - 2*d23*d34*d45^3*mt2^2 - 2*d34^2*d45^3*mt2^2 + 
     2*d15^2*d23*d45*mt2^3 - 3*d15*d23^2*d45*mt2^3 + d23^3*d45*mt2^3 - 
     3*d15*d23*d34*d45*mt2^3 + d23^2*d34*d45*mt2^3 + 2*d23*d34*d45^2*mt2^3 + 
     2*d34^2*d45^2*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + d23 - d45 + mt2)*(2*d12^2*d15^3*d23 - 2*d12^2*d15^2*d23^2 + 
      2*d12*d15^3*d23^2 - 2*d12*d15^2*d23^3 - 4*d12^2*d15^2*d23*d34 - 
      6*d12*d15^2*d23^2*d34 - 2*d15^2*d23^3*d34 - 4*d12*d15^3*d23*d45 + 
      2*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 + 6*d12*d15^2*d23*d34*d45 + 
      4*d15^2*d23^2*d34*d45 + 2*d15^3*d23*d45^2 - 2*d15^2*d23*d34*d45^2 + 
      2*d12^2*d15^2*d23*mt2 + 4*d12*d15^3*d23*mt2 - 3*d12^2*d15*d23^2*mt2 - 
      4*d12*d15^2*d23^2*mt2 + 2*d15^3*d23^2*mt2 + d12^2*d23^3*mt2 - 
      2*d15^2*d23^3*mt2 - 3*d12^2*d15*d23*d34*mt2 - 10*d12*d15^2*d23*d34*
       mt2 + d12^2*d23^2*d34*mt2 + 3*d12*d15*d23^2*d34*mt2 - 
      6*d15^2*d23^2*d34*mt2 - 2*d12*d23^3*d34*mt2 + 3*d12*d15*d23*d34^2*mt2 - 
      2*d12*d23^2*d34^2*mt2 + d23^3*d34^2*mt2 + d23^2*d34^3*mt2 - 
      4*d12*d15^2*d23*d45*mt2 - 4*d15^3*d23*d45*mt2 + 
      3*d12*d15*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 + 
      6*d12*d15*d23*d34*d45*mt2 + 8*d15^2*d23*d34*d45*mt2 + 
      2*d12*d23^2*d34*d45*mt2 + 3*d15*d23^2*d34*d45*mt2 + 
      3*d12*d15*d34^2*d45*mt2 + 2*d12*d23*d34^2*d45*mt2 + 
      3*d15*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 - 2*d23*d34^3*d45*mt2 + 
      2*d15^2*d23*d45^2*mt2 - 3*d15*d23*d34*d45^2*mt2 - 
      3*d15*d34^2*d45^2*mt2 + d23*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 + 
      4*d12*d15^2*d23*mt2^2 + 2*d15^3*d23*mt2^2 - 6*d12*d15*d23^2*mt2^2 - 
      2*d15^2*d23^2*mt2^2 + 2*d12*d23^3*mt2^2 - 6*d12*d15*d23*d34*mt2^2 - 
      6*d15^2*d23*d34*mt2^2 + 2*d12*d23^2*d34*mt2^2 + 3*d15*d23^2*d34*mt2^2 - 
      2*d23^3*d34*mt2^2 + 3*d15*d23*d34^2*mt2^2 - 2*d23^2*d34^2*mt2^2 - 
      4*d15^2*d23*d45*mt2^2 + 3*d15*d23^2*d45*mt2^2 + 
      2*d12*d23*d34*d45*mt2^2 + 6*d15*d23*d34*d45*mt2^2 + 
      2*d23^2*d34*d45*mt2^2 + 2*d12*d34^2*d45*mt2^2 + 3*d15*d34^2*d45*mt2^2 - 
      2*d34^3*d45*mt2^2 - 2*d23*d34*d45^2*mt2^2 - 2*d34^2*d45^2*mt2^2 + 
      2*d15^2*d23*mt2^3 - 3*d15*d23^2*mt2^3 + d23^3*mt2^3 - 
      3*d15*d23*d34*mt2^3 + d23^2*d34*mt2^3 + 2*d23*d34*d45*mt2^3 + 
      2*d34^2*d45*mt2^3))/((-2*d12*d15^2*d23 + 2*d12*d15*d23^2 - 
      2*d15^2*d23^2 + 2*d15*d23^3 + 2*d12*d15*d23*d34 + 2*d15*d23^2*d34 + 
      2*d15^2*d23*d45 - 2*d15*d23^2*d45 - 2*d15*d23*d34*d45 - 
      2*d15^2*d23*mt2 + 2*d15*d23^2*mt2 + 2*d15*d23*d34*mt2 - d23^2*d45*mt2 - 
      2*d23*d34*d45*mt2 - d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*(-(d12*d15*d23) + d12*d23^2 + 
     d12*d15*d34 + d12*d23*d34 + 2*d15*d23*d34 - d23^2*d34 - d23*d34^2 + 
     d15*d23*d45 - d15*d34*d45 + d23*d34*d45 + d34^2*d45 - d15*d23*mt2 + 
     d23^2*mt2 + d15*d34*mt2 + d23*d34*mt2)*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2])/
   ((-2*d12*d15^2*d23 + 2*d12*d15*d23^2 - 2*d15^2*d23^2 + 2*d15*d23^3 + 
     2*d12*d15*d23*d34 + 2*d15*d23^2*d34 + 2*d15^2*d23*d45 - 
     2*d15*d23^2*d45 - 2*d15*d23*d34*d45 - 2*d15^2*d23*mt2 + 
     2*d15*d23^2*mt2 + 2*d15*d23*d34*mt2 - d23^2*d45*mt2 - 
     2*d23*d34*d45*mt2 - d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]), (2*(-(d12*d15) + d12*d23 + 2*d12*d34 + 2*d15*d34 - 
     d23*d34 - 2*d34^2 + d15*d45 - d34*d45 - d15*mt2 + d23*mt2 + 2*d34*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (-2*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
     d15*mt2 + d23*mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + d23 - d45 + mt2)*(d12*d15 - d12*d23 + d23*d34 - d15*d45 - 
      d34*d45 + d15*mt2 - d23*mt2))/((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d23 + d34)*(2*d12^2*d15*d23 - 2*d12^2*d23^2 + 2*d12*d15*d23^2 - 
      2*d12*d23^3 + 2*d12*d23^2*d34 + 2*d23^3*d34 + 2*d12*d23^2*d45 + 
      2*d15*d23^2*d45 - 2*d12*d23*d34*d45 - 4*d23^2*d34*d45 - 
      2*d15*d23*d45^2 + 2*d23*d34*d45^2 + d12^2*d15*mt2 - d12^2*d23*mt2 + 
      4*d12*d15*d23*mt2 - 4*d12*d23^2*mt2 + 2*d15*d23^2*mt2 - 2*d23^3*mt2 + 
      d12*d23*d34*mt2 + 2*d23^2*d34*mt2 - 2*d12*d15*d45*mt2 + 
      3*d12*d23*d45*mt2 + 2*d23^2*d45*mt2 - d12*d34*d45*mt2 - 
      5*d23*d34*d45*mt2 + d15*d45^2*mt2 - 2*d23*d45^2*mt2 + d34*d45^2*mt2 + 
      2*d12*d15*mt2^2 - 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 - 2*d23^2*mt2^2 + 
      d23*d34*mt2^2 - 2*d15*d45*mt2^2 + 3*d23*d45*mt2^2 - d34*d45*mt2^2 + 
      d15*mt2^3 - d23*mt2^3))/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^3 - 2*d12^3*d15*d23 + 2*d12^2*d15^2*d23 - 2*d12*d15^3*d23 + 
     2*d12^3*d23^2 - 2*d12^2*d15*d23^2 + 2*d12*d15^2*d23^2 + 2*d12^2*d23^3 + 
     2*d12^3*d15*d34 + 4*d12^2*d15^2*d34 + 2*d12^3*d23*d34 + 
     8*d12^2*d15*d23*d34 + 6*d12*d15^2*d23*d34 - 2*d12^2*d23^2*d34 + 
     6*d12*d15*d23^2*d34 + 2*d15^2*d23^2*d34 - 4*d12*d23^3*d34 - 
     2*d12^2*d15*d34^2 - 4*d12^2*d23*d34^2 - 6*d12*d15*d23*d34^2 - 
     2*d12*d23^2*d34^2 - 4*d15*d23^2*d34^2 + 2*d23^3*d34^2 + 
     2*d12*d23*d34^3 + 2*d23^2*d34^3 + 4*d12*d15^3*d45 + 
     4*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 - 
     2*d12^2*d23^2*d45 + 2*d12*d15*d23^2*d45 - 4*d12^2*d15*d34*d45 - 
     10*d12*d15^2*d34*d45 - 6*d12*d15*d23*d34*d45 - 8*d15^2*d23*d34*d45 + 
     6*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 + 2*d12^2*d34^2*d45 + 
     8*d12*d15*d34^2*d45 + 4*d12*d23*d34^2*d45 + 10*d15*d23*d34^2*d45 - 
     4*d23^2*d34^2*d45 - 2*d12*d34^3*d45 - 4*d23*d34^3*d45 - 2*d15^3*d45^2 - 
     2*d12*d15*d23*d45^2 + 2*d12*d15*d34*d45^2 + 6*d15^2*d34*d45^2 - 
     2*d12*d23*d34*d45^2 - 2*d15*d23*d34*d45^2 - 2*d12*d34^2*d45^2 - 
     6*d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 + 2*d34^3*d45^2 - d12^3*d15*mt2 - 
     2*d12^2*d15^2*mt2 - 4*d12*d15^3*mt2 + d12^3*d23*mt2 - 
     3*d12^2*d15*d23*mt2 + 4*d12*d15^2*d23*mt2 - 2*d15^3*d23*mt2 + 
     5*d12^2*d23^2*mt2 - 4*d12*d15*d23^2*mt2 + 2*d15^2*d23^2*mt2 + 
     4*d12*d23^3*mt2 + 2*d12^3*d34*mt2 + 11*d12^2*d15*d34*mt2 + 
     10*d12*d15^2*d34*mt2 + 4*d12^2*d23*d34*mt2 + 13*d12*d15*d23*d34*mt2 + 
     6*d15^2*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 6*d15*d23^2*d34*mt2 - 
     4*d23^3*d34*mt2 - 4*d12^2*d34^2*mt2 - 8*d12*d15*d34^2*mt2 - 
     7*d12*d23*d34^2*mt2 - 6*d15*d23*d34^2*mt2 - 3*d23^2*d34^2*mt2 + 
     2*d12*d34^3*mt2 + 2*d23*d34^3*mt2 + 3*d12^2*d15*d45*mt2 + 
     4*d12*d15^2*d45*mt2 + 4*d15^3*d45*mt2 - 2*d12^2*d23*d45*mt2 + 
     5*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - 4*d12*d23^2*d45*mt2 + 
     2*d15*d23^2*d45*mt2 - 3*d12^2*d34*d45*mt2 - 21*d12*d15*d34*d45*mt2 - 
     12*d15^2*d34*d45*mt2 + 3*d12*d23*d34*d45*mt2 - 9*d15*d23*d34*d45*mt2 + 
     6*d23^2*d34*d45*mt2 + 9*d12*d34^2*d45*mt2 + 12*d15*d34^2*d45*mt2 + 
     3*d23*d34^2*d45*mt2 - 4*d34^3*d45*mt2 - 3*d12*d15*d45^2*mt2 - 
     2*d15^2*d45^2*mt2 + d12*d23*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     10*d15*d34*d45^2*mt2 - 5*d23*d34*d45^2*mt2 - 4*d34^2*d45^2*mt2 + 
     d15*d45^3*mt2 + d34*d45^3*mt2 - 3*d12^2*d15*mt2^2 - 4*d12*d15^2*mt2^2 - 
     2*d15^3*mt2^2 + 3*d12^2*d23*mt2^2 + 2*d15^2*d23*mt2^2 + 
     4*d12*d23^2*mt2^2 - 2*d15*d23^2*mt2^2 + 2*d23^3*mt2^2 + 
     6*d12^2*d34*mt2^2 + 16*d12*d15*d34*mt2^2 + 6*d15^2*d34*mt2^2 + 
     2*d12*d23*d34*mt2^2 + 5*d15*d23*d34*mt2^2 - 8*d12*d34^2*mt2^2 - 
     6*d15*d34^2*mt2^2 - 3*d23*d34^2*mt2^2 + 2*d34^3*mt2^2 + 
     6*d12*d15*d45*mt2^2 + 4*d15^2*d45*mt2^2 - 4*d12*d23*d45*mt2^2 + 
     d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 - 8*d12*d34*d45*mt2^2 - 
     17*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 + 9*d34^2*d45*mt2^2 - 
     3*d15*d45^2*mt2^2 + d23*d45^2*mt2^2 + 2*d34*d45^2*mt2^2 - 
     3*d12*d15*mt2^3 - 2*d15^2*mt2^3 + 3*d12*d23*mt2^3 + d15*d23*mt2^3 + 
     d23^2*mt2^3 + 6*d12*d34*mt2^3 + 7*d15*d34*mt2^3 - 4*d34^2*mt2^3 + 
     3*d15*d45*mt2^3 - 2*d23*d45*mt2^3 - 5*d34*d45*mt2^3 - d15*mt2^4 + 
     d23*mt2^4 + 2*d34*mt2^4)/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12*d15^3*d23 + 2*d12*d15^2*d23^2 + 2*d12*d15*d23^3 - 2*d12*d23^4 + 
     4*d12*d15^2*d23*d34 - 2*d12*d15*d23^2*d34 + 2*d15^2*d23^2*d34 - 
     2*d12*d23^3*d34 - 4*d15*d23^3*d34 + 2*d23^4*d34 + 2*d23^3*d34^2 - 
     4*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 + 2*d12*d15*d23^2*d45 - 
     4*d15^2*d23^2*d45 + 2*d12*d23^3*d45 + 2*d15*d23^3*d45 + 
     6*d12*d15*d23*d34*d45 - 2*d15^2*d23*d34*d45 + 2*d12*d23^2*d34*d45 + 
     10*d15*d23^2*d34*d45 - 4*d23^3*d34*d45 - 4*d23^2*d34^2*d45 + 
     4*d15^2*d23*d45^2 - 2*d15*d23^2*d45^2 - 6*d15*d23*d34*d45^2 + 
     2*d23^2*d34*d45^2 + 2*d23*d34^2*d45^2 - 2*d15^3*d23*mt2 + 
     2*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 - 2*d23^4*mt2 + 
     2*d12*d15^2*d34*mt2 - d12*d15*d23*d34*mt2 + 4*d15^2*d23*d34*mt2 - 
     d12*d23^2*d34*mt2 - 2*d15*d23^2*d34*mt2 - 2*d23^3*d34*mt2 + 
     d23^2*d34^2*mt2 - 3*d12*d15*d23*d45*mt2 - 4*d15^2*d23*d45*mt2 + 
     3*d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 + 2*d23^3*d45*mt2 + 
     3*d12*d15*d34*d45*mt2 - 2*d15^2*d34*d45*mt2 + 5*d12*d23*d34*d45*mt2 + 
     13*d15*d23*d34*d45*mt2 - d23^2*d34*d45*mt2 - 6*d23*d34^2*d45*mt2 + 
     3*d15*d23*d45^2*mt2 - 2*d23^2*d45^2*mt2 - 3*d15*d34*d45^2*mt2 - 
     3*d23*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 2*d15^2*d34*mt2^2 - 
     d15*d23*d34*mt2^2 - d23^2*d34*mt2^2 - 3*d15*d23*d45*mt2^2 + 
     3*d23^2*d45*mt2^2 + 2*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 
     5*d23*d34*d45*mt2^2 - 2*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + 
     2*d34*d45*mt2^3)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-8*d12^3*d15^3*d23 + 20*d12^3*d15^2*d23^2 - 12*d12^2*d15^3*d23^2 - 
     16*d12^3*d15*d23^3 + 28*d12^2*d15^2*d23^3 - 4*d12*d15^3*d23^3 + 
     4*d12^3*d23^4 - 20*d12^2*d15*d23^4 + 8*d12*d15^2*d23^4 + 4*d12^2*d23^5 - 
     4*d12*d15*d23^5 + 12*d12^3*d15^2*d23*d34 + 4*d12^2*d15^3*d23*d34 - 
     20*d12^3*d15*d23^2*d34 - 4*d12^2*d15^2*d23^2*d34 + 
     4*d12*d15^3*d23^2*d34 + 8*d12^3*d23^3*d34 - 20*d12*d15^2*d23^3*d34 + 
     24*d12*d15*d23^4*d34 - 4*d15^2*d23^4*d34 - 8*d12*d23^5*d34 + 
     4*d15*d23^5*d34 - 4*d12^3*d15*d23*d34^2 - 8*d12^2*d15^2*d23*d34^2 + 
     4*d12^3*d23^2*d34^2 + 24*d12^2*d15*d23^2*d34^2 - 
     4*d12*d15^2*d23^2*d34^2 - 12*d12^2*d23^3*d34^2 + 
     24*d12*d15*d23^3*d34^2 + 4*d15^2*d23^3*d34^2 - 12*d12*d23^4*d34^2 - 
     4*d15*d23^4*d34^2 + 4*d23^5*d34^2 + 4*d12^2*d15*d23*d34^3 - 
     8*d12^2*d23^2*d34^3 - 4*d12*d15*d23^2*d34^3 - 8*d15*d23^3*d34^3 + 
     8*d23^4*d34^3 + 4*d12*d23^2*d34^4 + 4*d23^3*d34^4 + 
     16*d12^2*d15^3*d23*d45 - 40*d12^2*d15^2*d23^2*d45 + 
     8*d12*d15^3*d23^2*d45 + 28*d12^2*d15*d23^3*d45 - 
     24*d12*d15^2*d23^3*d45 - 4*d15^3*d23^3*d45 - 4*d12^2*d23^4*d45 + 
     16*d12*d15*d23^4*d45 + 4*d15^2*d23^4*d45 - 24*d12^2*d15^2*d23*d34*d45 + 
     32*d12^2*d15*d23^2*d34*d45 + 4*d12*d15^2*d23^2*d34*d45 + 
     4*d15^3*d23^2*d34*d45 - 4*d12^2*d23^3*d34*d45 - 
     8*d12*d15*d23^3*d34*d45 + 4*d15^2*d23^3*d34*d45 + 12*d12*d23^4*d34*d45 - 
     4*d15*d23^4*d34*d45 + 4*d12^2*d15*d23*d34^2*d45 - 
     4*d12*d15^2*d23*d34^2*d45 + 4*d12^2*d23^2*d34^2*d45 - 
     16*d12*d15*d23^2*d34^2*d45 - 16*d15^2*d23^2*d34^2*d45 + 
     20*d12*d23^3*d34^2*d45 + 16*d15*d23^3*d34^2*d45 - 8*d23^4*d34^2*d45 + 
     4*d12^2*d23*d34^3*d45 + 8*d12*d15*d23*d34^3*d45 + 
     4*d12*d23^2*d34^3*d45 + 20*d15*d23^2*d34^3*d45 - 16*d23^3*d34^3*d45 - 
     4*d12*d23*d34^4*d45 - 8*d23^2*d34^4*d45 - 8*d12*d15^3*d23*d45^2 + 
     20*d12*d15^2*d23^2*d45^2 + 4*d15^3*d23^2*d45^2 - 
     12*d12*d15*d23^3*d45^2 - 4*d15^2*d23^3*d45^2 + 
     12*d12*d15^2*d23*d34*d45^2 - 4*d15^3*d23*d34*d45^2 - 
     12*d12*d15*d23^2*d34*d45^2 - 4*d12*d23^3*d34*d45^2 + 
     12*d15^2*d23*d34^2*d45^2 - 8*d12*d23^2*d34^2*d45^2 - 
     12*d15*d23^2*d34^2*d45^2 + 4*d23^3*d34^2*d45^2 - 4*d12*d23*d34^3*d45^2 - 
     12*d15*d23*d34^3*d45^2 + 8*d23^2*d34^3*d45^2 + 4*d23*d34^4*d45^2 - 
     2*d12^3*d15^2*d23*mt2 - 22*d12^2*d15^3*d23*mt2 + 4*d12^3*d15*d23^2*mt2 + 
     52*d12^2*d15^2*d23^2*mt2 - 24*d12*d15^3*d23^2*mt2 - 2*d12^3*d23^3*mt2 - 
     38*d12^2*d15*d23^3*mt2 + 56*d12*d15^2*d23^3*mt2 - 4*d15^3*d23^3*mt2 + 
     8*d12^2*d23^4*mt2 - 40*d12*d15*d23^4*mt2 + 8*d15^2*d23^4*mt2 + 
     8*d12*d23^5*mt2 - 4*d15*d23^5*mt2 + 6*d12^3*d15^2*d34*mt2 + 
     2*d12^2*d15^3*d34*mt2 - 6*d12^3*d15*d23*d34*mt2 + 
     40*d12^2*d15^2*d23*d34*mt2 + 8*d12*d15^3*d23*d34*mt2 - 
     66*d12^2*d15*d23^2*d34*mt2 + 2*d12*d15^2*d23^2*d34*mt2 + 
     4*d15^3*d23^2*d34*mt2 + 24*d12^2*d23^3*d34*mt2 - 
     18*d12*d15*d23^3*d34*mt2 - 20*d15^2*d23^3*d34*mt2 + 
     8*d12*d23^4*d34*mt2 + 24*d15*d23^4*d34*mt2 - 8*d23^5*d34*mt2 - 
     2*d12^3*d15*d34^2*mt2 - 4*d12^2*d15^2*d34^2*mt2 + 
     2*d12^3*d23*d34^2*mt2 - 2*d12^2*d15*d23*d34^2*mt2 - 
     14*d12*d15^2*d23*d34^2*mt2 + 12*d12^2*d23^2*d34^2*mt2 + 
     50*d12*d15*d23^2*d34^2*mt2 - 4*d15^2*d23^2*d34^2*mt2 - 
     18*d12*d23^3*d34^2*mt2 + 32*d15*d23^3*d34^2*mt2 - 16*d23^4*d34^2*mt2 + 
     2*d12^2*d15*d34^3*mt2 - 4*d12^2*d23*d34^3*mt2 + 
     4*d12*d15*d23*d34^3*mt2 - 16*d12*d23^2*d34^3*mt2 - 
     4*d15*d23^2*d34^3*mt2 - 4*d23^3*d34^3*mt2 + 2*d12*d23*d34^4*mt2 + 
     4*d23^2*d34^4*mt2 - 4*d12^2*d15^2*d23*d45*mt2 + 
     28*d12*d15^3*d23*d45*mt2 - 78*d12*d15^2*d23^2*d45*mt2 + 
     8*d15^3*d23^2*d45*mt2 + 4*d12^2*d23^3*d45*mt2 + 
     56*d12*d15*d23^3*d45*mt2 - 24*d15^2*d23^3*d45*mt2 - 
     6*d12*d23^4*d45*mt2 + 16*d15*d23^4*d45*mt2 - 12*d12^2*d15^2*d34*d45*
      mt2 - 4*d12*d15^3*d34*d45*mt2 + 22*d12^2*d15*d23*d34*d45*mt2 - 
     24*d12*d15^2*d23*d34*d45*mt2 + 4*d12^2*d23^2*d34*d45*mt2 + 
     64*d12*d15*d23^2*d34*d45*mt2 + 22*d15^2*d23^2*d34*d45*mt2 - 
     8*d12*d23^3*d34*d45*mt2 - 18*d15*d23^3*d34*d45*mt2 + 
     10*d23^4*d34*d45*mt2 + 6*d12^2*d15*d34^2*d45*mt2 + 
     6*d12*d15^2*d34^2*d45*mt2 + 2*d12^2*d23*d34^2*d45*mt2 - 
     24*d12*d15*d23*d34^2*d45*mt2 - 10*d15^2*d23*d34^2*d45*mt2 + 
     12*d12*d23^2*d34^2*d45*mt2 - 30*d15*d23^2*d34^2*d45*mt2 + 
     16*d23^3*d34^2*d45*mt2 + 2*d12^2*d34^3*d45*mt2 + 
     12*d12*d23*d34^3*d45*mt2 + 20*d15*d23*d34^3*d45*mt2 - 
     4*d23^2*d34^3*d45*mt2 - 2*d12*d34^4*d45*mt2 - 10*d23*d34^4*d45*mt2 + 
     14*d12*d15^2*d23*d45^2*mt2 - 6*d15^3*d23*d45^2*mt2 - 
     10*d12*d15*d23^2*d45^2*mt2 + 26*d15^2*d23^2*d45^2*mt2 - 
     2*d12*d23^3*d45^2*mt2 - 18*d15*d23^3*d45^2*mt2 + 
     6*d12*d15^2*d34*d45^2*mt2 + 2*d15^3*d34*d45^2*mt2 - 
     22*d12*d15*d23*d34*d45^2*mt2 - 16*d15^2*d23*d34*d45^2*mt2 - 
     6*d12*d23^2*d34*d45^2*mt2 + 2*d15*d23^2*d34*d45^2*mt2 - 
     8*d23^3*d34*d45^2*mt2 - 4*d12*d15*d34^2*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 - 6*d12*d23*d34^2*d45^2*mt2 + 
     26*d15*d23*d34^2*d45^2*mt2 - 14*d23^2*d34^2*d45^2*mt2 - 
     2*d12*d34^3*d45^2*mt2 - 2*d15*d34^3*d45^2*mt2 - 4*d23*d34^3*d45^2*mt2 + 
     2*d34^4*d45^2*mt2 - 8*d15^2*d23*d45^3*mt2 + 6*d15*d23^2*d45^3*mt2 + 
     6*d15*d23*d34*d45^3*mt2 + 2*d23^2*d34*d45^3*mt2 + 
     2*d23*d34^2*d45^3*mt2 - 6*d12^2*d15^2*d23*mt2^2 - 
     20*d12*d15^3*d23*mt2^2 + 12*d12^2*d15*d23^2*mt2^2 + 
     44*d12*d15^2*d23^2*mt2^2 - 12*d15^3*d23^2*mt2^2 - 6*d12^2*d23^3*mt2^2 - 
     28*d12*d15*d23^3*mt2^2 + 28*d15^2*d23^3*mt2^2 + 4*d12*d23^4*mt2^2 - 
     20*d15*d23^4*mt2^2 + 4*d23^5*mt2^2 + 2*d12^3*d15*d34*mt2^2 + 
     18*d12^2*d15^2*d34*mt2^2 + 4*d12*d15^3*d34*mt2^2 - 
     2*d12^3*d23*d34*mt2^2 - 16*d12^2*d15*d23*d34*mt2^2 + 
     44*d12*d15^2*d23*d34*mt2^2 + 4*d15^3*d23*d34*mt2^2 - 
     2*d12^2*d23^2*d34*mt2^2 - 72*d12*d15*d23^2*d34*mt2^2 + 
     6*d15^2*d23^2*d34*mt2^2 + 24*d12*d23^3*d34*mt2^2 - 
     18*d15*d23^3*d34*mt2^2 + 8*d23^4*d34*mt2^2 - 8*d12^2*d15*d34^2*mt2^2 - 
     8*d12*d15^2*d34^2*mt2^2 + 10*d12^2*d23*d34^2*mt2^2 + 
     6*d12*d15*d23*d34^2*mt2^2 - 6*d15^2*d23*d34^2*mt2^2 + 
     16*d12*d23^2*d34^2*mt2^2 + 26*d15*d23^2*d34^2*mt2^2 - 
     6*d23^3*d34^2*mt2^2 + 4*d12*d15*d34^3*mt2^2 - 10*d12*d23*d34^3*mt2^2 - 
     10*d23^2*d34^3*mt2^2 + 2*d23*d34^4*mt2^2 - 3*d12^2*d15*d23*d45*mt2^2 - 
     8*d12*d15^2*d23*d45*mt2^2 + 12*d15^3*d23*d45*mt2^2 + 
     3*d12^2*d23^2*d45*mt2^2 - 38*d15^2*d23^2*d45*mt2^2 + 
     8*d12*d23^3*d45*mt2^2 + 28*d15*d23^3*d45*mt2^2 - 2*d23^4*d45*mt2^2 + 
     d12^2*d15*d34*d45*mt2^2 - 24*d12*d15^2*d34*d45*mt2^2 - 
     4*d15^3*d34*d45*mt2^2 + 9*d12^2*d23*d34*d45*mt2^2 + 
     60*d12*d15*d23*d34*d45*mt2^2 - d12*d23^2*d34*d45*mt2^2 + 
     32*d15*d23^2*d34*d45*mt2^2 - 4*d23^3*d34*d45*mt2^2 + 
     2*d12^2*d34^2*d45*mt2^2 + 6*d12*d15*d34^2*d45*mt2^2 + 
     6*d15^2*d34^2*d45*mt2^2 - 15*d12*d23*d34^2*d45*mt2^2 - 
     46*d15*d23*d34^2*d45*mt2^2 + 14*d23^2*d34^2*d45*mt2^2 + 
     2*d12*d34^3*d45*mt2^2 + 18*d23*d34^3*d45*mt2^2 - 2*d34^4*d45*mt2^2 + 
     6*d12*d15*d23*d45^2*mt2^2 + 14*d15^2*d23*d45^2*mt2^2 - 
     5*d12*d23^2*d45^2*mt2^2 - 10*d15*d23^2*d45^2*mt2^2 - 
     2*d23^3*d45^2*mt2^2 - 8*d12*d15*d34*d45^2*mt2^2 + 
     6*d15^2*d34*d45^2*mt2^2 - 10*d12*d23*d34*d45^2*mt2^2 - 
     40*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     3*d12*d34^2*d45^2*mt2^2 + 4*d15*d34^2*d45^2*mt2^2 + 
     5*d23*d34^2*d45^2*mt2^2 - 2*d34^3*d45^2*mt2^2 - 3*d15*d23*d45^3*mt2^2 + 
     2*d23^2*d45^3*mt2^2 + 5*d15*d34*d45^3*mt2^2 + 3*d23*d34*d45^3*mt2^2 + 
     d34^2*d45^3*mt2^2 - 6*d12*d15^2*d23*mt2^3 - 6*d15^3*d23*mt2^3 + 
     12*d12*d15*d23^2*mt2^3 + 12*d15^2*d23^2*mt2^3 - 6*d12*d23^3*mt2^3 - 
     6*d15*d23^3*mt2^3 + 6*d12^2*d15*d34*mt2^3 + 18*d12*d15^2*d34*mt2^3 + 
     2*d15^3*d34*mt2^3 - 6*d12^2*d23*d34*mt2^3 - 14*d12*d15*d23*d34*mt2^3 + 
     16*d15^2*d23*d34*mt2^3 - 4*d12*d23^2*d34*mt2^3 - 
     26*d15*d23^2*d34*mt2^3 + 8*d23^3*d34*mt2^3 - 10*d12*d15*d34^2*mt2^3 - 
     4*d15^2*d34^2*mt2^3 + 14*d12*d23*d34^2*mt2^3 + 4*d15*d23*d34^2*mt2^3 + 
     8*d23^2*d34^2*mt2^3 + 2*d15*d34^3*mt2^3 - 6*d23*d34^3*mt2^3 - 
     6*d12*d15*d23*d45*mt2^3 - 4*d15^2*d23*d45*mt2^3 + 
     6*d12*d23^2*d45*mt2^3 + 4*d23^3*d45*mt2^3 + 2*d12^2*d34*d45*mt2^3 + 
     2*d12*d15*d34*d45*mt2^3 - 12*d15^2*d34*d45*mt2^3 + 
     18*d12*d23*d34*d45*mt2^3 + 38*d15*d23*d34*d45*mt2^3 - 
     5*d23^2*d34*d45*mt2^3 - 2*d12*d34^2*d45*mt2^3 - 17*d23*d34^2*d45*mt2^3 + 
     4*d34^3*d45*mt2^3 + 6*d15*d23*d45^2*mt2^3 - 5*d23^2*d45^2*mt2^3 - 
     4*d12*d34*d45^2*mt2^3 - 8*d15*d34*d45^2*mt2^3 - 10*d23*d34*d45^2*mt2^3 + 
     3*d34^2*d45^2*mt2^3 + 2*d34*d45^3*mt2^3 - 2*d15^2*d23*mt2^4 + 
     4*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 + 6*d12*d15*d34*mt2^4 + 
     6*d15^2*d34*mt2^4 - 6*d12*d23*d34*mt2^4 - 4*d15*d23*d34*mt2^4 - 
     2*d23^2*d34*mt2^4 - 4*d15*d34^2*mt2^4 + 6*d23*d34^2*mt2^4 - 
     3*d15*d23*d45*mt2^4 + 3*d23^2*d45*mt2^4 + 4*d12*d34*d45*mt2^4 + 
     d15*d34*d45*mt2^4 + 9*d23*d34*d45*mt2^4 - 4*d34^2*d45*mt2^4 - 
     4*d34*d45^2*mt2^4 + 2*d15*d34*mt2^5 - 2*d23*d34*mt2^5 + 2*d34*d45*mt2^5)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^3 + 6*d12^2*d15^2*d23 - 6*d12^2*d15*d23^2 + 2*d12^2*d23^3 - 
     2*d12^2*d15*d23*d34 - 6*d12*d15^2*d23*d34 + 2*d12^2*d23^2*d34 + 
     10*d12*d15*d23^2*d34 - 4*d12*d23^3*d34 + 2*d12*d15*d23*d34^2 - 
     4*d12*d23^2*d34^2 - 4*d15*d23^2*d34^2 + 2*d23^3*d34^2 + 2*d23^2*d34^3 + 
     4*d12*d15^3*d45 + 2*d12^2*d15*d23*d45 - 6*d12*d15^2*d23*d45 - 
     2*d12^2*d23^2*d45 + 2*d12*d15*d23^2*d45 - 2*d12^2*d15*d34*d45 - 
     6*d12*d15^2*d34*d45 - 2*d12^2*d23*d34*d45 - 8*d12*d15*d23*d34*d45 - 
     6*d15^2*d23*d34*d45 + 6*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 + 
     2*d12*d15*d34^2*d45 + 6*d12*d23*d34^2*d45 + 10*d15*d23*d34^2*d45 - 
     4*d23^2*d34^2*d45 - 4*d23*d34^3*d45 - 2*d15^3*d45^2 - 
     2*d12*d15*d23*d45^2 + 2*d12*d15*d34*d45^2 + 6*d15^2*d34*d45^2 - 
     2*d12*d23*d34*d45^2 - 2*d15*d23*d34*d45^2 - 2*d12*d34^2*d45^2 - 
     6*d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 + 2*d34^3*d45^2 - 
     4*d12*d15^3*mt2 + 12*d12*d15^2*d23*mt2 - 12*d12*d15*d23^2*mt2 + 
     4*d12*d23^3*mt2 - 4*d12*d15*d23*d34*mt2 - 6*d15^2*d23*d34*mt2 + 
     4*d12*d23^2*d34*mt2 + 10*d15*d23^2*d34*mt2 - 4*d23^3*d34*mt2 + 
     2*d15*d23*d34^2*mt2 - 4*d23^2*d34^2*mt2 + d12^2*d15*d45*mt2 + 
     4*d15^3*d45*mt2 - d12^2*d23*d45*mt2 + 4*d12*d15*d23*d45*mt2 - 
     6*d15^2*d23*d45*mt2 - 4*d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 - 
     2*d12^2*d34*d45*mt2 - 12*d12*d15*d34*d45*mt2 - 6*d15^2*d34*d45*mt2 + 
     d12*d23*d34*d45*mt2 - 8*d15*d23*d34*d45*mt2 + 6*d23^2*d34*d45*mt2 + 
     6*d12*d34^2*d45*mt2 + 10*d15*d34^2*d45*mt2 + 2*d23*d34^2*d45*mt2 - 
     4*d34^3*d45*mt2 - 2*d12*d15*d45^2*mt2 + d12*d23*d45^2*mt2 - 
     2*d15*d23*d45^2*mt2 + d12*d34*d45^2*mt2 + 10*d15*d34*d45^2*mt2 - 
     5*d23*d34*d45^2*mt2 - 4*d34^2*d45^2*mt2 + d15*d45^3*mt2 + 
     d34*d45^3*mt2 - 2*d15^3*mt2^2 + 6*d15^2*d23*mt2^2 - 6*d15*d23^2*mt2^2 + 
     2*d23^3*mt2^2 - 2*d15*d23*d34*mt2^2 + 2*d23^2*d34*mt2^2 + 
     2*d12*d15*d45*mt2^2 - 2*d12*d23*d45*mt2^2 + 2*d15*d23*d45*mt2^2 - 
     2*d23^2*d45*mt2^2 - 4*d12*d34*d45*mt2^2 - 10*d15*d34*d45*mt2^2 + 
     3*d23*d34*d45*mt2^2 + 6*d34^2*d45*mt2^2 - 2*d15*d45^2*mt2^2 + 
     d23*d45^2*mt2^2 + d34*d45^2*mt2^2 + d15*d45*mt2^3 - d23*d45*mt2^3 - 
     2*d34*d45*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((4*d12^2*d15^3*d23^2 - 8*d12^2*d15^2*d23^3 + 4*d12*d15^3*d23^3 + 
     4*d12^2*d15*d23^4 - 8*d12*d15^2*d23^4 + 4*d12*d15*d23^5 - 
     4*d12^2*d15^3*d23*d34 - 4*d12*d15^3*d23^2*d34 + 4*d12^2*d15*d23^3*d34 + 
     4*d12*d15^2*d23^3*d34 + 4*d15^2*d23^4*d34 - 4*d15*d23^5*d34 - 
     4*d12*d15^2*d23^2*d34^2 - 4*d12*d15*d23^3*d34^2 - 4*d15^2*d23^3*d34^2 - 
     4*d15*d23^4*d34^2 + 8*d12^2*d15^3*d23*d45 - 4*d12^2*d15^2*d23^2*d45 + 
     8*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 4*d15^3*d23^3*d45 - 
     8*d12*d15*d23^4*d45 - 4*d15^2*d23^4*d45 - 12*d12^2*d15^2*d23*d34*d45 - 
     4*d12^2*d15*d23^2*d34*d45 - 28*d12*d15^2*d23^2*d34*d45 - 
     4*d15^3*d23^2*d34*d45 - 20*d15^2*d23^3*d34*d45 + 12*d15*d23^4*d34*d45 + 
     4*d12*d15^2*d23*d34^2*d45 + 8*d12*d15*d23^2*d34^2*d45 + 
     8*d15^2*d23^2*d34^2*d45 + 12*d15*d23^3*d34^2*d45 - 
     16*d12*d15^3*d23*d45^2 + 8*d12*d15^2*d23^2*d45^2 - 
     12*d15^3*d23^2*d45^2 + 4*d12*d15*d23^3*d45^2 + 8*d15^2*d23^3*d45^2 + 
     24*d12*d15^2*d23*d34*d45^2 + 4*d15^3*d23*d34*d45^2 + 
     28*d15^2*d23^2*d34*d45^2 - 12*d15*d23^3*d34*d45^2 - 
     4*d12*d15*d23*d34^2*d45^2 - 4*d15^2*d23*d34^2*d45^2 - 
     12*d15*d23^2*d34^2*d45^2 + 8*d15^3*d23*d45^3 - 4*d15^2*d23^2*d45^3 - 
     12*d15^2*d23*d34*d45^3 + 4*d15*d23^2*d34*d45^3 + 4*d15*d23*d34^2*d45^3 - 
     2*d12^2*d15^3*d23*mt2 + 8*d12^2*d15^2*d23^2*mt2 + 
     8*d12*d15^3*d23^2*mt2 - 10*d12^2*d15*d23^3*mt2 - 
     16*d12*d15^2*d23^3*mt2 + 4*d15^3*d23^3*mt2 + 4*d12^2*d23^4*mt2 + 
     8*d12*d15*d23^4*mt2 - 8*d15^2*d23^4*mt2 + 4*d15*d23^5*mt2 - 
     2*d12^2*d15^3*d34*mt2 - 8*d12*d15^3*d23*d34*mt2 - 
     2*d12^2*d15*d23^2*d34*mt2 - 10*d12*d15^2*d23^2*d34*mt2 - 
     4*d15^3*d23^2*d34*mt2 + 4*d12^2*d23^3*d34*mt2 + 
     26*d12*d15*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 8*d12*d23^4*d34*mt2 - 
     2*d12*d15^2*d23*d34^2*mt2 + 2*d12*d15*d23^2*d34^2*mt2 - 
     4*d15^2*d23^2*d34^2*mt2 - 8*d12*d23^3*d34^2*mt2 - 
     12*d15*d23^3*d34^2*mt2 + 4*d23^4*d34^2*mt2 + 4*d23^3*d34^3*mt2 + 
     10*d12^2*d15^2*d23*d45*mt2 + 20*d12*d15^3*d23*d45*mt2 - 
     8*d12^2*d15*d23^2*d45*mt2 - 10*d12*d15^2*d23^2*d45*mt2 + 
     8*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 - 2*d12*d23^4*d45*mt2 - 8*d15*d23^4*d45*mt2 - 
     6*d12^2*d15^2*d34*d45*mt2 + 4*d12*d15^3*d34*d45*mt2 - 
     16*d12^2*d15*d23*d34*d45*mt2 - 56*d12*d15^2*d23*d34*d45*mt2 - 
     2*d12^2*d23^2*d34*d45*mt2 - 16*d12*d15*d23^2*d34*d45*mt2 - 
     46*d15^2*d23^2*d34*d45*mt2 + 8*d12*d23^3*d34*d45*mt2 + 
     10*d15*d23^3*d34*d45*mt2 + 2*d23^4*d34*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 + 24*d12*d15*d23*d34^2*d45*mt2 + 
     10*d15^2*d23*d34^2*d45*mt2 + 10*d12*d23^2*d34^2*d45*mt2 + 
     42*d15*d23^2*d34^2*d45*mt2 - 6*d23^3*d34^2*d45*mt2 - 
     8*d23^2*d34^3*d45*mt2 - 20*d12*d15^2*d23*d45^2*mt2 - 
     18*d15^3*d23*d45^2*mt2 + 14*d12*d15*d23^2*d45^2*mt2 + 
     2*d15^2*d23^2*d45^2*mt2 + 2*d12*d23^3*d45^2*mt2 + 
     10*d15*d23^3*d45^2*mt2 + 12*d12*d15^2*d34*d45^2*mt2 - 
     2*d15^3*d34*d45^2*mt2 + 28*d12*d15*d23*d34*d45^2*mt2 + 
     56*d15^2*d23*d34*d45^2*mt2 + 2*d15*d23^2*d34*d45^2*mt2 - 
     4*d23^3*d34*d45^2*mt2 - 2*d12*d15*d34^2*d45^2*mt2 - 
     2*d15^2*d34^2*d45^2*mt2 - 2*d12*d23*d34^2*d45^2*mt2 - 
     32*d15*d23*d34^2*d45^2*mt2 + 4*d23*d34^3*d45^2*mt2 + 
     10*d15^2*d23*d45^3*mt2 - 6*d15*d23^2*d45^3*mt2 - 6*d15^2*d34*d45^3*mt2 - 
     12*d15*d23*d34*d45^3*mt2 + 2*d23^2*d34*d45^3*mt2 + 
     2*d15*d34^2*d45^3*mt2 + 2*d23*d34^2*d45^3*mt2 - 4*d12*d15^3*d23*mt2^2 + 
     16*d12*d15^2*d23^2*mt2^2 + 4*d15^3*d23^2*mt2^2 - 
     20*d12*d15*d23^3*mt2^2 - 8*d15^2*d23^3*mt2^2 + 8*d12*d23^4*mt2^2 + 
     4*d15*d23^4*mt2^2 - 4*d12*d15^3*d34*mt2^2 - 2*d12^2*d15*d23*d34*mt2^2 - 
     4*d15^3*d23*d34*mt2^2 + 2*d12^2*d23^2*d34*mt2^2 - 
     4*d12*d15*d23^2*d34*mt2^2 - 10*d15^2*d23^2*d34*mt2^2 + 
     8*d12*d23^3*d34*mt2^2 + 22*d15*d23^3*d34*mt2^2 - 8*d23^4*d34*mt2^2 + 
     2*d12*d15*d23*d34^2*mt2^2 - 2*d15^2*d23*d34^2*mt2^2 - 
     4*d12*d23^2*d34^2*mt2^2 + 2*d15*d23^2*d34^2*mt2^2 - 
     8*d23^3*d34^2*mt2^2 + 2*d23^2*d34^3*mt2^2 + 3*d12^2*d15*d23*d45*mt2^2 + 
     20*d12*d15^2*d23*d45*mt2^2 + 12*d15^3*d23*d45*mt2^2 - 
     3*d12^2*d23^2*d45*mt2^2 - 16*d12*d15*d23^2*d45*mt2^2 - 
     6*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 - 2*d23^4*d45*mt2^2 - 7*d12^2*d15*d34*d45*mt2^2 - 
     12*d12*d15^2*d34*d45*mt2^2 + 4*d15^3*d34*d45*mt2^2 - 
     5*d12^2*d23*d34*d45*mt2^2 - 48*d12*d15*d23*d34*d45*mt2^2 - 
     44*d15^2*d23*d34*d45*mt2^2 + 5*d12*d23^2*d34*d45*mt2^2 - 
     12*d15*d23^2*d34*d45*mt2^2 + 8*d23^3*d34*d45*mt2^2 + 
     10*d12*d15*d34^2*d45*mt2^2 + 2*d15^2*d34^2*d45*mt2^2 + 
     17*d12*d23*d34^2*d45*mt2^2 + 42*d15*d23*d34^2*d45*mt2^2 + 
     4*d23^2*d34^2*d45*mt2^2 - 12*d23*d34^3*d45*mt2^2 - 
     6*d12*d15*d23*d45^2*mt2^2 - 20*d15^2*d23*d45^2*mt2^2 + 
     5*d12*d23^2*d45^2*mt2^2 + 14*d15*d23^2*d45^2*mt2^2 + 
     2*d23^3*d45^2*mt2^2 + 14*d12*d15*d34*d45^2*mt2^2 + 
     12*d15^2*d34*d45^2*mt2^2 + 8*d12*d23*d34*d45^2*mt2^2 + 
     46*d15*d23*d34*d45^2*mt2^2 - 9*d23^2*d34*d45^2*mt2^2 - 
     d12*d34^2*d45^2*mt2^2 - 12*d15*d34^2*d45^2*mt2^2 - 
     15*d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2 + 3*d15*d23*d45^3*mt2^2 - 
     2*d23^2*d45^3*mt2^2 - 7*d15*d34*d45^3*mt2^2 - 3*d23*d34*d45^3*mt2^2 + 
     d34^2*d45^3*mt2^2 - 2*d15^3*d23*mt2^3 + 8*d15^2*d23^2*mt2^3 - 
     10*d15*d23^3*mt2^3 + 4*d23^4*mt2^3 - 2*d15^3*d34*mt2^3 - 
     4*d12*d15*d23*d34*mt2^3 + 4*d12*d23^2*d34*mt2^3 - 
     2*d15*d23^2*d34*mt2^3 + 4*d23^3*d34*mt2^3 + 2*d15*d23*d34^2*mt2^3 - 
     4*d23^2*d34^2*mt2^3 + 6*d12*d15*d23*d45*mt2^3 + 10*d15^2*d23*d45*mt2^3 - 
     6*d12*d23^2*d45*mt2^3 - 8*d15*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 - 
     2*d12^2*d34*d45*mt2^3 - 14*d12*d15*d34*d45*mt2^3 - 
     6*d15^2*d34*d45*mt2^3 - 10*d12*d23*d34*d45*mt2^3 - 
     32*d15*d23*d34*d45*mt2^3 + 7*d23^2*d34*d45*mt2^3 + 
     6*d12*d34^2*d45*mt2^3 + 10*d15*d34^2*d45*mt2^3 + 
     17*d23*d34^2*d45*mt2^3 - 4*d34^3*d45*mt2^3 - 6*d15*d23*d45^2*mt2^3 + 
     5*d23^2*d45^2*mt2^3 + 4*d12*d34*d45^2*mt2^3 + 14*d15*d34*d45^2*mt2^3 + 
     8*d23*d34*d45^2*mt2^3 - 7*d34^2*d45^2*mt2^3 - 2*d34*d45^3*mt2^3 - 
     2*d15*d23*d34*mt2^4 + 2*d23^2*d34*mt2^4 + 3*d15*d23*d45*mt2^4 - 
     3*d23^2*d45*mt2^4 - 4*d12*d34*d45*mt2^4 - 7*d15*d34*d45*mt2^4 - 
     5*d23*d34*d45*mt2^4 + 6*d34^2*d45*mt2^4 + 4*d34*d45^2*mt2^4 - 
     2*d34*d45*mt2^5)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((24*d12^3*d15^5*d23 + 16*d12^2*d15^6*d23 - 72*d12^3*d15^4*d23^2 - 
     16*d12^2*d15^5*d23^2 + 16*d12*d15^6*d23^2 + 72*d12^3*d15^3*d23^3 - 
     48*d12^2*d15^4*d23^3 - 40*d12*d15^5*d23^3 - 24*d12^3*d15^2*d23^4 + 
     80*d12^2*d15^3*d23^4 + 24*d12*d15^4*d23^4 - 32*d12^2*d15^2*d23^5 + 
     8*d12*d15^3*d23^5 - 8*d12*d15^2*d23^6 - 48*d12^3*d15^4*d23*d34 - 
     56*d12^2*d15^5*d23*d34 + 96*d12^3*d15^3*d23^2*d34 + 
     64*d12^2*d15^4*d23^2*d34 - 72*d12*d15^5*d23^2*d34 - 
     48*d12^3*d15^2*d23^3*d34 + 40*d12^2*d15^3*d23^3*d34 + 
     152*d12*d15^4*d23^3*d34 - 16*d15^5*d23^3*d34 - 
     48*d12^2*d15^2*d23^4*d34 - 88*d12*d15^3*d23^4*d34 + 40*d15^4*d23^4*d34 + 
     8*d12*d15^2*d23^5*d34 - 32*d15^3*d23^5*d34 + 8*d15^2*d23^6*d34 + 
     24*d12^3*d15^3*d23*d34^2 + 64*d12^2*d15^4*d23*d34^2 - 
     24*d12^3*d15^2*d23^2*d34^2 - 64*d12^2*d15^3*d23^2*d34^2 + 
     104*d12*d15^4*d23^2*d34^2 - 152*d12*d15^3*d23^3*d34^2 + 
     40*d15^4*d23^3*d34^2 + 48*d12*d15^2*d23^4*d34^2 - 64*d15^3*d23^4*d34^2 + 
     24*d15^2*d23^5*d34^2 - 24*d12^2*d15^3*d23*d34^3 + 
     16*d12^2*d15^2*d23^2*d34^3 - 56*d12*d15^3*d23^2*d34^3 + 
     40*d12*d15^2*d23^3*d34^3 - 32*d15^3*d23^3*d34^3 + 24*d15^2*d23^4*d34^3 + 
     8*d12*d15^2*d23^2*d34^4 + 8*d15^2*d23^3*d34^4 + 16*d12^3*d15^4*d23*d45 - 
     40*d12^2*d15^5*d23*d45 - 32*d12*d15^6*d23*d45 - 
     32*d12^3*d15^3*d23^2*d45 + 144*d12^2*d15^4*d23^2*d45 + 
     64*d12*d15^5*d23^2*d45 - 16*d15^6*d23^2*d45 + 16*d12^3*d15^2*d23^3*d45 - 
     168*d12^2*d15^3*d23^3*d45 + 40*d15^5*d23^3*d45 + 
     64*d12^2*d15^2*d23^4*d45 - 64*d12*d15^3*d23^4*d45 - 32*d15^4*d23^4*d45 + 
     32*d12*d15^2*d23^5*d45 + 8*d15^3*d23^5*d45 - 32*d12^3*d15^3*d23*d34*
      d45 + 72*d12^2*d15^4*d23*d34*d45 + 112*d12*d15^5*d23*d34*d45 + 
     32*d12^3*d15^2*d23^2*d34*d45 - 192*d12^2*d15^3*d23^2*d34*d45 - 
     200*d12*d15^4*d23^2*d34*d45 + 72*d15^5*d23^2*d34*d45 + 
     120*d12^2*d15^2*d23^3*d34*d45 + 64*d12*d15^3*d23^3*d34*d45 - 
     152*d15^4*d23^3*d34*d45 + 24*d12*d15^2*d23^4*d34*d45 + 
     104*d15^3*d23^4*d34*d45 - 24*d15^2*d23^5*d34*d45 + 
     16*d12^3*d15^2*d23*d34^2*d45 - 24*d12^2*d15^3*d23*d34^2*d45 - 
     136*d12*d15^4*d23*d34^2*d45 + 48*d12^2*d15^2*d23^2*d34^2*d45 + 
     192*d12*d15^3*d23^2*d34^2*d45 - 112*d15^4*d23^2*d34^2*d45 - 
     56*d12*d15^2*d23^3*d34^2*d45 + 168*d15^3*d23^3*d34^2*d45 - 
     64*d15^2*d23^4*d34^2*d45 - 8*d12^2*d15^2*d23*d34^3*d45 + 
     64*d12*d15^3*d23*d34^3*d45 - 56*d12*d15^2*d23^2*d34^3*d45 + 
     72*d15^3*d23^2*d34^3*d45 - 56*d15^2*d23^3*d34^3*d45 - 
     8*d12*d15^2*d23*d34^4*d45 - 16*d15^2*d23^2*d34^4*d45 - 
     32*d12^2*d15^4*d23*d45^2 + 8*d12*d15^5*d23*d45^2 + 16*d15^6*d23*d45^2 + 
     64*d12^2*d15^3*d23^2*d45^2 - 56*d12*d15^4*d23^2*d45^2 - 
     48*d15^5*d23^2*d45^2 - 32*d12^2*d15^2*d23^3*d45^2 + 
     88*d12*d15^3*d23^3*d45^2 + 48*d15^4*d23^3*d45^2 - 
     40*d12*d15^2*d23^4*d45^2 - 16*d15^3*d23^4*d45^2 + 
     64*d12^2*d15^3*d23*d34*d45^2 - 56*d15^5*d23*d34*d45^2 - 
     64*d12^2*d15^2*d23^2*d34*d45^2 + 64*d12*d15^3*d23^2*d34*d45^2 + 
     136*d15^4*d23^2*d34*d45^2 - 64*d12*d15^2*d23^3*d34*d45^2 - 
     104*d15^3*d23^3*d34*d45^2 + 24*d15^2*d23^4*d34*d45^2 - 
     32*d12^2*d15^2*d23*d34^2*d45^2 - 24*d12*d15^3*d23*d34^2*d45^2 + 
     72*d15^4*d23*d34^2*d45^2 - 8*d12*d15^2*d23^2*d34^2*d45^2 - 
     128*d15^3*d23^2*d34^2*d45^2 + 56*d15^2*d23^3*d34^2*d45^2 + 
     16*d12*d15^2*d23*d34^3*d45^2 - 40*d15^3*d23*d34^3*d45^2 + 
     40*d15^2*d23^2*d34^3*d45^2 + 8*d15^2*d23*d34^4*d45^2 + 
     16*d12*d15^4*d23*d45^3 + 8*d15^5*d23*d45^3 - 32*d12*d15^3*d23^2*d45^3 - 
     16*d15^4*d23^2*d45^3 + 16*d12*d15^2*d23^3*d45^3 + 8*d15^3*d23^3*d45^3 - 
     32*d12*d15^3*d23*d34*d45^3 - 24*d15^4*d23*d34*d45^3 + 
     32*d12*d15^2*d23^2*d34*d45^3 + 32*d15^3*d23^2*d34*d45^3 - 
     8*d15^2*d23^3*d34*d45^3 + 16*d12*d15^2*d23*d34^2*d45^3 + 
     24*d15^3*d23*d34^2*d45^3 - 16*d15^2*d23^2*d34^2*d45^3 - 
     8*d15^2*d23*d34^3*d45^3 + 16*d12^3*d15^4*d23*mt2 + 
     84*d12^2*d15^5*d23*mt2 + 32*d12*d15^6*d23*mt2 - 
     52*d12^3*d15^3*d23^2*mt2 - 252*d12^2*d15^4*d23^2*mt2 - 
     32*d12*d15^5*d23^2*mt2 + 16*d15^6*d23^2*mt2 + 60*d12^3*d15^2*d23^3*mt2 + 
     252*d12^2*d15^3*d23^3*mt2 - 96*d12*d15^4*d23^3*mt2 - 
     40*d15^5*d23^3*mt2 - 28*d12^3*d15*d23^4*mt2 - 84*d12^2*d15^2*d23^4*mt2 + 
     160*d12*d15^3*d23^4*mt2 + 24*d15^4*d23^4*mt2 + 4*d12^3*d23^5*mt2 - 
     64*d12*d15^2*d23^5*mt2 + 8*d15^3*d23^5*mt2 - 8*d15^2*d23^6*mt2 - 
     16*d12^3*d15^4*d34*mt2 - 12*d12^2*d15^5*d34*mt2 - 
     196*d12^2*d15^4*d23*d34*mt2 - 136*d12*d15^5*d23*d34*mt2 + 
     56*d12^3*d15^2*d23^2*d34*mt2 + 468*d12^2*d15^3*d23^2*d34*mt2 + 
     180*d12*d15^4*d23^2*d34*mt2 - 72*d15^5*d23^2*d34*mt2 - 
     48*d12^3*d15*d23^3*d34*mt2 - 312*d12^2*d15^2*d23^3*d34*mt2 + 
     48*d12*d15^3*d23^3*d34*mt2 + 152*d15^4*d23^3*d34*mt2 + 
     8*d12^3*d23^4*d34*mt2 + 64*d12^2*d15*d23^4*d34*mt2 - 
     92*d12*d15^2*d23^4*d34*mt2 - 88*d15^3*d23^4*d34*mt2 - 
     12*d12^2*d23^5*d34*mt2 + 8*d15^2*d23^5*d34*mt2 + 
     12*d12^3*d15^3*d34^2*mt2 + 24*d12^2*d15^4*d34^2*mt2 + 
     4*d12^3*d15^2*d23*d34^2*mt2 + 124*d12^2*d15^3*d23*d34^2*mt2 + 
     196*d12*d15^4*d23*d34^2*mt2 - 20*d12^3*d15*d23^2*d34^2*mt2 - 
     228*d12^2*d15^2*d23^2*d34^2*mt2 - 264*d12*d15^3*d23^2*d34^2*mt2 + 
     112*d15^4*d23^2*d34^2*mt2 + 4*d12^3*d23^3*d34^2*mt2 + 
     104*d12^2*d15*d23^3*d34^2*mt2 + 100*d12*d15^2*d23^3*d34^2*mt2 - 
     168*d15^3*d23^3*d34^2*mt2 - 24*d12^2*d23^4*d34^2*mt2 - 
     44*d12*d15*d23^4*d34^2*mt2 + 56*d15^2*d23^4*d34^2*mt2 + 
     12*d12*d23^5*d34^2*mt2 - 12*d12^2*d15^3*d34^3*mt2 - 
     24*d12^2*d15^2*d23*d34^3*mt2 - 112*d12*d15^3*d23*d34^3*mt2 + 
     40*d12^2*d15*d23^2*d34^3*mt2 + 124*d12*d15^2*d23^2*d34^3*mt2 - 
     72*d15^3*d23^2*d34^3*mt2 - 12*d12^2*d23^3*d34^3*mt2 - 
     64*d12*d15*d23^3*d34^3*mt2 + 48*d15^2*d23^3*d34^3*mt2 + 
     24*d12*d23^4*d34^3*mt2 + 8*d15*d23^4*d34^3*mt2 - 4*d23^5*d34^3*mt2 + 
     20*d12*d15^2*d23*d34^4*mt2 - 20*d12*d15*d23^2*d34^4*mt2 + 
     16*d15^2*d23^2*d34^4*mt2 + 12*d12*d23^3*d34^4*mt2 + 
     8*d15*d23^3*d34^4*mt2 - 8*d23^4*d34^4*mt2 - 4*d23^3*d34^5*mt2 + 
     16*d12^3*d15^3*d23*d45*mt2 + 40*d12^2*d15^4*d23*d45*mt2 - 
     104*d12*d15^5*d23*d45*mt2 - 32*d15^6*d23*d45*mt2 - 
     32*d12^3*d15^2*d23^2*d45*mt2 - 36*d12^2*d15^3*d23^2*d45*mt2 + 
     372*d12*d15^4*d23^2*d45*mt2 + 64*d15^5*d23^2*d45*mt2 + 
     16*d12^3*d15*d23^3*d45*mt2 - 48*d12^2*d15^2*d23^3*d45*mt2 - 
     424*d12*d15^3*d23^3*d45*mt2 + 44*d12^2*d15*d23^4*d45*mt2 + 
     148*d12*d15^2*d23^4*d45*mt2 - 64*d15^3*d23^4*d45*mt2 + 
     8*d12*d15*d23^5*d45*mt2 + 32*d15^2*d23^5*d45*mt2 - 
     12*d12^3*d15^3*d34*d45*mt2 + 24*d12^2*d15^4*d34*d45*mt2 + 
     24*d12*d15^5*d34*d45*mt2 - 20*d12^3*d15^2*d23*d34*d45*mt2 - 
     152*d12^2*d15^3*d23*d34*d45*mt2 + 192*d12*d15^4*d23*d34*d45*mt2 + 
     136*d15^5*d23*d34*d45*mt2 + 32*d12^3*d15*d23^2*d34*d45*mt2 + 
     60*d12^2*d15^2*d23^2*d34*d45*mt2 - 616*d12*d15^3*d23^2*d34*d45*mt2 - 
     252*d15^4*d23^2*d34*d45*mt2 + 60*d12^2*d15*d23^3*d34*d45*mt2 + 
     416*d12*d15^2*d23^3*d34*d45*mt2 + 80*d15^3*d23^3*d34*d45*mt2 + 
     8*d12^2*d23^4*d34*d45*mt2 - 16*d12*d15*d23^4*d34*d45*mt2 + 
     44*d15^2*d23^4*d34*d45*mt2 - 8*d15*d23^5*d34*d45*mt2 + 
     8*d12^3*d15^2*d34^2*d45*mt2 - 16*d12^2*d15^3*d34^2*d45*mt2 - 
     52*d12*d15^4*d34^2*d45*mt2 + 16*d12^3*d15*d23*d34^2*d45*mt2 + 
     72*d12^2*d15^2*d23*d34^2*d45*mt2 - 96*d12*d15^3*d23*d34^2*d45*mt2 - 
     204*d15^4*d23*d34^2*d45*mt2 + 4*d12^2*d15*d23^2*d34^2*d45*mt2 + 
     240*d12*d15^2*d23^2*d34^2*d45*mt2 + 264*d15^3*d23^2*d34^2*d45*mt2 + 
     16*d12^2*d23^3*d34^2*d45*mt2 - 28*d12*d15*d23^3*d34^2*d45*mt2 - 
     36*d15^2*d23^3*d34^2*d45*mt2 - 16*d12*d23^4*d34^2*d45*mt2 - 
     28*d15*d23^4*d34^2*d45*mt2 - 4*d12^2*d15^2*d34^3*d45*mt2 + 
     32*d12*d15^3*d34^3*d45*mt2 - 12*d12^2*d15*d23*d34^3*d45*mt2 + 
     20*d12*d15^2*d23*d34^3*d45*mt2 + 128*d15^3*d23*d34^3*d45*mt2 + 
     8*d12^2*d23^2*d34^3*d45*mt2 - 8*d12*d15*d23^2*d34^3*d45*mt2 - 
     52*d15^2*d23^2*d34^3*d45*mt2 - 32*d12*d23^3*d34^3*d45*mt2 - 
     48*d15*d23^3*d34^3*d45*mt2 + 8*d23^4*d34^3*d45*mt2 - 
     4*d12*d15^2*d34^4*d45*mt2 - 4*d12*d15*d23*d34^4*d45*mt2 - 
     28*d15^2*d23*d34^4*d45*mt2 - 16*d12*d23^2*d34^4*d45*mt2 - 
     28*d15*d23^2*d34^4*d45*mt2 + 16*d23^3*d34^4*d45*mt2 + 
     8*d23^2*d34^5*d45*mt2 - 20*d12^2*d15^3*d23*d45^2*mt2 - 
     96*d12*d15^4*d23*d45^2*mt2 + 20*d15^5*d23*d45^2*mt2 + 
     52*d12^2*d15^2*d23^2*d45^2*mt2 + 172*d12*d15^3*d23^2*d45^2*mt2 - 
     104*d15^4*d23^2*d45^2*mt2 - 32*d12^2*d15*d23^3*d45^2*mt2 - 
     52*d12*d15^2*d23^3*d45^2*mt2 + 140*d15^3*d23^3*d45^2*mt2 - 
     24*d12*d15*d23^4*d45^2*mt2 - 56*d15^2*d23^4*d45^2*mt2 + 
     24*d12^2*d15^3*d34*d45^2*mt2 - 12*d15^5*d34*d45^2*mt2 + 
     20*d12^2*d15^2*d23*d34*d45^2*mt2 + 200*d12*d15^3*d23*d34*d45^2*mt2 + 
     4*d15^4*d23*d34*d45^2*mt2 - 64*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     196*d12*d15^2*d23^2*d34*d45^2*mt2 + 116*d15^3*d23^2*d34*d45^2*mt2 - 
     28*d12*d15*d23^3*d34*d45^2*mt2 - 128*d15^2*d23^3*d34*d45^2*mt2 + 
     16*d15*d23^4*d34*d45^2*mt2 - 20*d12^2*d15^2*d34^2*d45^2*mt2 - 
     12*d12*d15^3*d34^2*d45^2*mt2 + 28*d15^4*d34^2*d45^2*mt2 - 
     32*d12^2*d15*d23*d34^2*d45^2*mt2 - 92*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     28*d15^3*d23*d34^2*d45^2*mt2 + 8*d12*d15*d23^2*d34^2*d45^2*mt2 - 
     60*d15^2*d23^2*d34^2*d45^2*mt2 + 4*d12*d23^3*d34^2*d45^2*mt2 + 
     44*d15*d23^3*d34^2*d45^2*mt2 + 12*d12*d15^2*d34^3*d45^2*mt2 - 
     20*d15^3*d34^3*d45^2*mt2 + 12*d12*d15*d23*d34^3*d45^2*mt2 - 
     12*d15^2*d23*d34^3*d45^2*mt2 + 8*d12*d23^2*d34^3*d45^2*mt2 + 
     48*d15*d23^2*d34^3*d45^2*mt2 - 4*d23^3*d34^3*d45^2*mt2 + 
     4*d15^2*d34^4*d45^2*mt2 + 4*d12*d23*d34^4*d45^2*mt2 + 
     20*d15*d23*d34^4*d45^2*mt2 - 8*d23^2*d34^4*d45^2*mt2 - 
     4*d23*d34^5*d45^2*mt2 - 8*d12*d15^3*d23*d45^3*mt2 + 
     40*d15^4*d23*d45^3*mt2 - 12*d12*d15^2*d23^2*d45^3*mt2 - 
     84*d15^3*d23^2*d45^3*mt2 + 16*d12*d15*d23^3*d45^3*mt2 + 
     40*d15^2*d23^3*d45^3*mt2 - 12*d12*d15^3*d34*d45^3*mt2 - 
     8*d15^4*d34*d45^3*mt2 + 12*d12*d15^2*d23*d34*d45^3*mt2 - 
     48*d15^3*d23*d34*d45^3*mt2 + 32*d12*d15*d23^2*d34*d45^3*mt2 + 
     80*d15^2*d23^2*d34*d45^3*mt2 - 8*d15*d23^3*d34*d45^3*mt2 + 
     12*d12*d15^2*d34^2*d45^3*mt2 + 16*d15^3*d34^2*d45^3*mt2 + 
     16*d12*d15*d23*d34^2*d45^3*mt2 + 16*d15^2*d23*d34^2*d45^3*mt2 - 
     16*d15*d23^2*d34^2*d45^3*mt2 - 8*d15^2*d34^3*d45^3*mt2 - 
     8*d15*d23*d34^3*d45^3*mt2 + 12*d15^3*d23*d45^4*mt2 - 
     8*d15^2*d23^2*d45^4*mt2 - 12*d15^2*d23*d34*d45^4*mt2 + 
     48*d12^2*d15^4*d23*mt2^2 + 96*d12*d15^5*d23*mt2^2 + 16*d15^6*d23*mt2^2 - 
     156*d12^2*d15^3*d23^2*mt2^2 - 288*d12*d15^4*d23^2*mt2^2 - 
     16*d15^5*d23^2*mt2^2 + 180*d12^2*d15^2*d23^3*mt2^2 + 
     288*d12*d15^3*d23^3*mt2^2 - 48*d15^4*d23^3*mt2^2 - 
     84*d12^2*d15*d23^4*mt2^2 - 96*d12*d15^2*d23^4*mt2^2 + 
     80*d15^3*d23^4*mt2^2 + 12*d12^2*d23^5*mt2^2 - 32*d15^2*d23^5*mt2^2 - 
     10*d12^3*d15^3*d34*mt2^2 - 56*d12^2*d15^4*d34*mt2^2 - 
     24*d12*d15^5*d34*mt2^2 + 22*d12^3*d15^2*d23*d34*mt2^2 + 
     16*d12^2*d15^3*d23*d34*mt2^2 - 248*d12*d15^4*d23*d34*mt2^2 - 
     80*d15^5*d23*d34*mt2^2 - 14*d12^3*d15*d23^2*d34*mt2^2 + 
     160*d12^2*d15^2*d23^2*d34*mt2^2 + 648*d12*d15^3*d23^2*d34*mt2^2 + 
     116*d15^4*d23^2*d34*mt2^2 + 2*d12^3*d23^3*d34*mt2^2 - 
     144*d12^2*d15*d23^3*d34*mt2^2 - 480*d12*d15^2*d23^3*d34*mt2^2 + 
     8*d15^3*d23^3*d34*mt2^2 + 24*d12^2*d23^4*d34*mt2^2 + 
     128*d12*d15*d23^4*d34*mt2^2 - 44*d15^2*d23^4*d34*mt2^2 - 
     24*d12*d23^5*d34*mt2^2 + 8*d12^3*d15^2*d34^2*mt2^2 + 
     62*d12^2*d15^3*d34^2*mt2^2 + 56*d12*d15^4*d34^2*mt2^2 - 
     10*d12^3*d15*d23*d34^2*mt2^2 - 40*d12^2*d15^2*d23*d34^2*mt2^2 + 
     160*d12*d15^3*d23*d34^2*mt2^2 + 132*d15^4*d23*d34^2*mt2^2 + 
     2*d12^3*d23^2*d34^2*mt2^2 - 28*d12^2*d15*d23^2*d34^2*mt2^2 - 
     376*d12*d15^2*d23^2*d34^2*mt2^2 - 200*d15^3*d23^2*d34^2*mt2^2 + 
     6*d12^2*d23^3*d34^2*mt2^2 + 208*d12*d15*d23^3*d34^2*mt2^2 + 
     100*d15^2*d23^3*d34^2*mt2^2 - 48*d12*d23^4*d34^2*mt2^2 - 
     44*d15*d23^4*d34^2*mt2^2 + 12*d23^5*d34^2*mt2^2 - 
     16*d12^2*d15^2*d34^3*mt2^2 - 40*d12*d15^3*d34^3*mt2^2 + 
     20*d12^2*d15*d23*d34^3*mt2^2 - 18*d12*d15^2*d23*d34^3*mt2^2 - 
     88*d15^3*d23*d34^3*mt2^2 - 6*d12^2*d23^2*d34^3*mt2^2 + 
     58*d12*d15*d23^2*d34^3*mt2^2 + 108*d15^2*d23^2*d34^3*mt2^2 - 
     18*d12*d23^3*d34^3*mt2^2 - 64*d15*d23^3*d34^3*mt2^2 + 
     24*d23^4*d34^3*mt2^2 + 8*d12*d15^2*d34^4*mt2^2 - 
     10*d12*d15*d23*d34^4*mt2^2 + 20*d15^2*d23*d34^4*mt2^2 + 
     6*d12*d23^2*d34^4*mt2^2 - 16*d15*d23^2*d34^4*mt2^2 + 
     10*d23^3*d34^4*mt2^2 - 2*d23^2*d34^5*mt2^2 + 4*d12^3*d15^2*d23*d45*
      mt2^2 + 60*d12^2*d15^3*d23*d45*mt2^2 + 32*d12*d15^4*d23*d45*mt2^2 - 
     64*d15^5*d23*d45*mt2^2 - 8*d12^3*d15*d23^2*d45*mt2^2 - 
     120*d12^2*d15^2*d23^2*d45*mt2^2 + 24*d12*d15^3*d23^2*d45*mt2^2 + 
     228*d15^4*d23^2*d45*mt2^2 + 4*d12^3*d23^3*d45*mt2^2 + 
     60*d12^2*d15*d23^3*d45*mt2^2 - 144*d12*d15^2*d23^3*d45*mt2^2 - 
     256*d15^3*d23^3*d45*mt2^2 + 88*d12*d15*d23^4*d45*mt2^2 + 
     84*d15^2*d23^4*d45*mt2^2 + 8*d15*d23^5*d45*mt2^2 - 
     12*d12^3*d15^2*d34*d45*mt2^2 - 34*d12^2*d15^3*d34*d45*mt2^2 + 
     64*d12*d15^4*d34*d45*mt2^2 + 24*d15^5*d34*d45*mt2^2 + 
     4*d12^3*d15*d23*d34*d45*mt2^2 - 108*d12^2*d15^2*d23*d34*d45*mt2^2 - 
     264*d12*d15^3*d23*d34*d45*mt2^2 + 120*d15^4*d23*d34*d45*mt2^2 + 
     8*d12^3*d23^2*d34*d45*mt2^2 + 140*d12^2*d15*d23^2*d34*d45*mt2^2 + 
     68*d12*d15^2*d23^2*d34*d45*mt2^2 - 424*d15^3*d23^2*d34*d45*mt2^2 + 
     2*d12^2*d23^3*d34*d45*mt2^2 + 116*d12*d15*d23^3*d34*d45*mt2^2 + 
     296*d15^2*d23^3*d34*d45*mt2^2 + 16*d12*d23^4*d34*d45*mt2^2 - 
     16*d15*d23^4*d34*d45*mt2^2 + 8*d12^3*d15*d34^2*d45*mt2^2 + 
     22*d12^2*d15^2*d34^2*d45*mt2^2 - 68*d12*d15^3*d34^2*d45*mt2^2 - 
     60*d15^4*d34^2*d45*mt2^2 + 4*d12^3*d23*d34^2*d45*mt2^2 + 
     54*d12^2*d15*d23*d34^2*d45*mt2^2 + 154*d12*d15^2*d23*d34^2*d45*mt2^2 - 
     56*d15^3*d23*d34^2*d45*mt2^2 + 6*d12^2*d23^2*d34^2*d45*mt2^2 + 
     2*d12*d15*d23^2*d34^2*d45*mt2^2 + 192*d15^2*d23^2*d34^2*d45*mt2^2 + 
     16*d12*d23^3*d34^2*d45*mt2^2 - 36*d15*d23^3*d34^2*d45*mt2^2 - 
     16*d23^4*d34^2*d45*mt2^2 - 6*d12^2*d15*d34^3*d45*mt2^2 + 
     22*d12*d15^2*d34^3*d45*mt2^2 + 48*d15^3*d34^3*d45*mt2^2 + 
     4*d12^2*d23*d34^3*d45*mt2^2 + 42*d15^2*d23*d34^3*d45*mt2^2 - 
     20*d12*d23^2*d34^3*d45*mt2^2 - 38*d15*d23^2*d34^3*d45*mt2^2 - 
     22*d23^3*d34^3*d45*mt2^2 - 2*d12*d15*d34^4*d45*mt2^2 - 
     12*d15^2*d34^4*d45*mt2^2 - 20*d12*d23*d34^4*d45*mt2^2 - 
     38*d15*d23*d34^4*d45*mt2^2 + 6*d23^2*d34^4*d45*mt2^2 + 
     12*d23*d34^5*d45*mt2^2 + 4*d12^2*d15^2*d23*d45^2*mt2^2 - 
     64*d12*d15^3*d23*d45^2*mt2^2 - 64*d15^4*d23*d45^2*mt2^2 + 
     4*d12^2*d15*d23^2*d45^2*mt2^2 + 152*d12*d15^2*d23^2*d45^2*mt2^2 + 
     108*d15^3*d23^2*d45^2*mt2^2 - 8*d12^2*d23^3*d45^2*mt2^2 - 
     86*d12*d15*d23^3*d45^2*mt2^2 - 20*d15^2*d23^3*d45^2*mt2^2 - 
     2*d12*d23^4*d45^2*mt2^2 - 24*d15*d23^4*d45^2*mt2^2 + 
     16*d12^2*d15^2*d34*d45^2*mt2^2 + 74*d12*d15^3*d34*d45^2*mt2^2 - 
     8*d15^4*d34*d45^2*mt2^2 - 28*d12^2*d15*d23*d34*d45^2*mt2^2 + 
     38*d12*d15^2*d23*d34*d45^2*mt2^2 + 176*d15^3*d23*d34*d45^2*mt2^2 - 
     16*d12^2*d23^2*d34*d45^2*mt2^2 - 168*d12*d15*d23^2*d34*d45^2*mt2^2 - 
     168*d15^2*d23^2*d34*d45^2*mt2^2 - 6*d12*d23^3*d34*d45^2*mt2^2 - 
     28*d15*d23^3*d34*d45^2*mt2^2 + 2*d23^4*d34*d45^2*mt2^2 - 
     20*d12^2*d15*d34^2*d45^2*mt2^2 - 56*d12*d15^2*d34^2*d45^2*mt2^2 - 
     2*d15^3*d34^2*d45^2*mt2^2 - 8*d12^2*d23*d34^2*d45^2*mt2^2 - 
     40*d12*d15*d23*d34^2*d45^2*mt2^2 - 66*d15^2*d23*d34^2*d45^2*mt2^2 - 
     2*d12*d23^2*d34^2*d45^2*mt2^2 + 2*d15*d23^2*d34^2*d45^2*mt2^2 + 
     18*d23^3*d34^2*d45^2*mt2^2 + 14*d12*d15*d34^3*d45^2*mt2^2 - 
     2*d15^2*d34^3*d45^2*mt2^2 + 4*d12*d23*d34^3*d45^2*mt2^2 - 
     4*d15*d23*d34^3*d45^2*mt2^2 + 26*d23^2*d34^3*d45^2*mt2^2 + 
     2*d12*d34^4*d45^2*mt2^2 + 6*d15*d34^4*d45^2*mt2^2 + 
     8*d23*d34^4*d45^2*mt2^2 - 2*d34^5*d45^2*mt2^2 - 
     20*d12*d15^2*d23*d45^3*mt2^2 + 4*d15^3*d23*d45^3*mt2^2 + 
     12*d12*d15*d23^2*d45^3*mt2^2 - 36*d15^2*d23^2*d45^3*mt2^2 + 
     4*d12*d23^3*d45^3*mt2^2 + 26*d15*d23^3*d45^3*mt2^2 + 
     4*d12*d15^2*d34*d45^3*mt2^2 - 30*d15^3*d34*d45^3*mt2^2 + 
     36*d12*d15*d23*d34*d45^3*mt2^2 + 40*d15^2*d23*d34*d45^3*mt2^2 + 
     8*d12*d23^2*d34*d45^3*mt2^2 + 42*d15*d23^2*d34*d45^3*mt2^2 - 
     2*d23^3*d34*d45^3*mt2^2 + 12*d12*d15*d34^2*d45^3*mt2^2 + 
     22*d15^2*d34^2*d45^3*mt2^2 + 4*d12*d23*d34^2*d45^3*mt2^2 - 
     4*d15*d23*d34^2*d45^3*mt2^2 - 6*d23^2*d34^2*d45^3*mt2^2 - 
     8*d15*d34^3*d45^3*mt2^2 - 4*d23*d34^3*d45^3*mt2^2 + 
     12*d15^2*d23*d45^4*mt2^2 - 8*d15*d23^2*d45^4*mt2^2 - 
     8*d15^2*d34*d45^4*mt2^2 - 12*d15*d23*d34*d45^4*mt2^2 + 
     48*d12*d15^4*d23*mt2^3 + 36*d15^5*d23*mt2^3 - 
     156*d12*d15^3*d23^2*mt2^3 - 108*d15^4*d23^2*mt2^3 + 
     180*d12*d15^2*d23^3*mt2^3 + 108*d15^3*d23^3*mt2^3 - 
     84*d12*d15*d23^4*mt2^3 - 36*d15^2*d23^4*mt2^3 + 12*d12*d23^5*mt2^3 - 
     30*d12^2*d15^3*d34*mt2^3 - 64*d12*d15^4*d34*mt2^3 - 12*d15^5*d34*mt2^3 + 
     66*d12^2*d15^2*d23*d34*mt2^3 + 32*d12*d15^3*d23*d34*mt2^3 - 
     100*d15^4*d23*d34*mt2^3 - 42*d12^2*d15*d23^2*d34*mt2^3 + 
     152*d12*d15^2*d23^2*d34*mt2^3 + 276*d15^3*d23^2*d34*mt2^3 + 
     6*d12^2*d23^3*d34*mt2^3 - 144*d12*d15*d23^3*d34*mt2^3 - 
     216*d15^2*d23^3*d34*mt2^3 + 24*d12*d23^4*d34*mt2^3 + 
     64*d15*d23^4*d34*mt2^3 - 12*d23^5*d34*mt2^3 + 24*d12^2*d15^2*d34^2*
      mt2^3 + 88*d12*d15^3*d34^2*mt2^3 + 32*d15^4*d34^2*mt2^3 - 
     30*d12^2*d15*d23*d34^2*mt2^3 - 92*d12*d15^2*d23*d34^2*mt2^3 + 
     60*d15^3*d23*d34^2*mt2^3 + 6*d12^2*d23^2*d34^2*mt2^3 + 
     4*d12*d15*d23^2*d34^2*mt2^3 - 172*d15^2*d23^2*d34^2*mt2^3 + 
     104*d15*d23^3*d34^2*mt2^3 - 24*d23^4*d34^2*mt2^3 - 
     32*d12*d15^2*d34^3*mt2^3 - 28*d15^3*d34^3*mt2^3 + 
     40*d12*d15*d23*d34^3*mt2^3 + 6*d15^2*d23*d34^3*mt2^3 - 
     12*d12*d23^2*d34^3*mt2^3 + 18*d15*d23^2*d34^3*mt2^3 - 
     6*d23^3*d34^3*mt2^3 + 8*d15^2*d34^4*mt2^3 - 10*d15*d23*d34^4*mt2^3 + 
     6*d23^2*d34^4*mt2^3 + 12*d12^2*d15^2*d23*d45*mt2^3 + 
     72*d12*d15^3*d23*d45*mt2^3 + 8*d15^4*d23*d45*mt2^3 - 
     24*d12^2*d15*d23^2*d45*mt2^3 - 144*d12*d15^2*d23^2*d45*mt2^3 + 
     28*d15^3*d23^2*d45*mt2^3 + 12*d12^2*d23^3*d45*mt2^3 + 
     72*d12*d15*d23^3*d45*mt2^3 - 80*d15^2*d23^3*d45*mt2^3 + 
     44*d15*d23^4*d45*mt2^3 - 3*d12^3*d15*d34*d45*mt2^3 - 
     44*d12^2*d15^2*d34*d45*mt2^3 - 32*d12*d15^3*d34*d45*mt2^3 + 
     40*d15^4*d34*d45*mt2^3 + 3*d12^3*d23*d34*d45*mt2^3 + 
     20*d12^2*d15*d23*d34*d45*mt2^3 - 156*d12*d15^2*d23*d34*d45*mt2^3 - 
     144*d15^3*d23*d34*d45*mt2^3 + 24*d12^2*d23^2*d34*d45*mt2^3 + 
     184*d12*d15*d23^2*d34*d45*mt2^3 + 40*d15^2*d23^2*d34*d45*mt2^3 + 
     4*d12*d23^3*d34*d45*mt2^3 + 56*d15*d23^3*d34*d45*mt2^3 + 
     8*d23^4*d34*d45*mt2^3 + 2*d12^3*d34^2*d45*mt2^3 + 
     27*d12^2*d15*d34^2*d45*mt2^3 + 28*d12*d15^2*d34^2*d45*mt2^3 - 
     52*d15^3*d34^2*d45*mt2^3 + 10*d12^2*d23*d34^2*d45*mt2^3 + 
     52*d12*d15*d23*d34^2*d45*mt2^3 + 98*d15^2*d23*d34^2*d45*mt2^3 + 
     12*d12*d23^2*d34^2*d45*mt2^3 - 2*d15*d23^2*d34^2*d45*mt2^3 - 
     4*d12*d15*d34^3*d45*mt2^3 + 26*d15^2*d34^3*d45*mt2^3 + 
     3*d12*d23*d34^3*d45*mt2^3 + 12*d15*d23*d34^3*d45*mt2^3 - 
     28*d23^2*d34^3*d45*mt2^3 - 6*d12*d34^4*d45*mt2^3 - 
     10*d15*d34^4*d45*mt2^3 - 16*d23*d34^4*d45*mt2^3 + 4*d34^5*d45*mt2^3 + 
     3*d12^2*d15*d23*d45^2*mt2^3 + 8*d12*d15^2*d23*d45^2*mt2^3 - 
     44*d15^3*d23*d45^2*mt2^3 - 3*d12^2*d23^2*d45^2*mt2^3 + 
     8*d12*d15*d23^2*d45^2*mt2^3 + 100*d15^2*d23^2*d45^2*mt2^3 - 
     16*d12*d23^3*d45^2*mt2^3 - 54*d15*d23^3*d45^2*mt2^3 - 
     2*d23^4*d45^2*mt2^3 - 2*d12^2*d15*d34*d45^2*mt2^3 + 
     48*d12*d15^2*d34*d45^2*mt2^3 + 50*d15^3*d34*d45^2*mt2^3 - 
     11*d12^2*d23*d34*d45^2*mt2^3 - 78*d12*d15*d23*d34*d45^2*mt2^3 + 
     18*d15^2*d23*d34*d45^2*mt2^3 - 31*d12*d23^2*d34*d45^2*mt2^3 - 
     104*d15*d23^2*d34*d45^2*mt2^3 - 6*d23^3*d34*d45^2*mt2^3 - 
     5*d12^2*d34^2*d45^2*mt2^3 - 38*d12*d15*d34^2*d45^2*mt2^3 - 
     44*d15^2*d34^2*d45^2*mt2^3 - 8*d12*d23*d34^2*d45^2*mt2^3 + 
     3*d12*d34^3*d45^2*mt2^3 + 6*d15*d34^3*d45^2*mt2^3 + 
     7*d23*d34^3*d45^2*mt2^3 + 4*d34^4*d45^2*mt2^3 - 
     6*d12*d15*d23*d45^3*mt2^3 - 20*d15^2*d23*d45^3*mt2^3 + 
     5*d12*d23^2*d45^3*mt2^3 + 12*d15*d23^2*d45^3*mt2^3 + 
     4*d23^3*d45^3*mt2^3 + 13*d12*d15*d34*d45^3*mt2^3 - 
     4*d15^2*d34*d45^3*mt2^3 + 11*d12*d23*d34*d45^3*mt2^3 + 
     50*d15*d23*d34*d45^3*mt2^3 + 7*d23^2*d34*d45^3*mt2^3 + 
     3*d12*d34^2*d45^3*mt2^3 + 7*d15*d34^2*d45^3*mt2^3 - 
     2*d23*d34^2*d45^3*mt2^3 - 3*d34^3*d45^3*mt2^3 + 3*d15*d23*d45^4*mt2^3 - 
     2*d23^2*d45^4*mt2^3 - 8*d15*d34*d45^4*mt2^3 - 3*d23*d34*d45^4*mt2^3 + 
     16*d15^4*d23*mt2^4 - 52*d15^3*d23^2*mt2^4 + 60*d15^2*d23^3*mt2^4 - 
     28*d15*d23^4*mt2^4 + 4*d23^5*mt2^4 - 30*d12*d15^3*d34*mt2^4 - 
     24*d15^4*d34*mt2^4 + 66*d12*d15^2*d23*d34*mt2^4 + 
     16*d15^3*d23*d34*mt2^4 - 42*d12*d15*d23^2*d34*mt2^4 + 
     48*d15^2*d23^2*d34*mt2^4 + 6*d12*d23^3*d34*mt2^4 - 
     48*d15*d23^3*d34*mt2^4 + 8*d23^4*d34*mt2^4 + 24*d12*d15^2*d34^2*mt2^4 + 
     38*d15^3*d34^2*mt2^4 - 30*d12*d15*d23*d34^2*mt2^4 - 
     48*d15^2*d23*d34^2*mt2^4 + 6*d12*d23^2*d34^2*mt2^4 + 
     12*d15*d23^2*d34^2*mt2^4 - 2*d23^3*d34^2*mt2^4 - 16*d15^2*d34^3*mt2^4 + 
     20*d15*d23*d34^3*mt2^4 - 6*d23^2*d34^3*mt2^4 + 
     12*d12*d15^2*d23*d45*mt2^4 + 28*d15^3*d23*d45*mt2^4 - 
     24*d12*d15*d23^2*d45*mt2^4 - 56*d15^2*d23^2*d45*mt2^4 + 
     12*d12*d23^3*d45*mt2^4 + 28*d15*d23^3*d45*mt2^4 - 
     9*d12^2*d15*d34*d45*mt2^4 - 52*d12*d15^2*d34*d45*mt2^4 - 
     10*d15^3*d34*d45*mt2^4 + 9*d12^2*d23*d34*d45*mt2^4 + 
     28*d12*d15*d23*d34*d45*mt2^4 - 68*d15^2*d23*d34*d45*mt2^4 + 
     24*d12*d23^2*d34*d45*mt2^4 + 76*d15*d23^2*d34*d45*mt2^4 + 
     2*d23^3*d34*d45*mt2^4 + 6*d12^2*d34^2*d45*mt2^4 + 
     30*d12*d15*d34^2*d45*mt2^4 + 14*d15^2*d34^2*d45*mt2^4 + 
     8*d12*d23*d34^2*d45*mt2^4 + 14*d15*d23*d34^2*d45*mt2^4 + 
     6*d23^2*d34^2*d45*mt2^4 + 2*d15*d34^3*d45*mt2^4 - d23*d34^3*d45*mt2^4 - 
     6*d34^4*d45*mt2^4 + 6*d12*d15*d23*d45^2*mt2^4 + 
     4*d15^2*d23*d45^2*mt2^4 - 6*d12*d23^2*d45^2*mt2^4 + 
     4*d15*d23^2*d45^2*mt2^4 - 8*d23^3*d45^2*mt2^4 - 
     2*d12^2*d34*d45^2*mt2^4 - 4*d12*d15*d34*d45^2*mt2^4 + 
     32*d15^2*d34*d45^2*mt2^4 - 22*d12*d23*d34*d45^2*mt2^4 - 
     50*d15*d23*d34*d45^2*mt2^4 - 15*d23^2*d34*d45^2*mt2^4 - 
     8*d12*d34^2*d45^2*mt2^4 - 18*d15*d34^2*d45^2*mt2^4 + 
     3*d34^3*d45^2*mt2^4 - 6*d15*d23*d45^3*mt2^4 + 5*d23^2*d45^3*mt2^4 + 
     4*d12*d34*d45^3*mt2^4 + 13*d15*d34*d45^3*mt2^4 + 
     11*d23*d34*d45^3*mt2^4 + d34^2*d45^3*mt2^4 - 2*d34*d45^4*mt2^4 - 
     10*d15^3*d34*mt2^5 + 22*d15^2*d23*d34*mt2^5 - 14*d15*d23^2*d34*mt2^5 + 
     2*d23^3*d34*mt2^5 + 8*d15^2*d34^2*mt2^5 - 10*d15*d23*d34^2*mt2^5 + 
     2*d23^2*d34^2*mt2^5 + 4*d15^2*d23*d45*mt2^5 - 8*d15*d23^2*d45*mt2^5 + 
     4*d23^3*d45*mt2^5 - 9*d12*d15*d34*d45*mt2^5 - 20*d15^2*d34*d45*mt2^5 + 
     9*d12*d23*d34*d45*mt2^5 + 12*d15*d23*d34*d45*mt2^5 + 
     8*d23^2*d34*d45*mt2^5 + 6*d12*d34^2*d45*mt2^5 + 11*d15*d34^2*d45*mt2^5 + 
     2*d23*d34^2*d45*mt2^5 + 3*d15*d23*d45^2*mt2^5 - 3*d23^2*d45^2*mt2^5 - 
     4*d12*d34*d45^2*mt2^5 - 2*d15*d34*d45^2*mt2^5 - 11*d23*d34*d45^2*mt2^5 - 
     3*d34^2*d45^2*mt2^5 + 4*d34*d45^3*mt2^5 - 3*d15*d34*d45*mt2^6 + 
     3*d23*d34*d45*mt2^6 + 2*d34^2*d45*mt2^6 - 2*d34*d45^2*mt2^6)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, (-2*(d15*d23 - d23^2 - d23*d34 - d34*mt2))/
   ((d15 - d23 - d34)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 0, 0, 0, 
  0, 0, 0, (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 
  (2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 
  (-2*(d15*d23 - d23^2 - 2*d23*d34 - d34*mt2))/
   ((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 
  (-2*d23*(d15^2 - 3*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))/
   (d15*(d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))/
   (d15*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))}, 
 {0, 0, (-2*(d12*d15 - d12*d23 + d15*d23 - d23^2 - d12*d34 - d23*d34 + 
     d15*mt2 - d23*mt2 - d34*mt2 + d45*mt2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  0, 0, (-4*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2])/(-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 
    2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 
    2*d34*mt2 - d45*mt2), 0, 0, 0, 0, 
  (-2*(d12^2 + d12*d15 + d12*d23 + d15*d23 - d12*d34 - d23*d34 - d12*d45 - 
     2*d15*d45 + d23*d45 + 2*d34*d45 + 2*d12*mt2 + d15*mt2 + d23*mt2 - 
     d34*mt2 - 2*d45*mt2 + mt2^2))/((d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  (-2*d45*(2*d15^2 - 4*d15*d23 + 2*d23^2 - 4*d15*d34 + 4*d23*d34 + 2*d34^2 + 
     d12*mt2 + 2*d15*mt2 - d23*mt2 - 2*d34*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (2*(d12 + 2*d15 - d23 - 2*d34 + mt2))/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
    2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
    2*d23*mt2 - 2*d34*mt2 + d45*mt2), 0, 
  (2*(d12*d15 - d12*d23 + d15*d23 - d23^2 - d12*d34 - d23*d34 + d15*mt2 - 
     d23*mt2 - d34*mt2 + d45*mt2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2))}, 
 {0, 0, 0, (2*(d15*d23 - d15*d45 - d45*mt2))/
   (d15*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 0, 
  (-4*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (-2*d15^2 + 2*d15*d23 - 2*d15*d45 - d45*mt2), 0, 0, 0, 0, 
  (2*(d15*d23 - d23^2 + d15*d45 + d23*d45 + d45*mt2))/
   ((d15 - d23)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (2*(2*d15 - d23 + d45))/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*d45*(2*d15^2 + 2*d15*mt2 - d23*mt2))/(d15*(d15 - d23)*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*(d15*d23 - d15*d45 - d45*mt2))/(d15*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2))}, {0, 0, 0, 0, 
  (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - d34*mt2 - d45*mt2 + 
     mt2^2))/(d15*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, (2*(d12 + d23 - d45 + mt2))/
   (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
    d45*mt2 + mt2^2), (2*(d12 + d23 - d45 + mt2))/
   (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
    d45*mt2 + mt2^2), (2*(d12^2 - d12*d15 + d12*d23 - d15*d23 - d12*d34 - 
     d23*d34 - 2*d12*d45 + d15*d45 - d23*d45 + d34*d45 + d45^2 + d12*mt2 - 
     d15*mt2 + d23*mt2 - d45*mt2))/((d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, (-2*(d12 + d23 - d45 + mt2)*
    (3*d12*d15 + d15^2 - d12*d23 + d15*d23 - d12*d34 - 2*d15*d34 + d23*d34 + 
     d34^2 - 3*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 3*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d15 - d23 - d34)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*(d12 + d23 - d45 + mt2))/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
    2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2), 
  (2*(d12*d15 + d12*d23 + d15*d23 + d23^2 + d12*d34 + d23*d34 - d15*d45 - 
     d23*d45 - d34*d45 + d12*mt2 + d15*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 
  2/(2*d15 + mt2), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d15 - d23 - d34 + mt2))/
   ((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 
  2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d15 + mt2))/(d15*(2*d15 + mt2)), 2/d15}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T3/DEQs_T3/dd23_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^3*d15^4 - 2*d12^3*d15^3*d23 + 2*d12^2*d15^4*d23 + 
     d12^3*d15^2*d23^2 - 5*d12^2*d15^3*d23^2 + 4*d12^2*d15^2*d23^3 - 
     d12^2*d15*d23^4 - d12^3*d15^3*d34 - 2*d12^2*d15^3*d23*d34 + 
     d12^3*d15*d23^2*d34 + 2*d12^2*d15^2*d23^2*d34 + 2*d12*d15^3*d23^2*d34 - 
     4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 - 2*d12^2*d15*d23^2*d34^2 - 
     3*d12*d15^2*d23^2*d34^2 - d15*d23^4*d34^2 + d12*d15*d23^2*d34^3 - 
     3*d12^2*d15^4*d45 + 6*d12^2*d15^3*d23*d45 - 4*d12*d15^4*d23*d45 - 
     3*d12^2*d15^2*d23^2*d45 + 8*d12*d15^3*d23^2*d45 - 
     4*d12*d15^2*d23^3*d45 + 5*d12^2*d15^3*d34*d45 - 
     4*d12^2*d15^2*d23*d34*d45 + 8*d12*d15^3*d23*d34*d45 - 
     3*d12^2*d15*d23^2*d34*d45 - 8*d12*d15^2*d23^2*d34*d45 + 
     2*d15^3*d23^2*d34*d45 - 4*d12*d15*d23^3*d34*d45 - 
     4*d15^2*d23^3*d34*d45 - 2*d12^2*d15^2*d34^2*d45 - 
     4*d12*d15^2*d23*d34^2*d45 + 2*d12*d15*d23^2*d34^2*d45 - 
     3*d15^2*d23^2*d34^2*d45 + 4*d15*d23^3*d34^2*d45 + d15*d23^2*d34^3*d45 + 
     3*d12*d15^4*d45^2 - 6*d12*d15^3*d23*d45^2 + 2*d15^4*d23*d45^2 + 
     2*d12*d15^2*d23^2*d45^2 - 3*d15^3*d23^2*d45^2 - 7*d12*d15^3*d34*d45^2 + 
     8*d12*d15^2*d23*d34*d45^2 - 6*d15^3*d23*d34*d45^2 + 
     2*d12*d15*d23^2*d34*d45^2 + 8*d15^2*d23^2*d34*d45^2 + 
     5*d12*d15^2*d34^2*d45^2 - 2*d12*d15*d23*d34^2*d45^2 + 
     6*d15^2*d23*d34^2*d45^2 - 5*d15*d23^2*d34^2*d45^2 - 
     d12*d15*d34^3*d45^2 - 2*d15*d23*d34^3*d45^2 - d15^4*d45^3 + 
     2*d15^3*d23*d45^3 + 3*d15^3*d34*d45^3 - 4*d15^2*d23*d34*d45^3 - 
     3*d15^2*d34^2*d45^3 + 2*d15*d23*d34^2*d45^3 + d15*d34^3*d45^3 + 
     3*d12^2*d15^4*mt2 - 6*d12^2*d15^3*d23*mt2 + 4*d12*d15^4*d23*mt2 + 
     3*d12^2*d15^2*d23^2*mt2 - 10*d12*d15^3*d23^2*mt2 + 
     8*d12*d15^2*d23^3*mt2 - 2*d12*d15*d23^4*mt2 - 3*d12^2*d15^3*d34*mt2 - 
     4*d12*d15^3*d23*d34*mt2 + 3*d12^2*d15*d23^2*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 + 2*d15^3*d23^2*d34*mt2 - 
     4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 4*d12*d15*d23^2*d34^2*
      mt2 - 3*d15^2*d23^2*d34^2*mt2 + d15*d23^2*d34^3*mt2 - 
     6*d12*d15^4*d45*mt2 + d12^2*d15^2*d23*d45*mt2 + 
     12*d12*d15^3*d23*d45*mt2 - 4*d15^4*d23*d45*mt2 - 
     d12^2*d15*d23^2*d45*mt2 - 6*d12*d15^2*d23^2*d45*mt2 + 
     8*d15^3*d23^2*d45*mt2 - 4*d15^2*d23^3*d45*mt2 + 
     3*d12^2*d15^2*d34*d45*mt2 + 10*d12*d15^3*d34*d45*mt2 - 
     4*d12^2*d15*d23*d34*d45*mt2 - 4*d12*d15^2*d23*d34*d45*mt2 + 
     8*d15^3*d23*d34*d45*mt2 - d12^2*d23^2*d34*d45*mt2 - 
     11*d12*d15*d23^2*d34*d45*mt2 - 8*d15^2*d23^2*d34*d45*mt2 - 
     4*d15*d23^3*d34*d45*mt2 - d12^2*d15*d34^2*d45*mt2 - 
     6*d12*d15^2*d34^2*d45*mt2 - d12^2*d23*d34^2*d45*mt2 - 
     8*d15^2*d23*d34^2*d45*mt2 + 2*d12*d23^2*d34^2*d45*mt2 + 
     8*d15*d23^2*d34^2*d45*mt2 + d12*d15*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 + 4*d15*d23*d34^3*d45*mt2 - 
     d23^2*d34^3*d45*mt2 - d23*d34^4*d45*mt2 + 3*d15^4*d45^2*mt2 - 
     2*d12*d15^2*d23*d45^2*mt2 - 6*d15^3*d23*d45^2*mt2 + 
     d12*d15*d23^2*d45^2*mt2 + 2*d15^2*d23^2*d45^2*mt2 - 
     6*d12*d15^2*d34*d45^2*mt2 - 7*d15^3*d34*d45^2*mt2 + 
     10*d12*d15*d23*d34*d45^2*mt2 + 4*d15^2*d23*d34*d45^2*mt2 + 
     d12*d23^2*d34*d45^2*mt2 + 9*d15*d23^2*d34*d45^2*mt2 + 
     5*d12*d15*d34^2*d45^2*mt2 + 7*d15^2*d34^2*d45^2*mt2 - 
     2*d15*d23*d34^2*d45^2*mt2 - d23^2*d34^2*d45^2*mt2 - 
     d12*d34^3*d45^2*mt2 - 4*d15*d34^3*d45^2*mt2 + d34^4*d45^2*mt2 + 
     d15^2*d23*d45^3*mt2 + 3*d15^2*d34*d45^3*mt2 - 6*d15*d23*d34*d45^3*mt2 - 
     4*d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 + d34^3*d45^3*mt2 + 
     3*d12*d15^4*mt2^2 - 6*d12*d15^3*d23*mt2^2 + 2*d15^4*d23*mt2^2 + 
     3*d12*d15^2*d23^2*mt2^2 - 5*d15^3*d23^2*mt2^2 + 4*d15^2*d23^3*mt2^2 - 
     d15*d23^4*mt2^2 - 3*d12*d15^3*d34*mt2^2 - 2*d15^3*d23*d34*mt2^2 + 
     3*d12*d15*d23^2*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     2*d15*d23^2*d34^2*mt2^2 - 3*d15^4*d45*mt2^2 + 
     2*d12*d15^2*d23*d45*mt2^2 + 6*d15^3*d23*d45*mt2^2 - 
     2*d12*d15*d23^2*d45*mt2^2 - 3*d15^2*d23^2*d45*mt2^2 + 
     6*d12*d15^2*d34*d45*mt2^2 + 5*d15^3*d34*d45*mt2^2 - 
     8*d12*d15*d23*d34*d45*mt2^2 - 2*d12*d23^2*d34*d45*mt2^2 - 
     8*d15*d23^2*d34*d45*mt2^2 - 2*d12*d15*d34^2*d45*mt2^2 - 
     4*d15^2*d34^2*d45*mt2^2 - 2*d12*d23*d34^2*d45*mt2^2 + 
     2*d23^2*d34^2*d45*mt2^2 + d15*d34^3*d45*mt2^2 + 2*d23*d34^3*d45*mt2^2 - 
     2*d15^2*d23*d45^2*mt2^2 + d15*d23^2*d45^2*mt2^2 - 
     6*d15^2*d34*d45^2*mt2^2 + 2*d12*d23*d34*d45^2*mt2^2 + 
     10*d15*d23*d34*d45^2*mt2^2 + d23^2*d34*d45^2*mt2^2 + 
     2*d12*d34^2*d45^2*mt2^2 + 5*d15*d34^2*d45^2*mt2^2 - 
     2*d23*d34^2*d45^2*mt2^2 - 3*d34^3*d45^2*mt2^2 - 2*d23*d34*d45^3*mt2^2 - 
     2*d34^2*d45^3*mt2^2 + d15^4*mt2^3 - 2*d15^3*d23*mt2^3 + 
     d15^2*d23^2*mt2^3 - d15^3*d34*mt2^3 + d15*d23^2*d34*mt2^3 + 
     d15^2*d23*d45*mt2^3 - d15*d23^2*d45*mt2^3 + 3*d15^2*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 - d23^2*d34*d45*mt2^3 - d15*d34^2*d45*mt2^3 - 
     d23*d34^2*d45*mt2^3 + 2*d23*d34*d45^2*mt2^3 + 2*d34^2*d45^2*mt2^3))/
   ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), -((4*d12^2*d15^3*d23^2 + 2*d12*d15^4*d23^2 - 
     8*d12^2*d15^2*d23^3 - 2*d12*d15^3*d23^3 + 4*d12^2*d15*d23^4 - 
     2*d12*d15^2*d23^4 + 2*d12*d15*d23^5 - 8*d12^2*d15^2*d23^2*d34 - 
     8*d12*d15^3*d23^2*d34 + 8*d12^2*d15*d23^3*d34 + 8*d12*d15^2*d23^3*d34 - 
     2*d15^3*d23^3*d34 + 4*d15^2*d23^4*d34 - 2*d15*d23^5*d34 + 
     4*d12^2*d15*d23^2*d34^2 + 10*d12*d15^2*d23^2*d34^2 - 
     6*d12*d15*d23^3*d34^2 + 4*d15^2*d23^3*d34^2 - 4*d15*d23^4*d34^2 - 
     4*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 4*d12*d15^3*d23^2*d45 - 
     2*d15^4*d23^2*d45 + 8*d12*d15^2*d23^3*d45 + 4*d15^3*d23^3*d45 - 
     4*d12*d15*d23^4*d45 - 2*d15^2*d23^4*d45 + 8*d12*d15^2*d23^2*d34*d45 + 
     6*d15^3*d23^2*d34*d45 - 8*d12*d15*d23^3*d34*d45 - 
     8*d15^2*d23^3*d34*d45 + 2*d15*d23^4*d34*d45 - 4*d12*d15*d23^2*d34^2*
      d45 - 6*d15^2*d23^2*d34^2*d45 + 4*d15*d23^3*d34^2*d45 + 
     2*d15*d23^2*d34^3*d45 + 8*d12*d15^3*d23^2*mt2 + 2*d15^4*d23^2*mt2 - 
     16*d12*d15^2*d23^3*mt2 - 2*d15^3*d23^3*mt2 + 8*d12*d15*d23^4*mt2 - 
     2*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 + d12^2*d15^3*d34*mt2 - 
     5*d12^2*d15^2*d23*d34*mt2 + 4*d12^2*d15*d23^2*d34*mt2 - 
     19*d12*d15^2*d23^2*d34*mt2 - 8*d15^3*d23^2*d34*mt2 + 
     19*d12*d15*d23^3*d34*mt2 + 8*d15^2*d23^3*d34*mt2 - 
     d12^2*d15^2*d34^2*mt2 + 3*d12^2*d15*d23*d34^2*mt2 + 
     3*d12*d15^2*d23*d34^2*mt2 + 6*d12*d15*d23^2*d34^2*mt2 + 
     12*d15^2*d23^2*d34^2*mt2 - 9*d15*d23^3*d34^2*mt2 - 
     3*d12*d15*d23*d34^3*mt2 - 6*d15*d23^2*d34^3*mt2 + 
     d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 + 
     d12*d15*d23^3*d45*mt2 + 8*d15^2*d23^3*d45*mt2 - 2*d12*d23^4*d45*mt2 - 
     4*d15*d23^4*d45*mt2 - 2*d12*d15^3*d34*d45*mt2 + 
     7*d12*d15^2*d23*d34*d45*mt2 - 3*d12*d15*d23^2*d34*d45*mt2 + 
     11*d15^2*d23^2*d34*d45*mt2 - 7*d12*d23^3*d34*d45*mt2 - 
     15*d15*d23^3*d34*d45*mt2 + 2*d23^4*d34*d45*mt2 + 
     4*d12*d15^2*d34^2*d45*mt2 - 4*d12*d15*d23*d34^2*d45*mt2 + 
     3*d15^2*d23*d34^2*d45*mt2 - 8*d12*d23^2*d34^2*d45*mt2 - 
     15*d15*d23^2*d34^2*d45*mt2 + 7*d23^3*d34^2*d45*mt2 - 
     2*d12*d15*d34^3*d45*mt2 - 3*d12*d23*d34^3*d45*mt2 - 
     6*d15*d23*d34^3*d45*mt2 + 8*d23^2*d34^3*d45*mt2 + 3*d23*d34^4*d45*mt2 - 
     d15^2*d23^2*d45^2*mt2 + d15^3*d34*d45^2*mt2 - 2*d15^2*d23*d34*d45^2*
      mt2 + 2*d15*d23^2*d34*d45^2*mt2 - 3*d15^2*d34^2*d45^2*mt2 + 
     4*d15*d23*d34^2*d45^2*mt2 - d23^2*d34^2*d45^2*mt2 + 
     3*d15*d34^3*d45^2*mt2 - 2*d23*d34^3*d45^2*mt2 - d34^4*d45^2*mt2 + 
     4*d15^3*d23^2*mt2^2 - 8*d15^2*d23^3*mt2^2 + 4*d15*d23^4*mt2^2 + 
     2*d12*d15^3*d34*mt2^2 - 10*d12*d15^2*d23*d34*mt2^2 + 
     8*d12*d15*d23^2*d34*mt2^2 - 11*d15^2*d23^2*d34*mt2^2 + 
     11*d15*d23^3*d34*mt2^2 - 2*d12*d15^2*d34^2*mt2^2 + 
     6*d12*d15*d23*d34^2*mt2^2 + 3*d15^2*d23*d34^2*mt2^2 + 
     2*d15*d23^2*d34^2*mt2^2 - 3*d15*d23*d34^3*mt2^2 + 
     d15^2*d23^2*d45*mt2^2 + d15*d23^3*d45*mt2^2 - 2*d23^4*d45*mt2^2 - 
     2*d15^3*d34*d45*mt2^2 + 7*d15^2*d23*d34*d45*mt2^2 - 
     2*d12*d23^2*d34*d45*mt2^2 - 3*d15*d23^2*d34*d45*mt2^2 - 
     7*d23^3*d34*d45*mt2^2 + 2*d12*d15*d34^2*d45*mt2^2 + 
     4*d15^2*d34^2*d45*mt2^2 - 4*d12*d23*d34^2*d45*mt2^2 - 
     4*d15*d23*d34^2*d45*mt2^2 - 6*d23^2*d34^2*d45*mt2^2 - 
     2*d12*d34^3*d45*mt2^2 - 4*d15*d34^3*d45*mt2^2 + d23*d34^3*d45*mt2^2 + 
     2*d34^4*d45*mt2^2 + 2*d23^2*d34*d45^2*mt2^2 - 2*d15*d34^2*d45^2*mt2^2 + 
     4*d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2 + d15^3*d34*mt2^3 - 
     5*d15^2*d23*d34*mt2^3 + 4*d15*d23^2*d34*mt2^3 - d15^2*d34^2*mt2^3 + 
     3*d15*d23*d34^2*mt2^3 - 2*d23^2*d34*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 - 
     4*d23*d34^2*d45*mt2^3 - 2*d34^3*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15^2*d23 - 
      2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 
      2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 
      2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 
      2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^4 + 2*d12^2*d15^5 - 6*d12^3*d15^3*d23 - 6*d12^2*d15^4*d23 + 
     6*d12^3*d15^2*d23^2 + 6*d12^2*d15^3*d23^2 - 2*d12^3*d15*d23^3 - 
     2*d12^2*d15^2*d23^3 - 4*d12^3*d15^3*d34 - 6*d12^2*d15^4*d34 + 
     8*d12^3*d15^2*d23*d34 + 16*d12^2*d15^3*d23*d34 + 2*d12*d15^4*d23*d34 - 
     4*d12^3*d15*d23^2*d34 - 14*d12^2*d15^2*d23^2*d34 - 
     4*d12*d15^3*d23^2*d34 + 4*d12^2*d15*d23^3*d34 + 2*d12*d15^2*d23^3*d34 + 
     2*d12^3*d15^2*d34^2 + 6*d12^2*d15^3*d34^2 - 2*d12^3*d15*d23*d34^2 - 
     14*d12^2*d15^2*d23*d34^2 - 6*d12*d15^3*d23*d34^2 + 
     8*d12^2*d15*d23^2*d34^2 + 8*d12*d15^2*d23^2*d34^2 - 
     2*d12*d15*d23^3*d34^2 - 2*d12^2*d15^2*d34^3 + 4*d12^2*d15*d23*d34^3 + 
     6*d12*d15^2*d23*d34^3 - 4*d12*d15*d23^2*d34^3 - 2*d12*d15*d23*d34^4 - 
     4*d12^2*d15^4*d45 - 4*d12*d15^5*d45 + 10*d12^2*d15^3*d23*d45 + 
     10*d12*d15^4*d23*d45 - 8*d12^2*d15^2*d23^2*d45 - 8*d12*d15^3*d23^2*d45 + 
     2*d12^2*d15*d23^3*d45 + 2*d12*d15^2*d23^3*d45 + 10*d12^2*d15^3*d34*d45 + 
     14*d12*d15^4*d34*d45 - 16*d12^2*d15^2*d23*d34*d45 - 
     24*d12*d15^3*d23*d34*d45 + 2*d15^4*d23*d34*d45 + 
     6*d12^2*d15*d23^2*d34*d45 + 10*d12*d15^2*d23^2*d34*d45 - 
     4*d15^3*d23^2*d34*d45 + 2*d15^2*d23^3*d34*d45 - 
     8*d12^2*d15^2*d34^2*d45 - 18*d12*d15^3*d34^2*d45 + 
     6*d12^2*d15*d23*d34^2*d45 + 18*d12*d15^2*d23*d34^2*d45 - 
     6*d15^3*d23*d34^2*d45 - 2*d12*d15*d23^2*d34^2*d45 + 
     8*d15^2*d23^2*d34^2*d45 - 2*d15*d23^3*d34^2*d45 + 
     2*d12^2*d15*d34^3*d45 + 10*d12*d15^2*d34^3*d45 - 
     4*d12*d15*d23*d34^3*d45 + 6*d15^2*d23*d34^3*d45 - 
     4*d15*d23^2*d34^3*d45 - 2*d12*d15*d34^4*d45 - 2*d15*d23*d34^4*d45 + 
     2*d12*d15^4*d45^2 + 2*d15^5*d45^2 - 4*d12*d15^3*d23*d45^2 - 
     4*d15^4*d23*d45^2 + 2*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 - 
     6*d12*d15^3*d34*d45^2 - 8*d15^4*d34*d45^2 + 8*d12*d15^2*d23*d34*d45^2 + 
     12*d15^3*d23*d34*d45^2 - 2*d12*d15*d23^2*d34*d45^2 - 
     4*d15^2*d23^2*d34*d45^2 + 6*d12*d15^2*d34^2*d45^2 + 
     12*d15^3*d34^2*d45^2 - 4*d12*d15*d23*d34^2*d45^2 - 
     12*d15^2*d23*d34^2*d45^2 + 2*d15*d23^2*d34^2*d45^2 - 
     2*d12*d15*d34^3*d45^2 - 8*d15^2*d34^3*d45^2 + 4*d15*d23*d34^3*d45^2 + 
     2*d15*d34^4*d45^2 + 6*d12^2*d15^4*mt2 + 4*d12*d15^5*mt2 - 
     18*d12^2*d15^3*d23*mt2 - 12*d12*d15^4*d23*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 + 12*d12*d15^3*d23^2*mt2 - 
     6*d12^2*d15*d23^3*mt2 - 4*d12*d15^2*d23^3*mt2 - 12*d12^2*d15^3*d34*mt2 - 
     12*d12*d15^4*d34*mt2 + 24*d12^2*d15^2*d23*d34*mt2 + 
     32*d12*d15^3*d23*d34*mt2 + 2*d15^4*d23*d34*mt2 - 
     12*d12^2*d15*d23^2*d34*mt2 - 28*d12*d15^2*d23^2*d34*mt2 - 
     4*d15^3*d23^2*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 + 
     2*d15^2*d23^3*d34*mt2 + 6*d12^2*d15^2*d34^2*mt2 + 
     12*d12*d15^3*d34^2*mt2 - 6*d12^2*d15*d23*d34^2*mt2 - 
     28*d12*d15^2*d23*d34^2*mt2 - 6*d15^3*d23*d34^2*mt2 + 
     16*d12*d15*d23^2*d34^2*mt2 + 8*d15^2*d23^2*d34^2*mt2 - 
     2*d15*d23^3*d34^2*mt2 - 4*d12*d15^2*d34^3*mt2 + 
     8*d12*d15*d23*d34^3*mt2 + 6*d15^2*d23*d34^3*mt2 - 
     4*d15*d23^2*d34^3*mt2 - 2*d15*d23*d34^4*mt2 + d12^2*d15^3*d45*mt2 - 
     8*d12*d15^4*d45*mt2 - 4*d15^5*d45*mt2 - d12^2*d15^2*d23*d45*mt2 + 
     20*d12*d15^3*d23*d45*mt2 + 10*d15^4*d23*d45*mt2 - 
     d12^2*d15*d23^2*d45*mt2 - 16*d12*d15^2*d23^2*d45*mt2 - 
     8*d15^3*d23^2*d45*mt2 + d12^2*d23^3*d45*mt2 + 4*d12*d15*d23^3*d45*mt2 + 
     2*d15^2*d23^3*d45*mt2 + 3*d12^2*d15^2*d34*d45*mt2 + 
     24*d12*d15^3*d34*d45*mt2 + 14*d15^4*d34*d45*mt2 - 
     7*d12^2*d15*d23*d34*d45*mt2 - 39*d12*d15^2*d23*d34*d45*mt2 - 
     24*d15^3*d23*d34*d45*mt2 + 4*d12^2*d23^2*d34*d45*mt2 + 
     17*d12*d15*d23^2*d34*d45*mt2 + 10*d15^2*d23^2*d34*d45*mt2 - 
     2*d12*d23^3*d34*d45*mt2 - 5*d12^2*d15*d34^2*d45*mt2 - 
     29*d12*d15^2*d34^2*d45*mt2 - 22*d15^3*d34^2*d45*mt2 + 
     5*d12^2*d23*d34^2*d45*mt2 + 32*d12*d15*d23*d34^2*d45*mt2 + 
     26*d15^2*d23*d34^2*d45*mt2 - 8*d12*d23^2*d34^2*d45*mt2 - 
     6*d15*d23^2*d34^2*d45*mt2 + d23^3*d34^2*d45*mt2 + 
     2*d12^2*d34^3*d45*mt2 + 17*d12*d15*d34^3*d45*mt2 + 
     20*d15^2*d34^3*d45*mt2 - 10*d12*d23*d34^3*d45*mt2 - 
     17*d15*d23*d34^3*d45*mt2 + 4*d23^2*d34^3*d45*mt2 - 4*d12*d34^4*d45*mt2 - 
     10*d15*d34^4*d45*mt2 + 5*d23*d34^4*d45*mt2 + 2*d34^5*d45*mt2 - 
     2*d12*d15^3*d45^2*mt2 + 2*d15^4*d45^2*mt2 + d12*d15^2*d23*d45^2*mt2 - 
     4*d15^3*d23*d45^2*mt2 + d12*d15*d23^2*d45^2*mt2 + 
     2*d15^2*d23^2*d45^2*mt2 - d12*d15^2*d34*d45^2*mt2 - 
     10*d15^3*d34*d45^2*mt2 + 7*d12*d15*d23*d34*d45^2*mt2 + 
     17*d15^2*d23*d34*d45^2*mt2 - d12*d23^2*d34*d45^2*mt2 - 
     5*d15*d23^2*d34*d45^2*mt2 + 4*d12*d15*d34^2*d45^2*mt2 + 
     15*d15^2*d34^2*d45^2*mt2 - 2*d12*d23*d34^2*d45^2*mt2 - 
     15*d15*d23*d34^2*d45^2*mt2 + d23^2*d34^2*d45^2*mt2 - 
     d12*d34^3*d45^2*mt2 - 8*d15*d34^3*d45^2*mt2 + 2*d23*d34^3*d45^2*mt2 + 
     d34^4*d45^2*mt2 + d15^3*d45^3*mt2 - 2*d15^2*d34*d45^3*mt2 + 
     d15*d34^2*d45^3*mt2 + 6*d12*d15^4*mt2^2 + 2*d15^5*mt2^2 - 
     18*d12*d15^3*d23*mt2^2 - 6*d15^4*d23*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 + 
     6*d15^3*d23^2*mt2^2 - 6*d12*d15*d23^3*mt2^2 - 2*d15^2*d23^3*mt2^2 - 
     12*d12*d15^3*d34*mt2^2 - 6*d15^4*d34*mt2^2 + 24*d12*d15^2*d23*d34*
      mt2^2 + 16*d15^3*d23*d34*mt2^2 - 12*d12*d15*d23^2*d34*mt2^2 - 
     14*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 + 
     6*d12*d15^2*d34^2*mt2^2 + 6*d15^3*d34^2*mt2^2 - 
     6*d12*d15*d23*d34^2*mt2^2 - 14*d15^2*d23*d34^2*mt2^2 + 
     8*d15*d23^2*d34^2*mt2^2 - 2*d15^2*d34^3*mt2^2 + 4*d15*d23*d34^3*mt2^2 + 
     2*d12*d15^3*d45*mt2^2 - 4*d15^4*d45*mt2^2 - 2*d12*d15^2*d23*d45*mt2^2 + 
     10*d15^3*d23*d45*mt2^2 - 2*d12*d15*d23^2*d45*mt2^2 - 
     8*d15^2*d23^2*d45*mt2^2 + 2*d12*d23^3*d45*mt2^2 + 
     2*d15*d23^3*d45*mt2^2 + 6*d12*d15^2*d34*d45*mt2^2 + 
     14*d15^3*d34*d45*mt2^2 - 14*d12*d15*d23*d34*d45*mt2^2 - 
     23*d15^2*d23*d34*d45*mt2^2 + 8*d12*d23^2*d34*d45*mt2^2 + 
     11*d15*d23^2*d34*d45*mt2^2 - 2*d23^3*d34*d45*mt2^2 - 
     10*d12*d15*d34^2*d45*mt2^2 - 21*d15^2*d34^2*d45*mt2^2 + 
     10*d12*d23*d34^2*d45*mt2^2 + 26*d15*d23*d34^2*d45*mt2^2 - 
     8*d23^2*d34^2*d45*mt2^2 + 4*d12*d34^3*d45*mt2^2 + 
     15*d15*d34^3*d45*mt2^2 - 10*d23*d34^3*d45*mt2^2 - 4*d34^4*d45*mt2^2 - 
     2*d15^3*d45^2*mt2^2 + d15^2*d23*d45^2*mt2^2 + d15*d23^2*d45^2*mt2^2 + 
     2*d12*d15*d34*d45^2*mt2^2 - d15^2*d34*d45^2*mt2^2 + 
     7*d15*d23*d34*d45^2*mt2^2 - d23^2*d34*d45^2*mt2^2 + 
     2*d15*d34^2*d45^2*mt2^2 - 2*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 - 
     2*d15*d34*d45^3*mt2^2 + 2*d15^4*mt2^3 - 6*d15^3*d23*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 2*d15*d23^3*mt2^3 - 4*d15^3*d34*mt2^3 + 
     8*d15^2*d23*d34*mt2^3 - 4*d15*d23^2*d34*mt2^3 + 2*d15^2*d34^2*mt2^3 - 
     2*d15*d23*d34^2*mt2^3 + d15^3*d45*mt2^3 - d15^2*d23*d45*mt2^3 - 
     d15*d23^2*d45*mt2^3 + d23^3*d45*mt2^3 + 3*d15^2*d34*d45*mt2^3 - 
     7*d15*d23*d34*d45*mt2^3 + 4*d23^2*d34*d45*mt2^3 - 
     5*d15*d34^2*d45*mt2^3 + 5*d23*d34^2*d45*mt2^3 + 2*d34^3*d45*mt2^3 + 
     2*d15*d34*d45^2*mt2^3)/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
      2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
      2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
      2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-2*d12^2*d15^4 + 6*d12^2*d15^3*d23 - 6*d12^2*d15^2*d23^2 + 
      2*d12^2*d15*d23^3 + 2*d12^2*d15^3*d34 - 2*d12^2*d15^2*d23*d34 - 
      2*d12*d15^3*d23*d34 + 6*d12*d15^2*d23^2*d34 - 4*d12*d15*d23^3*d34 + 
      2*d12*d15^2*d23*d34^2 + 2*d15*d23^3*d34^2 - 2*d12^2*d15^3*d45 + 
      4*d12*d15^4*d45 + 2*d12^2*d15^2*d23*d45 - 10*d12*d15^3*d23*d45 + 
      6*d12*d15^2*d23^2*d45 + 2*d12^2*d15^2*d34*d45 - 6*d12*d15^3*d34*d45 + 
      2*d12^2*d15*d23*d34*d45 + 8*d12*d15^2*d23*d34*d45 - 
      2*d15^3*d23*d34*d45 + 6*d12*d15*d23^2*d34*d45 + 6*d15^2*d23^2*d34*d45 + 
      2*d12*d15^2*d34^2*d45 - 2*d12*d15*d23*d34^2*d45 + 
      2*d15^2*d23*d34^2*d45 - 6*d15*d23^2*d34^2*d45 + 4*d12*d15^3*d45^2 - 
      2*d15^4*d45^2 - 2*d12*d15^2*d23*d45^2 + 4*d15^3*d23*d45^2 - 
      6*d12*d15^2*d34*d45^2 + 4*d15^3*d34*d45^2 - 2*d12*d15*d23*d34*d45^2 - 
      10*d15^2*d23*d34*d45^2 + 2*d12*d15*d34^2*d45^2 - 2*d15^2*d34^2*d45^2 + 
      6*d15*d23*d34^2*d45^2 - 2*d15^3*d45^3 + 4*d15^2*d34*d45^3 - 
      2*d15*d34^2*d45^3 - 4*d12*d15^4*mt2 + 12*d12*d15^3*d23*mt2 - 
      12*d12*d15^2*d23^2*mt2 + 4*d12*d15*d23^3*mt2 + 4*d12*d15^3*d34*mt2 - 
      4*d12*d15^2*d23*d34*mt2 - 2*d15^3*d23*d34*mt2 + 6*d15^2*d23^2*d34*mt2 - 
      4*d15*d23^3*d34*mt2 + 2*d15^2*d23*d34^2*mt2 - d12^2*d15^2*d45*mt2 - 
      4*d12*d15^3*d45*mt2 + 4*d15^4*d45*mt2 + d12^2*d15*d23*d45*mt2 + 
      4*d12*d15^2*d23*d45*mt2 - 10*d15^3*d23*d45*mt2 + 
      6*d15^2*d23^2*d45*mt2 + d12^2*d15*d34*d45*mt2 - 6*d15^3*d34*d45*mt2 + 
      d12^2*d23*d34*d45*mt2 + 11*d12*d15*d23*d34*d45*mt2 + 
      8*d15^2*d23*d34*d45*mt2 + 6*d15*d23^2*d34*d45*mt2 + 
      d12*d15*d34^2*d45*mt2 + 6*d15^2*d34^2*d45*mt2 - 
      2*d12*d23*d34^2*d45*mt2 - 10*d15*d23*d34^2*d45*mt2 - 
      2*d15*d34^3*d45*mt2 + d23*d34^3*d45*mt2 + 2*d12*d15^2*d45^2*mt2 + 
      4*d15^3*d45^2*mt2 - d12*d15*d23*d45^2*mt2 - 2*d15^2*d23*d45^2*mt2 - 
      7*d12*d15*d34*d45^2*mt2 - 2*d15^2*d34*d45^2*mt2 - 
      d12*d23*d34*d45^2*mt2 - 11*d15*d23*d34*d45^2*mt2 + 
      d12*d34^2*d45^2*mt2 + 5*d15*d34^2*d45^2*mt2 + d23*d34^2*d45^2*mt2 - 
      d34^3*d45^2*mt2 - d15^2*d45^3*mt2 + 6*d15*d34*d45^3*mt2 - 
      d34^2*d45^3*mt2 - 2*d15^4*mt2^2 + 6*d15^3*d23*mt2^2 - 
      6*d15^2*d23^2*mt2^2 + 2*d15*d23^3*mt2^2 + 2*d15^3*d34*mt2^2 - 
      2*d15^2*d23*d34*mt2^2 - 2*d12*d15^2*d45*mt2^2 - 2*d15^3*d45*mt2^2 + 
      2*d12*d15*d23*d45*mt2^2 + 2*d15^2*d23*d45*mt2^2 + 
      2*d12*d15*d34*d45*mt2^2 - 2*d15^2*d34*d45*mt2^2 + 
      2*d12*d23*d34*d45*mt2^2 + 9*d15*d23*d34*d45*mt2^2 + 
      d15*d34^2*d45*mt2^2 - 2*d23*d34^2*d45*mt2^2 + 2*d15^2*d45^2*mt2^2 - 
      d15*d23*d45^2*mt2^2 - 2*d12*d34*d45^2*mt2^2 - 7*d15*d34*d45^2*mt2^2 - 
      d23*d34*d45^2*mt2^2 + 3*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 - 
      d15^2*d45*mt2^3 + d15*d23*d45*mt2^3 + d15*d34*d45*mt2^3 + 
      d23*d34*d45*mt2^3 - 2*d34*d45^2*mt2^3))/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15^2*d23 - 
      2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 
      2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 
      2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 
      2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(2*d12^3*d15^3 - 2*d12^3*d15^2*d23 + 4*d12^2*d15^3*d23 - 
      4*d12^2*d15^2*d23^2 + 2*d12*d15^3*d23^2 - 2*d12*d15^2*d23^3 - 
      2*d12^3*d15^2*d34 - 2*d12^3*d15*d23*d34 - 6*d12^2*d15^2*d23*d34 - 
      4*d12^2*d15*d23^2*d34 - 6*d12*d15^2*d23^2*d34 - 2*d12*d15*d23^3*d34 - 
      2*d15^2*d23^3*d34 + 2*d12^2*d15*d23*d34^2 + 4*d12*d15*d23^2*d34^2 + 
      2*d15*d23^3*d34^2 - 6*d12^2*d15^3*d45 + 4*d12^2*d15^2*d23*d45 - 
      8*d12*d15^3*d23*d45 + 4*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 + 
      8*d12^2*d15^2*d34*d45 + 4*d12^2*d15*d23*d34*d45 + 
      16*d12*d15^2*d23*d34*d45 + 4*d12*d15*d23^2*d34*d45 + 
      8*d15^2*d23^2*d34*d45 - 2*d12^2*d15*d34^2*d45 - 
      8*d12*d15*d23*d34^2*d45 - 6*d15*d23^2*d34^2*d45 + 6*d12*d15^3*d45^2 - 
      2*d12*d15^2*d23*d45^2 + 4*d15^3*d23*d45^2 - 10*d12*d15^2*d34*d45^2 - 
      2*d12*d15*d23*d34*d45^2 - 10*d15^2*d23*d34*d45^2 + 
      4*d12*d15*d34^2*d45^2 + 6*d15*d23*d34^2*d45^2 - 2*d15^3*d45^3 + 
      4*d15^2*d34*d45^3 - 2*d15*d34^2*d45^3 + d12^3*d15^2*mt2 + 
      6*d12^2*d15^3*mt2 - d12^3*d15*d23*mt2 - 6*d12^2*d15^2*d23*mt2 + 
      8*d12*d15^3*d23*mt2 + d12^2*d15*d23^2*mt2 - 8*d12*d15^2*d23^2*mt2 + 
      2*d15^3*d23^2*mt2 - d12^2*d23^3*mt2 - 2*d15^2*d23^3*mt2 - 
      d12^3*d15*d34*mt2 - 7*d12^2*d15^2*d34*mt2 - d12^3*d23*d34*mt2 - 
      6*d12^2*d15*d23*d34*mt2 - 12*d12*d15^2*d23*d34*mt2 - 
      2*d12^2*d23^2*d34*mt2 - 11*d12*d15*d23^2*d34*mt2 - 
      6*d15^2*d23^2*d34*mt2 + 2*d12*d23^3*d34*mt2 - 2*d15*d23^3*d34*mt2 + 
      d12^2*d15*d34^2*mt2 + 2*d12^2*d23*d34^2*mt2 + 5*d12*d15*d23*d34^2*mt2 + 
      4*d12*d23^2*d34^2*mt2 + 6*d15*d23^2*d34^2*mt2 - d23^3*d34^2*mt2 - 
      d12*d23*d34^3*mt2 - 2*d23^2*d34^3*mt2 - 3*d12^2*d15^2*d45*mt2 - 
      12*d12*d15^3*d45*mt2 + 2*d12^2*d15*d23*d45*mt2 + 
      8*d12*d15^2*d23*d45*mt2 - 8*d15^3*d23*d45*mt2 - d12*d15*d23^2*d45*mt2 + 
      4*d15^2*d23^2*d45*mt2 + 8*d12^2*d15*d34*d45*mt2 + 
      18*d12*d15^2*d34*d45*mt2 + 2*d12^2*d23*d34*d45*mt2 + 
      17*d12*d15*d23*d34*d45*mt2 + 16*d15^2*d23*d34*d45*mt2 - 
      d12*d23^2*d34*d45*mt2 + 7*d15*d23^2*d34*d45*mt2 - d12^2*d34^2*d45*mt2 - 
      10*d12*d15*d34^2*d45*mt2 - 6*d12*d23*d34^2*d45*mt2 - 
      15*d15*d23*d34^2*d45*mt2 + d23^2*d34^2*d45*mt2 + d12*d34^3*d45*mt2 + 
      4*d23*d34^3*d45*mt2 + 3*d12*d15^2*d45^2*mt2 + 6*d15^3*d45^2*mt2 - 
      d12*d15*d23*d45^2*mt2 - 2*d15^2*d23*d45^2*mt2 - 
      13*d12*d15*d34*d45^2*mt2 - 11*d15^2*d34*d45^2*mt2 - 
      d12*d23*d34*d45^2*mt2 - 11*d15*d23*d34*d45^2*mt2 + 
      2*d12*d34^2*d45^2*mt2 + 9*d15*d34^2*d45^2*mt2 + d23*d34^2*d45^2*mt2 - 
      2*d34^3*d45^2*mt2 - d15^2*d45^3*mt2 + 6*d15*d34*d45^3*mt2 - 
      d34^2*d45^3*mt2 + 3*d12^2*d15^2*mt2^2 + 6*d12*d15^3*mt2^2 - 
      3*d12^2*d15*d23*mt2^2 - 6*d12*d15^2*d23*mt2^2 + 4*d15^3*d23*mt2^2 + 
      2*d12*d15*d23^2*mt2^2 - 4*d15^2*d23^2*mt2^2 - 2*d12*d23^3*mt2^2 - 
      3*d12^2*d15*d34*mt2^2 - 8*d12*d15^2*d34*mt2^2 - 3*d12^2*d23*d34*mt2^2 - 
      6*d12*d15*d23*d34*mt2^2 - 6*d15^2*d23*d34*mt2^2 - 
      4*d12*d23^2*d34*mt2^2 - 7*d15*d23^2*d34*mt2^2 + 2*d23^3*d34*mt2^2 + 
      2*d12*d15*d34^2*mt2^2 + 4*d12*d23*d34^2*mt2^2 + 3*d15*d23*d34^2*mt2^2 + 
      4*d23^2*d34^2*mt2^2 - d23*d34^3*mt2^2 - 6*d12*d15^2*d45*mt2^2 - 
      6*d15^3*d45*mt2^2 + 4*d12*d15*d23*d45*mt2^2 + 4*d15^2*d23*d45*mt2^2 - 
      d15*d23^2*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 16*d12*d15*d34*d45*
       mt2^2 + 10*d15^2*d34*d45*mt2^2 + 4*d12*d23*d34*d45*mt2^2 + 
      13*d15*d23*d34*d45*mt2^2 - d23^2*d34*d45*mt2^2 - 
      6*d12*d34^2*d45*mt2^2 - 8*d15*d34^2*d45*mt2^2 - 6*d23*d34^2*d45*mt2^2 + 
      3*d34^3*d45*mt2^2 + 3*d15^2*d45^2*mt2^2 - d15*d23*d45^2*mt2^2 - 
      4*d12*d34*d45^2*mt2^2 - 13*d15*d34*d45^2*mt2^2 - d23*d34*d45^2*mt2^2 + 
      6*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 + 
      2*d15^3*mt2^3 - 3*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 + 
      d15*d23^2*mt2^3 - d23^3*mt2^3 - 3*d12*d15*d34*mt2^3 - 
      3*d15^2*d34*mt2^3 - 3*d12*d23*d34*mt2^3 - 2*d15*d23*d34*mt2^3 - 
      2*d23^2*d34*mt2^3 + d15*d34^2*mt2^3 + 2*d23*d34^2*mt2^3 - 
      3*d15^2*d45*mt2^3 + 2*d15*d23*d45*mt2^3 + 4*d12*d34*d45*mt2^3 + 
      8*d15*d34*d45*mt2^3 + 2*d23*d34*d45*mt2^3 - 5*d34^2*d45*mt2^3 - 
      4*d34*d45^2*mt2^3 + d15^2*mt2^4 - d15*d23*mt2^4 - d15*d34*mt2^4 - 
      d23*d34*mt2^4 + 2*d34*d45*mt2^4))/((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
      2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
      2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
      2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (-2*d12^5*d15^2*d23^3 + 2*d12^5*d15*d23^4 - 6*d12^4*d15^2*d23^4 + 
    6*d12^4*d15*d23^5 - 6*d12^3*d15^2*d23^5 + 6*d12^3*d15*d23^6 - 
    2*d12^2*d15^2*d23^6 + 2*d12^2*d15*d23^7 + 4*d12^5*d15*d23^3*d34 + 
    4*d12^4*d15^2*d23^3*d34 + 10*d12^4*d15*d23^4*d34 + 
    12*d12^3*d15^2*d23^4*d34 + 6*d12^3*d15*d23^5*d34 + 
    12*d12^2*d15^2*d23^5*d34 - 2*d12^2*d15*d23^6*d34 + 
    4*d12*d15^2*d23^6*d34 - 2*d12*d15*d23^7*d34 - 4*d12^4*d15*d23^3*d34^2 - 
    12*d12^3*d15*d23^4*d34^2 - 12*d12^2*d15*d23^5*d34^2 - 
    4*d12*d15*d23^6*d34^2 + 8*d12^4*d15^2*d23^3*d45 - 6*d12^4*d15*d23^4*d45 + 
    18*d12^3*d15^2*d23^4*d45 - 12*d12^3*d15*d23^5*d45 + 
    12*d12^2*d15^2*d23^5*d45 - 6*d12^2*d15*d23^6*d45 + 
    2*d12*d15^2*d23^6*d45 - 14*d12^4*d15*d23^3*d34*d45 - 
    12*d12^3*d15^2*d23^3*d34*d45 - 24*d12^3*d15*d23^4*d34*d45 - 
    24*d12^2*d15^2*d23^4*d34*d45 - 6*d12^2*d15*d23^5*d34*d45 - 
    12*d12*d15^2*d23^5*d34*d45 + 4*d12*d15*d23^6*d34*d45 + 
    12*d12^3*d15*d23^3*d34^2*d45 + 24*d12^2*d15*d23^4*d34^2*d45 + 
    12*d12*d15*d23^5*d34^2*d45 - 12*d12^3*d15^2*d23^3*d45^2 + 
    6*d12^3*d15*d23^4*d45^2 - 18*d12^2*d15^2*d23^4*d45^2 + 
    6*d12^2*d15*d23^5*d45^2 - 6*d12*d15^2*d23^5*d45^2 + 
    18*d12^3*d15*d23^3*d34*d45^2 + 12*d12^2*d15^2*d23^3*d34*d45^2 + 
    18*d12^2*d15*d23^4*d34*d45^2 + 12*d12*d15^2*d23^4*d34*d45^2 - 
    12*d12^2*d15*d23^3*d34^2*d45^2 - 12*d12*d15*d23^4*d34^2*d45^2 + 
    8*d12^2*d15^2*d23^3*d45^3 - 2*d12^2*d15*d23^4*d45^3 + 
    6*d12*d15^2*d23^4*d45^3 - 10*d12^2*d15*d23^3*d34*d45^3 - 
    4*d12*d15^2*d23^3*d34*d45^3 - 4*d12*d15*d23^4*d34*d45^3 + 
    4*d12*d15*d23^3*d34^2*d45^3 - 2*d12*d15^2*d23^3*d45^4 + 
    2*d12*d15*d23^3*d34*d45^4 + d12^5*d15^3*d23*mt2 - 
    3*d12^5*d15^2*d23^2*mt2 + 3*d12^4*d15^3*d23^2*mt2 + 
    2*d12^5*d15*d23^3*mt2 - 18*d12^4*d15^2*d23^3*mt2 + 
    2*d12^3*d15^3*d23^3*mt2 + 15*d12^4*d15*d23^4*mt2 - 
    29*d12^3*d15^2*d23^4*mt2 + 27*d12^3*d15*d23^5*mt2 - 
    18*d12^2*d15^2*d23^5*mt2 + 18*d12^2*d15*d23^6*mt2 - 
    4*d12*d15^2*d23^6*mt2 + 4*d12*d15*d23^7*mt2 - d12^5*d15^2*d23*d34*mt2 + 
    3*d12^5*d15*d23^2*d34*mt2 + 25*d12^4*d15*d23^3*d34*mt2 + 
    21*d12^3*d15^2*d23^3*d34*mt2 + 39*d12^3*d15*d23^4*d34*mt2 + 
    40*d12^2*d15^2*d23^4*d34*mt2 + 15*d12^2*d15*d23^5*d34*mt2 + 
    24*d12*d15^2*d23^5*d34*mt2 - 4*d12*d15*d23^6*d34*mt2 + 
    4*d15^2*d23^6*d34*mt2 - 2*d15*d23^7*d34*mt2 - 3*d12^4*d15*d23^2*d34^2*
     mt2 - 23*d12^3*d15*d23^3*d34^2*mt2 - 40*d12^2*d15*d23^4*d34^2*mt2 - 
    24*d12*d15*d23^5*d34^2*mt2 - 4*d15*d23^6*d34^2*mt2 - 
    3*d12^4*d15^3*d23*d45*mt2 + 12*d12^4*d15^2*d23^2*d45*mt2 - 
    6*d12^3*d15^3*d23^2*d45*mt2 - 7*d12^4*d15*d23^3*d45*mt2 + 
    51*d12^3*d15^2*d23^3*d45*mt2 - 2*d12^2*d15^3*d23^3*d45*mt2 - 
    d12^4*d23^4*d45*mt2 - 32*d12^3*d15*d23^4*d45*mt2 + 
    59*d12^2*d15^2*d23^4*d45*mt2 - 3*d12^3*d23^5*d45*mt2 - 
    36*d12^2*d15*d23^5*d45*mt2 + 24*d12*d15^2*d23^5*d45*mt2 - 
    2*d12^2*d23^6*d45*mt2 - 12*d12*d15*d23^6*d45*mt2 + 
    2*d15^2*d23^6*d45*mt2 + 6*d12^4*d15^2*d23*d34*d45*mt2 - 
    18*d12^4*d15*d23^2*d34*d45*mt2 + 3*d12^3*d15^2*d23^2*d34*d45*mt2 - 
    4*d12^4*d23^3*d34*d45*mt2 - 82*d12^3*d15*d23^3*d34*d45*mt2 - 
    41*d12^2*d15^2*d23^3*d34*d45*mt2 - 9*d12^3*d23^4*d34*d45*mt2 - 
    84*d12^2*d15*d23^4*d34*d45*mt2 - 48*d12*d15^2*d23^4*d34*d45*mt2 - 
    3*d12^2*d23^5*d34*d45*mt2 - 18*d12*d15*d23^5*d34*d45*mt2 - 
    12*d15^2*d23^5*d34*d45*mt2 + 2*d12*d23^6*d34*d45*mt2 + 
    4*d15*d23^6*d34*d45*mt2 - 2*d12^4*d15*d23*d34^2*d45*mt2 - 
    3*d12^4*d23^2*d34^2*d45*mt2 + 6*d12^3*d15*d23^2*d34^2*d45*mt2 - 
    3*d12^3*d23^3*d34^2*d45*mt2 + 45*d12^2*d15*d23^3*d34^2*d45*mt2 + 
    6*d12^2*d23^4*d34^2*d45*mt2 + 48*d12*d15*d23^4*d34^2*d45*mt2 + 
    6*d12*d23^5*d34^2*d45*mt2 + 12*d15*d23^5*d34^2*d45*mt2 + 
    3*d12^3*d23^2*d34^3*d45*mt2 + 7*d12^2*d23^3*d34^3*d45*mt2 + 
    4*d12*d23^4*d34^3*d45*mt2 + 2*d12^3*d15^3*d23*d45^2*mt2 - 
    18*d12^3*d15^2*d23^2*d45^2*mt2 + 7*d12^3*d15*d23^3*d45^2*mt2 - 
    49*d12^2*d15^2*d23^3*d45^2*mt2 - 2*d12*d15^3*d23^3*d45^2*mt2 + 
    2*d12^3*d23^4*d45^2*mt2 + 17*d12^2*d15*d23^4*d45^2*mt2 - 
    35*d12*d15^2*d23^4*d45^2*mt2 + 3*d12^2*d23^5*d45^2*mt2 + 
    9*d12*d15*d23^5*d45^2*mt2 - 6*d15^2*d23^5*d45^2*mt2 - 
    10*d12^3*d15^2*d23*d34*d45^2*mt2 + 36*d12^3*d15*d23^2*d34*d45^2*mt2 + 
    3*d12^2*d15^2*d23^2*d34*d45^2*mt2 + 9*d12^3*d23^3*d34*d45^2*mt2 + 
    92*d12^2*d15*d23^3*d34*d45^2*mt2 + 35*d12*d15^2*d23^3*d34*d45^2*mt2 + 
    9*d12^2*d23^4*d34*d45^2*mt2 + 47*d12*d15*d23^4*d34*d45^2*mt2 + 
    16*d15^2*d23^4*d34*d45^2*mt2 - 3*d12*d23^5*d34*d45^2*mt2 - 
    3*d15*d23^5*d34*d45^2*mt2 + 7*d12^3*d15*d23*d34^2*d45^2*mt2 + 
    6*d12^3*d23^2*d34^2*d45^2*mt2 - 3*d12^2*d15*d23^2*d34^2*d45^2*mt2 - 
    3*d12^2*d23^3*d34^2*d45^2*mt2 - 31*d12*d15*d23^3*d34^2*d45^2*mt2 - 
    12*d12*d23^4*d34^2*d45^2*mt2 - 16*d15*d23^4*d34^2*d45^2*mt2 - 
    d12^3*d23*d34^3*d45^2*mt2 - 9*d12^2*d23^2*d34^3*d45^2*mt2 - 
    9*d12*d23^3*d34^3*d45^2*mt2 + 2*d12^2*d15^3*d23*d45^3*mt2 + 
    12*d12^2*d15^2*d23^2*d45^3*mt2 + 6*d12*d15^3*d23^2*d45^3*mt2 - 
    d12^2*d15*d23^3*d45^3*mt2 + 17*d12*d15^2*d23^3*d45^3*mt2 + 
    2*d15^3*d23^3*d45^3*mt2 - d12^2*d23^4*d45^3*mt2 + 
    5*d15^2*d23^4*d45^3*mt2 + 4*d12^2*d15^2*d23*d34*d45^3*mt2 - 
    30*d12^2*d15*d23^2*d34*d45^3*mt2 - 15*d12*d15^2*d23^2*d34*d45^3*mt2 - 
    6*d12^2*d23^3*d34*d45^3*mt2 - 34*d12*d15*d23^3*d34*d45^3*mt2 - 
    15*d15^2*d23^3*d34*d45^3*mt2 + 2*d15*d23^4*d34*d45^3*mt2 - 
    7*d12^2*d15*d23*d34^2*d45^3*mt2 - 3*d12^2*d23^2*d34^2*d45^3*mt2 + 
    6*d12*d15*d23^2*d34^2*d45^3*mt2 + 6*d12*d23^3*d34^2*d45^3*mt2 + 
    13*d15*d23^3*d34^2*d45^3*mt2 + 2*d12^2*d23*d34^3*d45^3*mt2 + 
    6*d12*d23^2*d34^3*d45^3*mt2 - 3*d12*d15^3*d23*d45^4*mt2 - 
    3*d12*d15^2*d23^2*d45^4*mt2 - 3*d15^3*d23^2*d45^4*mt2 - 
    d12*d15*d23^3*d45^4*mt2 - d15^2*d23^3*d45^4*mt2 + 
    3*d12*d15^2*d23*d34*d45^4*mt2 + 9*d12*d15*d23^2*d34*d45^4*mt2 + 
    9*d15^2*d23^2*d34*d45^4*mt2 + d12*d23^3*d34*d45^4*mt2 - 
    d15*d23^3*d34*d45^4*mt2 + d12*d15*d23*d34^2*d45^4*mt2 - 
    6*d15*d23^2*d34^2*d45^4*mt2 - d12*d23*d34^3*d45^4*mt2 + 
    d15^3*d23*d45^5*mt2 - 2*d15^2*d23*d34*d45^5*mt2 + 
    d15*d23*d34^2*d45^5*mt2 + 5*d12^4*d15^3*d23*mt2^2 - 
    15*d12^4*d15^2*d23^2*mt2^2 + 12*d12^3*d15^3*d23^2*mt2^2 + 
    10*d12^4*d15*d23^3*mt2^2 - 52*d12^3*d15^2*d23^3*mt2^2 + 
    6*d12^2*d15^3*d23^3*mt2^2 + 40*d12^3*d15*d23^4*mt2^2 - 
    51*d12^2*d15^2*d23^4*mt2^2 + 45*d12^2*d15*d23^5*mt2^2 - 
    18*d12*d15^2*d23^5*mt2^2 + 18*d12*d15*d23^6*mt2^2 - 2*d15^2*d23^6*mt2^2 + 
    2*d15*d23^7*mt2^2 - 5*d12^4*d15^2*d23*d34*mt2^2 + 
    15*d12^4*d15*d23^2*d34*mt2^2 + 60*d12^3*d15*d23^3*d34*mt2^2 + 
    39*d12^2*d15^2*d23^3*d34*mt2^2 + 57*d12^2*d15*d23^4*d34*mt2^2 + 
    44*d12*d15^2*d23^4*d34*mt2^2 + 12*d12*d15*d23^5*d34*mt2^2 + 
    12*d15^2*d23^5*d34*mt2^2 - 2*d15*d23^6*d34*mt2^2 - 
    12*d12^3*d15*d23^2*d34^2*mt2^2 - 45*d12^2*d15*d23^3*d34^2*mt2^2 - 
    44*d12*d15*d23^4*d34^2*mt2^2 - 12*d15*d23^5*d34^2*mt2^2 + 
    d12^4*d15^2*d23*d45*mt2^2 - 12*d12^3*d15^3*d23*d45*mt2^2 + 
    48*d12^3*d15^2*d23^2*d45*mt2^2 - 18*d12^2*d15^3*d23^2*d45*mt2^2 - 
    d12^4*d23^3*d45*mt2^2 - 26*d12^3*d15*d23^3*d45*mt2^2 + 
    105*d12^2*d15^2*d23^3*d45*mt2^2 - 4*d12*d15^3*d23^3*d45*mt2^2 - 
    6*d12^3*d23^4*d45*mt2^2 - 60*d12^2*d15*d23^4*d45*mt2^2 + 
    64*d12*d15^2*d23^4*d45*mt2^2 - 9*d12^2*d23^5*d45*mt2^2 - 
    36*d12*d15*d23^5*d45*mt2^2 + 12*d15^2*d23^5*d45*mt2^2 - 
    4*d12*d23^6*d45*mt2^2 - 6*d15*d23^6*d45*mt2^2 + 
    d12^4*d15^2*d34*d45*mt2^2 - 2*d12^4*d15*d23*d34*d45*mt2^2 + 
    24*d12^3*d15^2*d23*d34*d45*mt2^2 - 3*d12^4*d23^2*d34*d45*mt2^2 - 
    72*d12^3*d15*d23^2*d34*d45*mt2^2 + 9*d12^2*d15^2*d23^2*d34*d45*mt2^2 - 
    20*d12^3*d23^3*d34*d45*mt2^2 - 164*d12^2*d15*d23^3*d34*d45*mt2^2 - 
    46*d12*d15^2*d23^3*d34*d45*mt2^2 - 25*d12^2*d23^4*d34*d45*mt2^2 - 
    96*d12*d15*d23^4*d34*d45*mt2^2 - 24*d15^2*d23^4*d34*d45*mt2^2 - 
    6*d12*d23^5*d34*d45*mt2^2 - 12*d15*d23^5*d34*d45*mt2^2 + 
    2*d23^6*d34*d45*mt2^2 - 2*d12^4*d23*d34^2*d45*mt2^2 - 
    6*d12^3*d15*d23*d34^2*d45*mt2^2 - 12*d12^3*d23^2*d34^2*d45*mt2^2 + 
    18*d12^2*d15*d23^2*d34^2*d45*mt2^2 - 4*d12^2*d23^3*d34^2*d45*mt2^2 + 
    54*d12*d15*d23^3*d34^2*d45*mt2^2 + 12*d12*d23^4*d34^2*d45*mt2^2 + 
    24*d15*d23^4*d34^2*d45*mt2^2 + 6*d23^5*d34^2*d45*mt2^2 + 
    2*d12^3*d23*d34^3*d45*mt2^2 + 12*d12^2*d23^2*d34^3*d45*mt2^2 + 
    14*d12*d23^3*d34^3*d45*mt2^2 + 4*d23^4*d34^3*d45*mt2^2 - 
    4*d12^3*d15^2*d23*d45^2*mt2^2 + 6*d12^2*d15^3*d23*d45^2*mt2^2 - 
    54*d12^2*d15^2*d23^2*d45^2*mt2^2 + 2*d12^3*d23^3*d45^2*mt2^2 + 
    17*d12^2*d15*d23^3*d45^2*mt2^2 - 62*d12*d15^2*d23^3*d45^2*mt2^2 - 
    2*d15^3*d23^3*d45^2*mt2^2 + 8*d12^2*d23^4*d45^2*mt2^2 + 
    16*d12*d15*d23^4*d45^2*mt2^2 - 17*d15^2*d23^4*d45^2*mt2^2 + 
    6*d12*d23^5*d45^2*mt2^2 + 3*d15*d23^5*d45^2*mt2^2 - 
    4*d12^3*d15^2*d34*d45^2*mt2^2 + 10*d12^3*d15*d23*d34*d45^2*mt2^2 - 
    30*d12^2*d15^2*d23*d34*d45^2*mt2^2 + 12*d12^3*d23^2*d34*d45^2*mt2^2 + 
    114*d12^2*d15*d23^2*d34*d45^2*mt2^2 + 6*d12*d15^2*d23^2*d34*d45^2*mt2^2 + 
    37*d12^2*d23^3*d34*d45^2*mt2^2 + 134*d12*d15*d23^3*d34*d45^2*mt2^2 + 
    23*d15^2*d23^3*d34*d45^2*mt2^2 + 18*d12*d23^4*d34*d45^2*mt2^2 + 
    29*d15*d23^4*d34*d45^2*mt2^2 - 3*d23^5*d34*d45^2*mt2^2 + 
    2*d12^3*d15*d34^2*d45^2*mt2^2 + 10*d12^3*d23*d34^2*d45^2*mt2^2 + 
    19*d12^2*d15*d23*d34^2*d45^2*mt2^2 + 18*d12^2*d23^2*d34^2*d45^2*mt2^2 - 
    6*d12*d15*d23^2*d34^2*d45^2*mt2^2 - 12*d12*d23^3*d34^2*d45^2*mt2^2 - 
    19*d15*d23^3*d34^2*d45^2*mt2^2 - 12*d23^4*d34^2*d45^2*mt2^2 - 
    11*d12^2*d23*d34^3*d45^2*mt2^2 - 24*d12*d23^2*d34^3*d45^2*mt2^2 - 
    9*d23^3*d34^3*d45^2*mt2^2 + 6*d12^2*d15^2*d23*d45^3*mt2^2 + 
    4*d12*d15^3*d23*d45^3*mt2^2 + 24*d12*d15^2*d23^2*d45^3*mt2^2 + 
    6*d15^3*d23^2*d45^3*mt2^2 - d12^2*d23^3*d45^3*mt2^2 + 
    9*d15^2*d23^3*d45^3*mt2^2 - 2*d12*d23^4*d45^3*mt2^2 + 
    2*d15*d23^4*d45^3*mt2^2 + 6*d12^2*d15^2*d34*d45^3*mt2^2 - 
    18*d12^2*d15*d23*d34*d45^3*mt2^2 + 8*d12*d15^2*d23*d34*d45^3*mt2^2 - 
    15*d12^2*d23^2*d34*d45^3*mt2^2 - 72*d12*d15*d23^2*d34*d45^3*mt2^2 - 
    15*d15^2*d23^2*d34*d45^3*mt2^2 - 16*d12*d23^3*d34*d45^3*mt2^2 - 
    26*d15*d23^3*d34*d45^3*mt2^2 + 2*d23^4*d34*d45^3*mt2^2 - 
    6*d12^2*d15*d34^2*d45^3*mt2^2 - 13*d12^2*d23*d34^2*d45^3*mt2^2 - 
    16*d12*d15*d23*d34^2*d45^3*mt2^2 + 6*d15*d23^2*d34^2*d45^3*mt2^2 + 
    11*d23^3*d34^2*d45^3*mt2^2 + d12^2*d34^3*d45^3*mt2^2 + 
    14*d12*d23*d34^3*d45^3*mt2^2 + 9*d23^2*d34^3*d45^3*mt2^2 - 
    4*d12*d15^2*d23*d45^4*mt2^2 - 3*d15^3*d23*d45^4*mt2^2 - 
    3*d15^2*d23^2*d45^4*mt2^2 - d15*d23^3*d45^4*mt2^2 - 
    4*d12*d15^2*d34*d45^4*mt2^2 + 14*d12*d15*d23*d34*d45^4*mt2^2 + 
    3*d15^2*d23*d34*d45^4*mt2^2 + 6*d12*d23^2*d34*d45^4*mt2^2 + 
    15*d15*d23^2*d34*d45^4*mt2^2 - d23^3*d34*d45^4*mt2^2 + 
    6*d12*d15*d34^2*d45^4*mt2^2 + 4*d12*d23*d34^2*d45^4*mt2^2 + 
    3*d15*d23*d34^2*d45^4*mt2^2 - 6*d23^2*d34^2*d45^4*mt2^2 - 
    2*d12*d34^3*d45^4*mt2^2 - 5*d23*d34^3*d45^4*mt2^2 + 
    d15^2*d23*d45^5*mt2^2 + d15^2*d34*d45^5*mt2^2 - 
    4*d15*d23*d34*d45^5*mt2^2 - 2*d15*d34^2*d45^5*mt2^2 + 
    d23*d34^2*d45^5*mt2^2 + d34^3*d45^5*mt2^2 + 10*d12^3*d15^3*d23*mt2^3 - 
    30*d12^3*d15^2*d23^2*mt2^3 + 18*d12^2*d15^3*d23^2*mt2^3 + 
    20*d12^3*d15*d23^3*mt2^3 - 68*d12^2*d15^2*d23^3*mt2^3 + 
    6*d12*d15^3*d23^3*mt2^3 + 50*d12^2*d15*d23^4*mt2^3 - 
    39*d12*d15^2*d23^4*mt2^3 + 33*d12*d15*d23^5*mt2^3 - 6*d15^2*d23^5*mt2^3 + 
    6*d15*d23^6*mt2^3 - 10*d12^3*d15^2*d23*d34*mt2^3 + 
    30*d12^3*d15*d23^2*d34*mt2^3 + 70*d12^2*d15*d23^3*d34*mt2^3 + 
    31*d12*d15^2*d23^3*d34*mt2^3 + 37*d12*d15*d23^4*d34*mt2^3 + 
    16*d15^2*d23^4*d34*mt2^3 + 3*d15*d23^5*d34*mt2^3 - 
    18*d12^2*d15*d23^2*d34^2*mt2^3 - 37*d12*d15*d23^3*d34^2*mt2^3 - 
    16*d15*d23^4*d34^2*mt2^3 + 4*d12^3*d15^2*d23*d45*mt2^3 - 
    18*d12^2*d15^3*d23*d45*mt2^3 + 72*d12^2*d15^2*d23^2*d45*mt2^3 - 
    18*d12*d15^3*d23^2*d45*mt2^3 - 4*d12^3*d23^3*d45*mt2^3 - 
    36*d12^2*d15*d23^3*d45*mt2^3 + 89*d12*d15^2*d23^3*d45*mt2^3 - 
    2*d15^3*d23^3*d45*mt2^3 - 12*d12^2*d23^4*d45*mt2^3 - 
    48*d12*d15*d23^4*d45*mt2^3 + 23*d15^2*d23^4*d45*mt2^3 - 
    9*d12*d23^5*d45*mt2^3 - 12*d15*d23^5*d45*mt2^3 - 2*d23^6*d45*mt2^3 + 
    4*d12^3*d15^2*d34*d45*mt2^3 - 8*d12^3*d15*d23*d34*d45*mt2^3 + 
    36*d12^2*d15^2*d23*d34*d45*mt2^3 - 12*d12^3*d23^2*d34*d45*mt2^3 - 
    108*d12^2*d15*d23^2*d34*d45*mt2^3 + 9*d12*d15^2*d23^2*d34*d45*mt2^3 - 
    36*d12^2*d23^3*d34*d45*mt2^3 - 138*d12*d15*d23^3*d34*d45*mt2^3 - 
    17*d15^2*d23^3*d34*d45*mt2^3 - 23*d12*d23^4*d34*d45*mt2^3 - 
    36*d15*d23^4*d34*d45*mt2^3 - 3*d23^5*d34*d45*mt2^3 - 
    8*d12^3*d23*d34^2*d45*mt2^3 - 6*d12^2*d15*d23*d34^2*d45*mt2^3 - 
    18*d12^2*d23^2*d34^2*d45*mt2^3 + 18*d12*d15*d23^2*d34^2*d45*mt2^3 + 
    d12*d23^3*d34^2*d45*mt2^3 + 21*d15*d23^3*d34^2*d45*mt2^3 + 
    6*d23^4*d34^2*d45*mt2^3 + 6*d12^2*d23*d34^3*d45*mt2^3 + 
    15*d12*d23^2*d34^3*d45*mt2^3 + 7*d23^3*d34^3*d45*mt2^3 - 
    12*d12^2*d15^2*d23*d45^2*mt2^3 + 6*d12*d15^3*d23*d45^2*mt2^3 - 
    54*d12*d15^2*d23^2*d45^2*mt2^3 + 6*d12^2*d23^3*d45^2*mt2^3 + 
    13*d12*d15*d23^3*d45^2*mt2^3 - 25*d15^2*d23^3*d45^2*mt2^3 + 
    10*d12*d23^4*d45^2*mt2^3 + 5*d15*d23^4*d45^2*mt2^3 + 
    3*d23^5*d45^2*mt2^3 - 12*d12^2*d15^2*d34*d45^2*mt2^3 + 
    2*d12^3*d23*d34*d45^2*mt2^3 + 30*d12^2*d15*d23*d34*d45^2*mt2^3 - 
    30*d12*d15^2*d23*d34*d45^2*mt2^3 + 36*d12^2*d23^2*d34*d45^2*mt2^3 + 
    120*d12*d15*d23^2*d34*d45^2*mt2^3 + 3*d15^2*d23^2*d34*d45^2*mt2^3 + 
    47*d12*d23^3*d34*d45^2*mt2^3 + 60*d15*d23^3*d34*d45^2*mt2^3 + 
    9*d23^4*d34*d45^2*mt2^3 + 2*d12^3*d34^2*d45^2*mt2^3 + 
    6*d12^2*d15*d34^2*d45^2*mt2^3 + 28*d12^2*d23*d34^2*d45^2*mt2^3 + 
    17*d12*d15*d23*d34^2*d45^2*mt2^3 + 18*d12*d23^2*d34^2*d45^2*mt2^3 - 
    3*d15*d23^2*d34^2*d45^2*mt2^3 - 9*d23^3*d34^2*d45^2*mt2^3 - 
    2*d12^2*d34^3*d45^2*mt2^3 - 19*d12*d23*d34^3*d45^2*mt2^3 - 
    15*d23^2*d34^3*d45^2*mt2^3 + 12*d12*d15^2*d23*d45^3*mt2^3 + 
    2*d15^3*d23*d45^3*mt2^3 + 12*d15^2*d23^2*d45^3*mt2^3 - 
    2*d12*d23^3*d45^3*mt2^3 + d15*d23^3*d45^3*mt2^3 - d23^4*d45^3*mt2^3 + 
    12*d12*d15^2*d34*d45^3*mt2^3 - 6*d12^2*d23*d34*d45^3*mt2^3 - 
    36*d12*d15*d23*d34*d45^3*mt2^3 + 4*d15^2*d23*d34*d45^3*mt2^3 - 
    30*d12*d23^2*d34*d45^3*mt2^3 - 42*d15*d23^2*d34*d45^3*mt2^3 - 
    10*d23^3*d34*d45^3*mt2^3 - 6*d12^2*d34^2*d45^3*mt2^3 - 
    12*d12*d15*d34^2*d45^3*mt2^3 - 22*d12*d23*d34^2*d45^3*mt2^3 - 
    9*d15*d23*d34^2*d45^3*mt2^3 + 3*d23^2*d34^2*d45^3*mt2^3 + 
    6*d12*d34^3*d45^3*mt2^3 + 12*d23*d34^3*d45^3*mt2^3 - 
    4*d15^2*d23*d45^4*mt2^3 - 4*d15^2*d34*d45^4*mt2^3 + 
    6*d12*d23*d34*d45^4*mt2^3 + 14*d15*d23*d34*d45^4*mt2^3 + 
    6*d23^2*d34*d45^4*mt2^3 + 6*d12*d34^2*d45^4*mt2^3 + 
    6*d15*d34^2*d45^4*mt2^3 + 2*d23*d34^2*d45^4*mt2^3 - 4*d34^3*d45^4*mt2^3 - 
    2*d23*d34*d45^5*mt2^3 - 2*d34^2*d45^5*mt2^3 + 10*d12^2*d15^3*d23*mt2^4 - 
    30*d12^2*d15^2*d23^2*mt2^4 + 12*d12*d15^3*d23^2*mt2^4 + 
    20*d12^2*d15*d23^3*mt2^4 - 42*d12*d15^2*d23^3*mt2^4 + 
    2*d15^3*d23^3*mt2^4 + 30*d12*d15*d23^4*mt2^4 - 11*d15^2*d23^4*mt2^4 + 
    9*d15*d23^5*mt2^4 - 10*d12^2*d15^2*d23*d34*mt2^4 + 
    30*d12^2*d15*d23^2*d34*mt2^4 + 40*d12*d15*d23^3*d34*mt2^4 + 
    9*d15^2*d23^3*d34*mt2^4 + 9*d15*d23^4*d34*mt2^4 - 
    12*d12*d15*d23^2*d34^2*mt2^4 - 11*d15*d23^3*d34^2*mt2^4 + 
    6*d12^2*d15^2*d23*d45*mt2^4 - 12*d12*d15^3*d23*d45*mt2^4 + 
    48*d12*d15^2*d23^2*d45*mt2^4 - 6*d15^3*d23^2*d45*mt2^4 - 
    6*d12^2*d23^3*d45*mt2^4 - 22*d12*d15*d23^3*d45*mt2^4 + 
    27*d15^2*d23^3*d45*mt2^4 - 10*d12*d23^4*d45*mt2^4 - 
    14*d15*d23^4*d45*mt2^4 - 3*d23^5*d45*mt2^4 + 6*d12^2*d15^2*d34*d45*
     mt2^4 - 12*d12^2*d15*d23*d34*d45*mt2^4 + 24*d12*d15^2*d23*d34*d45*
     mt2^4 - 18*d12^2*d23^2*d34*d45*mt2^4 - 72*d12*d15*d23^2*d34*d45*mt2^4 + 
    3*d15^2*d23^2*d34*d45*mt2^4 - 28*d12*d23^3*d34*d45*mt2^4 - 
    42*d15*d23^3*d34*d45*mt2^4 - 7*d23^4*d34*d45*mt2^4 - 
    12*d12^2*d23*d34^2*d45*mt2^4 - 2*d12*d15*d23*d34^2*d45*mt2^4 - 
    12*d12*d23^2*d34^2*d45*mt2^4 + 6*d15*d23^2*d34^2*d45*mt2^4 + 
    2*d23^3*d34^2*d45*mt2^4 + 6*d12*d23*d34^3*d45*mt2^4 + 
    6*d23^2*d34^3*d45*mt2^4 - 12*d12*d15^2*d23*d45^2*mt2^4 + 
    2*d15^3*d23*d45^2*mt2^4 - 18*d15^2*d23^2*d45^2*mt2^4 + 
    6*d12*d23^3*d45^2*mt2^4 + 3*d15*d23^3*d45^2*mt2^4 + 4*d23^4*d45^2*mt2^4 - 
    12*d12*d15^2*d34*d45^2*mt2^4 + 6*d12^2*d23*d34*d45^2*mt2^4 + 
    30*d12*d15*d23*d34*d45^2*mt2^4 - 10*d15^2*d23*d34*d45^2*mt2^4 + 
    36*d12*d23^2*d34*d45^2*mt2^4 + 42*d15*d23^2*d34*d45^2*mt2^4 + 
    19*d23^3*d34*d45^2*mt2^4 + 6*d12^2*d34^2*d45^2*mt2^4 + 
    6*d12*d15*d34^2*d45^2*mt2^4 + 26*d12*d23*d34^2*d45^2*mt2^4 + 
    5*d15*d23*d34^2*d45^2*mt2^4 + 6*d23^2*d34^2*d45^2*mt2^4 - 
    4*d12*d34^3*d45^2*mt2^4 - 9*d23*d34^3*d45^2*mt2^4 + 
    6*d15^2*d23*d45^3*mt2^4 - d23^3*d45^3*mt2^4 + 6*d15^2*d34*d45^3*mt2^4 - 
    12*d12*d23*d34*d45^3*mt2^4 - 18*d15*d23*d34*d45^3*mt2^4 - 
    15*d23^2*d34*d45^3*mt2^4 - 12*d12*d34^2*d45^3*mt2^4 - 
    6*d15*d34^2*d45^3*mt2^4 - 9*d23*d34^2*d45^3*mt2^4 + 5*d34^3*d45^3*mt2^4 + 
    6*d23*d34*d45^4*mt2^4 + 6*d34^2*d45^4*mt2^4 + 5*d12*d15^3*d23*mt2^5 - 
    15*d12*d15^2*d23^2*mt2^5 + 3*d15^3*d23^2*mt2^5 + 10*d12*d15*d23^3*mt2^5 - 
    10*d15^2*d23^3*mt2^5 + 7*d15*d23^4*mt2^5 - 5*d12*d15^2*d23*d34*mt2^5 + 
    15*d12*d15*d23^2*d34*mt2^5 + 9*d15*d23^3*d34*mt2^5 - 
    3*d15*d23^2*d34^2*mt2^5 + 4*d12*d15^2*d23*d45*mt2^5 - 
    3*d15^3*d23*d45*mt2^5 + 12*d15^2*d23^2*d45*mt2^5 - 
    4*d12*d23^3*d45*mt2^5 - 5*d15*d23^3*d45*mt2^5 - 3*d23^4*d45*mt2^5 + 
    4*d12*d15^2*d34*d45*mt2^5 - 8*d12*d15*d23*d34*d45*mt2^5 + 
    6*d15^2*d23*d34*d45*mt2^5 - 12*d12*d23^2*d34*d45*mt2^5 - 
    18*d15*d23^2*d34*d45*mt2^5 - 8*d23^3*d34*d45*mt2^5 - 
    8*d12*d23*d34^2*d45*mt2^5 - 3*d23^2*d34^2*d45*mt2^5 + 
    2*d23*d34^3*d45*mt2^5 - 4*d15^2*d23*d45^2*mt2^5 + 2*d23^3*d45^2*mt2^5 - 
    4*d15^2*d34*d45^2*mt2^5 + 6*d12*d23*d34*d45^2*mt2^5 + 
    10*d15*d23*d34*d45^2*mt2^5 + 12*d23^2*d34*d45^2*mt2^5 + 
    6*d12*d34^2*d45^2*mt2^5 + 2*d15*d34^2*d45^2*mt2^5 + 
    8*d23*d34^2*d45^2*mt2^5 - 2*d34^3*d45^2*mt2^5 - 6*d23*d34*d45^3*mt2^5 - 
    6*d34^2*d45^3*mt2^5 + d15^3*d23*mt2^6 - 3*d15^2*d23^2*mt2^6 + 
    2*d15*d23^3*mt2^6 - d15^2*d23*d34*mt2^6 + 3*d15*d23^2*d34*mt2^6 + 
    d15^2*d23*d45*mt2^6 - d23^3*d45*mt2^6 + d15^2*d34*d45*mt2^6 - 
    2*d15*d23*d34*d45*mt2^6 - 3*d23^2*d34*d45*mt2^6 - 2*d23*d34^2*d45*mt2^6 + 
    2*d23*d34*d45^2*mt2^6 + 2*d34^2*d45^2*mt2^6)/
   (Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(-2*d12^5*d15^2 - 2*d12^4*d15^3 + 2*d12^5*d15*d23 - 
     2*d12^3*d15^3*d23 + 2*d12^4*d23^3 - 2*d12^2*d15^2*d23^3 + 
     2*d12^3*d23^4 + 2*d12^2*d15*d23^4 + 2*d12^5*d15*d34 + 
     4*d12^4*d15^2*d34 + 2*d12^5*d23*d34 + 4*d12^4*d15*d23*d34 + 
     6*d12^3*d15^2*d23*d34 + 6*d12^4*d23^2*d34 + 12*d12^3*d15*d23^2*d34 + 
     6*d12^2*d15^2*d23^2*d34 + 8*d12^2*d15*d23^3*d34 + 
     4*d12*d15^2*d23^3*d34 - 4*d12^2*d23^4*d34 - 2*d12*d15*d23^4*d34 - 
     2*d12^4*d15*d34^2 - 4*d12^4*d23*d34^2 - 6*d12^3*d15*d23*d34^2 - 
     12*d12^3*d23^2*d34^2 - 12*d12^2*d15*d23^2*d34^2 - 6*d12^2*d23^3*d34^2 - 
     8*d12*d15*d23^3*d34^2 + 2*d12*d23^4*d34^2 + 2*d12^3*d23*d34^3 + 
     6*d12^2*d23^2*d34^3 + 4*d12*d23^3*d34^3 + 4*d12^4*d15^2*d45 + 
     4*d12^3*d15^3*d45 - 2*d12^4*d15*d23*d45 + 2*d12^3*d15^2*d23*d45 + 
     4*d12^2*d15^3*d23*d45 + 2*d12^2*d15*d23^3*d45 + 2*d12*d15^2*d23^3*d45 - 
     6*d12^4*d15*d34*d45 - 10*d12^3*d15^2*d34*d45 - 2*d12^4*d23*d34*d45 - 
     12*d12^3*d15*d23*d34*d45 - 16*d12^2*d15^2*d23*d34*d45 - 
     6*d12^2*d15*d23^2*d34*d45 - 6*d12*d15^2*d23^2*d34*d45 + 
     2*d12^2*d23^3*d34*d45 + 2*d12^4*d34^2*d45 + 8*d12^3*d15*d34^2*d45 + 
     10*d12^3*d23*d34^2*d45 + 20*d12^2*d15*d23*d34^2*d45 + 
     6*d12^2*d23^2*d34^2*d45 + 12*d12*d15*d23^2*d34^2*d45 - 
     2*d12*d23^3*d34^2*d45 - 2*d12^3*d34^3*d45 - 8*d12^2*d23*d34^3*d45 - 
     6*d12*d23^2*d34^3*d45 - 2*d12^3*d15^2*d45^2 - 2*d12^2*d15^3*d45^2 - 
     2*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 + 
     4*d12^3*d15*d34*d45^2 + 6*d12^2*d15^2*d34*d45^2 + 
     4*d12^2*d15*d23*d34*d45^2 + 6*d12*d15^2*d23*d34*d45^2 - 
     2*d12^3*d34^2*d45^2 - 6*d12^2*d15*d34^2*d45^2 - 
     2*d12^2*d23*d34^2*d45^2 - 6*d12*d15*d23*d34^2*d45^2 + 
     2*d12^2*d34^3*d45^2 + 2*d12*d23*d34^3*d45^2 - d12^5*d15*mt2 - 
     9*d12^4*d15^2*mt2 - 6*d12^3*d15^3*mt2 + d12^5*d23*mt2 + 
     6*d12^4*d15*d23*mt2 - 5*d12^3*d15^2*d23*mt2 - 6*d12^2*d15^3*d23*mt2 + 
     3*d12^4*d23^2*mt2 + 3*d12^3*d15*d23^2*mt2 + 8*d12^3*d23^3*mt2 - 
     4*d12*d15^2*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 4*d12*d15*d23^4*mt2 + 
     2*d12^5*d34*mt2 + 13*d12^4*d15*d34*mt2 + 14*d12^3*d15^2*d34*mt2 + 
     12*d12^4*d23*d34*mt2 + 28*d12^3*d15*d23*d34*mt2 + 
     22*d12^2*d15^2*d23*d34*mt2 + 18*d12^3*d23^2*d34*mt2 + 
     33*d12^2*d15*d23^2*d34*mt2 + 12*d12*d15^2*d23^2*d34*mt2 + 
     16*d12*d15*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 8*d12*d23^4*d34*mt2 - 
     2*d15*d23^4*d34*mt2 - 4*d12^4*d34^2*mt2 - 10*d12^3*d15*d34^2*mt2 - 
     23*d12^3*d23*d34^2*mt2 - 26*d12^2*d15*d23*d34^2*mt2 - 
     33*d12^2*d23^2*d34^2*mt2 - 24*d12*d15*d23^2*d34^2*mt2 - 
     12*d12*d23^3*d34^2*mt2 - 8*d15*d23^3*d34^2*mt2 + 2*d23^4*d34^2*mt2 + 
     2*d12^3*d34^3*mt2 + 10*d12^2*d23*d34^3*mt2 + 12*d12*d23^2*d34^3*mt2 + 
     4*d23^3*d34^3*mt2 + 2*d12^4*d15*d45*mt2 + 17*d12^3*d15^2*d45*mt2 + 
     10*d12^2*d15^3*d45*mt2 - d12^4*d23*d45*mt2 - 4*d12^3*d15*d23*d45*mt2 + 
     11*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 - 
     3*d12^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 + 
     4*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 5*d12^4*d34*d45*mt2 - 
     32*d12^3*d15*d34*d45*mt2 - 28*d12^2*d15^2*d34*d45*mt2 - 
     16*d12^3*d23*d34*d45*mt2 - 50*d12^2*d15*d23*d34*d45*mt2 - 
     32*d12*d15^2*d23*d34*d45*mt2 - 3*d12^2*d23^2*d34*d45*mt2 - 
     18*d12*d15*d23^2*d34*d45*mt2 - 6*d15^2*d23^2*d34*d45*mt2 + 
     6*d12*d23^3*d34*d45*mt2 + 15*d12^3*d34^2*d45*mt2 + 
     26*d12^2*d15*d34^2*d45*mt2 + 39*d12^2*d23*d34^2*d45*mt2 + 
     40*d12*d15*d23*d34^2*d45*mt2 + 18*d12*d23^2*d34^2*d45*mt2 + 
     12*d15*d23^2*d34^2*d45*mt2 - 2*d23^3*d34^2*d45*mt2 - 
     8*d12^2*d34^3*d45*mt2 - 16*d12*d23*d34^3*d45*mt2 - 
     6*d23^2*d34^3*d45*mt2 - d12^3*d15*d45^2*mt2 - 11*d12^2*d15^2*d45^2*mt2 - 
     6*d12*d15^3*d45^2*mt2 - 3*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12*d15*d23^2*d45^2*mt2 + 
     3*d12^3*d34*d45^2*mt2 + 23*d12^2*d15*d34*d45^2*mt2 + 
     18*d12*d15^2*d34*d45^2*mt2 + 4*d12^2*d23*d34*d45^2*mt2 + 
     16*d12*d15*d23*d34*d45^2*mt2 + 10*d15^2*d23*d34*d45^2*mt2 - 
     3*d12*d23^2*d34*d45^2*mt2 - 3*d15*d23^2*d34*d45^2*mt2 - 
     12*d12^2*d34^2*d45^2*mt2 - 18*d12*d15*d34^2*d45^2*mt2 - 
     13*d12*d23*d34^2*d45^2*mt2 - 14*d15*d23*d34^2*d45^2*mt2 + 
     3*d23^2*d34^2*d45^2*mt2 + 6*d12*d34^3*d45^2*mt2 + 
     6*d23*d34^3*d45^2*mt2 + 3*d12*d15^2*d45^3*mt2 + 2*d15^3*d45^3*mt2 - 
     d15^2*d23*d45^3*mt2 - 6*d12*d15*d34*d45^3*mt2 - 6*d15^2*d34*d45^3*mt2 + 
     2*d15*d23*d34*d45^3*mt2 + 3*d12*d34^2*d45^3*mt2 + 
     6*d15*d34^2*d45^3*mt2 - d23*d34^2*d45^3*mt2 - 2*d34^3*d45^3*mt2 - 
     5*d12^4*d15*mt2^2 - 16*d12^3*d15^2*mt2^2 - 6*d12^2*d15^3*mt2^2 + 
     5*d12^4*d23*mt2^2 + 4*d12^3*d15*d23*mt2^2 - 15*d12^2*d15^2*d23*mt2^2 - 
     6*d12*d15^3*d23*mt2^2 + 12*d12^3*d23^2*mt2^2 + 9*d12^2*d15*d23^2*mt2^2 + 
     12*d12^2*d23^3*mt2^2 - 2*d15^2*d23^3*mt2^2 + 6*d12*d23^4*mt2^2 + 
     2*d15*d23^4*mt2^2 + 10*d12^4*d34*mt2^2 + 32*d12^3*d15*d34*mt2^2 + 
     18*d12^2*d15^2*d34*mt2^2 + 28*d12^3*d23*d34*mt2^2 + 
     60*d12^2*d15*d23*d34*mt2^2 + 26*d12*d15^2*d23*d34*mt2^2 + 
     18*d12^2*d23^2*d34*mt2^2 + 30*d12*d15*d23^2*d34*mt2^2 + 
     6*d15^2*d23^2*d34*mt2^2 + 8*d15*d23^3*d34*mt2^2 - 4*d23^4*d34*mt2^2 - 
     16*d12^3*d34^2*mt2^2 - 18*d12^2*d15*d34^2*mt2^2 - 
     45*d12^2*d23*d34^2*mt2^2 - 34*d12*d15*d23*d34^2*mt2^2 - 
     30*d12*d23^2*d34^2*mt2^2 - 12*d15*d23^2*d34^2*mt2^2 - 
     6*d23^3*d34^2*mt2^2 + 6*d12^2*d34^3*mt2^2 + 14*d12*d23*d34^3*mt2^2 + 
     6*d23^2*d34^3*mt2^2 + 10*d12^3*d15*d45*mt2^2 + 
     27*d12^2*d15^2*d45*mt2^2 + 8*d12*d15^3*d45*mt2^2 - 
     6*d12^3*d23*d45*mt2^2 + 16*d12*d15^2*d23*d45*mt2^2 + 
     4*d15^3*d23*d45*mt2^2 - 9*d12^2*d23^2*d45*mt2^2 - 
     4*d12*d23^3*d45*mt2^2 + 2*d15*d23^3*d45*mt2^2 - 22*d12^3*d34*d45*mt2^2 - 
     62*d12^2*d15*d34*d45*mt2^2 - 26*d12*d15^2*d34*d45*mt2^2 - 
     34*d12^2*d23*d34*d45*mt2^2 - 64*d12*d15*d23*d34*d45*mt2^2 - 
     16*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     12*d15*d23^2*d34*d45*mt2^2 + 4*d23^3*d34*d45*mt2^2 + 
     35*d12^2*d34^2*d45*mt2^2 + 28*d12*d15*d34^2*d45*mt2^2 + 
     48*d12*d23*d34^2*d45*mt2^2 + 20*d15*d23*d34^2*d45*mt2^2 + 
     12*d23^2*d34^2*d45*mt2^2 - 10*d12*d34^3*d45*mt2^2 - 
     8*d23*d34^3*d45*mt2^2 - 7*d12^2*d15*d45^2*mt2^2 - 
     16*d12*d15^2*d45^2*mt2^2 - 4*d15^3*d45^2*mt2^2 + 
     2*d12^2*d23*d45^2*mt2^2 - d15^2*d23*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 + 15*d12^2*d34*d45^2*mt2^2 + 
     38*d12*d15*d34*d45^2*mt2^2 + 12*d15^2*d34*d45^2*mt2^2 + 
     8*d12*d23*d34*d45^2*mt2^2 + 12*d15*d23*d34*d45^2*mt2^2 - 
     3*d23^2*d34*d45^2*mt2^2 - 22*d12*d34^2*d45^2*mt2^2 - 
     12*d15*d34^2*d45^2*mt2^2 - 11*d23*d34^2*d45^2*mt2^2 + 
     4*d34^3*d45^2*mt2^2 + 2*d12*d15*d45^3*mt2^2 + 3*d15^2*d45^3*mt2^2 - 
     4*d12*d34*d45^3*mt2^2 - 8*d15*d34*d45^3*mt2^2 + 2*d23*d34*d45^3*mt2^2 + 
     5*d34^2*d45^3*mt2^2 - 10*d12^3*d15*mt2^3 - 14*d12^2*d15^2*mt2^3 - 
     2*d12*d15^3*mt2^3 + 10*d12^3*d23*mt2^3 - 4*d12^2*d15*d23*mt2^3 - 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 + 18*d12^2*d23^2*mt2^3 + 
     9*d12*d15*d23^2*mt2^3 + 8*d12*d23^3*mt2^3 + 2*d23^4*mt2^3 + 
     20*d12^3*d34*mt2^3 + 38*d12^2*d15*d34*mt2^3 + 10*d12*d15^2*d34*mt2^3 + 
     32*d12^2*d23*d34*mt2^3 + 52*d12*d15*d23*d34*mt2^3 + 
     10*d15^2*d23*d34*mt2^3 + 6*d12*d23^2*d34*mt2^3 + 9*d15*d23^2*d34*mt2^3 - 
     24*d12^2*d34^2*mt2^3 - 14*d12*d15*d34^2*mt2^3 - 37*d12*d23*d34^2*mt2^3 - 
     14*d15*d23*d34^2*mt2^3 - 9*d23^2*d34^2*mt2^3 + 6*d12*d34^3*mt2^3 + 
     6*d23*d34^3*mt2^3 + 18*d12^2*d15*d45*mt2^3 + 19*d12*d15^2*d45*mt2^3 + 
     2*d15^3*d45*mt2^3 - 12*d12^2*d23*d45*mt2^3 + 4*d12*d15*d23*d45*mt2^3 + 
     7*d15^2*d23*d45*mt2^3 - 9*d12*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 - 
     36*d12^2*d34*d45*mt2^3 - 52*d12*d15*d34*d45*mt2^3 - 
     8*d15^2*d34*d45*mt2^3 - 28*d12*d23*d34*d45*mt2^3 - 
     26*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     33*d12*d34^2*d45*mt2^3 + 10*d15*d34^2*d45*mt2^3 + 
     19*d23*d34^2*d45*mt2^3 - 4*d34^3*d45*mt2^3 - 11*d12*d15*d45^2*mt2^3 - 
     7*d15^2*d45^2*mt2^3 + 4*d12*d23*d45^2*mt2^3 + 21*d12*d34*d45^2*mt2^3 + 
     19*d15*d34*d45^2*mt2^3 + 4*d23*d34*d45^2*mt2^3 - 12*d34^2*d45^2*mt2^3 + 
     2*d15*d45^3*mt2^3 - 4*d34*d45^3*mt2^3 - 10*d12^2*d15*mt2^4 - 
     6*d12*d15^2*mt2^4 + 10*d12^2*d23*mt2^4 - 6*d12*d15*d23*mt2^4 - 
     5*d15^2*d23*mt2^4 + 12*d12*d23^2*mt2^4 + 3*d15*d23^2*mt2^4 + 
     2*d23^3*mt2^4 + 20*d12^2*d34*mt2^4 + 22*d12*d15*d34*mt2^4 + 
     2*d15^2*d34*mt2^4 + 18*d12*d23*d34*mt2^4 + 16*d15*d23*d34*mt2^4 - 
     16*d12*d34^2*mt2^4 - 4*d15*d34^2*mt2^4 - 11*d23*d34^2*mt2^4 + 
     2*d34^3*mt2^4 + 14*d12*d15*d45*mt2^4 + 5*d15^2*d45*mt2^4 - 
     10*d12*d23*d45*mt2^4 + 2*d15*d23*d45*mt2^4 - 3*d23^2*d45*mt2^4 - 
     26*d12*d34*d45*mt2^4 - 16*d15*d34*d45*mt2^4 - 8*d23*d34*d45*mt2^4 + 
     11*d34^2*d45*mt2^4 - 5*d15*d45^2*mt2^4 + 2*d23*d45^2*mt2^4 + 
     9*d34*d45^2*mt2^4 - 5*d12*d15*mt2^5 - d15^2*mt2^5 + 5*d12*d23*mt2^5 - 
     2*d15*d23*mt2^5 + 3*d23^2*mt2^5 + 10*d12*d34*mt2^5 + 5*d15*d34*mt2^5 + 
     4*d23*d34*mt2^5 - 4*d34^2*mt2^5 + 4*d15*d45*mt2^5 - 3*d23*d45*mt2^5 - 
     7*d34*d45*mt2^5 - d15*mt2^6 + d23*mt2^6 + 2*d34*mt2^6))/
   (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(-2*d12^3*d15^3*d23 + 6*d12^3*d15^2*d23^2 - 4*d12^3*d15*d23^3 + 
     2*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 6*d12^2*d15^2*d23^2*d34 + 
     4*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     2*d12^3*d15^3*d45 - 8*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 + 
     6*d12^3*d15*d23^2*d45 - 12*d12^2*d15^2*d23^2*d45 + 
     6*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 
     4*d12^2*d15^2*d23*d34*d45 - 6*d12^2*d15*d23^2*d34*d45 + 
     6*d12*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^3*d34*d45 + 
     2*d12^3*d15^2*d45^2 - 4*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 
     14*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 - 
     6*d12^2*d15*d23^2*d45^2 + 6*d12*d15^2*d23^2*d45^2 + 
     2*d12^2*d15^2*d34*d45^2 - 4*d12^2*d15^2*d45^3 + 2*d12*d15^3*d45^3 + 
     2*d12^2*d15*d23*d45^3 - 6*d12*d15^2*d23*d45^3 + 2*d12^2*d15*d34*d45^3 - 
     2*d12*d15^2*d34*d45^3 + 4*d12*d15*d23*d34*d45^3 + 2*d12*d15^2*d45^4 - 
     2*d12*d15*d34*d45^4 - 2*d12^3*d15^3*mt2 + 5*d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 - 12*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - 4*d12^2*d15^2*d23*d34*
      mt2 + 3*d12^2*d15*d23^2*d34*mt2 - 12*d12*d15^2*d23^2*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 
     3*d12^3*d15^2*d45*mt2 + 8*d12^2*d15^3*d45*mt2 - 
     29*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 18*d12^2*d15*d23^2*d45*mt2 - 
     24*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     12*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 + 8*d12*d15^2*d23*d34*d45*mt2 - 
     3*d12^2*d23^2*d34*d45*mt2 - 6*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     4*d15*d23^3*d34*d45*mt2 + d12^3*d15*d45^2*mt2 + 
     11*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - d12^3*d23*d45^2*mt2 - 
     2*d12^2*d15*d23*d45^2*mt2 + 27*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12^2*d23^2*d45^2*mt2 - 
     9*d12*d15*d23^2*d45^2*mt2 + 6*d15^2*d23^2*d45^2*mt2 - 
     d12^2*d15*d34*d45^2*mt2 + 2*d12^2*d23*d34*d45^2*mt2 - 
     4*d12*d15*d23*d34*d45^2*mt2 - 4*d15^2*d23*d34*d45^2*mt2 + 
     3*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 - 
     2*d12^2*d15*d45^3*mt2 - 9*d12*d15^2*d45^3*mt2 + d12^2*d23*d45^3*mt2 - 
     5*d15^2*d23*d45^3*mt2 + d12^2*d34*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     2*d15^2*d34*d45^3*mt2 - 2*d15*d23*d34*d45^3*mt2 + d12*d15*d45^4*mt2 + 
     d15^2*d45^4*mt2 - d12*d34*d45^4*mt2 + d15*d34*d45^4*mt2 - 
     6*d12^2*d15^3*mt2^2 + 15*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 
     9*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 - 
     12*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
     8*d12*d15^2*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - 
     2*d12^3*d15*d45*mt2^2 - 9*d12^2*d15^2*d45*mt2^2 + 
     10*d12*d15^3*d45*mt2^2 + 2*d12^3*d23*d45*mt2^2 - 
     34*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 + 
     9*d12^2*d23^2*d45*mt2^2 + 18*d12*d15*d23^2*d45*mt2^2 - 
     12*d15^2*d23^2*d45*mt2^2 + 4*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 + 2*d12^2*d15*d34*d45*mt2^2 - 
     2*d12^2*d23*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
     4*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 + 7*d12^2*d15*d45^2*mt2^2 + 
     16*d12*d15^2*d45^2*mt2^2 - 2*d15^3*d45^2*mt2^2 - 
     5*d12^2*d23*d45^2*mt2^2 + 2*d12*d15*d23*d45^2*mt2^2 + 
     13*d15^2*d23*d45^2*mt2^2 - 6*d12*d23^2*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 - 6*d12*d15*d34*d45^2*mt2^2 - 
     2*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 - 
     4*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     6*d12*d15*d45^3*mt2^2 - 5*d15^2*d45^3*mt2^2 + 2*d12*d23*d45^3*mt2^2 - 
     2*d15*d23*d45^3*mt2^2 + 2*d15*d34*d45^3*mt2^2 - 2*d23*d34*d45^3*mt2^2 + 
     d15*d45^4*mt2^2 + d34*d45^4*mt2^2 - 6*d12*d15^3*mt2^3 + 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 4*d15*d23^3*mt2^3 - 4*d15^2*d23*d34*mt2^3 + 
     3*d15*d23^2*d34*mt2^3 - 6*d12^2*d15*d45*mt2^3 - 9*d12*d15^2*d45*mt2^3 + 
     4*d15^3*d45*mt2^3 + 6*d12^2*d23*d45*mt2^3 - 13*d15^2*d23*d45*mt2^3 + 
     9*d12*d23^2*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 + 2*d23^3*d45*mt2^3 + 
     4*d12*d15*d34*d45*mt2^3 - 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     11*d12*d15*d45^2*mt2^3 + 7*d15^2*d45^2*mt2^3 - 7*d12*d23*d45^2*mt2^3 + 
     2*d15*d23*d45^2*mt2^3 - 3*d23^2*d45^2*mt2^3 - 5*d15*d34*d45^2*mt2^3 + 
     2*d23*d34*d45^2*mt2^3 - 4*d15*d45^3*mt2^3 + d23*d45^3*mt2^3 - 
     d34*d45^3*mt2^3 - 2*d15^3*mt2^4 + 5*d15^2*d23*mt2^4 - 
     3*d15*d23^2*mt2^4 - 6*d12*d15*d45*mt2^4 - 3*d15^2*d45*mt2^4 + 
     6*d12*d23*d45*mt2^4 + 3*d23^2*d45*mt2^4 + 2*d15*d34*d45*mt2^4 - 
     2*d23*d34*d45*mt2^4 + 5*d15*d45^2*mt2^4 - 3*d23*d45^2*mt2^4 - 
     2*d15*d45*mt2^5 + 2*d23*d45*mt2^5))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((-2*d12^3*d15*d23^2 - 2*d12^2*d15^2*d23^2 + 2*d12^3*d23^3 + 
     2*d12^2*d15*d23^3 + 2*d12^2*d15*d23^2*d34 - 4*d12^2*d23^3*d34 - 
     2*d12*d15*d23^3*d34 + 2*d12*d23^3*d34^2 + 2*d12*d15^2*d23^2*d45 - 
     2*d12^2*d23^3*d45 - 4*d12*d15*d23^3*d45 + 2*d12^2*d23^2*d34*d45 + 
     2*d12*d23^3*d34*d45 - 2*d12*d23^2*d34^2*d45 + 2*d12*d15*d23^2*d45^2 - 
     2*d12*d23^2*d34*d45^2 + d12^3*d15^2*mt2 - 3*d12^3*d15*d23*mt2 + 
     2*d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 - 4*d12*d15^2*d23^2*mt2 + 
     6*d12^2*d23^3*mt2 + 4*d12*d15*d23^3*mt2 + 3*d12^2*d15*d23*d34*mt2 - 
     4*d12^2*d23^2*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 - 8*d12*d23^3*d34*mt2 - 
     2*d15*d23^3*d34*mt2 + 2*d12*d23^2*d34^2*mt2 + 2*d23^3*d34^2*mt2 - 
     3*d12^2*d15^2*d45*mt2 + 6*d12^2*d15*d23*d45*mt2 - 
     4*d12^2*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 - 4*d12*d23^3*d45*mt2 - 
     4*d15*d23^3*d45*mt2 + 2*d12^2*d15*d34*d45*mt2 + 
     3*d12^2*d23*d34*d45*mt2 + 8*d12*d23^2*d34*d45*mt2 + 
     2*d23^3*d34*d45*mt2 - 3*d12*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 + 
     3*d12*d15^2*d45^2*mt2 - 3*d12*d15*d23*d45^2*mt2 + 
     2*d12*d23^2*d45^2*mt2 + 2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15*d34*d45^2*mt2 - 3*d12*d23*d34*d45^2*mt2 - 
     3*d15*d23*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 + 3*d23*d34^2*d45^2*mt2 - 
     d15^2*d45^3*mt2 + 2*d15*d34*d45^3*mt2 - d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*mt2^2 - 9*d12^2*d15*d23*mt2^2 + 6*d12^2*d23^2*mt2^2 - 
     6*d12*d15*d23^2*mt2^2 - 2*d15^2*d23^2*mt2^2 + 6*d12*d23^3*mt2^2 + 
     2*d15*d23^3*mt2^2 + 6*d12*d15*d23*d34*mt2^2 - 8*d12*d23^2*d34*mt2^2 + 
     2*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d23^2*d34^2*mt2^2 - 
     6*d12*d15^2*d45*mt2^2 + 12*d12*d15*d23*d45*mt2^2 - 
     8*d12*d23^2*d45*mt2^2 - 2*d23^3*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 
     4*d12*d15*d34*d45*mt2^2 + 6*d12*d23*d34*d45*mt2^2 + 
     6*d23^2*d34*d45*mt2^2 - 2*d12*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 + 
     3*d15^2*d45^2*mt2^2 - 3*d15*d23*d45^2*mt2^2 + 2*d23^2*d45^2*mt2^2 - 
     4*d12*d34*d45^2*mt2^2 - 4*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 + 
     3*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 - 
     9*d12*d15*d23*mt2^3 + 6*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
     2*d23^3*mt2^3 + 3*d15*d23*d34*mt2^3 - 4*d23^2*d34*mt2^3 - 
     3*d15^2*d45*mt2^3 + 6*d15*d23*d45*mt2^3 - 4*d23^2*d45*mt2^3 + 
     4*d12*d34*d45*mt2^3 + 2*d15*d34*d45*mt2^3 + 3*d23*d34*d45*mt2^3 - 
     2*d34^2*d45*mt2^3 - 4*d34*d45^2*mt2^3 + d15^2*mt2^4 - 3*d15*d23*mt2^4 + 
     2*d23^2*mt2^4 + 2*d34*d45*mt2^4)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
      d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^4*d15^2 + 2*d12^4*d15*d23 - 4*d12^3*d15^2*d23 + 
     4*d12^3*d15*d23^2 - 2*d12^2*d15^2*d23^2 + 2*d12^2*d15*d23^3 - 
     2*d12^3*d15*d23*d34 - 4*d12^2*d15*d23^2*d34 - 2*d12*d15*d23^3*d34 + 
     6*d12^3*d15^2*d45 - 4*d12^3*d15*d23*d45 + 8*d12^2*d15^2*d23*d45 - 
     4*d12^2*d15*d23^2*d45 + 2*d12*d15^2*d23^2*d45 - 2*d12^3*d15*d34*d45 + 
     2*d12*d15*d23^2*d34*d45 - 6*d12^2*d15^2*d45^2 + 2*d12^2*d15*d23*d45^2 - 
     4*d12*d15^2*d23*d45^2 + 4*d12^2*d15*d34*d45^2 + 
     2*d12*d15*d23*d34*d45^2 + 2*d12*d15^2*d45^3 - 2*d12*d15*d34*d45^3 - 
     d12^4*d15*mt2 - 7*d12^3*d15^2*mt2 + d12^4*d23*mt2 + 
     5*d12^3*d15*d23*mt2 - 12*d12^2*d15^2*d23*mt2 + 2*d12^3*d23^2*mt2 + 
     12*d12^2*d15*d23^2*mt2 - 4*d12*d15^2*d23^2*mt2 + 4*d12*d15*d23^3*mt2 + 
     d12^3*d15*d34*mt2 - 2*d12^3*d23*d34*mt2 - 3*d12^2*d15*d23*d34*mt2 - 
     4*d12^2*d23^2*d34*mt2 - 8*d12*d15*d23^2*d34*mt2 - 2*d15*d23^3*d34*mt2 + 
     d12^2*d23*d34^2*mt2 + 2*d12*d23^2*d34^2*mt2 + 3*d12^3*d15*d45*mt2 + 
     15*d12^2*d15^2*d45*mt2 - 2*d12^3*d23*d45*mt2 - 6*d12^2*d15*d23*d45*mt2 + 
     16*d12*d15^2*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 
     8*d12*d15*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 - d12^3*d34*d45*mt2 - 
     5*d12^2*d15*d34*d45*mt2 + 3*d12^2*d23*d34*d45*mt2 + 
     2*d12*d23^2*d34*d45*mt2 + 2*d15*d23^2*d34*d45*mt2 + 
     d12^2*d34^2*d45*mt2 - d12*d23*d34^2*d45*mt2 - 3*d12^2*d15*d45^2*mt2 - 
     9*d12*d15^2*d45^2*mt2 + d12^2*d23*d45^2*mt2 + d12*d15*d23*d45^2*mt2 - 
     4*d15^2*d23*d45^2*mt2 + 2*d12^2*d34*d45^2*mt2 + 
     3*d12*d15*d34*d45^2*mt2 - d12*d23*d34*d45^2*mt2 - 
     d15*d23*d34*d45^2*mt2 - d12*d34^2*d45^2*mt2 + d12*d15*d45^3*mt2 + 
     d15^2*d45^3*mt2 - d12*d34*d45^3*mt2 + d15*d34*d45^3*mt2 - 
     4*d12^3*d15*mt2^2 - 9*d12^2*d15^2*mt2^2 + 4*d12^3*d23*mt2^2 + 
     3*d12^2*d15*d23*mt2^2 - 12*d12*d15^2*d23*mt2^2 + 6*d12^2*d23^2*mt2^2 + 
     12*d12*d15*d23^2*mt2^2 - 2*d15^2*d23^2*mt2^2 + 2*d15*d23^3*mt2^2 + 
     3*d12^2*d15*d34*mt2^2 - 6*d12^2*d23*d34*mt2^2 - 8*d12*d23^2*d34*mt2^2 - 
     4*d15*d23^2*d34*mt2^2 + 2*d12*d23*d34^2*mt2^2 + 2*d23^2*d34^2*mt2^2 + 
     9*d12^2*d15*d45*mt2^2 + 12*d12*d15^2*d45*mt2^2 - 6*d12^2*d23*d45*mt2^2 + 
     8*d15^2*d23*d45*mt2^2 - 4*d12*d23^2*d45*mt2^2 - 4*d15*d23^2*d45*mt2^2 - 
     d12^2*d34*d45*mt2^2 - 4*d12*d15*d34*d45*mt2^2 + 
     6*d12*d23*d34*d45*mt2^2 + 2*d23^2*d34*d45*mt2^2 - d23*d34^2*d45*mt2^2 - 
     6*d12*d15*d45^2*mt2^2 - 3*d15^2*d45^2*mt2^2 + 2*d12*d23*d45^2*mt2^2 - 
     d15*d23*d45^2*mt2^2 - d15*d34*d45^2*mt2^2 - d23*d34*d45^2*mt2^2 + 
     d34^2*d45^2*mt2^2 + d15*d45^3*mt2^2 + d34*d45^3*mt2^2 - 
     6*d12^2*d15*mt2^3 - 5*d12*d15^2*mt2^3 + 6*d12^2*d23*mt2^3 - 
     d12*d15*d23*mt2^3 - 4*d15^2*d23*mt2^3 + 6*d12*d23^2*mt2^3 + 
     4*d15*d23^2*mt2^3 + 3*d12*d15*d34*mt2^3 - 6*d12*d23*d34*mt2^3 + 
     d15*d23*d34*mt2^3 - 4*d23^2*d34*mt2^3 + d23*d34^2*mt2^3 + 
     9*d12*d15*d45*mt2^3 + 3*d15^2*d45*mt2^3 - 6*d12*d23*d45*mt2^3 + 
     2*d15*d23*d45*mt2^3 - 2*d23^2*d45*mt2^3 + d12*d34*d45*mt2^3 - 
     d15*d34*d45*mt2^3 + 3*d23*d34*d45*mt2^3 - d34^2*d45*mt2^3 - 
     3*d15*d45^2*mt2^3 + d23*d45^2*mt2^3 - 2*d34*d45^2*mt2^3 - 
     4*d12*d15*mt2^4 - d15^2*mt2^4 + 4*d12*d23*mt2^4 - d15*d23*mt2^4 + 
     2*d23^2*mt2^4 + d15*d34*mt2^4 - 2*d23*d34*mt2^4 + 3*d15*d45*mt2^4 - 
     2*d23*d45*mt2^4 + d34*d45*mt2^4 - d15*mt2^5 + d23*mt2^5)/
    ((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((2*d12^2*d15^3 - 6*d12^2*d15^2*d23 + 4*d12^2*d15*d23^2 - 
     2*d12*d15^2*d23^2 + 2*d12*d15*d23^3 - 2*d12^2*d15^2*d34 + 
     2*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 4*d12*d15*d23^2*d34 - 
     2*d15*d23^3*d34 - 2*d12*d15*d23*d34^2 - 4*d12*d15^3*d45 + 
     6*d12*d15^2*d23*d45 - 4*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 
     6*d12*d15^2*d34*d45 - 2*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 + 
     2*d15*d23^2*d34*d45 - 2*d12*d15*d34^2*d45 - 2*d15*d23*d34^2*d45 + 
     2*d15^3*d45^2 - 4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 + 
     d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - 3*d12^2*d15*d23*mt2 - 
     12*d12*d15^2*d23*mt2 + 2*d12^2*d23^2*mt2 + 8*d12*d15*d23^2*mt2 - 
     2*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 - d12^2*d15*d34*mt2 - 
     4*d12*d15^2*d34*mt2 + d12^2*d23*d34*mt2 + 7*d12*d15*d23*d34*mt2 + 
     2*d15^2*d23*d34*mt2 - 4*d12*d23^2*d34*mt2 - 4*d15*d23^2*d34*mt2 + 
     d12*d15*d34^2*mt2 - 2*d12*d23*d34^2*mt2 - 2*d15*d23*d34^2*mt2 + 
     2*d23^2*d34^2*mt2 + d23*d34^3*mt2 - 2*d12*d15^2*d45*mt2 - 
     4*d15^3*d45*mt2 + 3*d12*d15*d23*d45*mt2 + 6*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 4*d15*d23^2*d45*mt2 + 7*d12*d15*d34*d45*mt2 + 
     6*d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 + d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 - d12*d34^2*d45*mt2 - 5*d15*d34^2*d45*mt2 + 
     d23*d34^2*d45*mt2 + d34^3*d45*mt2 + d15^2*d45^2*mt2 - 
     6*d15*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 + 
     2*d15^3*mt2^2 - 6*d12*d15*d23*mt2^2 - 6*d15^2*d23*mt2^2 + 
     4*d12*d23^2*mt2^2 + 4*d15*d23^2*mt2^2 - 2*d12*d15*d34*mt2^2 - 
     2*d15^2*d34*mt2^2 + 2*d12*d23*d34*mt2^2 + 5*d15*d23*d34*mt2^2 - 
     4*d23^2*d34*mt2^2 + d15*d34^2*mt2^2 - 2*d23*d34^2*mt2^2 - 
     2*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 7*d15*d34*d45*mt2^2 - d23*d34*d45*mt2^2 - 
     3*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + d15^2*mt2^3 - 3*d15*d23*mt2^3 + 
     2*d23^2*mt2^3 - d15*d34*mt2^3 + d23*d34*mt2^3 + 2*d34*d45*mt2^3)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + d15 - d34 - d45 + mt2)*(2*d12^2*d15^2 + 2*d12*d15^3 - 
      2*d12^2*d15*d23 - 2*d12*d15^2*d23 - 4*d12^2*d15*d34 - 6*d12*d15^2*d34 - 
      2*d15^2*d23*d34 + 4*d12*d15*d34^2 + 2*d15*d23*d34^2 - 2*d12*d15^2*d45 - 
      2*d15^3*d45 + 2*d12*d15*d34*d45 + 4*d15^2*d34*d45 - 2*d15*d34^2*d45 + 
      d12^2*d15*mt2 + 4*d12*d15^2*mt2 + 2*d15^3*mt2 - d12^2*d23*mt2 - 
      4*d12*d15*d23*mt2 - 2*d15^2*d23*mt2 - 2*d12^2*d34*mt2 - 
      11*d12*d15*d34*mt2 - 6*d15^2*d34*mt2 + 2*d12*d23*d34*mt2 + 
      4*d12*d34^2*mt2 + 6*d15*d34^2*mt2 - d23*d34^2*mt2 - 2*d34^3*mt2 - 
      d12*d15*d45*mt2 - 2*d15^2*d45*mt2 + d12*d34*d45*mt2 + 
      5*d15*d34*d45*mt2 - d34^2*d45*mt2 + 2*d12*d15*mt2^2 + 2*d15^2*mt2^2 - 
      2*d12*d23*mt2^2 - 2*d15*d23*mt2^2 - 4*d12*d34*mt2^2 - 7*d15*d34*mt2^2 + 
      2*d23*d34*mt2^2 + 4*d34^2*mt2^2 - d15*d45*mt2^2 + d34*d45*mt2^2 + 
      d15*mt2^3 - d23*mt2^3 - 2*d34*mt2^3))/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12*d15^4 - 2*d12*d15^3*d23 - 2*d12*d15^2*d23^2 + 2*d12*d15*d23^3 - 
     2*d12*d15^3*d34 - 2*d12*d15^2*d23*d34 - 2*d15^3*d23*d34 + 
     4*d12*d15*d23^2*d34 + 4*d15^2*d23^2*d34 - 2*d15*d23^3*d34 + 
     2*d15^2*d23*d34^2 - 4*d15*d23^2*d34^2 + 2*d12*d15^3*d45 - 2*d15^4*d45 + 
     2*d12*d15^2*d23*d45 + 4*d15^3*d23*d45 - 4*d12*d15*d23^2*d45 - 
     2*d15^2*d23^2*d45 - 2*d12*d15^2*d34*d45 + 4*d15^3*d34*d45 - 
     6*d12*d15*d23*d34*d45 - 10*d15^2*d23*d34*d45 + 2*d15*d23^2*d34*d45 - 
     2*d15^2*d34^2*d45 + 6*d15*d23*d34^2*d45 - 2*d15^3*d45^2 + 
     4*d15^2*d34*d45^2 - 2*d15*d34^2*d45^2 + 2*d15^4*mt2 - 2*d15^3*d23*mt2 - 
     2*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 - 3*d12*d15^2*d34*mt2 - 
     2*d15^3*d34*mt2 + 3*d12*d15*d23*d34*mt2 - 2*d15^2*d23*d34*mt2 + 
     4*d15*d23^2*d34*mt2 + 2*d15^2*d34^2*mt2 - 3*d15*d23*d34^2*mt2 + 
     d12*d15^2*d45*mt2 + 2*d15^3*d45*mt2 + d12*d15*d23*d45*mt2 + 
     2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 4*d15*d23^2*d45*mt2 - 
     5*d12*d15*d34*d45*mt2 + d15^2*d34*d45*mt2 - 3*d12*d23*d34*d45*mt2 - 
     13*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 3*d15*d34^2*d45*mt2 + 
     3*d23*d34^2*d45*mt2 - d15^2*d45^2*mt2 + 6*d15*d34*d45^2*mt2 - 
     d34^2*d45^2*mt2 - 3*d15^2*d34*mt2^2 + 3*d15*d23*d34*mt2^2 + 
     d15^2*d45*mt2^2 + d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 - 
     2*d12*d34*d45*mt2^2 - 5*d15*d34*d45*mt2^2 - 3*d23*d34*d45*mt2^2 + 
     2*d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 2*d34*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((4*d12^3*d15^4 + 4*d12^2*d15^5 - 8*d12^3*d15^3*d23 - 8*d12^2*d15^4*d23 + 
     4*d12^3*d15^2*d23^2 + 8*d12^2*d15^3*d23^2 + 4*d12*d15^4*d23^2 - 
     8*d12^2*d15^2*d23^3 - 8*d12*d15^3*d23^3 + 4*d12^2*d15*d23^4 + 
     4*d12*d15^2*d23^4 - 8*d12^3*d15^3*d34 - 12*d12^2*d15^4*d34 + 
     12*d12^3*d15^2*d23*d34 + 24*d12^2*d15^3*d23*d34 + 4*d12*d15^4*d23*d34 - 
     4*d12^3*d15*d23^2*d34 - 16*d12^2*d15^2*d23^2*d34 - 
     12*d12*d15^3*d23^2*d34 + 4*d12^2*d15*d23^3*d34 + 
     16*d12*d15^2*d23^3*d34 + 4*d15^3*d23^3*d34 - 8*d12*d15*d23^4*d34 - 
     4*d15^2*d23^4*d34 + 4*d12^3*d15^2*d34^2 + 12*d12^2*d15^3*d34^2 - 
     4*d12^3*d15*d23*d34^2 - 24*d12^2*d15^2*d23*d34^2 - 
     12*d12*d15^3*d23*d34^2 + 8*d12^2*d15*d23^2*d34^2 + 
     12*d12*d15^2*d23^2*d34^2 - 8*d12*d15*d23^3*d34^2 - 8*d15^2*d23^3*d34^2 + 
     4*d15*d23^4*d34^2 - 4*d12^2*d15^2*d34^3 + 8*d12^2*d15*d23*d34^3 + 
     12*d12*d15^2*d23*d34^3 - 4*d12*d15*d23^2*d34^3 + 4*d15*d23^3*d34^3 - 
     4*d12*d15*d23*d34^4 - 8*d12^2*d15^4*d45 - 8*d12*d15^5*d45 + 
     20*d12^2*d15^3*d23*d45 + 20*d12*d15^4*d23*d45 - 
     12*d12^2*d15^2*d23^2*d45 - 8*d12*d15^3*d23^2*d45 + 4*d15^4*d23^2*d45 - 
     4*d12*d15^2*d23^3*d45 - 4*d15^3*d23^3*d45 + 20*d12^2*d15^3*d34*d45 + 
     28*d12*d15^4*d34*d45 - 36*d12^2*d15^2*d23*d34*d45 - 
     52*d12*d15^3*d23*d34*d45 + 4*d15^4*d23*d34*d45 + 
     12*d12^2*d15*d23^2*d34*d45 + 4*d12*d15^2*d23^2*d34*d45 - 
     24*d15^3*d23^2*d34*d45 + 12*d12*d15*d23^3*d34*d45 + 
     16*d15^2*d23^3*d34*d45 - 16*d12^2*d15^2*d34^2*d45 - 
     36*d12*d15^3*d34^2*d45 + 16*d12^2*d15*d23*d34^2*d45 + 
     44*d12*d15^2*d23*d34^2*d45 - 12*d15^3*d23*d34^2*d45 + 
     4*d12*d15*d23^2*d34^2*d45 + 36*d15^2*d23^2*d34^2*d45 - 
     12*d15*d23^3*d34^2*d45 + 4*d12^2*d15*d34^3*d45 + 
     20*d12*d15^2*d34^3*d45 - 12*d12*d15*d23*d34^3*d45 + 
     12*d15^2*d23*d34^3*d45 - 16*d15*d23^2*d34^3*d45 - 4*d12*d15*d34^4*d45 - 
     4*d15*d23*d34^4*d45 + 4*d12*d15^4*d45^2 + 4*d15^5*d45^2 - 
     12*d12*d15^3*d23*d45^2 - 12*d15^4*d23*d45^2 + 8*d12*d15^2*d23^2*d45^2 + 
     8*d15^3*d23^2*d45^2 - 12*d12*d15^3*d34*d45^2 - 16*d15^4*d34*d45^2 + 
     24*d12*d15^2*d23*d34*d45^2 + 36*d15^3*d23*d34*d45^2 - 
     8*d12*d15*d23^2*d34*d45^2 - 16*d15^2*d23^2*d34*d45^2 + 
     12*d12*d15^2*d34^2*d45^2 + 24*d15^3*d34^2*d45^2 - 
     12*d12*d15*d23*d34^2*d45^2 - 36*d15^2*d23*d34^2*d45^2 + 
     8*d15*d23^2*d34^2*d45^2 - 4*d12*d15*d34^3*d45^2 - 16*d15^2*d34^3*d45^2 + 
     12*d15*d23*d34^3*d45^2 + 4*d15*d34^4*d45^2 + 2*d12^3*d15^3*mt2 + 
     14*d12^2*d15^4*mt2 + 8*d12*d15^5*mt2 - 4*d12^3*d15^2*d23*mt2 - 
     28*d12^2*d15^3*d23*mt2 - 16*d12*d15^4*d23*mt2 + 2*d12^3*d15*d23^2*mt2 + 
     14*d12^2*d15^2*d23^2*mt2 + 16*d12*d15^3*d23^2*mt2 + 4*d15^4*d23^2*mt2 - 
     16*d12*d15^2*d23^3*mt2 - 8*d15^3*d23^3*mt2 + 8*d12*d15*d23^4*mt2 + 
     4*d15^2*d23^4*mt2 - 8*d12^3*d15^2*d34*mt2 - 34*d12^2*d15^3*d34*mt2 - 
     24*d12*d15^4*d34*mt2 + 10*d12^3*d15*d23*d34*mt2 + 
     48*d12^2*d15^2*d23*d34*mt2 + 46*d12*d15^3*d23*d34*mt2 + 
     4*d15^4*d23*d34*mt2 - 2*d12^3*d23^2*d34*mt2 - 14*d12^2*d15*d23^2*d34*
      mt2 - 30*d12*d15^2*d23^2*d34*mt2 - 12*d15^3*d23^2*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 + 16*d15^2*d23^3*d34*mt2 - 8*d15*d23^4*d34*mt2 + 
     2*d12^3*d15*d34^2*mt2 + 24*d12^2*d15^2*d34^2*mt2 + 
     26*d12*d15^3*d34^2*mt2 - 2*d12^3*d23*d34^2*mt2 - 
     36*d12^2*d15*d23*d34^2*mt2 - 58*d12*d15^2*d23*d34^2*mt2 - 
     12*d15^3*d23*d34^2*mt2 + 6*d12^2*d23^2*d34^2*mt2 + 
     14*d12*d15*d23^2*d34^2*mt2 + 8*d15^2*d23^2*d34^2*mt2 - 
     8*d15*d23^3*d34^2*mt2 - 4*d12^2*d15*d34^3*mt2 - 12*d12*d15^2*d34^3*mt2 + 
     6*d12^2*d23*d34^3*mt2 + 34*d12*d15*d23*d34^3*mt2 + 
     14*d15^2*d23*d34^3*mt2 - 6*d12*d23^2*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 + 
     2*d12*d15*d34^4*mt2 - 6*d12*d23*d34^4*mt2 - 8*d15*d23*d34^4*mt2 + 
     2*d23^2*d34^4*mt2 + 2*d23*d34^5*mt2 - 2*d12^2*d15^3*d45*mt2 - 
     20*d12*d15^4*d45*mt2 - 8*d15^5*d45*mt2 + 12*d12^2*d15^2*d23*d45*mt2 + 
     50*d12*d15^3*d23*d45*mt2 + 20*d15^4*d23*d45*mt2 - 
     10*d12^2*d15*d23^2*d45*mt2 - 24*d12*d15^2*d23^2*d45*mt2 - 
     8*d15^3*d23^2*d45*mt2 - 6*d12*d15*d23^3*d45*mt2 - 
     4*d15^2*d23^3*d45*mt2 + 16*d12^2*d15^2*d34*d45*mt2 + 
     62*d12*d15^3*d34*d45*mt2 + 28*d15^4*d34*d45*mt2 - 
     36*d12^2*d15*d23*d34*d45*mt2 - 120*d12*d15^2*d23*d34*d45*mt2 - 
     54*d15^3*d23*d34*d45*mt2 + 6*d12^2*d23^2*d34*d45*mt2 + 
     30*d12*d15*d23^2*d34*d45*mt2 - 6*d15^2*d23^2*d34*d45*mt2 + 
     18*d15*d23^3*d34*d45*mt2 - 12*d12^2*d15*d34^2*d45*mt2 - 
     68*d12*d15^2*d34^2*d45*mt2 - 42*d15^3*d34^2*d45*mt2 + 
     8*d12^2*d23*d34^2*d45*mt2 + 94*d12*d15*d23*d34^2*d45*mt2 + 
     64*d15^2*d23*d34^2*d45*mt2 - 12*d12*d23^2*d34^2*d45*mt2 + 
     8*d15*d23^2*d34^2*d45*mt2 + 2*d12^2*d34^3*d45*mt2 + 
     30*d12*d15*d34^3*d45*mt2 + 34*d15^2*d34^3*d45*mt2 - 
     16*d12*d23*d34^3*d45*mt2 - 38*d15*d23*d34^3*d45*mt2 + 
     6*d23^2*d34^3*d45*mt2 - 4*d12*d34^4*d45*mt2 - 14*d15*d34^4*d45*mt2 + 
     8*d23*d34^4*d45*mt2 + 2*d34^5*d45*mt2 - 2*d12*d15^3*d45^2*mt2 + 
     6*d15^4*d45^2*mt2 - 8*d12*d15^2*d23*d45^2*mt2 - 18*d15^3*d23*d45^2*mt2 + 
     8*d12*d15*d23^2*d45^2*mt2 + 10*d15^2*d23^2*d45^2*mt2 - 
     4*d12*d15^2*d34*d45^2*mt2 - 24*d15^3*d34*d45^2*mt2 + 
     26*d12*d15*d23*d34*d45^2*mt2 + 60*d15^2*d23*d34*d45^2*mt2 - 
     4*d12*d23^2*d34*d45^2*mt2 - 22*d15*d23^2*d34*d45^2*mt2 + 
     8*d12*d15*d34^2*d45^2*mt2 + 32*d15^2*d34^2*d45^2*mt2 - 
     6*d12*d23*d34^2*d45^2*mt2 - 48*d15*d23*d34^2*d45^2*mt2 + 
     4*d23^2*d34^2*d45^2*mt2 - 2*d12*d34^3*d45^2*mt2 - 
     16*d15*d34^3*d45^2*mt2 + 6*d23*d34^3*d45^2*mt2 + 2*d34^4*d45^2*mt2 + 
     2*d15^3*d45^3*mt2 - 4*d15^2*d34*d45^3*mt2 + 2*d15*d34^2*d45^3*mt2 + 
     6*d12^2*d15^3*mt2^2 + 16*d12*d15^4*mt2^2 + 4*d15^5*mt2^2 - 
     12*d12^2*d15^2*d23*mt2^2 - 32*d12*d15^3*d23*mt2^2 - 8*d15^4*d23*mt2^2 + 
     6*d12^2*d15*d23^2*mt2^2 + 16*d12*d15^2*d23^2*mt2^2 + 
     8*d15^3*d23^2*mt2^2 - 8*d15^2*d23^3*mt2^2 + 4*d15*d23^4*mt2^2 - 
     2*d12^3*d15*d34*mt2^2 - 26*d12^2*d15^2*d34*mt2^2 - 
     44*d12*d15^3*d34*mt2^2 - 12*d15^4*d34*mt2^2 + 2*d12^3*d23*d34*mt2^2 + 
     32*d12^2*d15*d23*d34*mt2^2 + 60*d12*d15^2*d23*d34*mt2^2 + 
     22*d15^3*d23*d34*mt2^2 - 6*d12^2*d23^2*d34*mt2^2 - 
     16*d12*d15*d23^2*d34*mt2^2 - 14*d15^2*d23^2*d34*mt2^2 + 
     4*d15*d23^3*d34*mt2^2 + 10*d12^2*d15*d34^2*mt2^2 + 
     38*d12*d15^2*d34^2*mt2^2 + 14*d15^3*d34^2*mt2^2 - 
     12*d12^2*d23*d34^2*mt2^2 - 64*d12*d15*d23*d34^2*mt2^2 - 
     34*d15^2*d23*d34^2*mt2^2 + 12*d12*d23^2*d34^2*mt2^2 + 
     6*d15*d23^2*d34^2*mt2^2 - 10*d12*d15*d34^3*mt2^2 - 8*d15^2*d34^3*mt2^2 + 
     18*d12*d23*d34^3*mt2^2 + 28*d15*d23*d34^3*mt2^2 - 6*d23^2*d34^3*mt2^2 + 
     2*d15*d34^4*mt2^2 - 8*d23*d34^4*mt2^2 + d12^2*d15^2*d45*mt2^2 - 
     4*d12*d15^3*d45*mt2^2 - 12*d15^4*d45*mt2^2 + d12^2*d15*d23*d45*mt2^2 + 
     24*d12*d15^2*d23*d45*mt2^2 + 30*d15^3*d23*d45*mt2^2 - 
     2*d12^2*d23^2*d45*mt2^2 - 20*d12*d15*d23^2*d45*mt2^2 - 
     12*d15^2*d23^2*d45*mt2^2 - 6*d15*d23^3*d45*mt2^2 - 
     d12^2*d15*d34*d45*mt2^2 + 36*d12*d15^2*d34*d45*mt2^2 + 
     42*d15^3*d34*d45*mt2^2 - 9*d12^2*d23*d34*d45*mt2^2 - 
     87*d12*d15*d23*d34*d45*mt2^2 - 84*d15^2*d23*d34*d45*mt2^2 + 
     16*d12*d23^2*d34*d45*mt2^2 + 18*d15*d23^2*d34*d45*mt2^2 - 
     2*d12^2*d34^2*d45*mt2^2 - 27*d12*d15*d34^2*d45*mt2^2 - 
     54*d15^2*d34^2*d45*mt2^2 + 34*d12*d23*d34^2*d45*mt2^2 + 
     92*d15*d23*d34^2*d45*mt2^2 - 14*d23^2*d34^2*d45*mt2^2 + 
     8*d12*d34^3*d45*mt2^2 + 30*d15*d34^3*d45*mt2^2 - 
     25*d23*d34^3*d45*mt2^2 - 6*d34^4*d45*mt2^2 - 2*d12*d15^2*d45^2*mt2^2 - 
     2*d15^3*d45^2*mt2^2 - d12*d15*d23*d45^2*mt2^2 - 
     8*d15^2*d23*d45^2*mt2^2 + 2*d12*d23^2*d45^2*mt2^2 + 
     8*d15*d23^2*d45^2*mt2^2 + 9*d12*d15*d34*d45^2*mt2^2 - 
     6*d15^2*d34*d45^2*mt2^2 + 7*d12*d23*d34*d45^2*mt2^2 + 
     37*d15*d23*d34*d45^2*mt2^2 - 6*d23^2*d34*d45^2*mt2^2 + 
     d12*d34^2*d45^2*mt2^2 + 5*d15*d34^2*d45^2*mt2^2 - 
     13*d23*d34^2*d45^2*mt2^2 - 3*d34^3*d45^2*mt2^2 + d15^2*d45^3*mt2^2 - 
     6*d15*d34*d45^3*mt2^2 + d34^2*d45^3*mt2^2 + 6*d12*d15^3*mt2^3 + 
     6*d15^4*mt2^3 - 12*d12*d15^2*d23*mt2^3 - 12*d15^3*d23*mt2^3 + 
     6*d12*d15*d23^2*mt2^3 + 6*d15^2*d23^2*mt2^3 - 6*d12^2*d15*d34*mt2^3 - 
     28*d12*d15^2*d34*mt2^3 - 18*d15^3*d34*mt2^3 + 6*d12^2*d23*d34*mt2^3 + 
     34*d12*d15*d23*d34*mt2^3 + 24*d15^2*d23*d34*mt2^3 - 
     6*d12*d23^2*d34*mt2^3 - 6*d15*d23^2*d34*mt2^3 + 14*d12*d15*d34^2*mt2^3 + 
     18*d15^2*d34^2*mt2^3 - 18*d12*d23*d34^2*mt2^3 - 32*d15*d23*d34^2*mt2^3 + 
     6*d23^2*d34^2*mt2^3 - 6*d15*d34^3*mt2^3 + 12*d23*d34^3*mt2^3 + 
     2*d12*d15^2*d45*mt2^3 - 2*d15^3*d45*mt2^3 + 2*d12*d15*d23*d45*mt2^3 + 
     12*d15^2*d23*d45*mt2^3 - 4*d12*d23^2*d45*mt2^3 - 
     10*d15*d23^2*d45*mt2^3 - 2*d12^2*d34*d45*mt2^3 - 
     2*d12*d15*d34*d45*mt2^3 + 20*d15^2*d34*d45*mt2^3 - 
     18*d12*d23*d34*d45*mt2^3 - 51*d15*d23*d34*d45*mt2^3 + 
     10*d23^2*d34*d45*mt2^3 - 15*d15*d34^2*d45*mt2^3 + 
     26*d23*d34^2*d45*mt2^3 + 4*d34^3*d45*mt2^3 - 2*d15^2*d45^2*mt2^3 - 
     d15*d23*d45^2*mt2^3 + 2*d23^2*d45^2*mt2^3 + 4*d12*d34*d45^2*mt2^3 + 
     9*d15*d34*d45^2*mt2^3 + 7*d23*d34*d45^2*mt2^3 - 3*d34^2*d45^2*mt2^3 - 
     2*d34*d45^3*mt2^3 + 2*d15^3*mt2^4 - 4*d15^2*d23*mt2^4 + 
     2*d15*d23^2*mt2^4 - 6*d12*d15*d34*mt2^4 - 10*d15^2*d34*mt2^4 + 
     6*d12*d23*d34*mt2^4 + 12*d15*d23*d34*mt2^4 - 2*d23^2*d34*mt2^4 + 
     6*d15*d34^2*mt2^4 - 8*d23*d34^2*mt2^4 + d15^2*d45*mt2^4 + 
     d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 - 4*d12*d34*d45*mt2^4 - 
     d15*d34*d45*mt2^4 - 9*d23*d34*d45*mt2^4 + 2*d34^2*d45*mt2^4 + 
     4*d34*d45^2*mt2^4 - 2*d15*d34*mt2^5 + 2*d23*d34*mt2^5 - 2*d34*d45*mt2^5)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^2*d34 + 2*d12*d15^3*d34 - 2*d12^2*d15*d23*d34 - 
     2*d12*d15^2*d23*d34 - 2*d12*d15^2*d34^2 + 4*d12*d15*d23*d34^2 + 
     2*d15^2*d23*d34^2 - 2*d15*d23*d34^3 - 2*d12^2*d15^2*d45 - 
     2*d12*d15^3*d45 + 2*d12^2*d15*d23*d45 + 2*d12*d15^2*d23*d45 + 
     4*d12^2*d15*d34*d45 + 8*d12*d15^2*d34*d45 + 2*d15^3*d34*d45 + 
     2*d15^2*d23*d34*d45 - 6*d12*d15*d34^2*d45 - 4*d15^2*d34^2*d45 - 
     2*d15*d23*d34^2*d45 + 2*d15*d34^3*d45 + 2*d12*d15^2*d45^2 + 
     2*d15^3*d45^2 - 2*d12*d15*d34*d45^2 - 4*d15^2*d34*d45^2 + 
     2*d15*d34^2*d45^2 + 4*d12*d15^2*d34*mt2 + 2*d15^3*d34*mt2 - 
     4*d12*d15*d23*d34*mt2 - 2*d15^2*d23*d34*mt2 - 2*d15^2*d34^2*mt2 + 
     4*d15*d23*d34^2*mt2 - d12^2*d15*d45*mt2 - 4*d12*d15^2*d45*mt2 - 
     2*d15^3*d45*mt2 + d12^2*d23*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 
     2*d15^2*d23*d45*mt2 + 2*d12^2*d34*d45*mt2 + 13*d12*d15*d34*d45*mt2 + 
     8*d15^2*d34*d45*mt2 - 2*d12*d23*d34*d45*mt2 - 4*d12*d34^2*d45*mt2 - 
     10*d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 + 2*d34^3*d45*mt2 + 
     d12*d15*d45^2*mt2 + 2*d15^2*d45^2*mt2 - d12*d34*d45^2*mt2 - 
     5*d15*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 2*d15^2*d34*mt2^2 - 
     2*d15*d23*d34*mt2^2 - 2*d12*d15*d45*mt2^2 - 2*d15^2*d45*mt2^2 + 
     2*d12*d23*d45*mt2^2 + 2*d15*d23*d45*mt2^2 + 4*d12*d34*d45*mt2^2 + 
     9*d15*d34*d45*mt2^2 - 2*d23*d34*d45*mt2^2 - 4*d34^2*d45*mt2^2 + 
     d15*d45^2*mt2^2 - d34*d45^2*mt2^2 - d15*d45*mt2^3 + d23*d45*mt2^3 + 
     2*d34*d45*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^2*d15^5 + 8*d12^2*d15^4*d23 - 4*d12^2*d15^3*d23^2 - 
     4*d12*d15^4*d23^2 + 8*d12*d15^3*d23^3 - 4*d12*d15^2*d23^4 + 
     4*d12^2*d15^4*d34 - 4*d12*d15^4*d23*d34 - 4*d12^2*d15^2*d23^2*d34 + 
     12*d12*d15^3*d23^2*d34 - 8*d12*d15^2*d23^3*d34 - 4*d15^3*d23^3*d34 + 
     4*d15^2*d23^4*d34 + 4*d12*d15^3*d23*d34^2 + 4*d12*d15^2*d23^2*d34^2 + 
     8*d15^2*d23^3*d34^2 - 4*d12^2*d15^4*d45 + 8*d12*d15^5*d45 - 
     4*d12^2*d15^3*d23*d45 - 20*d12*d15^4*d23*d45 + 8*d12^2*d15^2*d23^2*d45 - 
     4*d15^4*d23^2*d45 + 12*d12*d15^2*d23^3*d45 + 4*d15^3*d23^3*d45 + 
     4*d12^2*d15^3*d34*d45 - 12*d12*d15^4*d34*d45 + 
     12*d12^2*d15^2*d23*d34*d45 + 20*d12*d15^3*d23*d34*d45 - 
     4*d15^4*d23*d34*d45 + 20*d12*d15^2*d23^2*d34*d45 + 
     24*d15^3*d23^2*d34*d45 - 8*d15^2*d23^3*d34*d45 + 4*d12*d15^3*d34^2*d45 - 
     8*d12*d15^2*d23*d34^2*d45 + 4*d15^3*d23*d34^2*d45 - 
     20*d15^2*d23^2*d34^2*d45 + 8*d12*d15^4*d45^2 - 4*d15^5*d45^2 + 
     4*d12*d15^3*d23*d45^2 + 12*d15^4*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 - 
     4*d15^3*d23^2*d45^2 - 12*d12*d15^3*d34*d45^2 + 8*d15^4*d34*d45^2 - 
     12*d12*d15^2*d23*d34*d45^2 - 28*d15^3*d23*d34*d45^2 + 
     4*d15^2*d23^2*d34*d45^2 + 4*d12*d15^2*d34^2*d45^2 - 
     4*d15^3*d34^2*d45^2 + 16*d15^2*d23*d34^2*d45^2 - 4*d15^4*d45^3 + 
     8*d15^3*d34*d45^3 - 4*d15^2*d34^2*d45^3 - 2*d12^2*d15^4*mt2 - 
     8*d12*d15^5*mt2 + 4*d12^2*d15^3*d23*mt2 + 16*d12*d15^4*d23*mt2 - 
     2*d12^2*d15^2*d23^2*mt2 - 8*d12*d15^3*d23^2*mt2 - 4*d15^4*d23^2*mt2 + 
     8*d15^3*d23^3*mt2 - 4*d15^2*d23^4*mt2 + 6*d12^2*d15^3*d34*mt2 + 
     8*d12*d15^4*d34*mt2 - 4*d12^2*d15^2*d23*d34*mt2 + 
     2*d12*d15^3*d23*d34*mt2 - 4*d15^4*d23*d34*mt2 - 
     2*d12^2*d15*d23^2*d34*mt2 - 10*d12*d15^2*d23^2*d34*mt2 + 
     12*d15^3*d23^2*d34*mt2 - 8*d15^2*d23^3*d34*mt2 - 2*d12*d15^3*d34^2*mt2 + 
     6*d12*d15^2*d23*d34^2*mt2 + 4*d15^3*d23*d34^2*mt2 + 
     4*d12*d15*d23^2*d34^2*mt2 + 8*d15^2*d23^2*d34^2*mt2 - 
     2*d15^2*d23*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 - 4*d12^2*d15^3*d45*mt2 - 
     4*d12*d15^4*d45*mt2 + 8*d15^5*d45*mt2 - 4*d12^2*d15^2*d23*d45*mt2 - 
     18*d12*d15^3*d23*d45*mt2 - 20*d15^4*d23*d45*mt2 + 
     8*d12^2*d15*d23^2*d45*mt2 + 16*d12*d15^2*d23^2*d45*mt2 + 
     6*d12*d15*d23^3*d45*mt2 + 12*d15^2*d23^3*d45*mt2 + 
     12*d12^2*d15^2*d34*d45*mt2 - 6*d12*d15^3*d34*d45*mt2 - 
     12*d15^4*d34*d45*mt2 + 12*d12^2*d15*d23*d34*d45*mt2 + 
     64*d12*d15^2*d23*d34*d45*mt2 + 22*d15^3*d23*d34*d45*mt2 + 
     2*d12*d15*d23^2*d34*d45*mt2 + 30*d15^2*d23^2*d34*d45*mt2 - 
     6*d15*d23^3*d34*d45*mt2 - 4*d12*d15^2*d34^2*d45*mt2 + 
     10*d15^3*d34^2*d45*mt2 - 16*d12*d15*d23*d34^2*d45*mt2 - 
     32*d15^2*d23*d34^2*d45*mt2 - 10*d15*d23^2*d34^2*d45*mt2 - 
     2*d15^2*d34^3*d45*mt2 + 4*d15*d23*d34^3*d45*mt2 + 
     8*d12*d15^3*d45^2*mt2 + 6*d15^4*d45^2*mt2 + 4*d12*d15^2*d23*d45^2*mt2 + 
     10*d15^3*d23*d45^2*mt2 - 8*d12*d15*d23^2*d45^2*mt2 - 
     10*d15^2*d23^2*d45^2*mt2 - 28*d12*d15^2*d34*d45^2*mt2 - 
     4*d15^3*d34*d45^2*mt2 - 12*d12*d15*d23*d34*d45^2*mt2 - 
     48*d15^2*d23*d34*d45^2*mt2 + 6*d15*d23^2*d34*d45^2*mt2 + 
     4*d12*d15*d34^2*d45^2*mt2 + 12*d15^2*d34^2*d45^2*mt2 + 
     14*d15*d23*d34^2*d45^2*mt2 - 2*d15*d34^3*d45^2*mt2 - 4*d15^3*d45^3*mt2 + 
     16*d15^2*d34*d45^3*mt2 - 4*d15*d34^2*d45^3*mt2 - 4*d12*d15^4*mt2^2 - 
     4*d15^5*mt2^2 + 8*d12*d15^3*d23*mt2^2 + 8*d15^4*d23*mt2^2 - 
     4*d12*d15^2*d23^2*mt2^2 - 4*d15^3*d23^2*mt2^2 + 
     2*d12^2*d15^2*d34*mt2^2 + 12*d12*d15^3*d34*mt2^2 + 4*d15^4*d34*mt2^2 - 
     2*d12^2*d15*d23*d34*mt2^2 - 8*d12*d15^2*d23*d34*mt2^2 + 
     2*d15^3*d23*d34*mt2^2 - 4*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 - 2*d12*d15^2*d34^2*mt2^2 - 
     2*d15^3*d34^2*mt2^2 + 4*d12*d15*d23*d34^2*mt2^2 + 
     6*d15^2*d23*d34^2*mt2^2 + 4*d15*d23^2*d34^2*mt2^2 - 
     2*d15*d23*d34^3*mt2^2 - d12^2*d15^2*d45*mt2^2 - 8*d12*d15^3*d45*mt2^2 - 
     d12^2*d15*d23*d45*mt2^2 - 8*d12*d15^2*d23*d45*mt2^2 - 
     14*d15^3*d23*d45*mt2^2 + 2*d12^2*d23^2*d45*mt2^2 + 
     16*d12*d15*d23^2*d45*mt2^2 + 8*d15^2*d23^2*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 + 9*d12^2*d15*d34*d45*mt2^2 + 
     20*d12*d15^2*d34*d45*mt2^2 - 10*d15^3*d34*d45*mt2^2 + 
     3*d12^2*d23*d34*d45*mt2^2 + 39*d12*d15*d23*d34*d45*mt2^2 + 
     52*d15^2*d23*d34*d45*mt2^2 - 4*d12*d23^2*d34*d45*mt2^2 + 
     2*d15*d23^2*d34*d45*mt2^2 - 11*d12*d15*d34^2*d45*mt2^2 - 
     2*d15^2*d34^2*d45*mt2^2 - 6*d12*d23*d34^2*d45*mt2^2 - 
     30*d15*d23*d34^2*d45*mt2^2 + 2*d23^2*d34^2*d45*mt2^2 + 
     2*d15*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 + 
     2*d12*d15^2*d45^2*mt2^2 + 8*d15^3*d45^2*mt2^2 + 
     d12*d15*d23*d45^2*mt2^2 + 4*d15^2*d23*d45^2*mt2^2 - 
     2*d12*d23^2*d45^2*mt2^2 - 8*d15*d23^2*d45^2*mt2^2 - 
     19*d12*d15*d34*d45^2*mt2^2 - 26*d15^2*d34*d45^2*mt2^2 - 
     3*d12*d23*d34*d45^2*mt2^2 - 23*d15*d23*d34*d45^2*mt2^2 + 
     2*d23^2*d34*d45^2*mt2^2 + d12*d34^2*d45^2*mt2^2 + 
     17*d15*d34^2*d45^2*mt2^2 + 3*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 - 
     d15^2*d45^3*mt2^2 + 10*d15*d34*d45^3*mt2^2 - d34^2*d45^3*mt2^2 - 
     2*d15^4*mt2^3 + 4*d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + 
     4*d12*d15^2*d34*mt2^3 + 6*d15^3*d34*mt2^3 - 4*d12*d15*d23*d34*mt2^3 - 
     4*d15^2*d23*d34*mt2^3 - 2*d15*d23^2*d34*mt2^3 - 2*d15^2*d34^2*mt2^3 + 
     4*d15*d23*d34^2*mt2^3 - 2*d12*d15^2*d45*mt2^3 - 4*d15^3*d45*mt2^3 - 
     2*d12*d15*d23*d45*mt2^3 - 4*d15^2*d23*d45*mt2^3 + 
     4*d12*d23^2*d45*mt2^3 + 8*d15*d23^2*d45*mt2^3 + 2*d12^2*d34*d45*mt2^3 + 
     18*d12*d15*d34*d45*mt2^3 + 8*d15^2*d34*d45*mt2^3 + 
     6*d12*d23*d34*d45*mt2^3 + 27*d15*d23*d34*d45*mt2^3 - 
     4*d23^2*d34*d45*mt2^3 - 4*d12*d34^2*d45*mt2^3 - 11*d15*d34^2*d45*mt2^3 - 
     6*d23*d34^2*d45*mt2^3 + 2*d34^3*d45*mt2^3 + 2*d15^2*d45^2*mt2^3 + 
     d15*d23*d45^2*mt2^3 - 2*d23^2*d45^2*mt2^3 - 4*d12*d34*d45^2*mt2^3 - 
     19*d15*d34*d45^2*mt2^3 - 3*d23*d34*d45^2*mt2^3 + 5*d34^2*d45^2*mt2^3 + 
     2*d34*d45^3*mt2^3 + 2*d15^2*d34*mt2^4 - 2*d15*d23*d34*mt2^4 - 
     d15^2*d45*mt2^4 - d15*d23*d45*mt2^4 + 2*d23^2*d45*mt2^4 + 
     4*d12*d34*d45*mt2^4 + 9*d15*d34*d45*mt2^4 + 3*d23*d34*d45*mt2^4 - 
     4*d34^2*d45*mt2^4 - 4*d34*d45^2*mt2^4 + 2*d34*d45*mt2^5)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-8*d12^3*d15^6 - 8*d12^2*d15^7 + 8*d12^3*d15^5*d23 - 8*d12^2*d15^6*d23 - 
     16*d12*d15^7*d23 + 24*d12^3*d15^4*d23^2 + 64*d12^2*d15^5*d23^2 + 
     40*d12*d15^6*d23^2 - 40*d12^3*d15^3*d23^3 - 64*d12^2*d15^4*d23^3 - 
     24*d12*d15^5*d23^3 + 16*d12^3*d15^2*d23^4 + 8*d12^2*d15^3*d23^4 - 
     8*d12*d15^4*d23^4 + 8*d12^2*d15^2*d23^5 + 8*d12*d15^3*d23^5 + 
     16*d12^3*d15^5*d34 + 24*d12^2*d15^6*d34 + 48*d12^2*d15^5*d23*d34 + 
     72*d12*d15^6*d23*d34 - 48*d12^3*d15^3*d23^2*d34 - 
     184*d12^2*d15^4*d23^2*d34 - 136*d12*d15^5*d23^2*d34 + 
     16*d15^6*d23^2*d34 + 32*d12^3*d15^2*d23^3*d34 + 
     128*d12^2*d15^3*d23^3*d34 + 40*d12*d15^4*d23^3*d34 - 
     40*d15^5*d23^3*d34 - 16*d12^2*d15^2*d23^4*d34 + 40*d12*d15^3*d23^4*d34 + 
     32*d15^4*d23^4*d34 - 16*d12*d15^2*d23^5*d34 - 8*d15^3*d23^5*d34 - 
     8*d12^3*d15^4*d34^2 - 24*d12^2*d15^5*d34^2 - 8*d12^3*d15^3*d23*d34^2 - 
     72*d12^2*d15^4*d23*d34^2 - 120*d12*d15^5*d23*d34^2 + 
     16*d12^3*d15^2*d23^2*d34^2 + 152*d12^2*d15^3*d23^2*d34^2 + 
     168*d12*d15^4*d23^2*d34^2 - 48*d15^5*d23^2*d34^2 - 
     56*d12^2*d15^2*d23^3*d34^2 - 32*d12*d15^3*d23^3*d34^2 + 
     88*d15^4*d23^3*d34^2 - 16*d12*d15^2*d23^4*d34^2 - 48*d15^3*d23^4*d34^2 + 
     8*d15^2*d23^5*d34^2 + 8*d12^2*d15^4*d34^3 + 32*d12^2*d15^3*d23*d34^3 + 
     88*d12*d15^4*d23*d34^3 - 32*d12^2*d15^2*d23^2*d34^3 - 
     88*d12*d15^3*d23^2*d34^3 + 48*d15^4*d23^2*d34^3 + 
     16*d12*d15^2*d23^3*d34^3 - 56*d15^3*d23^3*d34^3 + 16*d15^2*d23^4*d34^3 - 
     24*d12*d15^3*d23*d34^4 + 16*d12*d15^2*d23^2*d34^4 - 
     16*d15^3*d23^2*d34^4 + 8*d15^2*d23^3*d34^4 - 8*d12^3*d15^5*d45 + 
     8*d12^2*d15^6*d45 + 16*d12*d15^7*d45 + 8*d12^3*d15^4*d23*d45 - 
     32*d12^2*d15^5*d23*d45 - 24*d12*d15^6*d23*d45 + 16*d15^7*d23*d45 + 
     8*d12^3*d15^3*d23^2*d45 + 24*d12^2*d15^4*d23^2*d45 - 
     24*d12*d15^5*d23^2*d45 - 40*d15^6*d23^2*d45 - 8*d12^3*d15^2*d23^3*d45 + 
     16*d12^2*d15^3*d23^3*d45 + 56*d12*d15^4*d23^3*d45 + 32*d15^5*d23^3*d45 - 
     16*d12^2*d15^2*d23^4*d45 - 24*d12*d15^3*d23^4*d45 - 8*d15^4*d23^4*d45 + 
     16*d12^3*d15^4*d34*d45 - 16*d12^2*d15^5*d34*d45 - 56*d12*d15^6*d34*d45 + 
     80*d12^2*d15^4*d23*d34*d45 + 72*d12*d15^5*d23*d34*d45 - 
     72*d15^6*d23*d34*d45 - 16*d12^3*d15^2*d23^2*d34*d45 - 
     64*d12^2*d15^3*d23^2*d34*d45 + 64*d12*d15^4*d23^2*d34*d45 + 
     160*d15^5*d23^2*d34*d45 - 120*d12*d15^3*d23^3*d34*d45 - 
     120*d15^4*d23^3*d34*d45 + 40*d12*d15^2*d23^4*d34*d45 + 
     32*d15^3*d23^4*d34*d45 - 8*d12^3*d15^3*d34^2*d45 + 
     8*d12^2*d15^4*d34^2*d45 + 72*d12*d15^5*d34^2*d45 - 
     8*d12^3*d15^2*d23*d34^2*d45 - 80*d12^2*d15^3*d23*d34^2*d45 - 
     96*d12*d15^4*d23*d34^2*d45 + 120*d15^5*d23*d34^2*d45 + 
     48*d12^2*d15^2*d23^2*d34^2*d45 - 32*d12*d15^3*d23^2*d34^2*d45 - 
     224*d15^4*d23^2*d34^2*d45 + 56*d12*d15^2*d23^3*d34^2*d45 + 
     136*d15^3*d23^3*d34^2*d45 - 24*d15^2*d23^4*d34^2*d45 - 
     40*d12*d15^4*d34^3*d45 + 32*d12^2*d15^2*d23*d34^3*d45 + 
     72*d12*d15^3*d23*d34^3*d45 - 88*d15^4*d23*d34^3*d45 - 
     8*d12*d15^2*d23^2*d34^3*d45 + 128*d15^3*d23^2*d34^3*d45 - 
     48*d15^2*d23^3*d34^3*d45 + 8*d12*d15^3*d34^4*d45 - 
     24*d12*d15^2*d23*d34^4*d45 + 24*d15^3*d23*d34^4*d45 - 
     24*d15^2*d23^2*d34^4*d45 + 16*d12^2*d15^5*d45^2 + 8*d12*d15^6*d45^2 - 
     8*d15^7*d45^2 - 24*d12^2*d15^4*d23*d45^2 + 8*d12*d15^5*d23*d45^2 + 
     32*d15^6*d23*d45^2 - 40*d12*d15^4*d23^2*d45^2 - 40*d15^5*d23^2*d45^2 + 
     8*d12^2*d15^2*d23^3*d45^2 + 24*d12*d15^3*d23^3*d45^2 + 
     16*d15^4*d23^3*d45^2 - 40*d12^2*d15^4*d34*d45^2 - 
     32*d12*d15^5*d34*d45^2 + 32*d15^6*d34*d45^2 + 32*d12^2*d15^3*d23*d34*
      d45^2 - 32*d12*d15^4*d23*d34*d45^2 - 120*d15^5*d23*d34*d45^2 + 
     8*d12^2*d15^2*d23^2*d34*d45^2 + 96*d12*d15^3*d23^2*d34*d45^2 + 
     128*d15^4*d23^2*d34*d45^2 - 32*d12*d15^2*d23^3*d34*d45^2 - 
     40*d15^3*d23^3*d34*d45^2 + 32*d12^2*d15^3*d34^2*d45^2 + 
     48*d12*d15^4*d34^2*d45^2 - 48*d15^5*d34^2*d45^2 - 
     8*d12^2*d15^2*d23*d34^2*d45^2 + 40*d12*d15^3*d23*d34^2*d45^2 + 
     168*d15^4*d23*d34^2*d45^2 - 56*d12*d15^2*d23^2*d34^2*d45^2 - 
     136*d15^3*d23^2*d34^2*d45^2 + 24*d15^2*d23^3*d34^2*d45^2 - 
     8*d12^2*d15^2*d34^3*d45^2 - 32*d12*d15^3*d34^3*d45^2 + 
     32*d15^4*d34^3*d45^2 - 16*d12*d15^2*d23*d34^3*d45^2 - 
     104*d15^3*d23*d34^3*d45^2 + 48*d15^2*d23^2*d34^3*d45^2 + 
     8*d12*d15^2*d34^4*d45^2 - 8*d15^3*d34^4*d45^2 + 
     24*d15^2*d23*d34^4*d45^2 - 8*d12*d15^5*d45^3 - 8*d15^6*d45^3 + 
     16*d12*d15^4*d23*d45^3 + 16*d15^5*d23*d45^3 - 8*d12*d15^3*d23^2*d45^3 - 
     8*d15^4*d23^2*d45^3 + 24*d12*d15^4*d34*d45^3 + 32*d15^5*d34*d45^3 - 
     32*d12*d15^3*d23*d34*d45^3 - 48*d15^4*d23*d34*d45^3 + 
     8*d12*d15^2*d23^2*d34*d45^3 + 16*d15^3*d23^2*d34*d45^3 - 
     24*d12*d15^3*d34^2*d45^3 - 48*d15^4*d34^2*d45^3 + 
     16*d12*d15^2*d23*d34^2*d45^3 + 48*d15^3*d23*d34^2*d45^3 - 
     8*d15^2*d23^2*d34^2*d45^3 + 8*d12*d15^2*d34^3*d45^3 + 
     32*d15^3*d34^3*d45^3 - 16*d15^2*d23*d34^3*d45^3 - 8*d15^2*d34^4*d45^3 - 
     4*d12^3*d15^5*mt2 - 28*d12^2*d15^6*mt2 - 16*d12*d15^7*mt2 + 
     4*d12^3*d15^4*d23*mt2 + 28*d12^2*d15^5*d23*mt2 - 16*d12*d15^6*d23*mt2 - 
     16*d15^7*d23*mt2 + 12*d12^3*d15^3*d23^2*mt2 + 84*d12^2*d15^4*d23^2*mt2 + 
     128*d12*d15^5*d23^2*mt2 + 40*d15^6*d23^2*mt2 - 
     20*d12^3*d15^2*d23^3*mt2 - 140*d12^2*d15^3*d23^3*mt2 - 
     128*d12*d15^4*d23^3*mt2 - 24*d15^5*d23^3*mt2 + 8*d12^3*d15*d23^4*mt2 + 
     56*d12^2*d15^2*d23^4*mt2 + 16*d12*d15^3*d23^4*mt2 - 8*d15^4*d23^4*mt2 + 
     16*d12*d15^2*d23^5*mt2 + 8*d15^3*d23^5*mt2 + 24*d12^3*d15^4*d34*mt2 + 
     84*d12^2*d15^5*d34*mt2 + 56*d12*d15^6*d34*mt2 - 
     32*d12^3*d15^3*d23*d34*mt2 - 24*d12^2*d15^4*d23*d34*mt2 + 
     108*d12*d15^5*d23*d34*mt2 + 72*d15^6*d23*d34*mt2 - 
     8*d12^3*d15^2*d23^2*d34*mt2 - 228*d12^2*d15^3*d23^2*d34*mt2 - 
     432*d12*d15^4*d23^2*d34*mt2 - 136*d15^5*d23^2*d34*mt2 + 
     16*d12^3*d15*d23^3*d34*mt2 + 192*d12^2*d15^2*d23^3*d34*mt2 + 
     316*d12*d15^3*d23^3*d34*mt2 + 40*d15^4*d23^3*d34*mt2 - 
     24*d12^2*d15*d23^4*d34*mt2 - 48*d12*d15^2*d23^4*d34*mt2 + 
     40*d15^3*d23^4*d34*mt2 - 16*d15^2*d23^5*d34*mt2 - 
     16*d12^3*d15^3*d34^2*mt2 - 92*d12^2*d15^4*d34^2*mt2 - 
     84*d12*d15^5*d34^2*mt2 + 8*d12^3*d15^2*d23*d34^2*mt2 + 
     20*d12^2*d15^3*d23*d34^2*mt2 - 176*d12*d15^4*d23*d34^2*mt2 - 
     144*d15^5*d23*d34^2*mt2 + 8*d12^3*d15*d23^2*d34^2*mt2 + 
     120*d12^2*d15^2*d23^2*d34^2*mt2 + 480*d12*d15^3*d23^2*d34^2*mt2 + 
     224*d15^4*d23^2*d34^2*mt2 - 48*d12^2*d15*d23^3*d34^2*mt2 - 
     244*d12*d15^2*d23^3*d34^2*mt2 - 72*d15^3*d23^3*d34^2*mt2 + 
     24*d12*d15*d23^4*d34^2*mt2 - 8*d15^2*d23^4*d34^2*mt2 + 
     36*d12^2*d15^3*d34^3*mt2 + 64*d12*d15^4*d34^3*mt2 - 
     4*d12^2*d15^2*d23*d34^3*mt2 + 100*d12*d15^3*d23*d34^3*mt2 + 
     148*d15^4*d23*d34^3*mt2 - 24*d12^2*d15*d23^2*d34^3*mt2 - 
     184*d12*d15^2*d23^2*d34^3*mt2 - 192*d15^3*d23^2*d34^3*mt2 + 
     48*d12*d15*d23^3*d34^3*mt2 + 72*d15^2*d23^3*d34^3*mt2 - 
     8*d15*d23^4*d34^3*mt2 - 20*d12*d15^3*d34^4*mt2 - 
     16*d12*d15^2*d23*d34^4*mt2 - 72*d15^3*d23*d34^4*mt2 + 
     24*d12*d15*d23^2*d34^4*mt2 + 72*d15^2*d23^2*d34^4*mt2 - 
     16*d15*d23^3*d34^4*mt2 + 12*d15^2*d23*d34^5*mt2 - 
     8*d15*d23^2*d34^5*mt2 - 8*d12^3*d15^4*d45*mt2 - 28*d12^2*d15^5*d45*mt2 + 
     24*d12*d15^6*d45*mt2 + 16*d15^7*d45*mt2 + 8*d12^3*d15^3*d23*d45*mt2 + 
     8*d12^2*d15^4*d23*d45*mt2 - 92*d12*d15^5*d23*d45*mt2 - 
     24*d15^6*d23*d45*mt2 + 8*d12^3*d15^2*d23^2*d45*mt2 + 
     60*d12^2*d15^3*d23^2*d45*mt2 + 64*d12*d15^4*d23^2*d45*mt2 - 
     24*d15^5*d23^2*d45*mt2 - 8*d12^3*d15*d23^3*d45*mt2 - 
     32*d12^2*d15^2*d23^3*d45*mt2 + 52*d12*d15^3*d23^3*d45*mt2 + 
     56*d15^4*d23^3*d45*mt2 - 8*d12^2*d15*d23^4*d45*mt2 - 
     48*d12*d15^2*d23^4*d45*mt2 - 24*d15^3*d23^4*d45*mt2 + 
     28*d12^3*d15^3*d34*d45*mt2 + 44*d12^2*d15^4*d34*d45*mt2 - 
     92*d12*d15^5*d34*d45*mt2 - 64*d15^6*d34*d45*mt2 - 
     12*d12^3*d15^2*d23*d34*d45*mt2 + 104*d12^2*d15^3*d23*d34*d45*mt2 + 
     308*d12*d15^4*d23*d34*d45*mt2 + 60*d15^5*d23*d34*d45*mt2 - 
     16*d12^3*d15*d23^2*d34*d45*mt2 - 160*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     180*d12*d15^3*d23^2*d34*d45*mt2 + 136*d15^4*d23^2*d34*d45*mt2 + 
     12*d12^2*d15*d23^3*d34*d45*mt2 - 52*d12*d15^2*d23^3*d34*d45*mt2 - 
     188*d15^3*d23^3*d34*d45*mt2 + 16*d12*d15*d23^4*d34*d45*mt2 + 
     56*d15^2*d23^4*d34*d45*mt2 - 16*d12^3*d15^2*d34^2*d45*mt2 - 
     48*d12^2*d15^3*d34^2*d45*mt2 + 108*d12*d15^4*d34^2*d45*mt2 + 
     108*d15^5*d34^2*d45*mt2 - 8*d12^3*d15*d23*d34^2*d45*mt2 - 
     76*d12^2*d15^2*d23*d34^2*d45*mt2 - 372*d12*d15^3*d23*d34^2*d45*mt2 - 
     108*d15^4*d23*d34^2*d45*mt2 + 48*d12^2*d15*d23^2*d34^2*d45*mt2 + 
     216*d12*d15^2*d23^2*d34^2*d45*mt2 - 104*d15^3*d23^2*d34^2*d45*mt2 + 
     116*d15^2*d23^3*d34^2*d45*mt2 - 8*d15*d23^4*d34^2*d45*mt2 + 
     28*d12^2*d15^2*d34^3*d45*mt2 - 32*d12*d15^3*d34^3*d45*mt2 - 
     92*d15^4*d34^3*d45*mt2 + 28*d12^2*d15*d23*d34^3*d45*mt2 + 
     176*d12*d15^2*d23*d34^3*d45*mt2 + 132*d15^3*d23*d34^3*d45*mt2 - 
     48*d12*d15*d23^2*d34^3*d45*mt2 - 24*d15^2*d23^2*d34^3*d45*mt2 - 
     4*d15*d23^3*d34^3*d45*mt2 - 8*d12*d15^2*d34^4*d45*mt2 + 
     36*d15^3*d34^4*d45*mt2 - 32*d12*d15*d23*d34^4*d45*mt2 - 
     72*d15^2*d23*d34^4*d45*mt2 + 16*d15*d23^2*d34^4*d45*mt2 - 
     4*d15^2*d34^5*d45*mt2 + 12*d15*d23*d34^5*d45*mt2 + 
     12*d12^2*d15^4*d45^2*mt2 + 52*d12*d15^5*d45^2*mt2 + 4*d15^6*d45^2*mt2 - 
     28*d12^2*d15^3*d23*d45^2*mt2 - 60*d12*d15^4*d23*d45^2*mt2 + 
     32*d15^5*d23*d45^2*mt2 + 8*d12^2*d15^2*d23^2*d45^2*mt2 - 
     40*d12*d15^3*d23^2*d45^2*mt2 - 68*d15^4*d23^2*d45^2*mt2 + 
     8*d12^2*d15*d23^3*d45^2*mt2 + 48*d12*d15^2*d23^3*d45^2*mt2 + 
     32*d15^3*d23^3*d45^2*mt2 - 60*d12^2*d15^3*d34*d45^2*mt2 - 
     152*d12*d15^4*d34*d45^2*mt2 - 8*d15^5*d34*d45^2*mt2 + 
     72*d12^2*d15^2*d23*d34*d45^2*mt2 + 84*d12*d15^3*d23*d34*d45^2*mt2 - 
     156*d15^4*d23*d34*d45^2*mt2 + 8*d12^2*d15*d23^2*d34*d45^2*mt2 + 
     116*d12*d15^2*d23^2*d34*d45^2*mt2 + 240*d15^3*d23^2*d34*d45^2*mt2 - 
     24*d12*d15*d23^3*d34*d45^2*mt2 - 72*d15^2*d23^3*d34*d45^2*mt2 + 
     52*d12^2*d15^2*d34^2*d45^2*mt2 + 180*d12*d15^3*d34^2*d45^2*mt2 + 
     24*d15^4*d34^2*d45^2*mt2 - 8*d12^2*d15*d23*d34^2*d45^2*mt2 - 
     60*d12*d15^2*d23*d34^2*d45^2*mt2 + 184*d15^3*d23*d34^2*d45^2*mt2 - 
     36*d12*d15*d23^2*d34^2*d45^2*mt2 - 192*d15^2*d23^2*d34^2*d45^2*mt2 + 
     16*d15*d23^3*d34^2*d45^2*mt2 - 8*d12^2*d15*d34^3*d45^2*mt2 - 
     92*d12*d15^2*d34^3*d45^2*mt2 - 44*d15^3*d34^3*d45^2*mt2 - 
     68*d15^2*d23*d34^3*d45^2*mt2 + 28*d15*d23^2*d34^3*d45^2*mt2 + 
     12*d12*d15*d34^4*d45^2*mt2 + 28*d15^2*d34^4*d45^2*mt2 + 
     8*d15*d23*d34^4*d45^2*mt2 - 4*d15*d34^5*d45^2*mt2 - 20*d15^5*d45^3*mt2 + 
     20*d12*d15^3*d23*d45^3*mt2 + 40*d15^4*d23*d45^3*mt2 - 
     16*d12*d15^2*d23^2*d45^3*mt2 - 16*d15^3*d23^2*d45^3*mt2 + 
     24*d12*d15^3*d34*d45^3*mt2 + 76*d15^4*d34*d45^3*mt2 - 
     60*d12*d15^2*d23*d34*d45^3*mt2 - 124*d15^3*d23*d34*d45^3*mt2 + 
     8*d12*d15*d23^2*d34*d45^3*mt2 + 32*d15^2*d23^2*d34*d45^3*mt2 - 
     32*d12*d15^2*d34^2*d45^3*mt2 - 100*d15^3*d34^2*d45^3*mt2 + 
     16*d12*d15*d23*d34^2*d45^3*mt2 + 100*d15^2*d23*d34^2*d45^3*mt2 - 
     8*d15*d23^2*d34^2*d45^3*mt2 + 8*d12*d15*d34^3*d45^3*mt2 + 
     52*d15^2*d34^3*d45^3*mt2 - 16*d15*d23*d34^3*d45^3*mt2 - 
     8*d15*d34^4*d45^3*mt2 - 4*d15^4*d45^4*mt2 + 8*d15^3*d34*d45^4*mt2 - 
     4*d15^2*d34^2*d45^4*mt2 - 12*d12^2*d15^5*mt2^2 - 32*d12*d15^6*mt2^2 - 
     8*d15^7*mt2^2 + 12*d12^2*d15^4*d23*mt2^2 + 32*d12*d15^5*d23*mt2^2 - 
     8*d15^6*d23*mt2^2 + 36*d12^2*d15^3*d23^2*mt2^2 + 
     96*d12*d15^4*d23^2*mt2^2 + 64*d15^5*d23^2*mt2^2 - 
     60*d12^2*d15^2*d23^3*mt2^2 - 160*d12*d15^3*d23^3*mt2^2 - 
     64*d15^4*d23^3*mt2^2 + 24*d12^2*d15*d23^4*mt2^2 + 
     64*d12*d15^2*d23^4*mt2^2 + 8*d15^3*d23^4*mt2^2 + 8*d15^2*d23^5*mt2^2 + 
     8*d12^3*d15^3*d34*mt2^2 + 80*d12^2*d15^4*d34*mt2^2 + 
     120*d12*d15^5*d34*mt2^2 + 32*d15^6*d34*mt2^2 - 
     16*d12^3*d15^2*d23*d34*mt2^2 - 112*d12^2*d15^3*d23*d34*mt2^2 - 
     48*d12*d15^4*d23*d34*mt2^2 + 60*d15^5*d23*d34*mt2^2 + 
     8*d12^3*d15*d23^2*d34*mt2^2 - 16*d12^2*d15^2*d23^2*d34*mt2^2 - 
     312*d12*d15^3*d23^2*d34*mt2^2 - 248*d15^4*d23^2*d34*mt2^2 + 
     48*d12^2*d15*d23^3*d34*mt2^2 + 288*d12*d15^2*d23^3*d34*mt2^2 + 
     188*d15^3*d23^3*d34*mt2^2 - 48*d12*d15*d23^4*d34*mt2^2 - 
     32*d15^2*d23^4*d34*mt2^2 - 6*d12^3*d15^2*d34^2*mt2^2 - 
     78*d12^2*d15^3*d34^2*mt2^2 - 176*d12*d15^4*d34^2*mt2^2 - 
     60*d15^5*d34^2*mt2^2 + 6*d12^3*d15*d23*d34^2*mt2^2 + 
     78*d12^2*d15^2*d23*d34^2*mt2^2 + 96*d12*d15^3*d23*d34^2*mt2^2 - 
     104*d15^4*d23*d34^2*mt2^2 + 176*d12*d15^2*d23^2*d34^2*mt2^2 + 
     328*d15^3*d23^2*d34^2*mt2^2 - 96*d12*d15*d23^3*d34^2*mt2^2 - 
     188*d15^2*d23^3*d34^2*mt2^2 + 24*d15*d23^4*d34^2*mt2^2 + 
     20*d12^2*d15^2*d34^3*mt2^2 + 110*d12*d15^3*d34^3*mt2^2 + 
     64*d15^4*d34^3*mt2^2 - 18*d12^2*d15*d23*d34^3*mt2^2 - 
     68*d12*d15^2*d23*d34^3*mt2^2 + 52*d15^3*d23*d34^3*mt2^2 - 
     24*d12*d15*d23^2*d34^3*mt2^2 - 144*d15^2*d23^2*d34^3*mt2^2 + 
     48*d15*d23^3*d34^3*mt2^2 - 22*d12*d15^2*d34^4*mt2^2 - 
     36*d15^3*d34^4*mt2^2 + 18*d12*d15*d23*d34^4*mt2^2 + 
     6*d15^2*d23*d34^4*mt2^2 + 16*d15*d23^2*d34^4*mt2^2 + 
     8*d15^2*d34^5*mt2^2 - 6*d15*d23*d34^5*mt2^2 - 2*d12^3*d15^3*d45*mt2^2 - 
     28*d12^2*d15^4*d45*mt2^2 - 32*d12*d15^5*d45*mt2^2 + 16*d15^6*d45*mt2^2 + 
     2*d12^3*d15^2*d23*d45*mt2^2 + 24*d12^2*d15^3*d23*d45*mt2^2 - 
     8*d12*d15^4*d23*d45*mt2^2 - 60*d15^5*d23*d45*mt2^2 + 
     2*d12^3*d15*d23^2*d45*mt2^2 + 36*d12^2*d15^2*d23^2*d45*mt2^2 + 
     96*d12*d15^3*d23^2*d45*mt2^2 + 40*d15^4*d23^2*d45*mt2^2 - 
     2*d12^3*d23^3*d45*mt2^2 - 32*d12^2*d15*d23^3*d45*mt2^2 - 
     40*d12*d15^2*d23^3*d45*mt2^2 + 36*d15^3*d23^3*d45*mt2^2 - 
     16*d12*d15*d23^4*d45*mt2^2 - 32*d15^2*d23^4*d45*mt2^2 + 
     16*d12^3*d15^2*d34*d45*mt2^2 + 102*d12^2*d15^3*d34*d45*mt2^2 + 
     32*d12*d15^4*d34*d45*mt2^2 - 76*d15^5*d34*d45*mt2^2 - 
     12*d12^3*d15*d23*d34*d45*mt2^2 - 20*d12^2*d15^2*d23*d34*d45*mt2^2 + 
     260*d12*d15^3*d23*d34*d45*mt2^2 + 228*d15^4*d23*d34*d45*mt2^2 - 
     4*d12^3*d23^2*d34*d45*mt2^2 - 88*d12^2*d15*d23^2*d34*d45*mt2^2 - 
     332*d12*d15^2*d23^2*d34*d45*mt2^2 - 116*d15^3*d23^2*d34*d45*mt2^2 + 
     6*d12^2*d23^3*d34*d45*mt2^2 + 40*d12*d15*d23^3*d34*d45*mt2^2 - 
     52*d15^2*d23^3*d34*d45*mt2^2 + 16*d15*d23^4*d34*d45*mt2^2 - 
     10*d12^3*d15*d34^2*d45*mt2^2 - 82*d12^2*d15^2*d34^2*d45*mt2^2 - 
     66*d12*d15^3*d34^2*d45*mt2^2 + 116*d15^4*d34^2*d45*mt2^2 - 
     2*d12^3*d23*d34^2*d45*mt2^2 - 12*d12^2*d15*d23*d34^2*d45*mt2^2 - 
     202*d12*d15^2*d23*d34^2*d45*mt2^2 - 348*d15^3*d23*d34^2*d45*mt2^2 + 
     12*d12^2*d23^2*d34^2*d45*mt2^2 + 170*d12*d15*d23^2*d34^2*d45*mt2^2 + 
     216*d15^2*d23^2*d34^2*d45*mt2^2 - 6*d12*d23^3*d34^2*d45*mt2^2 - 
     8*d15*d23^3*d34^2*d45*mt2^2 + 26*d12^2*d15*d34^3*d45*mt2^2 + 
     70*d12*d15^2*d34^3*d45*mt2^2 - 58*d15^3*d34^3*d45*mt2^2 + 
     6*d12^2*d23*d34^3*d45*mt2^2 + 68*d12*d15*d23*d34^3*d45*mt2^2 + 
     200*d15^2*d23*d34^3*d45*mt2^2 - 12*d12*d23^2*d34^3*d45*mt2^2 - 
     84*d15*d23^2*d34^3*d45*mt2^2 + 2*d23^3*d34^3*d45*mt2^2 - 
     22*d12*d15*d34^4*d45*mt2^2 - 4*d15^2*d34^4*d45*mt2^2 - 
     6*d12*d23*d34^4*d45*mt2^2 - 44*d15*d23*d34^4*d45*mt2^2 + 
     4*d23^2*d34^4*d45*mt2^2 + 6*d15*d34^5*d45*mt2^2 + 
     2*d23*d34^5*d45*mt2^2 + 32*d12*d15^4*d45^2*mt2^2 + 
     36*d15^5*d45^2*mt2^2 - 10*d12^2*d15^2*d23*d45^2*mt2^2 - 
     64*d12*d15^3*d23*d45^2*mt2^2 - 36*d15^4*d23*d45^2*mt2^2 + 
     8*d12^2*d15*d23^2*d45^2*mt2^2 + 6*d12*d15^2*d23^2*d45^2*mt2^2 - 
     40*d15^3*d23^2*d45^2*mt2^2 + 2*d12^2*d23^3*d45^2*mt2^2 + 
     26*d12*d15*d23^3*d45^2*mt2^2 + 40*d15^2*d23^3*d45^2*mt2^2 - 
     22*d12^2*d15^2*d34*d45^2*mt2^2 - 176*d12*d15^3*d34*d45^2*mt2^2 - 
     112*d15^4*d34*d45^2*mt2^2 + 48*d12^2*d15*d23*d34*d45^2*mt2^2 + 
     208*d12*d15^2*d23*d34*d45^2*mt2^2 + 16*d15^3*d23*d34*d45^2*mt2^2 + 
     2*d12^2*d23^2*d34*d45^2*mt2^2 + 34*d12*d15*d23^2*d34*d45^2*mt2^2 + 
     156*d15^2*d23^2*d34*d45^2*mt2^2 - 4*d12*d23^3*d34*d45^2*mt2^2 - 
     34*d15*d23^3*d34*d45^2*mt2^2 + 28*d12^2*d15*d34^2*d45^2*mt2^2 + 
     170*d12*d15^2*d34^2*d45^2*mt2^2 + 172*d15^3*d34^2*d45^2*mt2^2 - 
     2*d12^2*d23*d34^2*d45^2*mt2^2 - 88*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     62*d15^2*d23*d34^2*d45^2*mt2^2 - 4*d12*d23^2*d34^2*d45^2*mt2^2 - 
     62*d15*d23^2*d34^2*d45^2*mt2^2 + 2*d23^3*d34^2*d45^2*mt2^2 - 
     2*d12^2*d34^3*d45^2*mt2^2 - 66*d12*d15*d34^3*d45^2*mt2^2 - 
     120*d15^2*d34^3*d45^2*mt2^2 + 4*d12*d23*d34^3*d45^2*mt2^2 + 
     24*d15*d23*d34^3*d45^2*mt2^2 + 2*d23^2*d34^3*d45^2*mt2^2 + 
     4*d12*d34^4*d45^2*mt2^2 + 34*d15*d34^4*d45^2*mt2^2 - 
     2*d23*d34^4*d45^2*mt2^2 - 2*d34^5*d45^2*mt2^2 + 
     6*d12*d15^3*d45^3*mt2^2 - 4*d15^4*d45^3*mt2^2 + 
     8*d12*d15^2*d23*d45^3*mt2^2 + 28*d15^3*d23*d45^3*mt2^2 - 
     10*d12*d15*d23^2*d45^3*mt2^2 - 18*d15^2*d23^2*d45^3*mt2^2 - 
     10*d12*d15^2*d34*d45^3*mt2^2 + 54*d15^3*d34*d45^3*mt2^2 - 
     36*d12*d15*d23*d34*d45^3*mt2^2 - 124*d15^2*d23*d34*d45^3*mt2^2 + 
     2*d12*d23^2*d34*d45^3*mt2^2 + 20*d15*d23^2*d34*d45^3*mt2^2 - 
     14*d12*d15*d34^2*d45^3*mt2^2 - 58*d15^2*d34^2*d45^3*mt2^2 + 
     4*d12*d23*d34^2*d45^3*mt2^2 + 60*d15*d23*d34^2*d45^3*mt2^2 - 
     2*d23^2*d34^2*d45^3*mt2^2 + 2*d12*d34^3*d45^3*mt2^2 + 
     26*d15*d34^3*d45^3*mt2^2 - 4*d23*d34^3*d45^3*mt2^2 - 
     2*d34^4*d45^3*mt2^2 - 4*d15^3*d45^4*mt2^2 + 16*d15^2*d34*d45^4*mt2^2 - 
     4*d15*d34^2*d45^4*mt2^2 - 12*d12*d15^5*mt2^3 - 12*d15^6*mt2^3 + 
     12*d12*d15^4*d23*mt2^3 + 12*d15^5*d23*mt2^3 + 36*d12*d15^3*d23^2*mt2^3 + 
     36*d15^4*d23^2*mt2^3 - 60*d12*d15^2*d23^3*mt2^3 - 60*d15^3*d23^3*mt2^3 + 
     24*d12*d15*d23^4*mt2^3 + 24*d15^2*d23^4*mt2^3 + 
     24*d12^2*d15^3*d34*mt2^3 + 88*d12*d15^4*d34*mt2^3 + 52*d15^5*d34*mt2^3 - 
     48*d12^2*d15^2*d23*d34*mt2^3 - 128*d12*d15^3*d23*d34*mt2^3 - 
     24*d15^4*d23*d34*mt2^3 + 24*d12^2*d15*d23^2*d34*mt2^3 - 
     8*d12*d15^2*d23^2*d34*mt2^3 - 132*d15^3*d23^2*d34*mt2^3 + 
     48*d12*d15*d23^3*d34*mt2^3 + 128*d15^2*d23^3*d34*mt2^3 - 
     24*d15*d23^4*d34*mt2^3 - 18*d12^2*d15^2*d34^2*mt2^3 - 
     108*d12*d15^3*d34^2*mt2^3 - 92*d15^4*d34^2*mt2^3 + 
     18*d12^2*d15*d23*d34^2*mt2^3 + 132*d12*d15^2*d23*d34^2*mt2^3 + 
     68*d15^3*d23*d34^2*mt2^3 - 24*d12*d15*d23^2*d34^2*mt2^3 + 
     72*d15^2*d23^2*d34^2*mt2^3 - 48*d15*d23^3*d34^2*mt2^3 + 
     40*d12*d15^2*d34^3*mt2^3 + 74*d15^3*d34^3*mt2^3 - 
     36*d12*d15*d23*d34^3*mt2^3 - 64*d15^2*d23*d34^3*mt2^3 - 
     22*d15^2*d34^4*mt2^3 + 18*d15*d23*d34^4*mt2^3 - 
     6*d12^2*d15^3*d45*mt2^3 - 32*d12*d15^4*d45*mt2^3 - 12*d15^5*d45*mt2^3 + 
     6*d12^2*d15^2*d23*d45*mt2^3 + 24*d12*d15^3*d23*d45*mt2^3 - 
     8*d15^4*d23*d45*mt2^3 + 6*d12^2*d15*d23^2*d45*mt2^3 + 
     48*d12*d15^2*d23^2*d45*mt2^3 + 44*d15^3*d23^2*d45*mt2^3 - 
     6*d12^2*d23^3*d45*mt2^3 - 40*d12*d15*d23^3*d45*mt2^3 - 
     16*d15^2*d23^3*d45*mt2^3 - 8*d15*d23^4*d45*mt2^3 + 
     3*d12^3*d15*d34*d45*mt2^3 + 56*d12^2*d15^2*d34*d45*mt2^3 + 
     120*d12*d15^3*d34*d45*mt2^3 + 4*d15^4*d34*d45*mt2^3 - 
     3*d12^3*d23*d34*d45*mt2^3 - 44*d12^2*d15*d23*d34*d45*mt2^3 - 
     4*d12*d15^2*d23*d34*d45*mt2^3 + 156*d15^3*d23*d34*d45*mt2^3 - 
     12*d12^2*d23^2*d34*d45*mt2^3 - 128*d12*d15*d23^2*d34*d45*mt2^3 - 
     188*d15^2*d23^2*d34*d45*mt2^3 + 12*d12*d23^3*d34*d45*mt2^3 + 
     28*d15*d23^3*d34*d45*mt2^3 - 2*d12^3*d34^2*d45*mt2^3 - 
     40*d12^2*d15*d34^2*d45*mt2^3 - 132*d12*d15^2*d34^2*d45*mt2^3 - 
     26*d15^3*d34^2*d45*mt2^3 + 3*d12^2*d23*d34^2*d45*mt2^3 + 
     16*d12*d15*d23*d34^2*d45*mt2^3 - 134*d15^2*d23*d34^2*d45*mt2^3 + 
     24*d12*d23^2*d34^2*d45*mt2^3 + 122*d15*d23^2*d34^2*d45*mt2^3 - 
     6*d23^3*d34^2*d45*mt2^3 + 6*d12^2*d34^3*d45*mt2^3 + 
     63*d12*d15*d34^3*d45*mt2^3 + 50*d15^2*d34^3*d45*mt2^3 + 
     3*d12*d23*d34^3*d45*mt2^3 + 32*d15*d23*d34^3*d45*mt2^3 - 
     12*d23^2*d34^3*d45*mt2^3 - 6*d12*d34^4*d45*mt2^3 - 
     26*d15*d34^4*d45*mt2^3 - 3*d23*d34^4*d45*mt2^3 + 2*d34^5*d45*mt2^3 - 
     d12^2*d15^2*d45^2*mt2^3 + 20*d15^4*d45^2*mt2^3 - 
     d12^2*d15*d23*d45^2*mt2^3 - 20*d12*d15^2*d23*d45^2*mt2^3 - 
     36*d15^3*d23*d45^2*mt2^3 + 2*d12^2*d23^2*d45^2*mt2^3 + 
     16*d12*d15*d23^2*d45^2*mt2^3 - 2*d15^2*d23^2*d45^2*mt2^3 + 
     4*d12*d23^3*d45^2*mt2^3 + 18*d15*d23^3*d45^2*mt2^3 + 
     3*d12^2*d15*d34*d45^2*mt2^3 - 58*d12*d15^2*d34*d45^2*mt2^3 - 
     116*d15^3*d34*d45^2*mt2^3 + 10*d12^2*d23*d34*d45^2*mt2^3 + 
     119*d12*d15*d23*d34*d45^2*mt2^3 + 136*d15^2*d23*d34*d45^2*mt2^3 + 
     26*d15*d23^2*d34*d45^2*mt2^3 - 4*d23^3*d34*d45^2*mt2^3 + 
     5*d12^2*d34^2*d45^2*mt2^3 + 58*d12*d15*d34^2*d45^2*mt2^3 + 
     134*d15^2*d34^2*d45^2*mt2^3 - 24*d12*d23*d34^2*d45^2*mt2^3 - 
     102*d15*d23*d34^2*d45^2*mt2^3 - 2*d23^2*d34^2*d45^2*mt2^3 - 
     14*d12*d34^3*d45^2*mt2^3 - 63*d15*d34^3*d45^2*mt2^3 + 
     14*d23*d34^3*d45^2*mt2^3 + 9*d34^4*d45^2*mt2^3 + 
     2*d12*d15^2*d45^3*mt2^3 + 6*d15^3*d45^3*mt2^3 + 
     d12*d15*d23*d45^3*mt2^3 + 8*d15^2*d23*d45^3*mt2^3 - 
     2*d12*d23^2*d45^3*mt2^3 - 10*d15*d23^2*d45^3*mt2^3 - 
     16*d12*d15*d34*d45^3*mt2^3 - 4*d15^2*d34*d45^3*mt2^3 - 
     7*d12*d23*d34*d45^3*mt2^3 - 51*d15*d23*d34*d45^3*mt2^3 + 
     4*d23^2*d34*d45^3*mt2^3 - 2*d12*d34^2*d45^3*mt2^3 - 
     6*d15*d34^2*d45^3*mt2^3 + 11*d23*d34^2*d45^3*mt2^3 + 
     4*d34^3*d45^3*mt2^3 - d15^2*d45^4*mt2^3 + 10*d15*d34*d45^4*mt2^3 - 
     d34^2*d45^4*mt2^3 - 4*d15^5*mt2^4 + 4*d15^4*d23*mt2^4 + 
     12*d15^3*d23^2*mt2^4 - 20*d15^2*d23^3*mt2^4 + 8*d15*d23^4*mt2^4 + 
     24*d12*d15^3*d34*mt2^4 + 32*d15^4*d34*mt2^4 - 48*d12*d15^2*d23*d34*
      mt2^4 - 48*d15^3*d23*d34*mt2^4 + 24*d12*d15*d23^2*d34*mt2^4 + 
     16*d15*d23^3*d34*mt2^4 - 18*d12*d15^2*d34^2*mt2^4 - 
     46*d15^3*d34^2*mt2^4 + 18*d12*d15*d23*d34^2*mt2^4 + 
     62*d15^2*d23*d34^2*mt2^4 - 16*d15*d23^2*d34^2*mt2^4 + 
     20*d15^2*d34^3*mt2^4 - 18*d15*d23*d34^3*mt2^4 - 6*d12*d15^3*d45*mt2^4 - 
     12*d15^4*d45*mt2^4 + 6*d12*d15^2*d23*d45*mt2^4 + 8*d15^3*d23*d45*mt2^4 + 
     6*d12*d15*d23^2*d45*mt2^4 + 20*d15^2*d23^2*d45*mt2^4 - 
     6*d12*d23^3*d45*mt2^4 - 16*d15*d23^3*d45*mt2^4 + 
     9*d12^2*d15*d34*d45*mt2^4 + 64*d12*d15^2*d34*d45*mt2^4 + 
     46*d15^3*d34*d45*mt2^4 - 9*d12^2*d23*d34*d45*mt2^4 - 
     52*d12*d15*d23*d34*d45*mt2^4 + 4*d15^2*d23*d34*d45*mt2^4 - 
     12*d12*d23^2*d34*d45*mt2^4 - 56*d15*d23^2*d34*d45*mt2^4 + 
     6*d23^3*d34*d45*mt2^4 - 6*d12^2*d34^2*d45*mt2^4 - 
     50*d12*d15*d34^2*d45*mt2^4 - 66*d15^2*d34^2*d45*mt2^4 + 
     12*d12*d23*d34^2*d45*mt2^4 + 20*d15*d23*d34^2*d45*mt2^4 + 
     12*d23^2*d34^2*d45*mt2^4 + 12*d12*d34^3*d45*mt2^4 + 
     37*d15*d34^3*d45*mt2^4 - 3*d23*d34^3*d45*mt2^4 - 6*d34^4*d45*mt2^4 - 
     2*d12*d15^2*d45^2*mt2^4 - 2*d12*d15*d23*d45^2*mt2^4 - 
     10*d15^2*d23*d45^2*mt2^4 + 4*d12*d23^2*d45^2*mt2^4 + 
     8*d15*d23^2*d45^2*mt2^4 + 2*d23^3*d45^2*mt2^4 + 
     2*d12^2*d34*d45^2*mt2^4 + 6*d12*d15*d34*d45^2*mt2^4 - 
     36*d15^2*d34*d45^2*mt2^4 + 20*d12*d23*d34*d45^2*mt2^4 + 
     71*d15*d23*d34*d45^2*mt2^4 - 2*d23^2*d34*d45^2*mt2^4 + 
     6*d12*d34^2*d45^2*mt2^4 + 30*d15*d34^2*d45^2*mt2^4 - 
     22*d23*d34^2*d45^2*mt2^4 - 10*d34^3*d45^2*mt2^4 + 2*d15^2*d45^3*mt2^4 + 
     d15*d23*d45^3*mt2^4 - 2*d23^2*d45^3*mt2^4 - 4*d12*d34*d45^3*mt2^4 - 
     16*d15*d34*d45^3*mt2^4 - 7*d23*d34*d45^3*mt2^4 + 2*d34^2*d45^3*mt2^4 + 
     2*d34*d45^4*mt2^4 + 8*d15^3*d34*mt2^5 - 16*d15^2*d23*d34*mt2^5 + 
     8*d15*d23^2*d34*mt2^5 - 6*d15^2*d34^2*mt2^5 + 6*d15*d23*d34^2*mt2^5 - 
     2*d15^3*d45*mt2^5 + 2*d15^2*d23*d45*mt2^5 + 2*d15*d23^2*d45*mt2^5 - 
     2*d23^3*d45*mt2^5 + 9*d12*d15*d34*d45*mt2^5 + 24*d15^2*d34*d45*mt2^5 - 
     9*d12*d23*d34*d45*mt2^5 - 20*d15*d23*d34*d45*mt2^5 - 
     4*d23^2*d34*d45*mt2^5 - 6*d12*d34^2*d45*mt2^5 - 20*d15*d34^2*d45*mt2^5 + 
     7*d23*d34^2*d45*mt2^5 + 6*d34^3*d45*mt2^5 - d15^2*d45^2*mt2^5 - 
     d15*d23*d45^2*mt2^5 + 2*d23^2*d45^2*mt2^5 + 4*d12*d34*d45^2*mt2^5 + 
     3*d15*d34*d45^2*mt2^5 + 10*d23*d34*d45^2*mt2^5 + d34^2*d45^2*mt2^5 - 
     4*d34*d45^3*mt2^5 + 3*d15*d34*d45*mt2^6 - 3*d23*d34*d45*mt2^6 - 
     2*d34^2*d45*mt2^6 + 2*d34*d45^2*mt2^6)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, (-2*(-d15 + 2*d23 + d34)*(-(d15*d23) + d23^2 + d23*d34 + d34*mt2))/
   (d23*(-d15 + d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  0, 0, 0, 0, 0, (2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
    d34*mt2), 0, (-2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - 
    d34*mt2), 0, (2*(d15^2 - d15*d23 - d15*d34 - d23*d34 - d34*mt2))/
   ((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15*d23 - d15*d34 + d23*d34 + d34^2 - d34*mt2))/
   ((d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (2*(d15 - 2*d23 - d34)*(d15*d23 - d23^2 - d15*d34 - d23*d34 - d34*mt2))/
   ((d15 - d23)*(d23 + d34)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (-2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)}, 
 {0, 0, (2*(d12*d15 + d15^2 - d12*d23 - d15*d23 - d12*d34 - 2*d15*d34 + 
     d23*d34 + d34^2 + d15*mt2 - d23*mt2 - d34*mt2 + d45*mt2))/
   ((d15 - d23 - d34)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)), 0, 0, 0, 
  (4*(d12^2 - d12*d15 - 2*d15^2 + 3*d12*d23 + 3*d15*d23 + d12*d34 + 
     4*d15*d34 - 3*d23*d34 - 2*d34^2 + 2*d12*mt2 - d15*mt2 + 3*d23*mt2 + 
     d34*mt2 - 2*d45*mt2 + mt2^2))/((-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 
     2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 
     2*d23*mt2 + 2*d34*mt2 - d45*mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 
      2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2]), 0, 0, 0, 0, 
  (2*(d12^2 - d12*d15 - 2*d15^2 + 3*d12*d23 + 3*d15*d23 + d12*d34 + 
     4*d15*d34 - 3*d23*d34 - 2*d34^2 - d12*d45 - d15*d45 + d34*d45 + 
     2*d12*mt2 - d15*mt2 + 3*d23*mt2 + d34*mt2 - 2*d45*mt2 + mt2^2))/
   ((d12 + d23 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)), 0, (2*d45*mt2)/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (-2*(d12 + d15 - d34 + mt2))/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
    2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
    2*d34*mt2 + d45*mt2), 0, 
  (2*(-(d12^2*d15) + d12*d15^2 + 2*d15^3 + d12^2*d23 - 4*d12*d15*d23 - 
     5*d15^2*d23 + 3*d12*d23^2 + 3*d15*d23^2 + d12^2*d34 - 2*d12*d15*d34 - 
     6*d15^2*d34 + 4*d12*d23*d34 + 10*d15*d23*d34 - 3*d23^2*d34 + d12*d34^2 + 
     6*d15*d34^2 - 5*d23*d34^2 - 2*d34^3 + d12*d15*d45 + d15^2*d45 - 
     d12*d23*d45 - d15*d23*d45 - d12*d34*d45 - 2*d15*d34*d45 + d23*d34*d45 + 
     d34^2*d45 - 2*d12*d15*mt2 + d15^2*mt2 + 2*d12*d23*mt2 - 4*d15*d23*mt2 + 
     3*d23^2*mt2 + 2*d12*d34*mt2 - 2*d15*d34*mt2 + 4*d23*d34*mt2 + 
     d34^2*mt2 - d12*d45*mt2 + 2*d15*d45*mt2 - 3*d23*d45*mt2 - 
     2*d34*d45*mt2 + d45^2*mt2 - d15*mt2^2 + d23*mt2^2 + d34*mt2^2 - 
     d45*mt2^2))/((d15 - d23 - d34)*(d12 + d23 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2))}, 
 {0, 0, 0, (-2*d15)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 0, 0, 0, 
  (-4*d15*(2*d15 - d23 + d45))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 
  (-2*d15*(2*d15^2 - 3*d15*d23 + d23^2 + 2*d15*d45 + d45*mt2))/
   ((d15 - d23)*d23*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*d15)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (2*d45*(2*d15 + mt2))/((d15 - d23)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), (2*(2*d15^2 - d15*d23 + 2*d15*d45 + d45*mt2))/
   (d23*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, 0, 0, 0, 
  (2*d15)/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
    d34*mt2 - d45*mt2 + mt2^2), (2*d15)/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
    d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2), 
  (2*d15)/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
    d34*mt2 - d45*mt2 + mt2^2), 0, 
  (2*d15*(2*d12*d15 + d15*d23 + d23^2 - d15*d34 + 2*d23*d34 + d34^2 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(d23 + d34)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d23 + d34)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*(2*d12*d15 + d15^2 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))}, {0, 0, 0, 0, 0, 
  (-2*(d12 + 2*d23 - d45 + mt2)*(d12^3*d23^2 + 2*d12^2*d23^3 + d12*d23^4 - 
     2*d12^2*d23^2*d45 - 2*d12*d23^3*d45 + d12*d23^2*d45^2 + d12^3*d23*mt2 + 
     4*d12^2*d23^2*mt2 + 4*d12*d23^3*mt2 + d23^4*mt2 - 3*d12^2*d23*d45*mt2 - 
     6*d12*d23^2*d45*mt2 - 2*d23^3*d45*mt2 + 3*d12*d23*d45^2*mt2 + 
     2*d23^2*d45^2*mt2 - d23*d45^3*mt2 + 3*d12^2*d23*mt2^2 + 
     5*d12*d23^2*mt2^2 + 2*d23^3*mt2^2 - d12^2*d45*mt2^2 - 
     6*d12*d23*d45*mt2^2 - 4*d23^2*d45*mt2^2 + 2*d12*d45^2*mt2^2 + 
     3*d23*d45^2*mt2^2 - d45^3*mt2^2 + 3*d12*d23*mt2^3 + 2*d23^2*mt2^3 - 
     2*d12*d45*mt2^3 - 3*d23*d45*mt2^3 + 2*d45^2*mt2^3 + d23*mt2^4 - 
     d45*mt2^4))/(d23*(d12 + d23 - d45 + mt2)*(d12*d23 + d23^2 - d23*d45 + 
     d23*mt2 - 2*d45*mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (4*(d12^4*d23 + 6*d12^3*d23^2 + 9*d12^2*d23^3 + 4*d12*d23^4 - 
     2*d12^3*d23*d45 - 9*d12^2*d23^2*d45 - 7*d12*d23^3*d45 + 
     d12^2*d23*d45^2 + 3*d12*d23^2*d45^2 + d12^4*mt2 + 8*d12^3*d23*mt2 + 
     21*d12^2*d23^2*mt2 + 18*d12*d23^3*mt2 + 4*d23^4*mt2 - 2*d12^3*d45*mt2 - 
     16*d12^2*d23*d45*mt2 - 24*d12*d23^2*d45*mt2 - 7*d23^3*d45*mt2 + 
     d12^2*d45^2*mt2 + 10*d12*d23*d45^2*mt2 + 6*d23^2*d45^2*mt2 - 
     2*d23*d45^3*mt2 + 4*d12^3*mt2^2 + 18*d12^2*d23*mt2^2 + 
     24*d12*d23^2*mt2^2 + 9*d23^3*mt2^2 - 8*d12^2*d45*mt2^2 - 
     26*d12*d23*d45*mt2^2 - 15*d23^2*d45*mt2^2 + 6*d12*d45^2*mt2^2 + 
     9*d23*d45^2*mt2^2 - 2*d45^3*mt2^2 + 6*d12^2*mt2^3 + 16*d12*d23*mt2^3 + 
     9*d23^2*mt2^3 - 10*d12*d45*mt2^3 - 12*d23*d45*mt2^3 + 5*d45^2*mt2^3 + 
     4*d12*mt2^4 + 5*d23*mt2^4 - 4*d45*mt2^4 + mt2^5))/
   (Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*(3*d12^3*d23^2 + 7*d12^2*d23^3 + 4*d12*d23^4 - d12^3*d23*d45 - 
     9*d12^2*d23^2*d45 - 9*d12*d23^3*d45 + 2*d12^2*d23*d45^2 + 
     6*d12*d23^2*d45^2 - d12*d23*d45^3 + 2*d12^3*d23*mt2 + 
     12*d12^2*d23^2*mt2 + 14*d12*d23^3*mt2 + 4*d23^4*mt2 - 
     11*d12^2*d23*d45*mt2 - 24*d12*d23^2*d45*mt2 - 9*d23^3*d45*mt2 + 
     d12^2*d45^2*mt2 + 14*d12*d23*d45^2*mt2 + 9*d23^2*d45^2*mt2 - 
     2*d12*d45^3*mt2 - 5*d23*d45^3*mt2 + d45^4*mt2 + 6*d12^2*d23*mt2^2 + 
     15*d12*d23^2*mt2^2 + 7*d23^3*mt2^2 - 2*d12^2*d45*mt2^2 - 
     19*d12*d23*d45*mt2^2 - 15*d23^2*d45*mt2^2 + 6*d12*d45^2*mt2^2 + 
     12*d23*d45^2*mt2^2 - 4*d45^3*mt2^2 + 6*d12*d23*mt2^3 + 6*d23^2*mt2^3 - 
     4*d12*d45*mt2^3 - 9*d23*d45*mt2^3 + 5*d45^2*mt2^3 + 2*d23*mt2^4 - 
     2*d45*mt2^4))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (-2*(d12 + 2*d23 - d45 + mt2)*(d12^2*d23 + d12*d23^2 - d12*d23*d45 + 
     2*d12*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d23*d45*mt2 + d45^2*mt2 + 
     d23*mt2^2 - d45*mt2^2))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(d12 + 2*d23 - d45 + mt2)*(d12^2*d23 + d12*d23^2 - d12*d23*d45 + 
     2*d12*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d23*d45*mt2 + d45^2*mt2 + 
     d23*mt2^2 - d45*mt2^2))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, (-2*(d12 + 2*d23 - d45 + mt2))/
   (Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 
  (-2*(d12 + 2*d23 - d45 + mt2))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 0, 
  (2*(d12 + 2*d23 - d45 + mt2))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]), 0, 
  (4*(d12 + 2*d23 - d45 + mt2))/(Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2])}, 
 {0, 0, 0, 0, 0, 0, (2*(d12 + d23 + mt2))/(d12^2 + 2*d12*d23 + d23^2 + 
    2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2), 0, 0, 0, 0, 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (-3*d12 - 3*d23 + 2*d45 - mt2))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  0, 0, 1/Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
     2*d45*mt2 + mt2^2], 0, 
  2/Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
     mt2^2]}, {0, 0, 0, 0, 0, 0, 0, (2*(d23 - d45))/
   (d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2), 0, 0, 0, 0, 
  (3*d23 - d45 + 2*mt2)/((2*d23 + mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 
      2*d45*mt2]), 0, -(1/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  -2/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d23 + mt2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d12 + 2*d23 - 2*d45 + mt2), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-2*(d12 + d23 - d45))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12 + d23 - d45 + mt2)), 0, 0, 0, 0, 2/(d12 + d23 - d45 + mt2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d23 + mt2))/(d23*(2*d23 + mt2)), 
  0, 0, 0, 2/d23}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(d15 - d23 - d34 + mt2))/((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + 
     mt2)), 0, 0, -2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T3/DEQs_T3/dd34_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^3*d23 - 2*d12^3*d15^2*d23^2 + 3*d12^2*d15^3*d23^2 + 
     d12^3*d15*d23^3 - 6*d12^2*d15^2*d23^3 + 2*d12*d15^3*d23^3 + 
     3*d12^2*d15*d23^4 - 4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 + 2*d15^2*d23^4*d34 - 
     2*d15*d23^5*d34 - d12*d15*d23^3*d34^2 - d15*d23^4*d34^2 - 
     d12^2*d15^3*d23*d45 + 4*d12^2*d15^2*d23^2*d45 - 3*d12^2*d15*d23^3*d45 + 
     4*d12*d15^2*d23^3*d45 + 2*d15^3*d23^3*d45 - 4*d12*d15*d23^4*d45 - 
     2*d15^2*d23^4*d45 - 4*d12*d15^2*d23^2*d34*d45 + 
     4*d12*d15*d23^3*d34*d45 - 6*d15^2*d23^3*d34*d45 + 6*d15*d23^4*d34*d45 + 
     2*d12*d15*d23^2*d34^2*d45 + 3*d15*d23^3*d34^2*d45 - 
     d12*d15^3*d23*d45^2 - 3*d15^3*d23^2*d45^2 + 2*d12*d15*d23^3*d45^2 + 
     4*d15^2*d23^3*d45^2 + 2*d12*d15^2*d23*d34*d45^2 - 
     2*d12*d15*d23^2*d34*d45^2 + 6*d15^2*d23^2*d34*d45^2 - 
     6*d15*d23^3*d34*d45^2 - d12*d15*d23*d34^2*d45^2 - 
     3*d15*d23^2*d34^2*d45^2 + d15^3*d23*d45^3 - 2*d15^2*d23^2*d45^3 - 
     2*d15^2*d23*d34*d45^3 + 2*d15*d23^2*d34*d45^3 + d15*d23*d34^2*d45^3 + 
     3*d12^2*d15^3*d23*mt2 - 6*d12^2*d15^2*d23^2*mt2 + 
     6*d12*d15^3*d23^2*mt2 + 3*d12^2*d15*d23^3*mt2 - 12*d12*d15^2*d23^3*mt2 + 
     2*d15^3*d23^3*mt2 + 6*d12*d15*d23^4*mt2 - 4*d15^2*d23^4*mt2 + 
     2*d15*d23^5*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     d15*d23^3*d34^2*mt2 + d12^2*d15^2*d23*d45*mt2 - 
     2*d12*d15^3*d23*d45*mt2 + 10*d12*d15^2*d23^2*d45*mt2 - 
     d12^2*d23^3*d45*mt2 - 7*d12*d15*d23^3*d45*mt2 + 4*d15^2*d23^3*d45*mt2 - 
     d12*d23^4*d45*mt2 - 4*d15*d23^4*d45*mt2 - d12^2*d15^2*d34*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 - 4*d12*d15^2*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 + 4*d12*d15*d23^2*d34*d45*mt2 - 
     8*d15^2*d23^2*d34*d45*mt2 + 8*d15*d23^3*d34*d45*mt2 + 
     d23^4*d34*d45*mt2 + d12*d15*d23*d34^2*d45*mt2 + 
     d12*d23^2*d34^2*d45*mt2 + 4*d15*d23^2*d34^2*d45*mt2 + 
     d23^3*d34^2*d45*mt2 - 2*d12*d15^2*d23*d45^2*mt2 - d15^3*d23*d45^2*mt2 + 
     3*d12*d15*d23^2*d45^2*mt2 - 2*d15^2*d23^2*d45^2*mt2 + 
     d12*d23^3*d45^2*mt2 + 5*d15*d23^3*d45^2*mt2 + 2*d12*d15^2*d34*d45^2*
      mt2 - 2*d12*d15*d23*d34*d45^2*mt2 + 6*d15^2*d23*d34*d45^2*mt2 - 
     6*d15*d23^2*d34*d45^2*mt2 - 2*d23^3*d34*d45^2*mt2 - 
     d12*d15*d34^2*d45^2*mt2 - d12*d23*d34^2*d45^2*mt2 - 
     4*d15*d23*d34^2*d45^2*mt2 - 2*d23^2*d34^2*d45^2*mt2 + 
     d15^2*d23*d45^3*mt2 - 3*d15*d23^2*d45^3*mt2 - d15^2*d34*d45^3*mt2 + 
     d23^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 + 
     3*d12*d15^3*d23*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 + 3*d15^3*d23^2*mt2^2 + 
     3*d12*d15*d23^3*mt2^2 - 6*d15^2*d23^3*mt2^2 + 3*d15*d23^4*mt2^2 + 
     2*d12*d15^2*d23*d45*mt2^2 - d15^3*d23*d45*mt2^2 + 
     6*d15^2*d23^2*d45*mt2^2 - 2*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 - d23^4*d45*mt2^2 - 2*d12*d15^2*d34*d45*mt2^2 + 
     4*d12*d15*d23*d34*d45*mt2^2 - 4*d15^2*d23*d34*d45*mt2^2 - 
     2*d12*d23^2*d34*d45*mt2^2 + 4*d15*d23^2*d34*d45*mt2^2 + 
     d15*d23*d34^2*d45*mt2^2 + d23^2*d34^2*d45*mt2^2 - 
     2*d15^2*d23*d45^2*mt2^2 + d12*d23^2*d45^2*mt2^2 + 
     3*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 + 2*d15^2*d34*d45^2*mt2^2 - 
     2*d15*d23*d34*d45^2*mt2^2 - 2*d23^2*d34*d45^2*mt2^2 - 
     d12*d34^2*d45^2*mt2^2 - d15*d34^2*d45^2*mt2^2 - 
     3*d23*d34^2*d45^2*mt2^2 - d23^2*d45^3*mt2^2 + d34^2*d45^3*mt2^2 + 
     d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + d15*d23^3*mt2^3 + 
     d15^2*d23*d45*mt2^3 - d23^3*d45*mt2^3 - d15^2*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - d23^2*d34*d45*mt2^3 + d23^2*d45^2*mt2^3 - 
     d34^2*d45^2*mt2^3))/((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
     2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
     2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
     2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), 
  -((d23*(2*d12^2*d15^4*d23 - 6*d12^2*d15^3*d23^2 + 2*d12*d15^4*d23^2 + 
      6*d12^2*d15^2*d23^3 - 6*d12*d15^3*d23^3 - 2*d12^2*d15*d23^4 + 
      6*d12*d15^2*d23^4 - 2*d12*d15*d23^5 - 4*d12^2*d15^3*d23*d34 + 
      8*d12^2*d15^2*d23^2*d34 - 6*d12*d15^3*d23^2*d34 - 
      4*d12^2*d15*d23^3*d34 + 12*d12*d15^2*d23^3*d34 - 2*d15^3*d23^3*d34 - 
      6*d12*d15*d23^4*d34 + 4*d15^2*d23^4*d34 - 2*d15*d23^5*d34 + 
      2*d12^2*d15^2*d23*d34^2 - 2*d12^2*d15*d23^2*d34^2 + 
      6*d12*d15^2*d23^2*d34^2 - 6*d12*d15*d23^3*d34^2 + 4*d15^2*d23^3*d34^2 - 
      4*d15*d23^4*d34^2 - 2*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 
      4*d12*d15^4*d23*d45 + 10*d12*d15^3*d23^2*d45 - 2*d15^4*d23^2*d45 - 
      8*d12*d15^2*d23^3*d45 + 4*d15^3*d23^3*d45 + 2*d12*d15*d23^4*d45 - 
      2*d15^2*d23^4*d45 + 10*d12*d15^3*d23*d34*d45 - 
      16*d12*d15^2*d23^2*d34*d45 + 8*d15^3*d23^2*d34*d45 + 
      6*d12*d15*d23^3*d34*d45 - 12*d15^2*d23^3*d34*d45 + 
      4*d15*d23^4*d34*d45 - 8*d12*d15^2*d23*d34^2*d45 + 
      6*d12*d15*d23^2*d34^2*d45 - 10*d15^2*d23^2*d34^2*d45 + 
      8*d15*d23^3*d34^2*d45 + 2*d12*d15*d23*d34^3*d45 + 
      4*d15*d23^2*d34^3*d45 + 2*d15^4*d23*d45^2 - 4*d15^3*d23^2*d45^2 + 
      2*d15^2*d23^3*d45^2 - 6*d15^3*d23*d34*d45^2 + 8*d15^2*d23^2*d34*d45^2 - 
      2*d15*d23^3*d34*d45^2 + 6*d15^2*d23*d34^2*d45^2 - 
      4*d15*d23^2*d34^2*d45^2 - 2*d15*d23*d34^3*d45^2 + 4*d12*d15^4*d23*mt2 - 
      12*d12*d15^3*d23^2*mt2 + 2*d15^4*d23^2*mt2 + 12*d12*d15^2*d23^3*mt2 - 
      6*d15^3*d23^3*mt2 - 4*d12*d15*d23^4*mt2 + 6*d15^2*d23^4*mt2 - 
      2*d15*d23^5*mt2 - 2*d12^2*d15^3*d34*mt2 + 4*d12^2*d15^2*d23*d34*mt2 - 
      10*d12*d15^3*d23*d34*mt2 - 2*d12^2*d15*d23^2*d34*mt2 + 
      20*d12*d15^2*d23^2*d34*mt2 - 6*d15^3*d23^2*d34*mt2 - 
      10*d12*d15*d23^3*d34*mt2 + 12*d15^2*d23^3*d34*mt2 - 
      6*d15*d23^4*d34*mt2 + d12^2*d15^2*d34^2*mt2 - d12^2*d15*d23*d34^2*mt2 + 
      5*d12*d15^2*d23*d34^2*mt2 - 5*d12*d15*d23^2*d34^2*mt2 + 
      6*d15^2*d23^2*d34^2*mt2 - 6*d15*d23^3*d34^2*mt2 - 
      d12*d15*d23*d34^3*mt2 - 3*d15*d23^2*d34^3*mt2 - 4*d15^4*d23*d45*mt2 + 
      d12*d15^2*d23^2*d45*mt2 + 10*d15^3*d23^2*d45*mt2 - 
      2*d12*d15*d23^3*d45*mt2 - 8*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 + 
      2*d15*d23^4*d45*mt2 + 4*d12*d15^3*d34*d45*mt2 - 
      4*d12*d15^2*d23*d34*d45*mt2 + 12*d15^3*d23*d34*d45*mt2 - 
      4*d12*d15*d23^2*d34*d45*mt2 - 20*d15^2*d23^2*d34*d45*mt2 + 
      4*d12*d23^3*d34*d45*mt2 + 7*d15*d23^3*d34*d45*mt2 + d23^4*d34*d45*mt2 - 
      5*d12*d15^2*d34^2*d45*mt2 - 3*d12*d15*d23*d34^2*d45*mt2 - 
      15*d15^2*d23*d34^2*d45*mt2 + 5*d12*d23^2*d34^2*d45*mt2 + 
      10*d15*d23^2*d34^2*d45*mt2 + 2*d23^3*d34^2*d45*mt2 + 
      d12*d15*d34^3*d45*mt2 + 2*d12*d23*d34^3*d45*mt2 + 
      7*d15*d23*d34^3*d45*mt2 + d23^2*d34^3*d45*mt2 - d15^2*d23^2*d45^2*mt2 + 
      d15*d23^3*d45^2*mt2 - 2*d15^3*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*
       mt2 - d23^3*d34*d45^2*mt2 + 4*d15^2*d34^2*d45^2*mt2 + 
      d15*d23*d34^2*d45^2*mt2 - 2*d23^2*d34^2*d45^2*mt2 - 
      2*d15*d34^3*d45^2*mt2 - d23*d34^3*d45^2*mt2 + 2*d15^4*d23*mt2^2 - 
      6*d15^3*d23^2*mt2^2 + 6*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
      4*d12*d15^3*d34*mt2^2 + 8*d12*d15^2*d23*d34*mt2^2 - 
      6*d15^3*d23*d34*mt2^2 - 4*d12*d15*d23^2*d34*mt2^2 + 
      12*d15^2*d23^2*d34*mt2^2 - 6*d15*d23^3*d34*mt2^2 + 
      2*d12*d15^2*d34^2*mt2^2 - 2*d12*d15*d23*d34^2*mt2^2 + 
      3*d15^2*d23*d34^2*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 - 
      d15*d23*d34^3*mt2^2 + d15^2*d23^2*d45*mt2^2 - 2*d15*d23^3*d45*mt2^2 + 
      d23^4*d45*mt2^2 + 4*d15^3*d34*d45*mt2^2 - d12*d15*d23*d34*d45*mt2^2 - 
      4*d15^2*d23*d34*d45*mt2^2 + d12*d23^2*d34*d45*mt2^2 - 
      4*d15*d23^2*d34*d45*mt2^2 + 4*d23^3*d34*d45*mt2^2 - 
      3*d12*d15*d34^2*d45*mt2^2 - 5*d15^2*d34^2*d45*mt2^2 + 
      2*d12*d23*d34^2*d45*mt2^2 - 3*d15*d23*d34^2*d45*mt2^2 + 
      5*d23^2*d34^2*d45*mt2^2 + d12*d34^3*d45*mt2^2 + 3*d15*d34^3*d45*mt2^2 + 
      2*d23*d34^3*d45*mt2^2 + d15*d23*d34*d45^2*mt2^2 - 
      d23^2*d34*d45^2*mt2^2 + 3*d15*d34^2*d45^2*mt2^2 - 
      2*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 - 2*d15^3*d34*mt2^3 + 
      4*d15^2*d23*d34*mt2^3 - 2*d15*d23^2*d34*mt2^3 + d15^2*d34^2*mt2^3 - 
      d15*d23*d34^2*mt2^3 - d15*d23*d34*d45*mt2^3 + d23^2*d34*d45*mt2^3 - 
      3*d15*d34^2*d45*mt2^3 + 2*d23*d34^2*d45*mt2^3 + d34^3*d45*mt2^3))/
    (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^4*d23 + 6*d12^2*d15^3*d23^2 - 2*d12*d15^4*d23^2 - 
     6*d12^2*d15^2*d23^3 + 6*d12*d15^3*d23^3 + 2*d12^2*d15*d23^4 - 
     6*d12*d15^2*d23^4 + 2*d12*d15*d23^5 + 4*d12^2*d15^3*d23*d34 - 
     8*d12^2*d15^2*d23^2*d34 + 2*d12*d15^3*d23^2*d34 + 
     4*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 - 2*d15^3*d23^3*d34 + 
     2*d12*d15*d23^4*d34 + 4*d15^2*d23^4*d34 - 2*d15*d23^5*d34 - 
     2*d12^2*d15^2*d23*d34^2 + 2*d12^2*d15*d23^2*d34^2 + 
     2*d12*d15^2*d23^2*d34^2 - 2*d12*d15*d23^3*d34^2 + 4*d15^2*d23^3*d34^2 - 
     4*d15*d23^4*d34^2 - 2*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 
     4*d12^2*d15^3*d23*d45 + 8*d12^2*d15^2*d23^2*d45 - 
     6*d12*d15^3*d23^2*d45 - 2*d15^4*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 
     12*d12*d15^2*d23^3*d45 + 4*d15^3*d23^3*d45 - 6*d12*d15*d23^4*d45 - 
     2*d15^2*d23^4*d45 + 8*d12^2*d15^2*d23*d34*d45 + 
     2*d12*d15^3*d23*d34*d45 - 8*d12^2*d15*d23^2*d34*d45 + 
     8*d12*d15^2*d23^2*d34*d45 + 8*d15^3*d23^2*d34*d45 - 
     10*d12*d15*d23^3*d34*d45 - 12*d15^2*d23^3*d34*d45 + 
     4*d15*d23^4*d34*d45 - 4*d12^2*d15*d23*d34^2*d45 - 
     4*d12*d15^2*d23*d34^2*d45 - 2*d12*d15*d23^2*d34^2*d45 - 
     10*d15^2*d23^2*d34^2*d45 + 8*d15*d23^3*d34^2*d45 + 
     2*d12*d15*d23*d34^3*d45 + 4*d15*d23^2*d34^3*d45 + 
     4*d12*d15^3*d23*d45^2 + 2*d15^4*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 - 
     4*d15^3*d23^2*d45^2 + 4*d12*d15*d23^3*d45^2 + 2*d15^2*d23^3*d45^2 - 
     8*d12*d15^2*d23*d34*d45^2 - 6*d15^3*d23*d34*d45^2 + 
     8*d12*d15*d23^2*d34*d45^2 + 8*d15^2*d23^2*d34*d45^2 - 
     2*d15*d23^3*d34*d45^2 + 4*d12*d15*d23*d34^2*d45^2 + 
     6*d15^2*d23*d34^2*d45^2 - 4*d15*d23^2*d34^2*d45^2 - 
     2*d15*d23*d34^3*d45^2 - 4*d12*d15^4*d23*mt2 + 12*d12*d15^3*d23^2*mt2 - 
     2*d15^4*d23^2*mt2 - 12*d12*d15^2*d23^3*mt2 + 6*d15^3*d23^3*mt2 + 
     4*d12*d15*d23^4*mt2 - 6*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 + 
     8*d12*d15^3*d23*d34*mt2 - 16*d12*d15^2*d23^2*d34*mt2 + 
     2*d15^3*d23^2*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 - 
     4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 4*d12*d15^2*d23*d34^2*
      mt2 + 4*d12*d15*d23^2*d34^2*mt2 + 2*d15^2*d23^2*d34^2*mt2 - 
     2*d15*d23^3*d34^2*mt2 - 2*d15*d23^2*d34^3*mt2 - 
     d12^2*d15^2*d23*d45*mt2 - 10*d12*d15^3*d23*d45*mt2 + 
     2*d12^2*d15*d23^2*d45*mt2 + 19*d12*d15^2*d23^2*d45*mt2 - 
     6*d15^3*d23^2*d45*mt2 - d12^2*d23^3*d45*mt2 - 8*d12*d15*d23^3*d45*mt2 + 
     12*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 - 6*d15*d23^4*d45*mt2 + 
     2*d12^2*d15^2*d34*d45*mt2 + 2*d12*d15^3*d34*d45*mt2 + 
     18*d12*d15^2*d23*d34*d45*mt2 + 6*d15^3*d23*d34*d45*mt2 - 
     2*d12^2*d23^2*d34*d45*mt2 - 19*d12*d15*d23^2*d34*d45*mt2 - 
     d12*d23^3*d34*d45*mt2 - 7*d15*d23^3*d34*d45*mt2 + d23^4*d34*d45*mt2 - 
     d12^2*d15*d34^2*d45*mt2 - 4*d12*d15^2*d34^2*d45*mt2 - 
     d12^2*d23*d34^2*d45*mt2 - 7*d12*d15*d23*d34^2*d45*mt2 - 
     12*d15^2*d23*d34^2*d45*mt2 + d12*d23^2*d34^2*d45*mt2 + 
     6*d15*d23^2*d34^2*d45*mt2 + 2*d23^3*d34^2*d45*mt2 + 
     2*d12*d15*d34^3*d45*mt2 + d12*d23*d34^3*d45*mt2 + 
     6*d15*d23*d34^3*d45*mt2 + d23^2*d34^3*d45*mt2 - 
     2*d12*d15^2*d23*d45^2*mt2 + 6*d15^3*d23*d45^2*mt2 - 
     13*d15^2*d23^2*d45^2*mt2 + 2*d12*d23^3*d45^2*mt2 + 
     7*d15*d23^3*d45^2*mt2 - 2*d12*d15^2*d34*d45^2*mt2 - 
     2*d15^3*d34*d45^2*mt2 + 3*d12*d15*d23*d34*d45^2*mt2 - 
     6*d15^2*d23*d34*d45^2*mt2 + 5*d12*d23^2*d34*d45^2*mt2 + 
     12*d15*d23^2*d34*d45^2*mt2 - d23^3*d34*d45^2*mt2 + 
     d12*d15*d34^2*d45^2*mt2 + 4*d15^2*d34^2*d45^2*mt2 + 
     4*d12*d23*d34^2*d45^2*mt2 + d15*d23*d34^2*d45^2*mt2 - 
     2*d23^2*d34^2*d45^2*mt2 + d12*d34^3*d45^2*mt2 - 2*d15*d34^3*d45^2*mt2 - 
     d23*d34^3*d45^2*mt2 + 3*d15^2*d23*d45^3*mt2 - 2*d15*d23^2*d45^3*mt2 - 
     3*d15*d23*d34*d45^3*mt2 - 2*d15^4*d23*mt2^2 + 6*d15^3*d23^2*mt2^2 - 
     6*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 + 4*d15^3*d23*d34*mt2^2 - 
     8*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - 
     2*d15^2*d23*d34^2*mt2^2 + 2*d15*d23^2*d34^2*mt2^2 - 
     2*d12*d15^2*d23*d45*mt2^2 - 6*d15^3*d23*d45*mt2^2 + 
     4*d12*d15*d23^2*d45*mt2^2 + 11*d15^2*d23^2*d45*mt2^2 - 
     2*d12*d23^3*d45*mt2^2 - 4*d15*d23^3*d45*mt2^2 - d23^4*d45*mt2^2 + 
     4*d12*d15^2*d34*d45*mt2^2 + 2*d15^3*d34*d45*mt2^2 + 
     10*d15^2*d23*d34*d45*mt2^2 - 4*d12*d23^2*d34*d45*mt2^2 - 
     11*d15*d23^2*d34*d45*mt2^2 - d23^3*d34*d45*mt2^2 - 
     2*d12*d15*d34^2*d45*mt2^2 - 4*d15^2*d34^2*d45*mt2^2 - 
     2*d12*d23*d34^2*d45*mt2^2 - 3*d15*d23*d34^2*d45*mt2^2 + 
     d23^2*d34^2*d45*mt2^2 + 2*d15*d34^3*d45*mt2^2 + d23*d34^3*d45*mt2^2 - 
     d12*d15*d23*d45^2*mt2^2 - 2*d15^2*d23*d45^2*mt2^2 + 
     d12*d23^2*d45^2*mt2^2 + 2*d23^3*d45^2*mt2^2 + d12*d15*d34*d45^2*mt2^2 - 
     2*d15^2*d34*d45^2*mt2^2 + 2*d12*d23*d34*d45^2*mt2^2 + 
     5*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 + 
     d12*d34^2*d45^2*mt2^2 + d15*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 + 
     d15*d23*d45^3*mt2^2 - d23^2*d45^3*mt2^2 - d15*d34*d45^3*mt2^2 - 
     2*d23*d34*d45^3*mt2^2 - d34^2*d45^3*mt2^2 - d15^2*d23*d45*mt2^3 + 
     2*d15*d23^2*d45*mt2^3 - d23^3*d45*mt2^3 + 2*d15^2*d34*d45*mt2^3 - 
     2*d23^2*d34*d45*mt2^3 - d15*d34^2*d45*mt2^3 - d23*d34^2*d45*mt2^3 - 
     d15*d23*d45^2*mt2^3 + d23^2*d45^2*mt2^3 + d15*d34*d45^2*mt2^3 + 
     2*d23*d34*d45^2*mt2^3 + d34^2*d45^2*mt2^3)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12^2*d15*d23 - d12^2*d23^2 + d12*d15*d23^2 - d12*d23^3 + 
      d12*d23^2*d34 + d23^3*d34 + d12*d23^2*d45 + d15*d23^2*d45 - 
      d12*d23*d34*d45 - 2*d23^2*d34*d45 - d15*d23*d45^2 + d23*d34*d45^2 + 
      2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d15*d23^2*mt2 - d23^3*mt2 + 
      d23^2*d34*mt2 + d12*d23*d45*mt2 + d23^2*d45*mt2 - d12*d34*d45*mt2 - 
      3*d23*d34*d45*mt2 - d23*d45^2*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - 
      d23^2*mt2^2 + d23*d45*mt2^2 - d34*d45*mt2^2))/
    ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12 + d23 - d45 + mt2)*(-2*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 + 
      2*d12^3*d15*d23^2 - 2*d12^2*d15^2*d23^2 - 2*d12*d15^3*d23^2 + 
      4*d12^2*d15*d23^3 + 2*d12*d15*d23^4 + 4*d12^2*d15^2*d23*d34 - 
      2*d12^2*d15*d23^2*d34 + 6*d12*d15^2*d23^2*d34 - 4*d12*d15*d23^3*d34 + 
      2*d15^2*d23^3*d34 - 2*d15*d23^4*d34 + 2*d12^2*d15^2*d23*d45 + 
      4*d12*d15^3*d23*d45 - 4*d12^2*d15*d23^2*d45 - 2*d12*d15^2*d23^2*d45 + 
      2*d15^3*d23^2*d45 - 4*d12*d15*d23^3*d45 - 2*d15^2*d23^3*d45 + 
      2*d12^2*d15*d23*d34*d45 - 6*d12*d15^2*d23*d34*d45 + 
      8*d12*d15*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 + 6*d15*d23^3*d34*d45 + 
      2*d12*d15^2*d23*d45^2 - 2*d15^3*d23*d45^2 + 2*d12*d15*d23^2*d45^2 + 
      4*d15^2*d23^2*d45^2 - 4*d12*d15*d23*d34*d45^2 + 2*d15^2*d23*d34*d45^2 - 
      6*d15*d23^2*d34*d45^2 - 2*d15^2*d23*d45^3 + 2*d15*d23*d34*d45^3 - 
      d12^3*d15*d23*mt2 - 8*d12^2*d15^2*d23*mt2 - 4*d12*d15^3*d23*mt2 + 
      d12^3*d23^2*mt2 + 8*d12^2*d15*d23^2*mt2 - 4*d12*d15^2*d23^2*mt2 - 
      2*d15^3*d23^2*mt2 + 8*d12*d15*d23^3*mt2 + 2*d15*d23^4*mt2 + 
      4*d12^2*d15*d23*d34*mt2 + 10*d12*d15^2*d23*d34*mt2 - 
      3*d12^2*d23^2*d34*mt2 - 6*d12*d15*d23^2*d34*mt2 + 
      6*d15^2*d23^2*d34*mt2 - 4*d15*d23^3*d34*mt2 - 3*d12*d15*d23*d34^2*mt2 + 
      3*d12*d23^2*d34^2*mt2 - d23^2*d34^3*mt2 - d12^2*d15*d23*d45*mt2 + 
      8*d12*d15^2*d23*d45*mt2 + 4*d15^3*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 
      13*d12*d15*d23^2*d45*mt2 - 2*d15^2*d23^2*d45*mt2 - d12*d23^3*d45*mt2 - 
      4*d15*d23^3*d45*mt2 + 2*d12^2*d15*d34*d45*mt2 + d12^2*d23*d34*d45*mt2 + 
      4*d12*d15*d23*d34*d45*mt2 - 8*d15^2*d23*d34*d45*mt2 + 
      2*d12*d23^2*d34*d45*mt2 + 10*d15*d23^2*d34*d45*mt2 + 
      d23^3*d34*d45*mt2 - 3*d12*d15*d34^2*d45*mt2 - 3*d12*d23*d34^2*d45*mt2 - 
      3*d15*d23*d34^2*d45*mt2 + 2*d23*d34^3*d45*mt2 + 
      5*d12*d15*d23*d45^2*mt2 + d12*d23^2*d45^2*mt2 + 5*d15*d23^2*d45^2*mt2 - 
      4*d12*d15*d34*d45^2*mt2 - 2*d12*d23*d34*d45^2*mt2 - 
      8*d15*d23*d34*d45^2*mt2 - 2*d23^2*d34*d45^2*mt2 + 
      3*d15*d34^2*d45^2*mt2 - d34^3*d45^2*mt2 - 3*d15*d23*d45^3*mt2 + 
      2*d15*d34*d45^3*mt2 + d23*d34*d45^3*mt2 - 3*d12^2*d15*d23*mt2^2 - 
      10*d12*d15^2*d23*mt2^2 - 2*d15^3*d23*mt2^2 + 3*d12^2*d23^2*mt2^2 + 
      10*d12*d15*d23^2*mt2^2 - 2*d15^2*d23^2*mt2^2 + 4*d15*d23^3*mt2^2 + 
      8*d12*d15*d23*d34*mt2^2 + 6*d15^2*d23*d34*mt2^2 - 
      6*d12*d23^2*d34*mt2^2 - 4*d15*d23^2*d34*mt2^2 - 3*d15*d23*d34^2*mt2^2 + 
      3*d23^2*d34^2*mt2^2 - d12^2*d23*d45*mt2^2 - 2*d12*d15*d23*d45*mt2^2 + 
      6*d15^2*d23*d45*mt2^2 - 4*d12*d23^2*d45*mt2^2 - 9*d15*d23^2*d45*mt2^2 - 
      d23^3*d45*mt2^2 + d12^2*d34*d45*mt2^2 + 4*d12*d15*d34*d45*mt2^2 + 
      3*d12*d23*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 + 
      2*d23^2*d34*d45*mt2^2 - 3*d12*d34^2*d45*mt2^2 - 3*d15*d34^2*d45*mt2^2 - 
      3*d23*d34^2*d45*mt2^2 + 2*d34^3*d45*mt2^2 + 2*d12*d23*d45^2*mt2^2 + 
      5*d15*d23*d45^2*mt2^2 + d23^2*d45^2*mt2^2 - 2*d12*d34*d45^2*mt2^2 - 
      4*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 + 3*d34^2*d45^2*mt2^2 - 
      d23*d45^3*mt2^2 + d34*d45^3*mt2^2 - 3*d12*d15*d23*mt2^3 - 
      4*d15^2*d23*mt2^3 + 3*d12*d23^2*mt2^3 + 4*d15*d23^2*mt2^3 + 
      4*d15*d23*d34*mt2^3 - 3*d23^2*d34*mt2^3 - 2*d12*d23*d45*mt2^3 - 
      d15*d23*d45*mt2^3 - 2*d23^2*d45*mt2^3 + 2*d12*d34*d45*mt2^3 + 
      2*d15*d34*d45*mt2^3 + 2*d23*d34*d45*mt2^3 - 3*d34^2*d45*mt2^3 + 
      2*d23*d45^2*mt2^3 - 2*d34*d45^2*mt2^3 - d15*d23*mt2^4 + d23^2*mt2^4 - 
      d23*d45*mt2^4 + d34*d45*mt2^4))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (Sqrt[d23]*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (d12*d15^2 - d12*d15*d23 + 2*d15^2*d23 - 2*d15*d23^2 - d15*d23*d34 - 
     d15^2*d45 + 2*d15*d23*d45 + d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + 
     d23*d45*mt2 + d34*d45*mt2))/((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
     2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
     2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
     2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]), (2*(-(d12*d15) - 2*d15^2 + d12*d23 + 2*d15*d23 + 
     2*d15*d34 - d23*d34 - d15*d45 + d34*d45 - d15*mt2 + d23*mt2 - d45*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  -((d23*(-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - d15*d23*d34 + 
      d23^2*d34 + d15^2*d45 - d15*d23*d45 - d15*d34*d45 - d23*d34*d45 - 
      d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2))/
    (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + d23 - d45 + mt2)*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 
      2*d12*d15*d45 - d15^2*d45 + 2*d15*d23*d45 - d15*d34*d45 - 2*d15*d45^2 + 
      d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     2*d12^2*d15^2*d23^2*d34 - 2*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 2*d12^2*d15^2*d23*d34^2 + 
     2*d12^2*d15*d23^2*d34^2 - 2*d12*d15^2*d23^2*d34^2 + 
     2*d12*d15*d23^3*d34^2 - 2*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 
     6*d12^2*d15^3*d23*d45 + 10*d12^2*d15^2*d23^2*d45 - 
     4*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 
     2*d12*d15*d23^4*d45 + 6*d12^2*d15^2*d23*d34*d45 - 
     2*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
     2*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 - 
     4*d12^2*d15*d23*d34^2*d45 - 10*d12*d15*d23^2*d34^2*d45 - 
     2*d15^2*d23^2*d34^2*d45 - 4*d15*d23^3*d34^2*d45 + 
     2*d12*d15*d23*d34^3*d45 + 4*d15*d23^2*d34^3*d45 + 
     6*d12*d15^3*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 
     2*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 - 12*d12*d15^2*d23*d34*
      d45^2 + 4*d12*d15*d23^2*d34*d45^2 - 8*d15^2*d23^2*d34*d45^2 + 
     4*d15*d23^3*d34*d45^2 + 8*d12*d15*d23*d34^2*d45^2 + 
     2*d15^2*d23*d34^2*d45^2 + 8*d15*d23^2*d34^2*d45^2 - 
     2*d15*d23*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 2*d15^2*d23^2*d45^3 + 
     6*d15^2*d23*d34*d45^3 - 2*d15*d23^2*d34*d45^3 - 4*d15*d23*d34^2*d45^3 + 
     d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 
     12*d12^2*d15^2*d23^2*mt2 + 4*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 
     6*d12^2*d15*d23^3*mt2 - 8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 - 
     2*d12^2*d15^2*d23*d34*mt2 + 5*d12^2*d15*d23^2*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 - 
     4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     d12^2*d15^2*d34^2*mt2 + d12^2*d15*d23*d34^2*mt2 - 
     4*d12*d15^2*d23*d34^2*mt2 + d12*d15*d23^2*d34^2*mt2 - 
     2*d15^2*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 + 
     2*d15*d23^3*d34^2*mt2 - d12*d15*d23*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 - 
     d23^3*d34^3*mt2 - 3*d12^2*d15^2*d23*d45*mt2 - 12*d12*d15^3*d23*d45*mt2 + 
     5*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     4*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 + 
     5*d12^2*d15*d23*d34*d45*mt2 + 16*d12*d15^2*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 8*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 - 
     2*d15*d23^3*d34*d45*mt2 - 2*d12^2*d15*d34^2*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 - 2*d12^2*d23*d34^2*d45*mt2 - 
     19*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
     13*d15*d23^2*d34^2*d45*mt2 + d12*d15*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 + 5*d15*d23*d34^3*d45*mt2 + 
     3*d23^2*d34^3*d45*mt2 + 3*d12*d15^2*d23*d45^2*mt2 + 
     6*d15^3*d23*d45^2*mt2 - 4*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + 2*d15*d23^3*d45^2*mt2 - 
     10*d12*d15*d23*d34*d45^2*mt2 - 14*d15^2*d23*d34*d45^2*mt2 + 
     2*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 + 
     d23^3*d34*d45^2*mt2 + 4*d12*d15*d34^2*d45^2*mt2 - 
     d15^2*d34^2*d45^2*mt2 + 4*d12*d23*d34^2*d45^2*mt2 + 
     18*d15*d23*d34^2*d45^2*mt2 + 2*d23^2*d34^2*d45^2*mt2 - 
     d15*d34^3*d45^2*mt2 - 2*d23*d34^3*d45^2*mt2 - d15^2*d23*d45^3*mt2 + 
     d15*d23^2*d45^3*mt2 + 5*d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 - 
     2*d15*d34^2*d45^3*mt2 - 2*d23*d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 
     4*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 - 4*d12*d15^2*d23*d34*mt2^2 + 
     10*d12*d15*d23^2*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     6*d12*d23^3*d34*mt2^2 - 2*d15*d23^3*d34*mt2^2 - 
     2*d12*d15^2*d34^2*mt2^2 + 2*d12*d15*d23*d34^2*mt2^2 - 
     2*d15^2*d23*d34^2*mt2^2 - d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 - 
     d15*d23*d34^3*mt2^2 - 6*d12*d15^2*d23*d45*mt2^2 - 
     6*d15^3*d23*d45*mt2^2 + 10*d12*d15*d23^2*d45*mt2^2 + 
     10*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 + d12^2*d23*d34*d45*mt2^2 + 
     10*d12*d15*d23*d34*d45*mt2^2 + 10*d15^2*d23*d34*d45*mt2^2 - 
     2*d12*d23^2*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 + 
     2*d23^3*d34*d45*mt2^2 - d12^2*d34^2*d45*mt2^2 - 
     4*d12*d15*d34^2*d45*mt2^2 + 2*d15^2*d34^2*d45*mt2^2 - 
     7*d12*d23*d34^2*d45*mt2^2 - 15*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 + d12*d34^3*d45*mt2^2 + d15*d34^3*d45*mt2^2 + 
     4*d23*d34^3*d45*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
     4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 10*d15*d23*d34*d45^2*mt2^2 + 
     2*d23^2*d34*d45^2*mt2^2 + 2*d12*d34^2*d45^2*mt2^2 + 
     4*d15*d34^2*d45^2*mt2^2 + 7*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 + 
     d23*d34*d45^3*mt2^2 - d34^2*d45^3*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 
     2*d15^3*d23*mt2^3 - 6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     3*d12*d23^3*mt2^3 + 2*d15*d23^3*mt2^3 - 2*d15^2*d23*d34*mt2^3 + 
     5*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 - d15^2*d34^2*mt2^3 + 
     d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 2*d12*d23*d34*d45*mt2^3 + 5*d15*d23*d34*d45*mt2^3 - 
     d23^2*d34*d45*mt2^3 - 2*d12*d34^2*d45*mt2^3 - 2*d15*d34^2*d45*mt2^3 - 
     5*d23*d34^2*d45*mt2^3 + d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 + 
     2*d34^2*d45^2*mt2^3 + d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + 
     d23^3*mt2^4 + d23*d34*d45*mt2^4 - d34^2*d45*mt2^4)/
    (d34*(d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^4*d15^2 - 2*d12^3*d15^3 - 2*d12^2*d15^4 + 2*d12^4*d15*d23 - 
     4*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 - 2*d12*d15^4*d23 + 
     6*d12^3*d15*d23^2 + 4*d12^2*d15*d23^3 + 2*d12*d15^2*d23^3 + 
     4*d12^3*d15^2*d34 + 4*d12^2*d15^3*d34 - 2*d12^3*d15*d23*d34 + 
     10*d12^2*d15^2*d23*d34 + 6*d12*d15^3*d23*d34 - 10*d12^2*d15*d23^2*d34 + 
     4*d12*d15^2*d23^2*d34 + 2*d15^3*d23^2*d34 - 8*d12*d15*d23^3*d34 - 
     2*d15^2*d23^3*d34 - 2*d12^2*d15^2*d34^2 - 2*d12^2*d15*d23*d34^2 - 
     6*d12*d15^2*d23*d34^2 + 2*d12*d15*d23^2*d34^2 - 4*d15^2*d23^2*d34^2 + 
     4*d15*d23^3*d34^2 + 2*d12*d15*d23*d34^3 + 2*d15*d23^2*d34^3 + 
     6*d12^3*d15^2*d45 + 4*d12^2*d15^3*d45 + 4*d12*d15^4*d45 - 
     8*d12^3*d15*d23*d45 + 4*d12^2*d15^2*d23*d45 + 2*d15^4*d23*d45 - 
     12*d12^2*d15*d23^2*d45 - 4*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 - 
     2*d12*d15*d23^3*d45 - 2*d12^3*d15*d34*d45 - 10*d12^2*d15^2*d34*d45 - 
     10*d12*d15^3*d34*d45 + 10*d12^2*d15*d23*d34*d45 - 
     6*d12*d15^2*d23*d34*d45 - 8*d15^3*d23*d34*d45 + 
     20*d12*d15*d23^2*d34*d45 + 8*d15^2*d23^2*d34*d45 + 2*d15*d23^3*d34*d45 + 
     4*d12^2*d15*d34^2*d45 + 8*d12*d15^2*d34^2*d45 + 
     2*d12*d15*d23*d34^2*d45 + 10*d15^2*d23*d34^2*d45 - 
     8*d15*d23^2*d34^2*d45 - 2*d12*d15*d34^3*d45 - 4*d15*d23*d34^3*d45 - 
     6*d12^2*d15^2*d45^2 - 2*d12*d15^3*d45^2 - 2*d15^4*d45^2 + 
     10*d12^2*d15*d23*d45^2 + 2*d12*d15^2*d23*d45^2 + 2*d15^3*d23*d45^2 + 
     6*d12*d15*d23^2*d45^2 + 2*d15^2*d23^2*d45^2 + 4*d12^2*d15*d34*d45^2 + 
     6*d12*d15^2*d34*d45^2 + 6*d15^3*d34*d45^2 - 10*d12*d15*d23*d34*d45^2 - 
     6*d15^2*d23*d34*d45^2 - 4*d15*d23^2*d34*d45^2 - 4*d12*d15*d34^2*d45^2 - 
     6*d15^2*d34^2*d45^2 + 4*d15*d23*d34^2*d45^2 + 2*d15*d34^3*d45^2 + 
     2*d12*d15^2*d45^3 - 4*d12*d15*d23*d45^3 - 2*d15^2*d23*d45^3 - 
     2*d12*d15*d34*d45^3 + 2*d15*d23*d34*d45^3 - d12^4*d15*mt2 - 
     10*d12^3*d15^2*mt2 - 8*d12^2*d15^3*mt2 - 4*d12*d15^4*mt2 + 
     d12^4*d23*mt2 + 9*d12^3*d15*d23*mt2 - 10*d12^2*d15^2*d23*mt2 - 
     4*d12*d15^3*d23*mt2 - 2*d15^4*d23*mt2 + d12^3*d23^2*mt2 + 
     18*d12^2*d15*d23^2*mt2 + 8*d12*d15*d23^3*mt2 + 2*d15^2*d23^3*mt2 + 
     4*d12^3*d15*d34*mt2 + 18*d12^2*d15^2*d34*mt2 + 10*d12*d15^3*d34*mt2 - 
     3*d12^3*d23*d34*mt2 - 8*d12^2*d15*d23*d34*mt2 + 
     18*d12*d15^2*d23*d34*mt2 + 6*d15^3*d23*d34*mt2 - 3*d12^2*d23^2*d34*mt2 - 
     20*d12*d15*d23^2*d34*mt2 + 4*d15^2*d23^2*d34*mt2 - 8*d15*d23^3*d34*mt2 - 
     5*d12^2*d15*d34^2*mt2 - 8*d12*d15^2*d34^2*mt2 + 3*d12^2*d23*d34^2*mt2 - 
     3*d12*d15*d23*d34^2*mt2 - 6*d15^2*d23*d34^2*mt2 + 
     3*d12*d23^2*d34^2*mt2 + 2*d15*d23^2*d34^2*mt2 + 2*d12*d15*d34^3*mt2 - 
     d12*d23*d34^3*mt2 + 2*d15*d23*d34^3*mt2 - d23^2*d34^3*mt2 + 
     d12^3*d15*d45*mt2 + 21*d12^2*d15^2*d45*mt2 + 12*d12*d15^3*d45*mt2 + 
     4*d15^4*d45*mt2 - 4*d12^3*d23*d45*mt2 - 30*d12^2*d15*d23*d45*mt2 + 
     3*d12*d15^2*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 
     25*d12*d15*d23^2*d45*mt2 - 4*d15^2*d23^2*d45*mt2 - 2*d15*d23^3*d45*mt2 - 
     d12^3*d34*d45*mt2 - 8*d12^2*d15*d34*d45*mt2 - 30*d12*d15^2*d34*d45*mt2 - 
     12*d15^3*d34*d45*mt2 + 9*d12^2*d23*d34*d45*mt2 + 
     33*d12*d15*d23*d34*d45*mt2 - 4*d15^2*d23*d34*d45*mt2 + 
     4*d12*d23^2*d34*d45*mt2 + 21*d15*d23^2*d34*d45*mt2 + 
     2*d12^2*d34^2*d45*mt2 + 11*d12*d15*d34^2*d45*mt2 + 
     12*d15^2*d34^2*d45*mt2 - 6*d12*d23*d34^2*d45*mt2 - 
     5*d15*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 - d12*d34^3*d45*mt2 - 
     4*d15*d34^3*d45*mt2 + d23*d34^3*d45*mt2 + 3*d12^2*d15*d45^2*mt2 - 
     12*d12*d15^2*d45^2*mt2 - 4*d15^3*d45^2*mt2 + 5*d12^2*d23*d45^2*mt2 + 
     28*d12*d15*d23*d45^2*mt2 + 5*d15^2*d23*d45^2*mt2 + d12*d23^2*d45^2*mt2 + 
     6*d15*d23^2*d45^2*mt2 + 2*d12^2*d34*d45^2*mt2 - d12*d15*d34*d45^2*mt2 + 
     10*d15^2*d34*d45^2*mt2 - 7*d12*d23*d34*d45^2*mt2 - 
     22*d15*d23*d34*d45^2*mt2 - d23^2*d34*d45^2*mt2 - 2*d12*d34^2*d45^2*mt2 - 
     2*d15*d34^2*d45^2*mt2 + 2*d23*d34^2*d45^2*mt2 - 5*d12*d15*d45^3*mt2 + 
     d15^2*d45^3*mt2 - 2*d12*d23*d45^3*mt2 - 7*d15*d23*d45^3*mt2 - 
     d12*d34*d45^3*mt2 + 5*d15*d34*d45^3*mt2 + d23*d34*d45^3*mt2 + 
     2*d15*d45^4*mt2 - 4*d12^3*d15*mt2^2 - 18*d12^2*d15^2*mt2^2 - 
     10*d12*d15^3*mt2^2 - 2*d15^4*mt2^2 + 4*d12^3*d23*mt2^2 + 
     15*d12^2*d15*d23*mt2^2 - 8*d12*d15^2*d23*mt2^2 - 2*d15^3*d23*mt2^2 + 
     3*d12^2*d23^2*mt2^2 + 18*d12*d15*d23^2*mt2^2 + 4*d15*d23^3*mt2^2 + 
     12*d12^2*d15*d34*mt2^2 + 24*d12*d15^2*d34*mt2^2 + 6*d15^3*d34*mt2^2 - 
     9*d12^2*d23*d34*mt2^2 - 10*d12*d15*d23*d34*mt2^2 + 
     8*d15^2*d23*d34*mt2^2 - 6*d12*d23^2*d34*mt2^2 - 10*d15*d23^2*d34*mt2^2 - 
     10*d12*d15*d34^2*mt2^2 - 6*d15^2*d34^2*mt2^2 + 6*d12*d23*d34^2*mt2^2 - 
     d15*d23*d34^2*mt2^2 + 3*d23^2*d34^2*mt2^2 + 2*d15*d34^3*mt2^2 - 
     d23*d34^3*mt2^2 - d12^3*d45*mt2^2 + 2*d12^2*d15*d45*mt2^2 + 
     24*d12*d15^2*d45*mt2^2 + 8*d15^3*d45*mt2^2 - 12*d12^2*d23*d45*mt2^2 - 
     36*d12*d15*d23*d45*mt2^2 - d15^2*d23*d45*mt2^2 - 4*d12*d23^2*d45*mt2^2 - 
     13*d15*d23^2*d45*mt2^2 + d12^2*d34*d45*mt2^2 - 9*d12*d15*d34*d45*mt2^2 - 
     20*d15^2*d34*d45*mt2^2 + 18*d12*d23*d34*d45*mt2^2 + 
     23*d15*d23*d34*d45*mt2^2 + 4*d23^2*d34*d45*mt2^2 - d12*d34^2*d45*mt2^2 + 
     7*d15*d34^2*d45*mt2^2 - 6*d23*d34^2*d45*mt2^2 + d34^3*d45*mt2^2 + 
     3*d12^2*d45^2*mt2^2 + 8*d12*d15*d45^2*mt2^2 - 6*d15^2*d45^2*mt2^2 + 
     10*d12*d23*d45^2*mt2^2 + 18*d15*d23*d45^2*mt2^2 + d23^2*d45^2*mt2^2 - 
     4*d12*d34*d45^2*mt2^2 - 6*d15*d34*d45^2*mt2^2 - 7*d23*d34*d45^2*mt2^2 + 
     3*d34^2*d45^2*mt2^2 - 3*d12*d45^3*mt2^2 - 6*d15*d45^3*mt2^2 - 
     2*d23*d45^3*mt2^2 + 3*d34*d45^3*mt2^2 + d45^4*mt2^2 - 
     6*d12^2*d15*mt2^3 - 14*d12*d15^2*mt2^3 - 4*d15^3*mt2^3 + 
     6*d12^2*d23*mt2^3 + 11*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 + 
     3*d12*d23^2*mt2^3 + 6*d15*d23^2*mt2^3 + 12*d12*d15*d34*mt2^3 + 
     10*d15^2*d34*mt2^3 - 9*d12*d23*d34*mt2^3 - 4*d15*d23*d34*mt2^3 - 
     3*d23^2*d34*mt2^3 - 5*d15*d34^2*mt2^3 + 3*d23*d34^2*mt2^3 - 
     3*d12^2*d45*mt2^3 + d12*d15*d45*mt2^3 + 9*d15^2*d45*mt2^3 - 
     12*d12*d23*d45*mt2^3 - 14*d15*d23*d45*mt2^3 - 2*d23^2*d45*mt2^3 + 
     5*d12*d34*d45*mt2^3 - 3*d15*d34*d45*mt2^3 + 9*d23*d34*d45*mt2^3 - 
     3*d34^2*d45*mt2^3 + 6*d12*d45^2*mt2^3 + 5*d15*d45^2*mt2^3 + 
     5*d23*d45^2*mt2^3 - 6*d34*d45^2*mt2^3 - 3*d45^3*mt2^3 - 
     4*d12*d15*mt2^4 - 4*d15^2*mt2^4 + 4*d12*d23*mt2^4 + 3*d15*d23*mt2^4 + 
     d23^2*mt2^4 + 4*d15*d34*mt2^4 - 3*d23*d34*mt2^4 - 3*d12*d45*mt2^4 - 
     4*d23*d45*mt2^4 + 3*d34*d45*mt2^4 + 3*d45^2*mt2^4 - d15*mt2^5 + 
     d23*mt2^5 - d45*mt2^5)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((-d15 + d23)*(-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + 
     d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
     2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((4*d12^4*d15^4*d23 + 4*d12^3*d15^5*d23 - 12*d12^4*d15^3*d23^2 - 
     8*d12^3*d15^4*d23^2 + 4*d12^2*d15^5*d23^2 + 12*d12^4*d15^2*d23^3 - 
     12*d12^2*d15^4*d23^3 - 4*d12^4*d15*d23^4 + 8*d12^3*d15^2*d23^4 + 
     12*d12^2*d15^3*d23^4 - 4*d12^3*d15*d23^5 - 4*d12^2*d15^2*d23^5 - 
     4*d12^4*d15^3*d23*d34 - 16*d12^3*d15^4*d23*d34 + 
     8*d12^4*d15^2*d23^2*d34 + 44*d12^3*d15^3*d23^2*d34 - 
     12*d12^2*d15^4*d23^2*d34 - 4*d12^4*d15*d23^3*d34 - 
     40*d12^3*d15^2*d23^3*d34 + 40*d12^2*d15^3*d23^3*d34 + 
     4*d12*d15^4*d23^3*d34 + 12*d12^3*d15*d23^4*d34 - 
     44*d12^2*d15^2*d23^4*d34 - 8*d12*d15^3*d23^4*d34 + 
     16*d12^2*d15*d23^5*d34 + 4*d12*d15^2*d23^5*d34 + 
     16*d12^3*d15^3*d23*d34^2 + 4*d12^2*d15^4*d23*d34^2 - 
     36*d12^3*d15^2*d23^2*d34^2 - 16*d12^2*d15^3*d23^2*d34^2 + 
     4*d12*d15^4*d23^2*d34^2 + 20*d12^3*d15*d23^3*d34^2 + 
     12*d12^2*d15^2*d23^3*d34^2 - 32*d12*d15^3*d23^3*d34^2 + 
     48*d12*d15^2*d23^4*d34^2 - 20*d12*d15*d23^5*d34^2 - 
     4*d12^3*d15^2*d23*d34^3 - 8*d12^2*d15^3*d23*d34^3 + 
     4*d12^3*d15*d23^2*d34^3 + 32*d12^2*d15^2*d23^2*d34^3 - 
     4*d12*d15^3*d23^2*d34^3 - 24*d12^2*d15*d23^3*d34^3 + 
     24*d12*d15^2*d23^3*d34^3 + 4*d15^3*d23^3*d34^3 - 
     20*d12*d15*d23^4*d34^3 - 12*d15^2*d23^4*d34^3 + 8*d15*d23^5*d34^3 + 
     4*d12^2*d15^2*d23*d34^4 - 8*d12^2*d15*d23^2*d34^4 - 
     4*d12*d15^2*d23^2*d34^4 + 4*d12*d15*d23^3*d34^4 - 8*d15^2*d23^3*d34^4 + 
     12*d15*d23^4*d34^4 + 4*d12*d15*d23^2*d34^5 + 4*d15*d23^3*d34^5 - 
     12*d12^3*d15^4*d23*d45 - 12*d12^2*d15^5*d23*d45 + 
     32*d12^3*d15^3*d23^2*d45 + 24*d12^2*d15^4*d23^2*d45 - 
     8*d12*d15^5*d23^2*d45 - 28*d12^3*d15^2*d23^3*d45 - 
     8*d12^2*d15^3*d23^3*d45 + 20*d12*d15^4*d23^3*d45 + 
     8*d12^3*d15*d23^4*d45 - 8*d12^2*d15^2*d23^4*d45 - 
     16*d12*d15^3*d23^4*d45 + 4*d12^2*d15*d23^5*d45 + 4*d12*d15^2*d23^5*d45 + 
     8*d12^3*d15^3*d23*d34*d45 + 44*d12^2*d15^4*d23*d34*d45 - 
     4*d12^3*d15^2*d23^2*d34*d45 - 96*d12^2*d15^3*d23^2*d34*d45 + 
     28*d12*d15^4*d23^2*d34*d45 - 4*d12^3*d15*d23^3*d34*d45 + 
     84*d12^2*d15^2*d23^3*d34*d45 - 52*d12*d15^3*d23^3*d34*d45 + 
     4*d15^4*d23^3*d34*d45 - 32*d12^2*d15*d23^4*d34*d45 + 
     32*d12*d15^2*d23^4*d34*d45 - 8*d15^3*d23^4*d34*d45 - 
     8*d12*d15*d23^5*d34*d45 + 4*d15^2*d23^5*d34*d45 + 
     12*d12^3*d15^2*d23*d34^2*d45 - 36*d12^2*d15^3*d23*d34^2*d45 - 
     20*d12^3*d15*d23^2*d34^2*d45 + 48*d12^2*d15^2*d23^2*d34^2*d45 - 
     8*d12*d15^3*d23^2*d34^2*d45 + 4*d15^4*d23^2*d34^2*d45 - 
     28*d12^2*d15*d23^3*d34^2*d45 - 36*d12*d15^2*d23^3*d34^2*d45 - 
     20*d15^3*d23^3*d34^2*d45 + 36*d12*d15*d23^4*d34^2*d45 + 
     12*d15^2*d23^4*d34^2*d45 + 4*d15*d23^5*d34^2*d45 - 
     8*d12^3*d15*d23*d34^3*d45 - 8*d12^2*d15^2*d23*d34^3*d45 - 
     4*d12*d15^3*d23*d34^3*d45 + 20*d12^2*d15*d23^2*d34^3*d45 - 
     20*d12*d15^2*d23^2*d34^3*d45 - 16*d15^3*d23^2*d34^3*d45 + 
     56*d12*d15*d23^3*d34^3*d45 + 40*d15^2*d23^3*d34^3*d45 - 
     12*d15*d23^4*d34^3*d45 + 12*d12^2*d15*d23*d34^4*d45 + 
     8*d12*d15^2*d23*d34^4*d45 + 8*d12*d15*d23^2*d34^4*d45 + 
     20*d15^2*d23^2*d34^4*d45 - 24*d15*d23^3*d34^4*d45 - 
     4*d12*d15*d23*d34^5*d45 - 8*d15*d23^2*d34^5*d45 + 
     12*d12^2*d15^4*d23*d45^2 + 12*d12*d15^5*d23*d45^2 - 
     28*d12^2*d15^3*d23^2*d45^2 - 24*d12*d15^4*d23^2*d45^2 + 
     4*d15^5*d23^2*d45^2 + 20*d12^2*d15^2*d23^3*d45^2 + 
     12*d12*d15^3*d23^3*d45^2 - 8*d15^4*d23^3*d45^2 - 
     4*d12^2*d15*d23^4*d45^2 + 4*d15^3*d23^4*d45^2 - 
     4*d12^2*d15^3*d23*d34*d45^2 - 40*d12*d15^4*d23*d34*d45^2 - 
     16*d12^2*d15^2*d23^2*d34*d45^2 + 64*d12*d15^3*d23^2*d34*d45^2 - 
     16*d15^4*d23^2*d34*d45^2 + 20*d12^2*d15*d23^3*d34*d45^2 - 
     44*d12*d15^2*d23^3*d34*d45^2 + 20*d15^3*d23^3*d34*d45^2 + 
     20*d12*d15*d23^4*d34*d45^2 - 4*d15^2*d23^4*d34*d45^2 - 
     24*d12^2*d15^2*d23*d34^2*d45^2 + 32*d12*d15^3*d23*d34^2*d45^2 - 
     4*d15^4*d23*d34^2*d45^2 + 40*d12^2*d15*d23^2*d34^2*d45^2 - 
     12*d12*d15^2*d23^2*d34^2*d45^2 + 32*d15^3*d23^2*d34^2*d45^2 + 
     4*d12*d15*d23^3*d34^2*d45^2 - 12*d15^2*d23^3*d34^2*d45^2 - 
     8*d15*d23^4*d34^2*d45^2 + 16*d12^2*d15*d23*d34^3*d45^2 + 
     8*d12*d15^2*d23*d34^3*d45^2 + 12*d15^3*d23*d34^3*d45^2 - 
     28*d12*d15*d23^2*d34^3*d45^2 - 32*d15^2*d23^2*d34^3*d45^2 - 
     12*d12*d15*d23*d34^4*d45^2 - 12*d15^2*d23*d34^4*d45^2 + 
     12*d15*d23^2*d34^4*d45^2 + 4*d15*d23*d34^5*d45^2 - 
     4*d12*d15^4*d23*d45^3 - 4*d15^5*d23*d45^3 + 8*d12*d15^3*d23^2*d45^3 + 
     8*d15^4*d23^2*d45^3 - 4*d12*d15^2*d23^3*d45^3 - 4*d15^3*d23^3*d45^3 + 
     12*d15^4*d23*d34*d45^3 + 12*d12*d15^2*d23^2*d34*d45^3 - 
     12*d15^3*d23^2*d34*d45^3 - 12*d12*d15*d23^3*d34*d45^3 + 
     12*d12*d15^2*d23*d34^2*d45^3 - 12*d15^3*d23*d34^2*d45^3 - 
     20*d12*d15*d23^2*d34^2*d45^3 + 4*d15*d23^3*d34^2*d45^3 - 
     8*d12*d15*d23*d34^3*d45^3 + 4*d15^2*d23*d34^3*d45^3 + 
     4*d15*d23^2*d34^3*d45^3 + 2*d12^4*d15^3*d23*mt2 + 
     18*d12^3*d15^4*d23*mt2 + 12*d12^2*d15^5*d23*mt2 - 
     6*d12^4*d15^2*d23^2*mt2 - 54*d12^3*d15^3*d23^2*mt2 - 
     24*d12^2*d15^4*d23^2*mt2 + 8*d12*d15^5*d23^2*mt2 + 
     6*d12^4*d15*d23^3*mt2 + 54*d12^3*d15^2*d23^3*mt2 - 
     24*d12*d15^4*d23^3*mt2 - 2*d12^4*d23^4*mt2 - 18*d12^3*d15*d23^4*mt2 + 
     24*d12^2*d15^2*d23^4*mt2 + 24*d12*d15^3*d23^4*mt2 - 
     12*d12^2*d15*d23^5*mt2 - 8*d12*d15^2*d23^5*mt2 - 4*d12^4*d15^3*d34*mt2 - 
     4*d12^3*d15^4*d34*mt2 + 6*d12^4*d15^2*d23*d34*mt2 - 
     20*d12^3*d15^3*d23*d34*mt2 - 52*d12^2*d15^4*d23*d34*mt2 + 
     60*d12^3*d15^2*d23^2*d34*mt2 + 142*d12^2*d15^3*d23^2*d34*mt2 - 
     24*d12*d15^4*d23^2*d34*mt2 - 2*d12^4*d23^3*d34*mt2 - 
     44*d12^3*d15*d23^3*d34*mt2 - 128*d12^2*d15^2*d23^3*d34*mt2 + 
     80*d12*d15^3*d23^3*d34*mt2 + 4*d15^4*d23^3*d34*mt2 + 
     8*d12^3*d23^4*d34*mt2 + 38*d12^2*d15*d23^4*d34*mt2 - 
     88*d12*d15^2*d23^4*d34*mt2 - 8*d15^3*d23^4*d34*mt2 + 
     32*d12*d15*d23^5*d34*mt2 + 4*d15^2*d23^5*d34*mt2 + 
     10*d12^3*d15^3*d34^2*mt2 + 2*d12^2*d15^4*d34^2*mt2 - 
     18*d12^3*d15^2*d23*d34^2*mt2 + 52*d12^2*d15^3*d23*d34^2*mt2 + 
     8*d12*d15^4*d23*d34^2*mt2 - 144*d12^2*d15^2*d23^2*d34^2*mt2 - 
     34*d12*d15^3*d23^2*d34^2*mt2 + 4*d15^4*d23^2*d34^2*mt2 + 
     8*d12^3*d23^3*d34^2*mt2 + 102*d12^2*d15*d23^3*d34^2*mt2 + 
     24*d12*d15^2*d23^3*d34^2*mt2 - 32*d15^3*d23^3*d34^2*mt2 - 
     12*d12^2*d23^4*d34^2*mt2 + 2*d12*d15*d23^4*d34^2*mt2 + 
     48*d15^2*d23^4*d34^2*mt2 - 20*d15*d23^5*d34^2*mt2 - 
     2*d12^3*d15^2*d34^3*mt2 - 4*d12^2*d15^3*d34^3*mt2 + 
     2*d12^3*d15*d23*d34^3*mt2 + 4*d12^2*d15^2*d23*d34^3*mt2 - 
     14*d12*d15^3*d23*d34^3*mt2 + 12*d12^2*d15*d23^2*d34^3*mt2 + 
     78*d12*d15^2*d23^2*d34^3*mt2 - 4*d15^3*d23^2*d34^3*mt2 - 
     12*d12^2*d23^3*d34^3*mt2 - 72*d12*d15*d23^3*d34^3*mt2 + 
     26*d15^2*d23^3*d34^3*mt2 + 8*d12*d23^4*d34^3*mt2 - 
     22*d15*d23^4*d34^3*mt2 + 2*d12^2*d15^2*d34^4*mt2 - 
     4*d12^2*d15*d23*d34^4*mt2 + 4*d12*d15^2*d23*d34^4*mt2 - 
     16*d12*d15*d23^2*d34^4*mt2 - 4*d15^2*d23^2*d34^4*mt2 + 
     8*d12*d23^3*d34^4*mt2 + 8*d15*d23^3*d34^4*mt2 - 2*d23^4*d34^4*mt2 + 
     2*d12*d15*d23*d34^5*mt2 + 4*d15*d23^2*d34^5*mt2 - 2*d23^3*d34^5*mt2 - 
     4*d12^3*d15^3*d23*d45*mt2 - 42*d12^2*d15^4*d23*d45*mt2 - 
     24*d12*d15^5*d23*d45*mt2 + 12*d12^3*d15^2*d23^2*d45*mt2 + 
     114*d12^2*d15^3*d23^2*d45*mt2 + 48*d12*d15^4*d23^2*d45*mt2 - 
     8*d15^5*d23^2*d45*mt2 - 12*d12^3*d15*d23^3*d45*mt2 - 
     102*d12^2*d15^2*d23^3*d45*mt2 - 16*d12*d15^3*d23^3*d45*mt2 + 
     20*d15^4*d23^3*d45*mt2 + 4*d12^3*d23^4*d45*mt2 + 
     30*d12^2*d15*d23^4*d45*mt2 - 16*d12*d15^2*d23^4*d45*mt2 - 
     16*d15^3*d23^4*d45*mt2 + 8*d12*d15*d23^5*d45*mt2 + 
     4*d15^2*d23^5*d45*mt2 + 12*d12^3*d15^3*d34*d45*mt2 + 
     12*d12^2*d15^4*d34*d45*mt2 - 16*d12^3*d15^2*d23*d34*d45*mt2 + 
     30*d12^2*d15^3*d23*d34*d45*mt2 + 96*d12*d15^4*d23*d34*d45*mt2 + 
     6*d12^3*d15*d23^2*d34*d45*mt2 - 60*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     208*d12*d15^3*d23^2*d34*d45*mt2 + 28*d15^4*d23^2*d34*d45*mt2 - 
     2*d12^3*d23^3*d34*d45*mt2 + 30*d12^2*d15*d23^3*d34*d45*mt2 + 
     178*d12*d15^2*d23^3*d34*d45*mt2 - 52*d15^3*d23^3*d34*d45*mt2 - 
     12*d12^2*d23^4*d34*d45*mt2 - 66*d12*d15*d23^4*d34*d45*mt2 + 
     32*d15^2*d23^4*d34*d45*mt2 - 8*d15*d23^5*d34*d45*mt2 - 
     28*d12^2*d15^3*d34^2*d45*mt2 - 4*d12*d15^4*d34^2*d45*mt2 - 
     6*d12^3*d15*d23*d34^2*d45*mt2 + 54*d12^2*d15^2*d23*d34^2*d45*mt2 - 
     78*d12*d15^3*d23*d34^2*d45*mt2 - 10*d12^3*d23^2*d34^2*d45*mt2 - 
     76*d12^2*d15*d23^2*d34^2*d45*mt2 + 102*d12*d15^2*d23^2*d34^2*d45*mt2 - 
     10*d15^3*d23^2*d34^2*d45*mt2 + 2*d12^2*d23^3*d34^2*d45*mt2 - 
     72*d12*d15*d23^3*d34^2*d45*mt2 - 30*d15^2*d23^3*d34^2*d45*mt2 + 
     12*d12*d23^4*d34^2*d45*mt2 + 32*d15*d23^4*d34^2*d45*mt2 - 
     4*d12^3*d15*d34^3*d45*mt2 + 6*d12^2*d15^2*d34^3*d45*mt2 + 
     6*d12*d15^3*d34^3*d45*mt2 - 4*d12^3*d23*d34^3*d45*mt2 - 
     10*d12^2*d15*d23*d34^3*d45*mt2 - 20*d12*d15^2*d23*d34^3*d45*mt2 - 
     10*d15^3*d23*d34^3*d45*mt2 + 22*d12^2*d23^2*d34^3*d45*mt2 + 
     86*d12*d15*d23^2*d34^3*d45*mt2 + 12*d15^2*d23^2*d34^3*d45*mt2 + 
     2*d12*d23^3*d34^3*d45*mt2 + 42*d15*d23^3*d34^3*d45*mt2 - 
     4*d23^4*d34^3*d45*mt2 + 6*d12^2*d15*d34^4*d45*mt2 + 
     8*d12^2*d23*d34^4*d45*mt2 + 22*d12*d15*d23*d34^4*d45*mt2 + 
     20*d15^2*d23*d34^4*d45*mt2 - 14*d12*d23^2*d34^4*d45*mt2 - 
     28*d15*d23^2*d34^4*d45*mt2 - 2*d23^3*d34^4*d45*mt2 - 
     2*d12*d15*d34^5*d45*mt2 - 4*d12*d23*d34^5*d45*mt2 - 
     10*d15*d23*d34^5*d45*mt2 + 2*d23^2*d34^5*d45*mt2 + 
     30*d12*d15^4*d23*d45^2*mt2 + 12*d15^5*d23*d45^2*mt2 - 
     4*d12^2*d15^2*d23^2*d45^2*mt2 - 74*d12*d15^3*d23^2*d45^2*mt2 - 
     24*d15^4*d23^2*d45^2*mt2 + 6*d12^2*d15*d23^3*d45^2*mt2 + 
     56*d12*d15^2*d23^3*d45^2*mt2 + 12*d15^3*d23^3*d45^2*mt2 - 
     2*d12^2*d23^4*d45^2*mt2 - 12*d12*d15*d23^4*d45^2*mt2 - 
     12*d12^2*d15^3*d34*d45^2*mt2 - 12*d12*d15^4*d34*d45^2*mt2 + 
     8*d12^2*d15^2*d23*d34*d45^2*mt2 - 8*d12*d15^3*d23*d34*d45^2*mt2 - 
     44*d15^4*d23*d34*d45^2*mt2 - 6*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     14*d12*d15^2*d23^2*d34*d45^2*mt2 + 70*d15^3*d23^2*d34*d45^2*mt2 + 
     10*d12^2*d23^3*d34*d45^2*mt2 + 30*d12*d15*d23^3*d34*d45^2*mt2 - 
     42*d15^2*d23^3*d34*d45^2*mt2 + 4*d12*d23^4*d34*d45^2*mt2 + 
     16*d15*d23^4*d34*d45^2*mt2 + 26*d12*d15^3*d34^2*d45^2*mt2 + 
     2*d15^4*d34^2*d45^2*mt2 + 20*d12^2*d15*d23*d34^2*d45^2*mt2 - 
     24*d12*d15^2*d23*d34^2*d45^2*mt2 + 34*d15^3*d23*d34^2*d45^2*mt2 + 
     20*d12^2*d23^2*d34^2*d45^2*mt2 + 84*d12*d15*d23^2*d34^2*d45^2*mt2 + 
     18*d15^2*d23^2*d34^2*d45^2*mt2 - 12*d12*d23^3*d34^2*d45^2*mt2 - 
     22*d15*d23^3*d34^2*d45^2*mt2 - 2*d23^4*d34^2*d45^2*mt2 + 
     8*d12^2*d15*d34^3*d45^2*mt2 - 8*d12*d15^2*d34^3*d45^2*mt2 - 
     2*d15^3*d34^3*d45^2*mt2 + 8*d12^2*d23*d34^3*d45^2*mt2 - 
     12*d12*d15*d23*d34^3*d45^2*mt2 - 8*d15^2*d23*d34^3*d45^2*mt2 - 
     24*d12*d23^2*d34^3*d45^2*mt2 - 58*d15*d23^2*d34^3*d45^2*mt2 + 
     2*d23^3*d34^3*d45^2*mt2 - 6*d12*d15*d34^4*d45^2*mt2 - 
     2*d15^2*d34^4*d45^2*mt2 - 8*d12*d23*d34^4*d45^2*mt2 + 
     6*d15*d23*d34^4*d45^2*mt2 + 4*d23^2*d34^4*d45^2*mt2 + 
     2*d15*d34^5*d45^2*mt2 + 4*d12*d15^3*d23*d45^3*mt2 - 
     6*d15^4*d23*d45^3*mt2 - 4*d12*d15^2*d23^2*d45^3*mt2 + 
     14*d15^3*d23^2*d45^3*mt2 - 8*d15^2*d23^3*d45^3*mt2 + 
     4*d12*d15^3*d34*d45^3*mt2 + 4*d15^4*d34*d45^3*mt2 + 
     8*d12*d15^2*d23*d34*d45^3*mt2 - 2*d15^3*d23*d34*d45^3*mt2 - 
     6*d12*d15*d23^2*d34*d45^3*mt2 + 14*d15^2*d23^2*d34*d45^3*mt2 - 
     6*d12*d23^3*d34*d45^3*mt2 - 16*d15*d23^3*d34*d45^3*mt2 - 
     8*d15^3*d34^2*d45^3*mt2 - 22*d12*d15*d23*d34^2*d45^3*mt2 - 
     12*d15^2*d23*d34^2*d45^3*mt2 - 10*d12*d23^2*d34^2*d45^3*mt2 - 
     8*d15*d23^2*d34^2*d45^3*mt2 + 2*d23^3*d34^2*d45^3*mt2 - 
     4*d12*d15*d34^3*d45^3*mt2 + 4*d15^2*d34^3*d45^3*mt2 - 
     4*d12*d23*d34^3*d45^3*mt2 + 20*d15*d23*d34^3*d45^3*mt2 + 
     2*d23^2*d34^3*d45^3*mt2 - 2*d15^3*d23*d45^4*mt2 + 
     2*d15^2*d23^2*d45^4*mt2 - 6*d15^2*d23*d34*d45^4*mt2 + 
     6*d15*d23^2*d34*d45^4*mt2 + 8*d15*d23*d34^2*d45^4*mt2 + 
     8*d12^3*d15^3*d23*mt2^2 + 30*d12^2*d15^4*d23*mt2^2 + 
     12*d12*d15^5*d23*mt2^2 - 24*d12^3*d15^2*d23^2*mt2^2 - 
     90*d12^2*d15^3*d23^2*mt2^2 - 24*d12*d15^4*d23^2*mt2^2 + 
     4*d15^5*d23^2*mt2^2 + 24*d12^3*d15*d23^3*mt2^2 + 
     90*d12^2*d15^2*d23^3*mt2^2 - 12*d15^4*d23^3*mt2^2 - 
     8*d12^3*d23^4*mt2^2 - 30*d12^2*d15*d23^4*mt2^2 + 
     24*d12*d15^2*d23^4*mt2^2 + 12*d15^3*d23^4*mt2^2 - 
     12*d12*d15*d23^5*mt2^2 - 4*d15^2*d23^5*mt2^2 - 2*d12^4*d15^2*d34*mt2^2 - 
     18*d12^3*d15^3*d34*mt2^2 - 12*d12^2*d15^4*d34*mt2^2 + 
     4*d12^4*d15*d23*d34*mt2^2 + 28*d12^3*d15^2*d23*d34*mt2^2 - 
     36*d12^2*d15^3*d23*d34*mt2^2 - 56*d12*d15^4*d23*d34*mt2^2 - 
     2*d12^4*d23^2*d34*mt2^2 - 2*d12^3*d15*d23^2*d34*mt2^2 + 
     132*d12^2*d15^2*d23^2*d34*mt2^2 + 152*d12*d15^3*d23^2*d34*mt2^2 - 
     12*d15^4*d23^2*d34*mt2^2 - 8*d12^3*d23^3*d34*mt2^2 - 
     108*d12^2*d15*d23^3*d34*mt2^2 - 136*d12*d15^2*d23^3*d34*mt2^2 + 
     40*d15^3*d23^3*d34*mt2^2 + 24*d12^2*d23^4*d34*mt2^2 + 
     40*d12*d15*d23^4*d34*mt2^2 - 44*d15^2*d23^4*d34*mt2^2 + 
     16*d15*d23^5*d34*mt2^2 + 6*d12^3*d15^2*d34^2*mt2^2 + 
     32*d12^2*d15^3*d34^2*mt2^2 + 4*d12*d15^4*d34^2*mt2^2 - 
     14*d12^3*d15*d23*d34^2*mt2^2 - 60*d12^2*d15^2*d23*d34^2*mt2^2 + 
     56*d12*d15^3*d23*d34^2*mt2^2 + 4*d15^4*d23*d34^2*mt2^2 + 
     8*d12^3*d23^2*d34^2*mt2^2 + 4*d12^2*d15*d23^2*d34^2*mt2^2 - 
     180*d12*d15^2*d23^2*d34^2*mt2^2 - 18*d15^3*d23^2*d34^2*mt2^2 + 
     24*d12^2*d23^3*d34^2*mt2^2 + 144*d12*d15*d23^3*d34^2*mt2^2 + 
     12*d15^2*d23^3*d34^2*mt2^2 - 24*d12*d23^4*d34^2*mt2^2 + 
     2*d15*d23^4*d34^2*mt2^2 - 10*d12^2*d15^2*d34^3*mt2^2 - 
     8*d12*d15^3*d34^3*mt2^2 + 22*d12^2*d15*d23*d34^3*mt2^2 + 
     22*d12*d15^2*d23*d34^3*mt2^2 - 6*d15^3*d23*d34^3*mt2^2 - 
     12*d12^2*d23^2*d34^3*mt2^2 + 10*d12*d15*d23^2*d34^3*mt2^2 + 
     46*d15^2*d23^2*d34^3*mt2^2 - 24*d12*d23^3*d34^3*mt2^2 - 
     48*d15*d23^3*d34^3*mt2^2 + 8*d23^4*d34^3*mt2^2 + 
     4*d12*d15^2*d34^4*mt2^2 - 14*d12*d15*d23*d34^4*mt2^2 + 
     8*d12*d23^2*d34^4*mt2^2 - 8*d15*d23^2*d34^4*mt2^2 + 
     8*d23^3*d34^4*mt2^2 + 2*d15*d23*d34^5*mt2^2 - 2*d23^2*d34^5*mt2^2 + 
     d12^3*d15^2*d23*d45*mt2^2 - 12*d12^2*d15^3*d23*d45*mt2^2 - 
     48*d12*d15^4*d23*d45*mt2^2 - 12*d15^5*d23*d45*mt2^2 - 
     2*d12^3*d15*d23^2*d45*mt2^2 + 36*d12^2*d15^2*d23^2*d45*mt2^2 + 
     132*d12*d15^3*d23^2*d45*mt2^2 + 24*d15^4*d23^2*d45*mt2^2 + 
     d12^3*d23^3*d45*mt2^2 - 36*d12^2*d15*d23^3*d45*mt2^2 - 
     120*d12*d15^2*d23^3*d45*mt2^2 - 8*d15^3*d23^3*d45*mt2^2 + 
     12*d12^2*d23^4*d45*mt2^2 + 36*d12*d15*d23^4*d45*mt2^2 - 
     8*d15^2*d23^4*d45*mt2^2 + 4*d15*d23^5*d45*mt2^2 + 
     4*d12^3*d15^2*d34*d45*mt2^2 + 42*d12^2*d15^3*d34*d45*mt2^2 + 
     24*d12*d15^4*d34*d45*mt2^2 - 8*d12^3*d15*d23*d34*d45*mt2^2 - 
     62*d12^2*d15^2*d23*d34*d45*mt2^2 + 36*d12*d15^3*d23*d34*d45*mt2^2 + 
     52*d15^4*d23*d34*d45*mt2^2 + 4*d12^3*d23^2*d34*d45*mt2^2 + 
     27*d12^2*d15*d23^2*d34*d45*mt2^2 - 108*d12*d15^2*d23^2*d34*d45*mt2^2 - 
     112*d15^3*d23^2*d34*d45*mt2^2 - 7*d12^2*d23^3*d34*d45*mt2^2 + 
     72*d12*d15*d23^3*d34*d45*mt2^2 + 94*d15^2*d23^3*d34*d45*mt2^2 - 
     24*d12*d23^4*d34*d45*mt2^2 - 34*d15*d23^4*d34*d45*mt2^2 - 
     4*d12^3*d15*d34^2*d45*mt2^2 - 15*d12^2*d15^2*d34^2*d45*mt2^2 - 
     60*d12*d15^3*d34^2*d45*mt2^2 - 4*d15^4*d34^2*d45*mt2^2 - 
     6*d12^3*d23*d34^2*d45*mt2^2 - 7*d12^2*d15*d23*d34^2*d45*mt2^2 + 
     84*d12*d15^2*d23*d34^2*d45*mt2^2 - 42*d15^3*d23*d34^2*d45*mt2^2 - 
     36*d12^2*d23^2*d34^2*d45*mt2^2 - 101*d12*d15*d23^2*d34^2*d45*mt2^2 + 
     54*d15^2*d23^2*d34^2*d45*mt2^2 + 3*d12*d23^3*d34^2*d45*mt2^2 - 
     44*d15*d23^3*d34^2*d45*mt2^2 + 12*d23^4*d34^2*d45*mt2^2 - 
     2*d12^3*d34^3*d45*mt2^2 + 2*d12^2*d15*d34^3*d45*mt2^2 + 
     20*d12*d15^2*d34^3*d45*mt2^2 + 6*d15^3*d34^3*d45*mt2^2 + 
     8*d12^2*d23*d34^3*d45*mt2^2 + 15*d12*d15*d23*d34^3*d45*mt2^2 - 
     14*d15^2*d23*d34^3*d45*mt2^2 + 44*d12*d23^2*d34^3*d45*mt2^2 + 
     68*d15*d23^2*d34^3*d45*mt2^2 + 3*d23^3*d34^3*d45*mt2^2 + 
     4*d12^2*d34^4*d45*mt2^2 + 2*d12*d15*d34^4*d45*mt2^2 - 
     6*d12*d23*d34^4*d45*mt2^2 - 4*d15*d23*d34^4*d45*mt2^2 - 
     12*d23^2*d34^4*d45*mt2^2 - 2*d12*d34^5*d45*mt2^2 - 
     2*d15*d34^5*d45*mt2^2 + 4*d23*d34^5*d45*mt2^2 - 
     3*d12^2*d15^2*d23*d45^2*mt2^2 + 18*d15^4*d23*d45^2*mt2^2 + 
     5*d12^2*d15*d23^2*d45^2*mt2^2 - 8*d12*d15^2*d23^2*d45^2*mt2^2 - 
     46*d15^3*d23^2*d45^2*mt2^2 - 2*d12^2*d23^3*d45^2*mt2^2 + 
     12*d12*d15*d23^3*d45^2*mt2^2 + 36*d15^2*d23^3*d45^2*mt2^2 - 
     4*d12*d23^4*d45^2*mt2^2 - 8*d15*d23^4*d45^2*mt2^2 - 
     30*d12*d15^3*d34*d45^2*mt2^2 - 12*d15^4*d34*d45^2*mt2^2 - 
     d12^2*d15*d23*d34*d45^2*mt2^2 + 32*d12*d15^2*d23*d34*d45^2*mt2^2 - 
     4*d15^3*d23*d34*d45^2*mt2^2 + d12^2*d23^2*d34*d45^2*mt2^2 - 
     22*d12*d15*d23^2*d34*d45^2*mt2^2 + 2*d15^2*d23^2*d34*d45^2*mt2^2 + 
     20*d12*d23^3*d34*d45^2*mt2^2 + 10*d15*d23^3*d34*d45^2*mt2^2 + 
     4*d23^4*d34*d45^2*mt2^2 + 12*d12^2*d15*d34^2*d45^2*mt2^2 + 
     12*d12*d15^2*d34^2*d45^2*mt2^2 + 28*d15^3*d34^2*d45^2*mt2^2 + 
     16*d12^2*d23*d34^2*d45^2*mt2^2 + 61*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     6*d15^2*d23*d34^2*d45^2*mt2^2 + 26*d12*d23^2*d34^2*d45^2*mt2^2 + 
     47*d15*d23^2*d34^2*d45^2*mt2^2 - 10*d23^3*d34^2*d45^2*mt2^2 + 
     4*d12^2*d34^3*d45^2*mt2^2 - 13*d12*d15*d34^3*d45^2*mt2^2 - 
     12*d15^2*d34^3*d45^2*mt2^2 - 20*d12*d23*d34^3*d45^2*mt2^2 - 
     57*d15*d23*d34^3*d45^2*mt2^2 - 11*d23^2*d34^3*d45^2*mt2^2 - 
     4*d12*d34^4*d45^2*mt2^2 + 4*d15*d34^4*d45^2*mt2^2 + 
     12*d23*d34^4*d45^2*mt2^2 + 3*d12*d15^2*d23*d45^3*mt2^2 + 
     4*d15^3*d23*d45^3*mt2^2 - 4*d12*d15*d23^2*d45^3*mt2^2 - 
     4*d15^2*d23^2*d45^3*mt2^2 + d12*d23^3*d45^3*mt2^2 - 
     4*d12*d15^2*d34*d45^3*mt2^2 + 6*d15^3*d34*d45^3*mt2^2 + 
     10*d12*d15*d23*d34*d45^3*mt2^2 + 2*d15^2*d23*d34*d45^3*mt2^2 - 
     6*d12*d23^2*d34*d45^3*mt2^2 - 3*d15*d23^2*d34*d45^3*mt2^2 - 
     5*d23^3*d34*d45^3*mt2^2 - 12*d12*d15*d34^2*d45^3*mt2^2 - 
     3*d15^2*d34^2*d45^3*mt2^2 - 14*d12*d23*d34^2*d45^3*mt2^2 - 
     40*d15*d23*d34^2*d45^3*mt2^2 + 2*d23^2*d34^2*d45^3*mt2^2 - 
     2*d12*d34^3*d45^3*mt2^2 + 11*d15*d34^3*d45^3*mt2^2 + 
     12*d23*d34^3*d45^3*mt2^2 - d15^2*d23*d45^4*mt2^2 + 
     d15*d23^2*d45^4*mt2^2 + 2*d15^2*d34*d45^4*mt2^2 - 
     5*d15*d23*d34*d45^4*mt2^2 + 3*d23^2*d34*d45^4*mt2^2 + 
     4*d15*d34^2*d45^4*mt2^2 + 4*d23*d34^2*d45^4*mt2^2 + 
     12*d12^2*d15^3*d23*mt2^3 + 22*d12*d15^4*d23*mt2^3 + 4*d15^5*d23*mt2^3 - 
     36*d12^2*d15^2*d23^2*mt2^3 - 66*d12*d15^3*d23^2*mt2^3 - 
     8*d15^4*d23^2*mt2^3 + 36*d12^2*d15*d23^3*mt2^3 + 
     66*d12*d15^2*d23^3*mt2^3 - 12*d12^2*d23^4*mt2^3 - 
     22*d12*d15*d23^4*mt2^3 + 8*d15^2*d23^4*mt2^3 - 4*d15*d23^5*mt2^3 - 
     8*d12^3*d15^2*d34*mt2^3 - 30*d12^2*d15^3*d34*mt2^3 - 
     12*d12*d15^4*d34*mt2^3 + 16*d12^3*d15*d23*d34*mt2^3 + 
     48*d12^2*d15^2*d23*d34*mt2^3 - 28*d12*d15^3*d23*d34*mt2^3 - 
     20*d15^4*d23*d34*mt2^3 - 8*d12^3*d23^2*d34*mt2^3 - 
     6*d12^2*d15*d23^2*d34*mt2^3 + 116*d12*d15^2*d23^2*d34*mt2^3 + 
     54*d15^3*d23^2*d34*mt2^3 - 12*d12^2*d23^3*d34*mt2^3 - 
     100*d12*d15*d23^3*d34*mt2^3 - 48*d15^2*d23^3*d34*mt2^3 + 
     24*d12*d23^4*d34*mt2^3 + 14*d15*d23^4*d34*mt2^3 + 
     18*d12^2*d15^2*d34^2*mt2^3 + 34*d12*d15^3*d34^2*mt2^3 + 
     2*d15^4*d34^2*mt2^3 - 42*d12^2*d15*d23*d34^2*mt2^3 - 
     66*d12*d15^2*d23*d34^2*mt2^3 + 20*d15^3*d23*d34^2*mt2^3 + 
     24*d12^2*d23^2*d34^2*mt2^3 + 8*d12*d15*d23^2*d34^2*mt2^3 - 
     72*d15^2*d23^2*d34^2*mt2^3 + 24*d12*d23^3*d34^2*mt2^3 + 
     62*d15*d23^3*d34^2*mt2^3 - 12*d23^4*d34^2*mt2^3 - 
     14*d12*d15^2*d34^3*mt2^3 - 4*d15^3*d34^3*mt2^3 + 
     38*d12*d15*d23*d34^3*mt2^3 + 14*d15^2*d23*d34^3*mt2^3 - 
     24*d12*d23^2*d34^3*mt2^3 + 2*d15*d23^2*d34^3*mt2^3 - 
     12*d23^3*d34^3*mt2^3 + 2*d15^2*d34^4*mt2^3 - 10*d15*d23*d34^4*mt2^3 + 
     8*d23^2*d34^4*mt2^3 + 3*d12^2*d15^2*d23*d45*mt2^3 - 
     12*d12*d15^3*d23*d45*mt2^3 - 18*d15^4*d23*d45*mt2^3 - 
     6*d12^2*d15*d23^2*d45*mt2^3 + 36*d12*d15^2*d23^2*d45*mt2^3 + 
     50*d15^3*d23^2*d45*mt2^3 + 3*d12^2*d23^3*d45*mt2^3 - 
     36*d12*d15*d23^3*d45*mt2^3 - 46*d15^2*d23^3*d45*mt2^3 + 
     12*d12*d23^4*d45*mt2^3 + 14*d15*d23^4*d45*mt2^3 - 
     d12^3*d15*d34*d45*mt2^3 + 12*d12^2*d15^2*d34*d45*mt2^3 + 
     48*d12*d15^3*d34*d45*mt2^3 + 12*d15^4*d34*d45*mt2^3 + 
     d12^3*d23*d34*d45*mt2^3 - 24*d12^2*d15*d23*d34*d45*mt2^3 - 
     76*d12*d15^2*d23*d34*d45*mt2^3 + 14*d15^3*d23*d34*d45*mt2^3 + 
     12*d12^2*d23^2*d34*d45*mt2^3 + 36*d12*d15*d23^2*d34*d45*mt2^3 - 
     52*d15^2*d23^2*d34*d45*mt2^3 - 8*d12*d23^3*d34*d45*mt2^3 + 
     38*d15*d23^3*d34*d45*mt2^3 - 12*d23^4*d34*d45*mt2^3 - 
     2*d12^3*d34^2*d45*mt2^3 - 11*d12^2*d15*d34^2*d45*mt2^3 - 
     30*d12*d15^2*d34^2*d45*mt2^3 - 32*d15^3*d34^2*d45*mt2^3 - 
     20*d12^2*d23*d34^2*d45*mt2^3 + 4*d12*d15*d23*d34^2*d45*mt2^3 + 
     42*d15^2*d23*d34^2*d45*mt2^3 - 42*d12*d23^2*d34^2*d45*mt2^3 - 
     45*d15*d23^2*d34^2*d45*mt2^3 + d23^3*d34^2*d45*mt2^3 + 
     2*d12^2*d34^3*d45*mt2^3 + 16*d12*d15*d34^3*d45*mt2^3 + 
     14*d15^2*d34^3*d45*mt2^3 + 29*d12*d23*d34^3*d45*mt2^3 + 
     17*d15*d23*d34^3*d45*mt2^3 + 22*d23^2*d34^3*d45*mt2^3 - 
     2*d12*d34^4*d45*mt2^3 - 4*d15*d34^4*d45*mt2^3 - 14*d23*d34^4*d45*mt2^3 + 
     2*d34^5*d45*mt2^3 - 6*d12*d15^2*d23*d45^2*mt2^3 + 
     10*d12*d15*d23^2*d45^2*mt2^3 - 4*d15^2*d23^2*d45^2*mt2^3 - 
     4*d12*d23^3*d45^2*mt2^3 + 6*d15*d23^3*d45^2*mt2^3 - 
     2*d23^4*d45^2*mt2^3 + 3*d12^2*d15*d34*d45^2*mt2^3 - 
     18*d15^3*d34*d45^2*mt2^3 - 3*d12^2*d23*d34*d45^2*mt2^3 - 
     2*d12*d15*d23*d34*d45^2*mt2^3 + 24*d15^2*d23*d34*d45^2*mt2^3 + 
     2*d12*d23^2*d34*d45^2*mt2^3 - 16*d15*d23^2*d34*d45^2*mt2^3 + 
     10*d23^3*d34*d45^2*mt2^3 + 6*d12^2*d34^2*d45^2*mt2^3 + 
     22*d12*d15*d34^2*d45^2*mt2^3 + 12*d15^2*d34^2*d45^2*mt2^3 + 
     36*d12*d23*d34^2*d45^2*mt2^3 + 41*d15*d23*d34^2*d45^2*mt2^3 + 
     6*d23^2*d34^2*d45^2*mt2^3 - 8*d12*d34^3*d45^2*mt2^3 - 
     21*d15*d34^3*d45^2*mt2^3 - 29*d23*d34^3*d45^2*mt2^3 + 
     6*d34^4*d45^2*mt2^3 + 3*d15^2*d23*d45^3*mt2^3 - 
     4*d15*d23^2*d45^3*mt2^3 + d23^3*d45^3*mt2^3 - 
     3*d12*d15*d34*d45^3*mt2^3 - 4*d15^2*d34*d45^3*mt2^3 + 
     3*d12*d23*d34*d45^3*mt2^3 + 10*d15*d23*d34*d45^3*mt2^3 - 
     6*d23^2*d34*d45^3*mt2^3 - 6*d12*d34^2*d45^3*mt2^3 - 
     11*d15*d34^2*d45^3*mt2^3 - 16*d23*d34^2*d45^3*mt2^3 + 
     6*d34^3*d45^3*mt2^3 + d15*d34*d45^4*mt2^3 - d23*d34*d45^4*mt2^3 + 
     2*d34^2*d45^4*mt2^3 + 8*d12*d15^3*d23*mt2^4 + 6*d15^4*d23*mt2^4 - 
     24*d12*d15^2*d23^2*mt2^4 - 18*d15^3*d23^2*mt2^4 + 
     24*d12*d15*d23^3*mt2^4 + 18*d15^2*d23^3*mt2^4 - 8*d12*d23^4*mt2^4 - 
     6*d15*d23^4*mt2^4 - 12*d12^2*d15^2*d34*mt2^4 - 22*d12*d15^3*d34*mt2^4 - 
     4*d15^4*d34*mt2^4 + 24*d12^2*d15*d23*d34*mt2^4 + 
     36*d12*d15^2*d23*d34*mt2^4 - 8*d15^3*d23*d34*mt2^4 - 
     12*d12^2*d23^2*d34*mt2^4 - 6*d12*d15*d23^2*d34*mt2^4 + 
     36*d15^2*d23^2*d34*mt2^4 - 8*d12*d23^3*d34*mt2^4 - 
     32*d15*d23^3*d34*mt2^4 + 8*d23^4*d34*mt2^4 + 18*d12*d15^2*d34^2*mt2^4 + 
     12*d15^3*d34^2*mt2^4 - 42*d12*d15*d23*d34^2*mt2^4 - 
     24*d15^2*d23*d34^2*mt2^4 + 24*d12*d23^2*d34^2*mt2^4 + 
     4*d15*d23^2*d34^2*mt2^4 + 8*d23^3*d34^2*mt2^4 - 6*d15^2*d34^3*mt2^4 + 
     18*d15*d23*d34^3*mt2^4 - 12*d23^2*d34^3*mt2^4 + 
     3*d12*d15^2*d23*d45*mt2^4 - 4*d15^3*d23*d45*mt2^4 - 
     6*d12*d15*d23^2*d45*mt2^4 + 12*d15^2*d23^2*d45*mt2^4 + 
     3*d12*d23^3*d45*mt2^4 - 12*d15*d23^3*d45*mt2^4 + 4*d23^4*d45*mt2^4 - 
     3*d12^2*d15*d34*d45*mt2^4 + 12*d12*d15^2*d34*d45*mt2^4 + 
     18*d15^3*d34*d45*mt2^4 + 3*d12^2*d23*d34*d45*mt2^4 - 
     24*d12*d15*d23*d34*d45*mt2^4 - 30*d15^2*d23*d34*d45*mt2^4 + 
     12*d12*d23^2*d34*d45*mt2^4 + 15*d15*d23^2*d34*d45*mt2^4 - 
     3*d23^3*d34*d45*mt2^4 - 6*d12^2*d34^2*d45*mt2^4 - 
     10*d12*d15*d34^2*d45*mt2^4 - 15*d15^2*d34^2*d45*mt2^4 - 
     22*d12*d23*d34^2*d45*mt2^4 + 5*d15*d23*d34^2*d45*mt2^4 - 
     16*d23^2*d34^2*d45*mt2^4 + 10*d12*d34^3*d45*mt2^4 + 
     10*d15*d34^3*d45*mt2^4 + 17*d23*d34^3*d45*mt2^4 - 6*d34^4*d45*mt2^4 - 
     3*d15^2*d23*d45^2*mt2^4 + 5*d15*d23^2*d45^2*mt2^4 - 
     2*d23^3*d45^2*mt2^4 + 6*d12*d15*d34*d45^2*mt2^4 - 
     6*d12*d23*d34*d45^2*mt2^4 - d15*d23*d34*d45^2*mt2^4 + 
     d23^2*d34*d45^2*mt2^4 + 12*d12*d34^2*d45^2*mt2^4 + 
     10*d15*d34^2*d45^2*mt2^4 + 20*d23*d34^2*d45^2*mt2^4 - 
     12*d34^3*d45^2*mt2^4 - 3*d15*d34*d45^3*mt2^4 + 3*d23*d34*d45^3*mt2^4 - 
     6*d34^2*d45^3*mt2^4 + 2*d15^3*d23*mt2^5 - 6*d15^2*d23^2*mt2^5 + 
     6*d15*d23^3*mt2^5 - 2*d23^4*mt2^5 - 8*d12*d15^2*d34*mt2^5 - 
     6*d15^3*d34*mt2^5 + 16*d12*d15*d23*d34*mt2^5 + 10*d15^2*d23*d34*mt2^5 - 
     8*d12*d23^2*d34*mt2^5 - 2*d15*d23^2*d34*mt2^5 - 2*d23^3*d34*mt2^5 + 
     6*d15^2*d34^2*mt2^5 - 14*d15*d23*d34^2*mt2^5 + 8*d23^2*d34^2*mt2^5 + 
     d15^2*d23*d45*mt2^5 - 2*d15*d23^2*d45*mt2^5 + d23^3*d45*mt2^5 - 
     3*d12*d15*d34*d45*mt2^5 + 4*d15^2*d34*d45*mt2^5 + 
     3*d12*d23*d34*d45*mt2^5 - 8*d15*d23*d34*d45*mt2^5 + 
     4*d23^2*d34*d45*mt2^5 - 6*d12*d34^2*d45*mt2^5 - 3*d15*d34^2*d45*mt2^5 - 
     8*d23*d34^2*d45*mt2^5 + 6*d34^3*d45*mt2^5 + 3*d15*d34*d45^2*mt2^5 - 
     3*d23*d34*d45^2*mt2^5 + 6*d34^2*d45^2*mt2^5 - 2*d15^2*d34*mt2^6 + 
     4*d15*d23*d34*mt2^6 - 2*d23^2*d34*mt2^6 - d15*d34*d45*mt2^6 + 
     d23*d34*d45*mt2^6 - 2*d34^2*d45*mt2^6)/(d34*(d12 - d34 - d45 + mt2)*
     (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d12^2*d15 - d12^2*d23 + d12*d15*d23 - d12*d23^2 + d12*d23*d34 + 
     d23^2*d34 - d12*d15*d45 + 2*d12*d23*d45 + d15*d23*d45 + d12*d34*d45 - 
     d23*d34*d45 + 2*d12*d15*mt2 - 2*d12*d23*mt2 + d15*d23*mt2 - d23^2*mt2 + 
     d23*d34*mt2 + d12*d45*mt2 - d15*d45*mt2 + 2*d23*d45*mt2 - d34*d45*mt2 - 
     d45^2*mt2 + d15*mt2^2 - d23*mt2^2 + d45*mt2^2)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 - 
     4*d12^3*d15^2*d23*d34 + 4*d12^3*d15*d23^2*d34 - 
     2*d12^2*d15^2*d23^2*d34 + 2*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 + 2*d12^2*d15^2*d23*d34^2 - 
     6*d12^2*d15*d23^2*d34^2 + 2*d12*d15^2*d23^2*d34^2 - 
     6*d12*d15*d23^3*d34^2 + 2*d12*d15*d23^2*d34^3 + 2*d15*d23^3*d34^3 - 
     6*d12^2*d15^3*d23*d45 + 10*d12^2*d15^2*d23^2*d45 - 
     4*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 
     2*d12*d15*d23^4*d45 + 10*d12^2*d15^2*d23*d34*d45 - 
     10*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
     6*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 + 
     6*d12*d15*d23^2*d34^2*d45 + 2*d15^2*d23^2*d34^2*d45 - 
     2*d12*d15*d23*d34^3*d45 - 4*d15*d23^2*d34^3*d45 + 
     6*d12*d15^3*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 
     2*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 - 
     8*d12*d15^2*d23*d34*d45^2 + 8*d12*d15*d23^2*d34*d45^2 - 
     4*d15^2*d23^2*d34*d45^2 + 4*d15*d23^3*d34*d45^2 - 
     2*d15^2*d23*d34^2*d45^2 + 2*d15*d23*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 
     2*d15^2*d23^2*d45^3 + 2*d15^2*d23*d34*d45^3 - 2*d15*d23^2*d34*d45^3 + 
     d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 
     12*d12^2*d15^2*d23^2*mt2 + 4*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 
     6*d12^2*d15*d23^3*mt2 - 8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 - 
     2*d12^3*d15^2*d34*mt2 - 14*d12^2*d15^2*d23*d34*mt2 + 
     2*d12^3*d23^2*d34*mt2 + 15*d12^2*d15*d23^2*d34*mt2 - 
     4*d12*d15^2*d23^2*d34*mt2 - d12^2*d23^3*d34*mt2 + 
     4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 + 
     d12^2*d15^2*d34^2*mt2 - d12^2*d15*d23*d34^2*mt2 + 
     4*d12*d15^2*d23*d34^2*mt2 - 4*d12^2*d23^2*d34^2*mt2 - 
     13*d12*d15*d23^2*d34^2*mt2 + 2*d15^2*d23^2*d34^2*mt2 - 
     d12*d23^3*d34^2*mt2 - 6*d15*d23^3*d34^2*mt2 + d12*d15*d23*d34^3*mt2 + 
     2*d12*d23^2*d34^3*mt2 + 2*d15*d23^2*d34^3*mt2 + d23^3*d34^3*mt2 - 
     3*d12^2*d15^2*d23*d45*mt2 - 12*d12*d15^3*d23*d45*mt2 + 
     5*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     4*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 + 
     6*d12^2*d15^2*d34*d45*mt2 - d12^2*d15*d23*d34*d45*mt2 + 
     24*d12*d15^2*d23*d34*d45*mt2 - 5*d12^2*d23^2*d34*d45*mt2 - 
     24*d12*d15*d23^2*d34*d45*mt2 + 6*d15^2*d23^2*d34*d45*mt2 - 
     6*d15*d23^3*d34*d45*mt2 - 2*d12*d15^2*d34^2*d45*mt2 + 
     3*d12*d15*d23*d34^2*d45*mt2 + 6*d12*d23^2*d34^2*d45*mt2 + 
     5*d15*d23^2*d34^2*d45*mt2 + 2*d23^3*d34^2*d45*mt2 - 
     d12*d15*d34^3*d45*mt2 - 5*d15*d23*d34^3*d45*mt2 - d23^2*d34^3*d45*mt2 + 
     3*d12*d15^2*d23*d45^2*mt2 + 6*d15^3*d23*d45^2*mt2 - 
     4*d12*d15*d23^2*d45^2*mt2 - 8*d15^2*d23^2*d45^2*mt2 + 
     d12*d23^3*d45^2*mt2 + 2*d15*d23^3*d45^2*mt2 - 6*d12*d15^2*d34*d45^2*
      mt2 + 2*d12*d15*d23*d34*d45^2*mt2 - 10*d15^2*d23*d34*d45^2*mt2 + 
     4*d12*d23^2*d34*d45^2*mt2 + 9*d15*d23^2*d34*d45^2*mt2 + 
     d23^3*d34*d45^2*mt2 + d15^2*d34^2*d45^2*mt2 - 2*d15*d23*d34^2*d45^2*
      mt2 - 2*d23^2*d34^2*d45^2*mt2 + d15*d34^3*d45^2*mt2 - 
     d15^2*d23*d45^3*mt2 + d15*d23^2*d45^3*mt2 + 2*d15^2*d34*d45^3*mt2 - 
     d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 + 3*d12^2*d15^2*d23*mt2^2 + 
     6*d12*d15^3*d23*mt2^2 - 6*d12^2*d15*d23^2*mt2^2 - 
     12*d12*d15^2*d23^2*mt2^2 + 2*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 
     6*d12*d15*d23^3*mt2^2 - 4*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 - 
     d12^3*d15*d34*mt2^2 - 6*d12^2*d15^2*d34*mt2^2 + d12^3*d23*d34*mt2^2 - 
     16*d12*d15^2*d23*d34*mt2^2 + 6*d12^2*d23^2*d34*mt2^2 + 
     18*d12*d15*d23^2*d34*mt2^2 - 2*d15^2*d23^2*d34*mt2^2 - 
     2*d12*d23^3*d34*mt2^2 + 2*d15*d23^3*d34*mt2^2 + d12^2*d15*d34^2*mt2^2 + 
     2*d12*d15^2*d34^2*mt2^2 - 2*d12^2*d23*d34^2*mt2^2 - 
     2*d12*d15*d23*d34^2*mt2^2 + 2*d15^2*d23*d34^2*mt2^2 - 
     8*d12*d23^2*d34^2*mt2^2 - 7*d15*d23^2*d34^2*mt2^2 - d23^3*d34^2*mt2^2 + 
     d12*d23*d34^3*mt2^2 + d15*d23*d34^3*mt2^2 + 2*d23^2*d34^3*mt2^2 - 
     6*d12*d15^2*d23*d45*mt2^2 - 6*d15^3*d23*d45*mt2^2 + 
     10*d12*d15*d23^2*d45*mt2^2 + 10*d15^2*d23^2*d45*mt2^2 - 
     4*d12*d23^3*d45*mt2^2 - 4*d15*d23^3*d45*mt2^2 + 
     3*d12^2*d15*d34*d45*mt2^2 + 12*d12*d15^2*d34*d45*mt2^2 - 
     3*d12^2*d23*d34*d45*mt2^2 - 2*d12*d15*d23*d34*d45*mt2^2 + 
     14*d15^2*d23*d34*d45*mt2^2 - 10*d12*d23^2*d34*d45*mt2^2 - 
     14*d15*d23^2*d34*d45*mt2^2 - 2*d12*d15*d34^2*d45*mt2^2 - 
     2*d15^2*d34^2*d45*mt2^2 + 4*d12*d23*d34^2*d45*mt2^2 + 
     3*d15*d23*d34^2*d45*mt2^2 + 6*d23^2*d34^2*d45*mt2^2 - 
     d15*d34^3*d45*mt2^2 - d23*d34^3*d45*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
     4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     3*d12*d15*d34*d45^2*mt2^2 - 6*d15^2*d34*d45^2*mt2^2 + 
     3*d12*d23*d34*d45^2*mt2^2 + 2*d15*d23*d34*d45^2*mt2^2 + 
     4*d23^2*d34*d45^2*mt2^2 + d15*d34^2*d45^2*mt2^2 - 
     2*d23*d34^2*d45^2*mt2^2 + d15*d34*d45^3*mt2^2 - d23*d34*d45^3*mt2^2 + 
     3*d12*d15^2*d23*mt2^3 + 2*d15^3*d23*mt2^3 - 6*d12*d15*d23^2*mt2^3 - 
     4*d15^2*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 + 2*d15*d23^3*mt2^3 - 
     3*d12^2*d15*d34*mt2^3 - 6*d12*d15^2*d34*mt2^3 + 3*d12^2*d23*d34*mt2^3 - 
     6*d15^2*d23*d34*mt2^3 + 6*d12*d23^2*d34*mt2^3 + 7*d15*d23^2*d34*mt2^3 - 
     d23^3*d34*mt2^3 + 2*d12*d15*d34^2*mt2^3 + d15^2*d34^2*mt2^3 - 
     4*d12*d23*d34^2*mt2^3 - d15*d23*d34^2*mt2^3 - 4*d23^2*d34^2*mt2^3 + 
     d23*d34^3*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 6*d12*d15*d34*d45*mt2^3 + 6*d15^2*d34*d45*mt2^3 - 
     6*d12*d23*d34*d45*mt2^3 - d15*d23*d34*d45*mt2^3 - 
     5*d23^2*d34*d45*mt2^3 - 2*d15*d34^2*d45*mt2^3 + 4*d23*d34^2*d45*mt2^3 - 
     3*d15*d34*d45^2*mt2^3 + 3*d23*d34*d45^2*mt2^3 + d15^2*d23*mt2^4 - 
     2*d15*d23^2*mt2^4 + d23^3*mt2^4 - 3*d12*d15*d34*mt2^4 - 
     2*d15^2*d34*mt2^4 + 3*d12*d23*d34*mt2^4 + 2*d23^2*d34*mt2^4 + 
     d15*d34^2*mt2^4 - 2*d23*d34^2*mt2^4 + 3*d15*d34*d45*mt2^4 - 
     3*d23*d34*d45*mt2^4 - d15*d34*mt2^5 + d23*d34*mt2^5)/
    (d34*(-d12 + d34 + d45 - mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*(-2*d12*d15 - 2*d15*d23 + 2*d15*d45 - d12*mt2 - 2*d15*mt2 + 
      d34*mt2 + d45*mt2 - mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^4*d15^4*d23 - 4*d12^3*d15^5*d23 + 12*d12^4*d15^3*d23^2 + 
     8*d12^3*d15^4*d23^2 - 4*d12^2*d15^5*d23^2 - 12*d12^4*d15^2*d23^3 + 
     12*d12^2*d15^4*d23^3 + 4*d12^4*d15*d23^4 - 8*d12^3*d15^2*d23^4 - 
     12*d12^2*d15^3*d23^4 + 4*d12^3*d15*d23^5 + 4*d12^2*d15^2*d23^5 + 
     8*d12^4*d15^3*d23*d34 + 24*d12^3*d15^4*d23*d34 + 8*d12^2*d15^5*d23*d34 - 
     16*d12^4*d15^2*d23^2*d34 - 44*d12^3*d15^3*d23^2*d34 + 
     12*d12^2*d15^4*d23^2*d34 + 8*d12*d15^5*d23^2*d34 + 
     8*d12^4*d15*d23^3*d34 + 16*d12^3*d15^2*d23^3*d34 - 
     52*d12^2*d15^3*d23^3*d34 - 12*d12*d15^4*d23^3*d34 + 
     4*d12^3*d15*d23^4*d34 + 36*d12^2*d15^2*d23^4*d34 - 
     4*d12^2*d15*d23^5*d34 + 4*d12*d15^2*d23^5*d34 - 
     4*d12^4*d15^2*d23*d34^2 - 36*d12^3*d15^3*d23*d34^2 - 
     28*d12^2*d15^4*d23*d34^2 + 4*d12^4*d15*d23^2*d34^2 + 
     40*d12^3*d15^2*d23^2*d34^2 - 8*d12^2*d15^3*d23^2*d34^2 - 
     36*d12*d15^4*d23^2*d34^2 - 4*d12^3*d15*d23^3*d34^2 + 
     48*d12^2*d15^2*d23^3*d34^2 + 44*d12*d15^3*d23^3*d34^2 - 
     8*d15^4*d23^3*d34^2 - 12*d12^2*d15*d23^4*d34^2 - 
     4*d12*d15^2*d23^4*d34^2 + 16*d15^3*d23^4*d34^2 - 4*d12*d15*d23^5*d34^2 - 
     8*d15^2*d23^5*d34^2 + 16*d12^3*d15^2*d23*d34^3 + 
     32*d12^2*d15^3*d23*d34^3 - 4*d12^3*d15*d23^2*d34^3 + 
     4*d12^2*d15^2*d23^2*d34^3 + 52*d12*d15^3*d23^2*d34^3 - 
     12*d12^2*d15*d23^3*d34^3 - 36*d12*d15^2*d23^3*d34^3 + 
     20*d15^3*d23^3*d34^3 - 4*d12*d15*d23^4*d34^3 - 24*d15^2*d23^4*d34^3 + 
     4*d15*d23^5*d34^3 - 12*d12^2*d15^2*d23*d34^4 - 4*d12^2*d15*d23^2*d34^4 - 
     28*d12*d15^2*d23^2*d34^4 + 4*d12*d15*d23^3*d34^4 - 
     16*d15^2*d23^3*d34^4 + 8*d15*d23^4*d34^4 + 4*d12*d15*d23^2*d34^5 + 
     4*d15*d23^3*d34^5 + 12*d12^3*d15^4*d23*d45 + 12*d12^2*d15^5*d23*d45 - 
     32*d12^3*d15^3*d23^2*d45 - 24*d12^2*d15^4*d23^2*d45 + 
     8*d12*d15^5*d23^2*d45 + 28*d12^3*d15^2*d23^3*d45 + 
     8*d12^2*d15^3*d23^3*d45 - 20*d12*d15^4*d23^3*d45 - 
     8*d12^3*d15*d23^4*d45 + 8*d12^2*d15^2*d23^4*d45 + 
     16*d12*d15^3*d23^4*d45 - 4*d12^2*d15*d23^5*d45 - 4*d12*d15^2*d23^5*d45 - 
     20*d12^3*d15^3*d23*d34*d45 - 60*d12^2*d15^4*d23*d34*d45 - 
     16*d12*d15^5*d23*d34*d45 + 32*d12^3*d15^2*d23^2*d34*d45 + 
     108*d12^2*d15^3*d23^2*d34*d45 - 12*d12*d15^4*d23^2*d34*d45 - 
     8*d15^5*d23^2*d34*d45 - 12*d12^3*d15*d23^3*d34*d45 - 
     52*d12^2*d15^2*d23^3*d34*d45 + 68*d12*d15^3*d23^3*d34*d45 + 
     12*d15^4*d23^3*d34*d45 + 4*d12^2*d15*d23^4*d34*d45 - 
     44*d12*d15^2*d23^4*d34*d45 + 4*d12*d15*d23^5*d34*d45 - 
     4*d15^2*d23^5*d34*d45 + 4*d12^3*d15^2*d23*d34^2*d45 + 
     84*d12^2*d15^3*d23*d34^2*d45 + 56*d12*d15^4*d23*d34^2*d45 - 
     96*d12^2*d15^2*d23^2*d34^2*d45 - 12*d12*d15^3*d23^2*d34^2*d45 + 
     36*d15^4*d23^2*d34^2*d45 + 20*d12^2*d15*d23^3*d34^2*d45 - 
     52*d12*d15^2*d23^3*d34^2*d45 - 48*d15^3*d23^3*d34^2*d45 + 
     12*d12*d15*d23^4*d34^2*d45 + 12*d15^2*d23^4*d34^2*d45 + 
     4*d12^3*d15*d23*d34^3*d45 - 36*d12^2*d15^2*d23*d34^3*d45 - 
     68*d12*d15^3*d23*d34^3*d45 + 12*d12^2*d15*d23^2*d34^3*d45 + 
     20*d12*d15^2*d23^2*d34^3*d45 - 56*d15^3*d23^2*d34^3*d45 + 
     8*d12*d15*d23^3*d34^3*d45 + 52*d15^2*d23^3*d34^3*d45 - 
     8*d15*d23^4*d34^3*d45 + 32*d12*d15^2*d23*d34^4*d45 - 
     4*d12*d15*d23^2*d34^4*d45 + 36*d15^2*d23^2*d34^4*d45 - 
     16*d15*d23^3*d34^4*d45 - 4*d12*d15*d23*d34^5*d45 - 
     8*d15*d23^2*d34^5*d45 - 12*d12^2*d15^4*d23*d45^2 - 
     12*d12*d15^5*d23*d45^2 + 28*d12^2*d15^3*d23^2*d45^2 + 
     24*d12*d15^4*d23^2*d45^2 - 4*d15^5*d23^2*d45^2 - 
     20*d12^2*d15^2*d23^3*d45^2 - 12*d12*d15^3*d23^3*d45^2 + 
     8*d15^4*d23^3*d45^2 + 4*d12^2*d15*d23^4*d45^2 - 4*d15^3*d23^4*d45^2 + 
     16*d12^2*d15^3*d23*d34*d45^2 + 48*d12*d15^4*d23*d34*d45^2 + 
     8*d15^5*d23*d34*d45^2 - 16*d12^2*d15^2*d23^2*d34*d45^2 - 
     80*d12*d15^3*d23^2*d34*d45^2 + 40*d12*d15^2*d23^3*d34*d45^2 - 
     16*d15^3*d23^3*d34*d45^2 - 8*d12*d15*d23^4*d34*d45^2 + 
     8*d15^2*d23^4*d34*d45^2 + 4*d12^2*d15^2*d23*d34^2*d45^2 - 
     60*d12*d15^3*d23*d34^2*d45^2 - 28*d15^4*d23*d34^2*d45^2 - 
     12*d12^2*d15*d23^2*d34^2*d45^2 + 64*d12*d15^2*d23^2*d34^2*d45^2 + 
     20*d15^3*d23^2*d34^2*d45^2 - 16*d12*d15*d23^3*d34^2*d45^2 + 
     4*d15^2*d23^3*d34^2*d45^2 - 8*d12^2*d15*d23*d34^3*d45^2 + 
     24*d12*d15^2*d23*d34^3*d45^2 + 36*d15^3*d23*d34^3*d45^2 - 
     8*d12*d15*d23^2*d34^3*d45^2 - 24*d15^2*d23^2*d34^3*d45^2 + 
     4*d15*d23^3*d34^3*d45^2 - 20*d15^2*d23*d34^4*d45^2 + 
     8*d15*d23^2*d34^4*d45^2 + 4*d15*d23*d34^5*d45^2 + 
     4*d12*d15^4*d23*d45^3 + 4*d15^5*d23*d45^3 - 8*d12*d15^3*d23^2*d45^3 - 
     8*d15^4*d23^2*d45^3 + 4*d12*d15^2*d23^3*d45^3 + 4*d15^3*d23^3*d45^3 - 
     4*d12*d15^3*d23*d34*d45^3 - 12*d15^4*d23*d34*d45^3 + 
     16*d15^3*d23^2*d34*d45^3 + 4*d12*d15*d23^3*d34*d45^3 - 
     4*d15^2*d23^3*d34*d45^3 - 4*d12*d15^2*d23*d34^2*d45^3 + 
     12*d15^3*d23*d34^2*d45^3 + 8*d12*d15*d23^2*d34^2*d45^3 - 
     8*d15^2*d23^2*d34^2*d45^3 + 4*d12*d15*d23*d34^3*d45^3 - 
     4*d15^2*d23*d34^3*d45^3 - 2*d12^4*d15^3*d23*mt2 - 
     18*d12^3*d15^4*d23*mt2 - 12*d12^2*d15^5*d23*mt2 + 
     6*d12^4*d15^2*d23^2*mt2 + 54*d12^3*d15^3*d23^2*mt2 + 
     24*d12^2*d15^4*d23^2*mt2 - 8*d12*d15^5*d23^2*mt2 - 
     6*d12^4*d15*d23^3*mt2 - 54*d12^3*d15^2*d23^3*mt2 + 
     24*d12*d15^4*d23^3*mt2 + 2*d12^4*d23^4*mt2 + 18*d12^3*d15*d23^4*mt2 - 
     24*d12^2*d15^2*d23^4*mt2 - 24*d12*d15^3*d23^4*mt2 + 
     12*d12^2*d15*d23^5*mt2 + 8*d12*d15^2*d23^5*mt2 + 4*d12^4*d15^3*d34*mt2 + 
     4*d12^3*d15^4*d34*mt2 - 4*d12^4*d15^2*d23*d34*mt2 + 
     44*d12^3*d15^3*d23*d34*mt2 + 84*d12^2*d15^4*d23*d34*mt2 + 
     16*d12*d15^5*d23*d34*mt2 - 4*d12^4*d15*d23^2*d34*mt2 - 
     106*d12^3*d15^2*d23^2*d34*mt2 - 158*d12^2*d15^3*d23^2*d34*mt2 + 
     24*d12*d15^4*d23^2*d34*mt2 + 8*d15^5*d23^2*d34*mt2 + 
     4*d12^4*d23^3*d34*mt2 + 64*d12^3*d15*d23^3*d34*mt2 + 
     64*d12^2*d15^2*d23^3*d34*mt2 - 104*d12*d15^3*d23^3*d34*mt2 - 
     12*d15^4*d23^3*d34*mt2 - 6*d12^3*d23^4*d34*mt2 + 
     10*d12^2*d15*d23^4*d34*mt2 + 72*d12*d15^2*d23^4*d34*mt2 - 
     8*d12*d15*d23^5*d34*mt2 + 4*d15^2*d23^5*d34*mt2 - 
     2*d12^4*d15^2*d34^2*mt2 - 14*d12^3*d15^3*d34^2*mt2 - 
     6*d12^2*d15^4*d34^2*mt2 - 22*d12^3*d15^2*d23*d34^2*mt2 - 
     148*d12^2*d15^3*d23*d34^2*mt2 - 68*d12*d15^4*d23*d34^2*mt2 + 
     2*d12^4*d23^2*d34^2*mt2 + 48*d12^3*d15*d23^2*d34^2*mt2 + 
     202*d12^2*d15^2*d23^2*d34^2*mt2 + 2*d12*d15^3*d23^2*d34^2*mt2 - 
     36*d15^4*d23^2*d34^2*mt2 - 12*d12^3*d23^3*d34^2*mt2 - 
     54*d12^2*d15*d23^3*d34^2*mt2 + 92*d12*d15^2*d23^3*d34^2*mt2 + 
     44*d15^3*d23^3*d34^2*mt2 + 6*d12^2*d23^4*d34^2*mt2 - 
     26*d12*d15*d23^4*d34^2*mt2 - 4*d15^2*d23^4*d34^2*mt2 - 
     4*d15*d23^5*d34^2*mt2 + 8*d12^3*d15^2*d34^3*mt2 + 
     12*d12^2*d15^3*d34^3*mt2 + 10*d12^3*d15*d23*d34^3*mt2 + 
     90*d12^2*d15^2*d23*d34^3*mt2 + 98*d12*d15^3*d23*d34^3*mt2 - 
     6*d12^3*d23^2*d34^3*mt2 - 60*d12^2*d15*d23^2*d34^3*mt2 - 
     30*d12*d15^2*d23^2*d34^3*mt2 + 56*d15^3*d23^2*d34^3*mt2 + 
     12*d12^2*d23^3*d34^3*mt2 - 12*d12*d15*d23^3*d34^3*mt2 - 
     42*d15^2*d23^3*d34^3*mt2 - 2*d12*d23^4*d34^3*mt2 - 
     2*d15*d23^4*d34^3*mt2 - 6*d12^2*d15^2*d34^4*mt2 - 
     20*d12^2*d15*d23*d34^4*mt2 - 56*d12*d15^2*d23*d34^4*mt2 + 
     6*d12^2*d23^2*d34^4*mt2 + 8*d12*d15*d23^2*d34^4*mt2 - 
     36*d15^2*d23^2*d34^4*mt2 - 4*d12*d23^3*d34^4*mt2 + 
     8*d15*d23^3*d34^4*mt2 + 10*d12*d15*d23*d34^5*mt2 - 
     2*d12*d23^2*d34^5*mt2 + 8*d15*d23^2*d34^5*mt2 + 
     4*d12^3*d15^3*d23*d45*mt2 + 42*d12^2*d15^4*d23*d45*mt2 + 
     24*d12*d15^5*d23*d45*mt2 - 12*d12^3*d15^2*d23^2*d45*mt2 - 
     114*d12^2*d15^3*d23^2*d45*mt2 - 48*d12*d15^4*d23^2*d45*mt2 + 
     8*d15^5*d23^2*d45*mt2 + 12*d12^3*d15*d23^3*d45*mt2 + 
     102*d12^2*d15^2*d23^3*d45*mt2 + 16*d12*d15^3*d23^3*d45*mt2 - 
     20*d15^4*d23^3*d45*mt2 - 4*d12^3*d23^4*d45*mt2 - 
     30*d12^2*d15*d23^4*d45*mt2 + 16*d12*d15^2*d23^4*d45*mt2 + 
     16*d15^3*d23^4*d45*mt2 - 8*d12*d15*d23^5*d45*mt2 - 
     4*d15^2*d23^5*d45*mt2 - 12*d12^3*d15^3*d34*d45*mt2 - 
     12*d12^2*d15^4*d34*d45*mt2 + 14*d12^3*d15^2*d23*d34*d45*mt2 - 
     78*d12^2*d15^3*d23*d34*d45*mt2 - 144*d12*d15^4*d23*d34*d45*mt2 - 
     16*d15^5*d23*d34*d45*mt2 + 4*d12^3*d15*d23^2*d34*d45*mt2 + 
     178*d12^2*d15^2*d23^2*d34*d45*mt2 + 268*d12*d15^3*d23^2*d34*d45*mt2 - 
     12*d15^4*d23^2*d34*d45*mt2 - 6*d12^3*d23^3*d34*d45*mt2 - 
     96*d12^2*d15*d23^3*d34*d45*mt2 - 130*d12*d15^2*d23^3*d34*d45*mt2 + 
     68*d15^3*d23^3*d34*d45*mt2 + 8*d12^2*d23^4*d34*d45*mt2 + 
     6*d12*d15*d23^4*d34*d45*mt2 - 44*d15^2*d23^4*d34*d45*mt2 + 
     4*d15*d23^5*d34*d45*mt2 + 6*d12^3*d15^2*d34^2*d45*mt2 + 
     36*d12^2*d15^3*d34^2*d45*mt2 + 12*d12*d15^4*d34^2*d45*mt2 + 
     2*d12^3*d15*d23*d34^2*d45*mt2 + 20*d12^2*d15^2*d23*d34^2*d45*mt2 + 
     230*d12*d15^3*d23*d34^2*d45*mt2 + 68*d15^4*d23*d34^2*d45*mt2 - 
     50*d12^2*d15*d23^2*d34^2*d45*mt2 - 306*d12*d15^2*d23^2*d34^2*d45*mt2 - 
     30*d15^3*d23^2*d34^2*d45*mt2 + 12*d12^2*d23^3*d34^2*d45*mt2 + 
     82*d12*d15*d23^3*d34^2*d45*mt2 - 54*d15^2*d23^3*d34^2*d45*mt2 - 
     4*d12*d23^4*d34^2*d45*mt2 + 20*d15*d23^4*d34^2*d45*mt2 + 
     2*d12^3*d15*d34^3*d45*mt2 - 22*d12^2*d15^2*d34^3*d45*mt2 - 
     26*d12*d15^3*d34^3*d45*mt2 + 2*d12^3*d23*d34^3*d45*mt2 - 
     8*d12^2*d15*d23*d34^3*d45*mt2 - 136*d12*d15^2*d23*d34^3*d45*mt2 - 
     102*d15^3*d23*d34^3*d45*mt2 + 74*d12*d15*d23^2*d34^3*d45*mt2 + 
     44*d15^2*d23^2*d34^3*d45*mt2 - 6*d12*d23^3*d34^3*d45*mt2 + 
     14*d15*d23^3*d34^3*d45*mt2 + 16*d12*d15^2*d34^4*d45*mt2 - 
     4*d12^2*d23*d34^4*d45*mt2 + 28*d12*d15*d23*d34^4*d45*mt2 + 
     64*d15^2*d23*d34^4*d45*mt2 - 8*d15*d23^2*d34^4*d45*mt2 - 
     2*d12*d15*d34^5*d45*mt2 + 2*d12*d23*d34^5*d45*mt2 - 
     14*d15*d23*d34^5*d45*mt2 - 30*d12*d15^4*d23*d45^2*mt2 - 
     12*d15^5*d23*d45^2*mt2 + 4*d12^2*d15^2*d23^2*d45^2*mt2 + 
     74*d12*d15^3*d23^2*d45^2*mt2 + 24*d15^4*d23^2*d45^2*mt2 - 
     6*d12^2*d15*d23^3*d45^2*mt2 - 56*d12*d15^2*d23^3*d45^2*mt2 - 
     12*d15^3*d23^3*d45^2*mt2 + 2*d12^2*d23^4*d45^2*mt2 + 
     12*d12*d15*d23^4*d45^2*mt2 + 12*d12^2*d15^3*d34*d45^2*mt2 + 
     12*d12*d15^4*d34*d45^2*mt2 - 14*d12^2*d15^2*d23*d34*d45^2*mt2 + 
     32*d12*d15^3*d23*d34*d45^2*mt2 + 60*d15^4*d23*d34*d45^2*mt2 + 
     2*d12^2*d15*d23^2*d34*d45^2*mt2 - 72*d12*d15^2*d23^2*d34*d45^2*mt2 - 
     106*d15^3*d23^2*d34*d45^2*mt2 + 30*d12*d15*d23^3*d34*d45^2*mt2 + 
     50*d15^2*d23^3*d34*d45^2*mt2 - 2*d12*d23^4*d34*d45^2*mt2 - 
     4*d15*d23^4*d34*d45^2*mt2 - 6*d12^2*d15^2*d34^2*d45^2*mt2 - 
     30*d12*d15^3*d34^2*d45^2*mt2 - 6*d15^4*d34^2*d45^2*mt2 - 
     8*d12^2*d15*d23*d34^2*d45^2*mt2 + 4*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     82*d15^3*d23*d34^2*d45^2*mt2 - 6*d12^2*d23^2*d34^2*d45^2*mt2 - 
     2*d12*d15*d23^2*d34^2*d45^2*mt2 + 96*d15^2*d23^2*d34^2*d45^2*mt2 - 
     20*d15*d23^3*d34^2*d45^2*mt2 - 4*d12^2*d15*d34^3*d45^2*mt2 + 
     18*d12*d15^2*d34^3*d45^2*mt2 + 14*d15^3*d34^3*d45^2*mt2 - 
     4*d12^2*d23*d34^3*d45^2*mt2 + 4*d12*d15*d23*d34^3*d45^2*mt2 + 
     46*d15^2*d23*d34^3*d45^2*mt2 + 6*d12*d23^2*d34^3*d45^2*mt2 - 
     18*d15*d23^2*d34^3*d45^2*mt2 - 10*d15^2*d34^4*d45^2*mt2 + 
     4*d12*d23*d34^4*d45^2*mt2 - 12*d15*d23*d34^4*d45^2*mt2 + 
     2*d15*d34^5*d45^2*mt2 - 4*d12*d15^3*d23*d45^3*mt2 + 
     6*d15^4*d23*d45^3*mt2 + 4*d12*d15^2*d23^2*d45^3*mt2 - 
     14*d15^3*d23^2*d45^3*mt2 + 8*d15^2*d23^3*d45^3*mt2 - 
     4*d12*d15^3*d34*d45^3*mt2 - 4*d15^4*d34*d45^3*mt2 + 
     2*d12*d15^2*d23*d34*d45^3*mt2 + 2*d15^3*d23*d34*d45^3*mt2 + 
     2*d12*d23^3*d34*d45^3*mt2 + 2*d15*d23^3*d34*d45^3*mt2 + 
     2*d12*d15^2*d34^2*d45^3*mt2 + 8*d15^3*d34^2*d45^3*mt2 + 
     10*d12*d15*d23*d34^2*d45^3*mt2 - 2*d15^2*d23*d34^2*d45^3*mt2 + 
     4*d12*d23^2*d34^2*d45^3*mt2 + 4*d15*d23^2*d34^2*d45^3*mt2 + 
     2*d12*d15*d34^3*d45^3*mt2 - 4*d15^2*d34^3*d45^3*mt2 + 
     2*d12*d23*d34^3*d45^3*mt2 - 6*d15*d23*d34^3*d45^3*mt2 + 
     2*d15^3*d23*d45^4*mt2 - 2*d15^2*d23^2*d45^4*mt2 + 
     2*d15^2*d23*d34*d45^4*mt2 - 2*d15*d23^2*d34*d45^4*mt2 - 
     4*d15*d23*d34^2*d45^4*mt2 - 8*d12^3*d15^3*d23*mt2^2 - 
     30*d12^2*d15^4*d23*mt2^2 - 12*d12*d15^5*d23*mt2^2 + 
     24*d12^3*d15^2*d23^2*mt2^2 + 90*d12^2*d15^3*d23^2*mt2^2 + 
     24*d12*d15^4*d23^2*mt2^2 - 4*d15^5*d23^2*mt2^2 - 
     24*d12^3*d15*d23^3*mt2^2 - 90*d12^2*d15^2*d23^3*mt2^2 + 
     12*d15^4*d23^3*mt2^2 + 8*d12^3*d23^4*mt2^2 + 30*d12^2*d15*d23^4*mt2^2 - 
     24*d12*d15^2*d23^4*mt2^2 - 12*d15^3*d23^4*mt2^2 + 
     12*d12*d15*d23^5*mt2^2 + 4*d15^2*d23^5*mt2^2 + 2*d12^4*d15^2*d34*mt2^2 + 
     18*d12^3*d15^3*d34*mt2^2 + 12*d12^2*d15^4*d34*mt2^2 - 
     4*d12^4*d15*d23*d34*mt2^2 - 20*d12^3*d15^2*d23*d34*mt2^2 + 
     84*d12^2*d15^3*d23*d34*mt2^2 + 96*d12*d15^4*d23*d34*mt2^2 + 
     8*d15^5*d23*d34*mt2^2 + 2*d12^4*d23^2*d34*mt2^2 - 
     14*d12^3*d15*d23^2*d34*mt2^2 - 222*d12^2*d15^2*d23^2*d34*mt2^2 - 
     184*d12*d15^3*d23^2*d34*mt2^2 + 12*d15^4*d23^2*d34*mt2^2 + 
     16*d12^3*d23^3*d34*mt2^2 + 144*d12^2*d15*d23^3*d34*mt2^2 + 
     80*d12*d15^2*d23^3*d34*mt2^2 - 52*d15^3*d23^3*d34*mt2^2 - 
     18*d12^2*d23^4*d34*mt2^2 + 8*d12*d15*d23^4*d34*mt2^2 + 
     36*d15^2*d23^4*d34*mt2^2 - 4*d15*d23^5*d34*mt2^2 - 
     d12^4*d15*d34^2*mt2^2 - 18*d12^3*d15^2*d34^2*mt2^2 - 
     48*d12^2*d15^3*d34^2*mt2^2 - 12*d12*d15^4*d34^2*mt2^2 + 
     d12^4*d23*d34^2*mt2^2 + 17*d12^3*d15*d23*d34^2*mt2^2 - 
     32*d12^2*d15^2*d23*d34^2*mt2^2 - 188*d12*d15^3*d23*d34^2*mt2^2 - 
     40*d15^4*d23*d34^2*mt2^2 + d12^3*d23^2*d34^2*mt2^2 + 
     116*d12^2*d15*d23^2*d34^2*mt2^2 + 284*d12*d15^2*d23^2*d34^2*mt2^2 + 
     10*d15^3*d23^2*d34^2*mt2^2 - 36*d12^2*d23^3*d34^2*mt2^2 - 
     96*d12*d15*d23^3*d34^2*mt2^2 + 44*d15^2*d23^3*d34^2*mt2^2 + 
     12*d12*d23^4*d34^2*mt2^2 - 14*d15*d23^4*d34^2*mt2^2 + 
     6*d12^3*d15*d34^3*mt2^2 + 40*d12^2*d15^2*d34^3*mt2^2 + 
     28*d12*d15^3*d34^3*mt2^2 - 3*d12^3*d23*d34^3*mt2^2 + 
     8*d12^2*d15*d23*d34^3*mt2^2 + 126*d12*d15^2*d23*d34^3*mt2^2 + 
     66*d15^3*d23*d34^3*mt2^2 - 9*d12^2*d23^2*d34^3*mt2^2 - 
     106*d12*d15*d23^2*d34^3*mt2^2 - 34*d15^2*d23^2*d34^3*mt2^2 + 
     24*d12*d23^3*d34^3*mt2^2 - 2*d23^4*d34^3*mt2^2 - 
     9*d12^2*d15*d34^4*mt2^2 - 20*d12*d15^2*d34^4*mt2^2 + 
     3*d12^2*d23*d34^4*mt2^2 - 31*d12*d15*d23*d34^4*mt2^2 - 
     44*d15^2*d23*d34^4*mt2^2 + 7*d12*d23^2*d34^4*mt2^2 + 
     12*d15*d23^2*d34^4*mt2^2 - 4*d23^3*d34^4*mt2^2 + 4*d12*d15*d34^5*mt2^2 - 
     d12*d23*d34^5*mt2^2 + 10*d15*d23*d34^5*mt2^2 - d23^2*d34^5*mt2^2 - 
     d12^3*d15^2*d23*d45*mt2^2 + 12*d12^2*d15^3*d23*d45*mt2^2 + 
     48*d12*d15^4*d23*d45*mt2^2 + 12*d15^5*d23*d45*mt2^2 + 
     2*d12^3*d15*d23^2*d45*mt2^2 - 36*d12^2*d15^2*d23^2*d45*mt2^2 - 
     132*d12*d15^3*d23^2*d45*mt2^2 - 24*d15^4*d23^2*d45*mt2^2 - 
     d12^3*d23^3*d45*mt2^2 + 36*d12^2*d15*d23^3*d45*mt2^2 + 
     120*d12*d15^2*d23^3*d45*mt2^2 + 8*d15^3*d23^3*d45*mt2^2 - 
     12*d12^2*d23^4*d45*mt2^2 - 36*d12*d15*d23^4*d45*mt2^2 + 
     8*d15^2*d23^4*d45*mt2^2 - 4*d15*d23^5*d45*mt2^2 - 
     4*d12^3*d15^2*d34*d45*mt2^2 - 42*d12^2*d15^3*d34*d45*mt2^2 - 
     24*d12*d15^4*d34*d45*mt2^2 + 10*d12^3*d15*d23*d34*d45*mt2^2 + 
     60*d12^2*d15^2*d23*d34*d45*mt2^2 - 96*d12*d15^3*d23*d34*d45*mt2^2 - 
     84*d15^4*d23*d34*d45*mt2^2 - 6*d12^3*d23^2*d34*d45*mt2^2 - 
     d12^2*d15*d23^2*d34*d45*mt2^2 + 260*d12*d15^2*d23^2*d34*d45*mt2^2 + 
     160*d15^3*d23^2*d34*d45*mt2^2 - 17*d12^2*d23^3*d34*d45*mt2^2 - 
     156*d12*d15*d23^3*d34*d45*mt2^2 - 78*d15^2*d23^3*d34*d45*mt2^2 + 
     16*d12*d23^4*d34*d45*mt2^2 + 2*d15*d23^4*d34*d45*mt2^2 + 
     5*d12^3*d15*d34^2*d45*mt2^2 + 39*d12^2*d15^2*d34^2*d45*mt2^2 + 
     84*d12*d15^3*d34^2*d45*mt2^2 + 12*d15^4*d34^2*d45*mt2^2 - 
     28*d12^2*d15*d23*d34^2*d45*mt2^2 + 2*d12*d15^2*d23*d34^2*d45*mt2^2 + 
     146*d15^3*d23*d34^2*d45*mt2^2 + 12*d12^2*d23^2*d34^2*d45*mt2^2 - 
     89*d12*d15*d23^2*d34^2*d45*mt2^2 - 210*d15^2*d23^2*d34^2*d45*mt2^2 + 
     25*d12*d23^3*d34^2*d45*mt2^2 + 62*d15*d23^3*d34^2*d45*mt2^2 - 
     4*d23^4*d34^2*d45*mt2^2 + d12^3*d34^3*d45*mt2^2 - 
     14*d12^2*d15*d34^3*d45*mt2^2 - 72*d12*d15^2*d34^3*d45*mt2^2 - 
     30*d15^3*d34^3*d45*mt2^2 + 3*d12^2*d23*d34^3*d45*mt2^2 - 
     5*d12*d15*d23*d34^3*d45*mt2^2 - 94*d15^2*d23*d34^3*d45*mt2^2 - 
     6*d12*d23^2*d34^3*d45*mt2^2 + 62*d15*d23^2*d34^3*d45*mt2^2 - 
     7*d23^3*d34^3*d45*mt2^2 - 2*d12^2*d34^4*d45*mt2^2 + 
     19*d12*d15*d34^4*d45*mt2^2 + 24*d15^2*d34^4*d45*mt2^2 - 
     2*d12*d23*d34^4*d45*mt2^2 + 29*d15*d23*d34^4*d45*mt2^2 + 
     d12*d34^5*d45*mt2^2 - 6*d15*d34^5*d45*mt2^2 - d23*d34^5*d45*mt2^2 + 
     3*d12^2*d15^2*d23*d45^2*mt2^2 - 18*d15^4*d23*d45^2*mt2^2 - 
     5*d12^2*d15*d23^2*d45^2*mt2^2 + 8*d12*d15^2*d23^2*d45^2*mt2^2 + 
     46*d15^3*d23^2*d45^2*mt2^2 + 2*d12^2*d23^3*d45^2*mt2^2 - 
     12*d12*d15*d23^3*d45^2*mt2^2 - 36*d15^2*d23^3*d45^2*mt2^2 + 
     4*d12*d23^4*d45^2*mt2^2 + 8*d15*d23^4*d45^2*mt2^2 + 
     30*d12*d15^3*d34*d45^2*mt2^2 + 12*d15^4*d34*d45^2*mt2^2 - 
     5*d12^2*d15*d23*d34*d45^2*mt2^2 - 52*d12*d15^2*d23*d34*d45^2*mt2^2 + 
     16*d15^3*d23*d34*d45^2*mt2^2 + 5*d12^2*d23^2*d34*d45^2*mt2^2 + 
     22*d12*d15*d23^2*d34*d45^2*mt2^2 - 56*d15^2*d23^2*d34*d45^2*mt2^2 + 
     30*d15*d23^3*d34*d45^2*mt2^2 - 2*d23^4*d34*d45^2*mt2^2 - 
     9*d12^2*d15*d34^2*d45^2*mt2^2 - 24*d12*d15^2*d34^2*d45^2*mt2^2 - 
     36*d15^3*d34^2*d45^2*mt2^2 - 5*d12^2*d23*d34^2*d45^2*mt2^2 - 
     2*d12*d15*d23*d34^2*d45^2*mt2^2 + 16*d15^2*d23*d34^2*d45^2*mt2^2 - 
     13*d12*d23^2*d34^2*d45^2*mt2^2 + 3*d15*d23^2*d34^2*d45^2*mt2^2 - 
     2*d23^3*d34^2*d45^2*mt2^2 - 2*d12^2*d34^3*d45^2*mt2^2 + 
     13*d12*d15*d34^3*d45^2*mt2^2 + 30*d15^2*d34^3*d45^2*mt2^2 + 
     5*d12*d23*d34^3*d45^2*mt2^2 + 11*d15*d23*d34^3*d45^2*mt2^2 + 
     2*d23^2*d34^3*d45^2*mt2^2 + 2*d12*d34^4*d45^2*mt2^2 - 
     10*d15*d34^4*d45^2*mt2^2 - 4*d23*d34^4*d45^2*mt2^2 - 
     3*d12*d15^2*d23*d45^3*mt2^2 - 4*d15^3*d23*d45^3*mt2^2 + 
     4*d12*d15*d23^2*d45^3*mt2^2 + 4*d15^2*d23^2*d45^3*mt2^2 - 
     d12*d23^3*d45^3*mt2^2 + 4*d12*d15^2*d34*d45^3*mt2^2 - 
     6*d15^3*d34*d45^3*mt2^2 - 4*d12*d15*d23*d34*d45^3*mt2^2 + 
     12*d15^2*d23*d34*d45^3*mt2^2 - 7*d15*d23^2*d34*d45^3*mt2^2 + 
     d23^3*d34*d45^3*mt2^2 + 7*d12*d15*d34^2*d45^3*mt2^2 + 
     3*d15^2*d34^2*d45^3*mt2^2 + 6*d12*d23*d34^2*d45^3*mt2^2 + 
     13*d15*d23*d34^2*d45^3*mt2^2 + d12*d34^3*d45^3*mt2^2 - 
     5*d15*d34^3*d45^3*mt2^2 - 5*d23*d34^3*d45^3*mt2^2 + 
     d15^2*d23*d45^4*mt2^2 - d15*d23^2*d45^4*mt2^2 - 
     2*d15^2*d34*d45^4*mt2^2 + 3*d15*d23*d34*d45^4*mt2^2 - 
     d23^2*d34*d45^4*mt2^2 - 2*d15*d34^2*d45^4*mt2^2 - 
     2*d23*d34^2*d45^4*mt2^2 - 12*d12^2*d15^3*d23*mt2^3 - 
     22*d12*d15^4*d23*mt2^3 - 4*d15^5*d23*mt2^3 + 36*d12^2*d15^2*d23^2*
      mt2^3 + 66*d12*d15^3*d23^2*mt2^3 + 8*d15^4*d23^2*mt2^3 - 
     36*d12^2*d15*d23^3*mt2^3 - 66*d12*d15^2*d23^3*mt2^3 + 
     12*d12^2*d23^4*mt2^3 + 22*d12*d15*d23^4*mt2^3 - 8*d15^2*d23^4*mt2^3 + 
     4*d15*d23^5*mt2^3 + 8*d12^3*d15^2*d34*mt2^3 + 30*d12^2*d15^3*d34*mt2^3 + 
     12*d12*d15^4*d34*mt2^3 - 16*d12^3*d15*d23*d34*mt2^3 - 
     36*d12^2*d15^2*d23*d34*mt2^3 + 68*d12*d15^3*d23*d34*mt2^3 + 
     36*d15^4*d23*d34*mt2^3 + 8*d12^3*d23^2*d34*mt2^3 - 
     18*d12^2*d15*d23^2*d34*mt2^3 - 190*d12*d15^2*d23^2*d34*mt2^3 - 
     70*d15^3*d23^2*d34*mt2^3 + 24*d12^2*d23^3*d34*mt2^3 + 
     128*d12*d15*d23^3*d34*mt2^3 + 32*d15^2*d23^3*d34*mt2^3 - 
     18*d12*d23^4*d34*mt2^3 + 2*d15*d23^4*d34*mt2^3 - 
     4*d12^3*d15*d34^2*mt2^3 - 42*d12^2*d15^2*d34^2*mt2^3 - 
     54*d12*d15^3*d34^2*mt2^3 - 6*d15^4*d34^2*mt2^3 + 
     4*d12^3*d23*d34^2*mt2^3 + 51*d12^2*d15*d23*d34^2*mt2^3 - 
     14*d12*d15^2*d23*d34^2*mt2^3 - 76*d15^3*d23*d34^2*mt2^3 - 
     9*d12^2*d23^2*d34^2*mt2^3 + 104*d12*d15*d23^2*d34^2*mt2^3 + 
     122*d15^2*d23^2*d34^2*mt2^3 - 36*d12*d23^3*d34^2*mt2^3 - 
     46*d15*d23^3*d34^2*mt2^3 + 6*d23^4*d34^2*mt2^3 + 
     18*d12^2*d15*d34^3*mt2^3 + 56*d12*d15^2*d34^3*mt2^3 + 
     16*d15^3*d34^3*mt2^3 - 9*d12^2*d23*d34^3*mt2^3 - 
     14*d12*d15*d23*d34^3*mt2^3 + 52*d15^2*d23*d34^3*mt2^3 - 
     50*d15*d23^2*d34^3*mt2^3 + 12*d23^3*d34^3*mt2^3 - 
     18*d12*d15*d34^4*mt2^3 - 14*d15^2*d34^4*mt2^3 + 6*d12*d23*d34^4*mt2^3 - 
     11*d15*d23*d34^4*mt2^3 + d23^2*d34^4*mt2^3 + 4*d15*d34^5*mt2^3 - 
     d23*d34^5*mt2^3 - 3*d12^2*d15^2*d23*d45*mt2^3 + 
     12*d12*d15^3*d23*d45*mt2^3 + 18*d15^4*d23*d45*mt2^3 + 
     6*d12^2*d15*d23^2*d45*mt2^3 - 36*d12*d15^2*d23^2*d45*mt2^3 - 
     50*d15^3*d23^2*d45*mt2^3 - 3*d12^2*d23^3*d45*mt2^3 + 
     36*d12*d15*d23^3*d45*mt2^3 + 46*d15^2*d23^3*d45*mt2^3 - 
     12*d12*d23^4*d45*mt2^3 - 14*d15*d23^4*d45*mt2^3 + 
     d12^3*d15*d34*d45*mt2^3 - 12*d12^2*d15^2*d34*d45*mt2^3 - 
     48*d12*d15^3*d34*d45*mt2^3 - 12*d15^4*d34*d45*mt2^3 - 
     d12^3*d23*d34*d45*mt2^3 + 30*d12^2*d15*d23*d34*d45*mt2^3 + 
     78*d12*d15^2*d23*d34*d45*mt2^3 - 38*d15^3*d23*d34*d45*mt2^3 - 
     18*d12^2*d23^2*d34*d45*mt2^3 - 14*d12*d15*d23^2*d34*d45*mt2^3 + 
     114*d15^2*d23^2*d34*d45*mt2^3 - 16*d12*d23^3*d34*d45*mt2^3 - 
     72*d15*d23^3*d34*d45*mt2^3 + 8*d23^4*d34*d45*mt2^3 + 
     d12^3*d34^2*d45*mt2^3 + 12*d12^2*d15*d34^2*d45*mt2^3 + 
     60*d12*d15^2*d34^2*d45*mt2^3 + 48*d15^3*d34^2*d45*mt2^3 + 
     2*d12^2*d23*d34^2*d45*mt2^3 - 62*d12*d15*d23*d34^2*d45*mt2^3 - 
     14*d15^2*d23*d34^2*d45*mt2^3 + 24*d12*d23^2*d34^2*d45*mt2^3 - 
     39*d15*d23^2*d34^2*d45*mt2^3 + 13*d23^3*d34^2*d45*mt2^3 - 
     d12^2*d34^3*d45*mt2^3 - 32*d12*d15*d34^3*d45*mt2^3 - 
     50*d15^2*d34^3*d45*mt2^3 - d12*d23*d34^3*d45*mt2^3 + 
     7*d15*d23*d34^3*d45*mt2^3 - 6*d23^2*d34^3*d45*mt2^3 + 
     d12*d34^4*d45*mt2^3 + 19*d15*d34^4*d45*mt2^3 + 2*d23*d34^4*d45*mt2^3 - 
     d34^5*d45*mt2^3 + 6*d12*d15^2*d23*d45^2*mt2^3 - 
     10*d12*d15*d23^2*d45^2*mt2^3 + 4*d15^2*d23^2*d45^2*mt2^3 + 
     4*d12*d23^3*d45^2*mt2^3 - 6*d15*d23^3*d45^2*mt2^3 + 
     2*d23^4*d45^2*mt2^3 - 3*d12^2*d15*d34*d45^2*mt2^3 + 
     18*d15^3*d34*d45^2*mt2^3 + 3*d12^2*d23*d34*d45^2*mt2^3 - 
     10*d12*d15*d23*d34*d45^2*mt2^3 - 38*d15^2*d23*d34*d45^2*mt2^3 + 
     10*d12*d23^2*d34*d45^2*mt2^3 + 20*d15*d23^2*d34*d45^2*mt2^3 - 
     3*d12^2*d34^2*d45^2*mt2^3 - 12*d12*d15*d34^2*d45^2*mt2^3 - 
     18*d15^2*d34^2*d45^2*mt2^3 - 14*d12*d23*d34^2*d45^2*mt2^3 + 
     6*d15*d23*d34^2*d45^2*mt2^3 - 7*d23^2*d34^2*d45^2*mt2^3 + 
     4*d12*d34^3*d45^2*mt2^3 + 15*d15*d34^3*d45^2*mt2^3 + 
     10*d23*d34^3*d45^2*mt2^3 - 3*d34^4*d45^2*mt2^3 - 
     3*d15^2*d23*d45^3*mt2^3 + 4*d15*d23^2*d45^3*mt2^3 - d23^3*d45^3*mt2^3 + 
     3*d12*d15*d34*d45^3*mt2^3 + 4*d15^2*d34*d45^3*mt2^3 - 
     3*d12*d23*d34*d45^3*mt2^3 - 4*d15*d23*d34*d45^3*mt2^3 + 
     3*d12*d34^2*d45^3*mt2^3 + 4*d15*d34^2*d45^3*mt2^3 + 
     8*d23*d34^2*d45^3*mt2^3 - 3*d34^3*d45^3*mt2^3 - d15*d34*d45^4*mt2^3 + 
     d23*d34*d45^4*mt2^3 - d34^2*d45^4*mt2^3 - 8*d12*d15^3*d23*mt2^4 - 
     6*d15^4*d23*mt2^4 + 24*d12*d15^2*d23^2*mt2^4 + 18*d15^3*d23^2*mt2^4 - 
     24*d12*d15*d23^3*mt2^4 - 18*d15^2*d23^3*mt2^4 + 8*d12*d23^4*mt2^4 + 
     6*d15*d23^4*mt2^4 + 12*d12^2*d15^2*d34*mt2^4 + 22*d12*d15^3*d34*mt2^4 + 
     4*d15^4*d34*mt2^4 - 24*d12^2*d15*d23*d34*mt2^4 - 
     28*d12*d15^2*d23*d34*mt2^4 + 20*d15^3*d23*d34*mt2^4 + 
     12*d12^2*d23^2*d34*mt2^4 - 10*d12*d15*d23^2*d34*mt2^4 - 
     58*d15^2*d23^2*d34*mt2^4 + 16*d12*d23^3*d34*mt2^4 + 
     40*d15*d23^3*d34*mt2^4 - 6*d23^4*d34*mt2^4 - 6*d12^2*d15*d34^2*mt2^4 - 
     38*d12*d15^2*d34^2*mt2^4 - 20*d15^3*d34^2*mt2^4 + 
     6*d12^2*d23*d34^2*mt2^4 + 51*d12*d15*d23*d34^2*mt2^4 - 
     13*d12*d23^2*d34^2*mt2^4 + 32*d15*d23^2*d34^2*mt2^4 - 
     12*d23^3*d34^2*mt2^4 + 18*d12*d15*d34^3*mt2^4 + 24*d15^2*d34^3*mt2^4 - 
     9*d12*d23*d34^3*mt2^4 - 12*d15*d23*d34^3*mt2^4 + 3*d23^2*d34^3*mt2^4 - 
     9*d15*d34^4*mt2^4 + 3*d23*d34^4*mt2^4 - 3*d12*d15^2*d23*d45*mt2^4 + 
     4*d15^3*d23*d45*mt2^4 + 6*d12*d15*d23^2*d45*mt2^4 - 
     12*d15^2*d23^2*d45*mt2^4 - 3*d12*d23^3*d45*mt2^4 + 
     12*d15*d23^3*d45*mt2^4 - 4*d23^4*d45*mt2^4 + 3*d12^2*d15*d34*d45*mt2^4 - 
     12*d12*d15^2*d34*d45*mt2^4 - 18*d15^3*d34*d45*mt2^4 - 
     3*d12^2*d23*d34*d45*mt2^4 + 30*d12*d15*d23*d34*d45*mt2^4 + 
     32*d15^2*d23*d34*d45*mt2^4 - 18*d12*d23^2*d34*d45*mt2^4 - 
     9*d15*d23^2*d34*d45*mt2^4 - 5*d23^3*d34*d45*mt2^4 + 
     3*d12^2*d34^2*d45*mt2^4 + 9*d12*d15*d34^2*d45*mt2^4 + 
     27*d15^2*d34^2*d45*mt2^4 + 4*d12*d23*d34^2*d45*mt2^4 - 
     32*d15*d23*d34^2*d45*mt2^4 + 12*d23^2*d34^2*d45*mt2^4 - 
     5*d12*d34^3*d45*mt2^4 - 16*d15*d34^3*d45*mt2^4 - 2*d23*d34^3*d45*mt2^4 + 
     3*d34^4*d45*mt2^4 + 3*d15^2*d23*d45^2*mt2^4 - 5*d15*d23^2*d45^2*mt2^4 + 
     2*d23^3*d45^2*mt2^4 - 6*d12*d15*d34*d45^2*mt2^4 + 
     6*d12*d23*d34*d45^2*mt2^4 - 5*d15*d23*d34*d45^2*mt2^4 + 
     5*d23^2*d34*d45^2*mt2^4 - 6*d12*d34^2*d45^2*mt2^4 - 
     3*d15*d34^2*d45^2*mt2^4 - 9*d23*d34^2*d45^2*mt2^4 + 
     6*d34^3*d45^2*mt2^4 + 3*d15*d34*d45^3*mt2^4 - 3*d23*d34*d45^3*mt2^4 + 
     3*d34^2*d45^3*mt2^4 - 2*d15^3*d23*mt2^5 + 6*d15^2*d23^2*mt2^5 - 
     6*d15*d23^3*mt2^5 + 2*d23^4*mt2^5 + 8*d12*d15^2*d34*mt2^5 + 
     6*d15^3*d34*mt2^5 - 16*d12*d15*d23*d34*mt2^5 - 8*d15^2*d23*d34*mt2^5 + 
     8*d12*d23^2*d34*mt2^5 - 2*d15*d23^2*d34*mt2^5 + 4*d23^3*d34*mt2^5 - 
     4*d12*d15*d34^2*mt2^5 - 12*d15^2*d34^2*mt2^5 + 4*d12*d23*d34^2*mt2^5 + 
     17*d15*d23*d34^2*mt2^5 - 5*d23^2*d34^2*mt2^5 + 6*d15*d34^3*mt2^5 - 
     3*d23*d34^3*mt2^5 - d15^2*d23*d45*mt2^5 + 2*d15*d23^2*d45*mt2^5 - 
     d23^3*d45*mt2^5 + 3*d12*d15*d34*d45*mt2^5 - 4*d15^2*d34*d45*mt2^5 - 
     3*d12*d23*d34*d45*mt2^5 + 10*d15*d23*d34*d45*mt2^5 - 
     6*d23^2*d34*d45*mt2^5 + 3*d12*d34^2*d45*mt2^5 + 2*d15*d34^2*d45*mt2^5 + 
     2*d23*d34^2*d45*mt2^5 - 3*d34^3*d45*mt2^5 - 3*d15*d34*d45^2*mt2^5 + 
     3*d23*d34*d45^2*mt2^5 - 3*d34^2*d45^2*mt2^5 + 2*d15^2*d34*mt2^6 - 
     4*d15*d23*d34*mt2^6 + 2*d23^2*d34*mt2^6 - d15*d34^2*mt2^6 + 
     d23*d34^2*mt2^6 + d15*d34*d45*mt2^6 - d23*d34*d45*mt2^6 + 
     d34^2*d45*mt2^6)/(d34*(d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 
      2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, (2*(d15 - d23)*(d15*d23 - d23^2 - d23*d34 - d34*mt2))/
   ((d15 - d23 - d34)*d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 0, 0, 
  0, 0, 0, 0, (2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, (-2*(d15 - d23)*d23)/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (2*(-(d15*d23) + d23^2 + 2*d23*d34 + d34*mt2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (2*d23*(-(d15*d23) + d23^2 + d15*d34 + d23*d34 + d34*mt2))/
   (d34*(d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (-2*d23*(-(d15*d23) + d23^2 + d15*d34 + d23*d34 + d34*mt2))/
   (d34*(d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*(-(d15*d23) + d23^2 + 2*d23*d34 + d34*mt2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, (2*(d12*d15 - d12*d23 + d15*d23 - d23^2 - d12*d34 - d23*d34 + 
     d15*mt2 - d23*mt2 - d34*mt2 + d45*mt2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  0, 0, (4*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2])/(-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 
    2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 
    2*d34*mt2 - d45*mt2), 0, 0, 0, 0, 
  (2*(d12^2 + d12*d15 + d12*d23 + d15*d23 - d12*d34 - d23*d34 - d12*d45 - 
     2*d15*d45 + d23*d45 + 2*d34*d45 + 2*d12*mt2 + d15*mt2 + d23*mt2 - 
     d34*mt2 - 2*d45*mt2 + mt2^2))/((d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  (2*d45*(2*d15^2 - 4*d15*d23 + 2*d23^2 - 4*d15*d34 + 4*d23*d34 + 2*d34^2 + 
     d12*mt2 + 2*d15*mt2 - d23*mt2 - 2*d34*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (-2*(d12 + 2*d15 - d23 - 2*d34 + mt2))/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
    2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
    2*d23*mt2 - 2*d34*mt2 + d45*mt2), 0, 
  (-2*(d12*d15 - d12*d23 + d15*d23 - d23^2 - d12*d34 - d23*d34 + d15*mt2 - 
     d23*mt2 - d34*mt2 + d45*mt2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, 0, 0, 0, (2*d15*(d12 + d23 - d45 + mt2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), (2*d15*(d12 + d23 - d45 + mt2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*d15*(d12^2 - d12*d15 + d12*d23 - d15*d23 - d12*d34 - d23*d34 - 
     2*d12*d45 + d15*d45 - d23*d45 + d34*d45 + d45^2 + d12*mt2 - d15*mt2 + 
     d23*mt2 - d45*mt2))/((d12 - d34 - d45 + mt2)*(d12 + d15 - d34 - d45 + 
     mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*d15*(d12 + d23 - d45 + mt2)*(2*d12^2*d15 + 2*d12*d15^2 - d12*d15*d23 + 
     d15^2*d23 + d12*d23^2 - d15*d23^2 - 5*d12*d15*d34 - d15^2*d34 + 
     2*d12*d23*d34 - d15*d23*d34 - d23^2*d34 + d12*d34^2 + 2*d15*d34^2 - 
     2*d23*d34^2 - d34^3 - 4*d12*d15*d45 - 2*d15^2*d45 + d15*d23*d45 - 
     d23^2*d45 + 5*d15*d34*d45 - 2*d23*d34*d45 - d34^2*d45 + 2*d15*d45^2 + 
     d12^2*mt2 + 5*d12*d15*mt2 + 2*d15^2*mt2 - d12*d23*mt2 - d15*d23*mt2 + 
     d23^2*mt2 - 3*d12*d34*mt2 - 6*d15*d34*mt2 + 3*d23*d34*mt2 + 
     3*d34^2*mt2 - 2*d12*d45*mt2 - 5*d15*d45*mt2 + d23*d45*mt2 + 
     3*d34*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 3*d15*mt2^2 - d23*mt2^2 - 
     3*d34*mt2^2 - 2*d45*mt2^2 + mt2^3))/((d15 - d23 - d34)*(d23 + d34)*
    (d12 - d34 - d45 + mt2)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, (-2*(d12 + d23 - d45 + mt2)*
    (2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d23 + d34)*(d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), (-2*(2*d12^2*d15 - d12*d15^2 + 3*d12*d15*d23 - 
     d15^2*d23 + d15*d23^2 - d12*d15*d34 - d15*d23*d34 - 4*d12*d15*d45 + 
     d15^2*d45 - 3*d15*d23*d45 + d15*d34*d45 + 2*d15*d45^2 + d12^2*mt2 + 
     3*d12*d15*mt2 - d15^2*mt2 + d12*d23*mt2 + 3*d15*d23*mt2 - d12*d34*mt2 - 
     d23*d34*mt2 - 2*d12*d45*mt2 - 3*d15*d45*mt2 - d23*d45*mt2 + 
     d34*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - 
     d34*mt2^2 - 2*d45*mt2^2 + mt2^3))/((d15 - d23 - d34)*
    (d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(d15 - d23 - d34 + mt2))/
   ((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 
  -2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T3/DEQs_T3/dd45_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^3*d15^4*d23 - 3*d12^3*d15^3*d23^2 + d12^2*d15^4*d23^2 + 
     3*d12^3*d15^2*d23^3 - 3*d12^2*d15^3*d23^3 - d12^3*d15*d23^4 + 
     3*d12^2*d15^2*d23^4 - d12^2*d15*d23^5 - d12^3*d15^3*d23*d34 + 
     2*d12^3*d15^2*d23^2*d34 + d12^2*d15^3*d23^2*d34 - d12^3*d15*d23^3*d34 - 
     2*d12^2*d15^2*d23^3*d34 + 2*d12*d15^3*d23^3*d34 + d12^2*d15*d23^4*d34 - 
     4*d12*d15^2*d23^4*d34 + 2*d12*d15*d23^5*d34 - 
     2*d12^2*d15^2*d23^2*d34^2 + 2*d12^2*d15*d23^3*d34^2 - 
     d12*d15^2*d23^3*d34^2 + d12*d15*d23^4*d34^2 + d15^2*d23^4*d34^2 - 
     d15*d23^5*d34^2 - d12*d15*d23^3*d34^3 - d15*d23^4*d34^3 - 
     2*d12^2*d15^4*d23*d45 + 6*d12^2*d15^3*d23^2*d45 - 
     6*d12^2*d15^2*d23^3*d45 + 2*d12^2*d15*d23^4*d45 + 
     2*d12^2*d15^3*d23*d34*d45 - 4*d12^2*d15^2*d23^2*d34*d45 - 
     4*d12*d15^3*d23^2*d34*d45 + 2*d12^2*d15*d23^3*d34*d45 + 
     8*d12*d15^2*d23^3*d34*d45 - 4*d12*d15*d23^4*d34*d45 + 
     4*d12*d15^2*d23^2*d34^2*d45 - 4*d12*d15*d23^3*d34^2*d45 - 
     2*d15^2*d23^3*d34^2*d45 + 2*d15*d23^4*d34^2*d45 + 
     2*d15*d23^3*d34^3*d45 + d12*d15^4*d23*d45^2 - 3*d12*d15^3*d23^2*d45^2 - 
     d15^4*d23^2*d45^2 + 2*d12*d15^2*d23^3*d45^2 + d15^3*d23^3*d45^2 - 
     d12*d15^3*d23*d34*d45^2 + d15^3*d23^2*d34*d45^2 + 
     2*d12*d15*d23^3*d34*d45^2 - d12*d15^2*d23*d34^2*d45^2 + 
     3*d12*d15*d23^2*d34^2*d45^2 + d15^2*d23^2*d34^2*d45^2 - 
     d15*d23^3*d34^2*d45^2 + d12*d15*d23*d34^3*d45^2 - 
     d15*d23^2*d34^3*d45^2 + 3*d12^2*d15^4*d23*mt2 - 
     9*d12^2*d15^3*d23^2*mt2 + 2*d12*d15^4*d23^2*mt2 + 
     9*d12^2*d15^2*d23^3*mt2 - 6*d12*d15^3*d23^3*mt2 - 
     3*d12^2*d15*d23^4*mt2 + 6*d12*d15^2*d23^4*mt2 - 2*d12*d15*d23^5*mt2 - 
     3*d12^2*d15^3*d23*d34*mt2 + 6*d12^2*d15^2*d23^2*d34*mt2 + 
     2*d12*d15^3*d23^2*d34*mt2 - 3*d12^2*d15*d23^3*d34*mt2 - 
     4*d12*d15^2*d23^3*d34*mt2 + 2*d15^3*d23^3*d34*mt2 + 
     2*d12*d15*d23^4*d34*mt2 - 4*d15^2*d23^4*d34*mt2 + 2*d15*d23^5*d34*mt2 - 
     4*d12*d15^2*d23^2*d34^2*mt2 + 4*d12*d15*d23^3*d34^2*mt2 - 
     d15^2*d23^3*d34^2*mt2 + d15*d23^4*d34^2*mt2 - d15*d23^3*d34^3*mt2 - 
     4*d12*d15^4*d23*d45*mt2 + d12^2*d15^2*d23^2*d45*mt2 + 
     12*d12*d15^3*d23^2*d45*mt2 - 2*d12^2*d15*d23^3*d45*mt2 - 
     12*d12*d15^2*d23^3*d45*mt2 + d12^2*d23^4*d45*mt2 + 
     4*d12*d15*d23^4*d45*mt2 + 2*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12*d15^3*d23*d34*d45*mt2 - 4*d12^2*d15*d23^2*d34*d45*mt2 - 
     8*d12*d15^2*d23^2*d34*d45*mt2 - 4*d15^3*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 + 6*d12*d15*d23^3*d34*d45*mt2 + 
     8*d15^2*d23^3*d34*d45*mt2 - 2*d12*d23^4*d34*d45*mt2 - 
     4*d15*d23^4*d34*d45*mt2 + d12^2*d15^2*d34^2*d45*mt2 - 
     2*d12^2*d15*d23*d34^2*d45*mt2 + d12^2*d23^2*d34^2*d45*mt2 + 
     4*d12*d15*d23^2*d34^2*d45*mt2 + 4*d15^2*d23^2*d34^2*d45*mt2 - 
     4*d12*d23^3*d34^2*d45*mt2 - 4*d15*d23^3*d34^2*d45*mt2 + 
     d23^4*d34^2*d45*mt2 + 2*d12*d15*d23*d34^3*d45*mt2 - 
     2*d12*d23^2*d34^3*d45*mt2 + 2*d23^3*d34^3*d45*mt2 + 
     d23^2*d34^4*d45*mt2 + d15^4*d23*d45^2*mt2 - d12*d15^2*d23^2*d45^2*mt2 - 
     3*d15^3*d23^2*d45^2*mt2 + d12*d15*d23^3*d45^2*mt2 + 
     2*d15^2*d23^3*d45^2*mt2 - 2*d12*d15^2*d23*d34*d45^2*mt2 - 
     d15^3*d23*d34*d45^2*mt2 + 3*d12*d15*d23^2*d34*d45^2*mt2 + 
     2*d15^2*d23^2*d34*d45^2*mt2 + d12*d23^3*d34*d45^2*mt2 + 
     d15*d23^3*d34*d45^2*mt2 - d12*d15^2*d34^2*d45^2*mt2 + 
     3*d12*d15*d23*d34^2*d45^2*mt2 + d15^2*d23*d34^2*d45^2*mt2 + 
     2*d12*d23^2*d34^2*d45^2*mt2 + d15*d23^2*d34^2*d45^2*mt2 - 
     d23^3*d34^2*d45^2*mt2 + d12*d15*d34^3*d45^2*mt2 + 
     d12*d23*d34^3*d45^2*mt2 - 2*d23^2*d34^3*d45^2*mt2 - 
     d23*d34^4*d45^2*mt2 + 3*d12*d15^4*d23*mt2^2 - 9*d12*d15^3*d23^2*mt2^2 + 
     d15^4*d23^2*mt2^2 + 9*d12*d15^2*d23^3*mt2^2 - 3*d15^3*d23^3*mt2^2 - 
     3*d12*d15*d23^4*mt2^2 + 3*d15^2*d23^4*mt2^2 - d15*d23^5*mt2^2 - 
     3*d12*d15^3*d23*d34*mt2^2 + 6*d12*d15^2*d23^2*d34*mt2^2 + 
     d15^3*d23^2*d34*mt2^2 - 3*d12*d15*d23^3*d34*mt2^2 - 
     2*d15^2*d23^3*d34*mt2^2 + d15*d23^4*d34*mt2^2 - 
     2*d15^2*d23^2*d34^2*mt2^2 + 2*d15*d23^3*d34^2*mt2^2 - 
     2*d15^4*d23*d45*mt2^2 + 2*d12*d15^2*d23^2*d45*mt2^2 + 
     6*d15^3*d23^2*d45*mt2^2 - 4*d12*d15*d23^3*d45*mt2^2 - 
     6*d15^2*d23^3*d45*mt2^2 + 2*d12*d23^4*d45*mt2^2 + 
     2*d15*d23^4*d45*mt2^2 + 4*d12*d15^2*d23*d34*d45*mt2^2 + 
     2*d15^3*d23*d34*d45*mt2^2 - 8*d12*d15*d23^2*d34*d45*mt2^2 - 
     4*d15^2*d23^2*d34*d45*mt2^2 + 4*d12*d23^3*d34*d45*mt2^2 + 
     4*d15*d23^3*d34*d45*mt2^2 - 2*d23^4*d34*d45*mt2^2 + 
     2*d12*d15^2*d34^2*d45*mt2^2 - 4*d12*d15*d23*d34^2*d45*mt2^2 + 
     2*d12*d23^2*d34^2*d45*mt2^2 + 4*d15*d23^2*d34^2*d45*mt2^2 - 
     4*d23^3*d34^2*d45*mt2^2 + 2*d15*d23*d34^3*d45*mt2^2 - 
     2*d23^2*d34^3*d45*mt2^2 - d15^2*d23^2*d45^2*mt2^2 + 
     d15*d23^3*d45^2*mt2^2 - 2*d15^2*d23*d34*d45^2*mt2^2 + 
     d12*d23^2*d34*d45^2*mt2^2 + 3*d15*d23^2*d34*d45^2*mt2^2 + 
     d23^3*d34*d45^2*mt2^2 - d15^2*d34^2*d45^2*mt2^2 + 
     2*d12*d23*d34^2*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 + 
     d23^2*d34^2*d45^2*mt2^2 + d12*d34^3*d45^2*mt2^2 + 
     d15*d34^3*d45^2*mt2^2 - d23*d34^3*d45^2*mt2^2 - d34^4*d45^2*mt2^2 + 
     d15^4*d23*mt2^3 - 3*d15^3*d23^2*mt2^3 + 3*d15^2*d23^3*mt2^3 - 
     d15*d23^4*mt2^3 - d15^3*d23*d34*mt2^3 + 2*d15^2*d23^2*d34*mt2^3 - 
     d15*d23^3*d34*mt2^3 + d15^2*d23^2*d45*mt2^3 - 2*d15*d23^3*d45*mt2^3 + 
     d23^4*d45*mt2^3 + 2*d15^2*d23*d34*d45*mt2^3 - 
     4*d15*d23^2*d34*d45*mt2^3 + 2*d23^3*d34*d45*mt2^3 + 
     d15^2*d34^2*d45*mt2^3 - 2*d15*d23*d34^2*d45*mt2^3 + 
     d23^2*d34^2*d45*mt2^3 + d23^2*d34*d45^2*mt2^3 + 
     2*d23*d34^2*d45^2*mt2^3 + d34^3*d45^2*mt2^3))/
   (d45*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), 
  -((d23*(d15 - d23 - d34)*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15^2*d23 - 
      d12*d15*d23^2 + d12*d15*d23*d34 + d15*d23^2*d34 - d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + d15^2*d23*d45 + d12*d15*d34*d45 - d15*d23*d34*d45 + 
      2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + d15^2*d23*mt2 - d15*d23^2*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d23*d45*mt2 + 2*d15*d23*d45*mt2 + 
      d12*d34*d45*mt2 + d15*d34*d45*mt2 - d23*d34*d45*mt2 - d34^2*d45*mt2 + 
      d15^2*mt2^2 - d15*d23*mt2^2 + d23*d45*mt2^2 + d34*d45*mt2^2))/
    (d45*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d15 - d23 - d34)*(2*d12^2*d15^3*d23 + 2*d12*d15^4*d23 - 
      4*d12^2*d15^2*d23^2 - 4*d12*d15^3*d23^2 + 2*d12^2*d15*d23^3 + 
      2*d12*d15^2*d23^3 - 6*d12^2*d15^2*d23*d34 - 8*d12*d15^3*d23*d34 + 
      6*d12^2*d15*d23^2*d34 + 8*d12*d15^2*d23^2*d34 - 2*d15^3*d23^2*d34 + 
      2*d15^2*d23^3*d34 + 4*d12^2*d15*d23*d34^2 + 10*d12*d15^2*d23*d34^2 - 
      4*d12*d15*d23^2*d34^2 + 4*d15^2*d23^2*d34^2 - 2*d15*d23^3*d34^2 - 
      4*d12*d15*d23*d34^3 - 2*d15*d23^2*d34^3 - 2*d12*d15^3*d23*d45 - 
      2*d15^4*d23*d45 + 2*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 + 
      4*d12*d15^2*d23*d34*d45 + 6*d15^3*d23*d34*d45 - 
      2*d12*d15*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 - 
      2*d12*d15*d23*d34^2*d45 - 6*d15^2*d23*d34^2*d45 + 
      2*d15*d23^2*d34^2*d45 + 2*d15*d23*d34^3*d45 + d12^2*d15^2*d23*mt2 + 
      4*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 - 2*d12^2*d15*d23^2*mt2 - 
      8*d12*d15^2*d23^2*mt2 - 4*d15^3*d23^2*mt2 + d12^2*d23^3*mt2 + 
      4*d12*d15*d23^3*mt2 + 2*d15^2*d23^3*mt2 - 2*d12^2*d15*d23*d34*mt2 - 
      14*d12*d15^2*d23*d34*mt2 - 8*d15^3*d23*d34*mt2 + 
      2*d12^2*d23^2*d34*mt2 + 16*d12*d15*d23^2*d34*mt2 + 
      8*d15^2*d23^2*d34*mt2 - 2*d12*d23^3*d34*mt2 + d12^2*d15*d34^2*mt2 + 
      d12*d15^2*d34^2*mt2 + d12^2*d23*d34^2*mt2 + 13*d12*d15*d23*d34^2*mt2 + 
      12*d15^2*d23*d34^2*mt2 - 4*d12*d23^2*d34^2*mt2 - 
      6*d15*d23^2*d34^2*mt2 + d23^3*d34^2*mt2 - d12*d15*d34^3*mt2 - 
      2*d12*d23*d34^3*mt2 - 7*d15*d23*d34^3*mt2 + 2*d23^2*d34^3*mt2 + 
      d23*d34^4*mt2 - d12*d15^2*d23*d45*mt2 - 2*d15^3*d23*d45*mt2 + 
      d12*d15*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 + 
      3*d12*d15*d23*d34*d45*mt2 + 8*d15^2*d23*d34*d45*mt2 - 
      d12*d23^2*d34*d45*mt2 - 5*d15*d23^2*d34*d45*mt2 + 
      d12*d15*d34^2*d45*mt2 + d15^2*d34^2*d45*mt2 - 2*d12*d23*d34^2*d45*mt2 - 
      8*d15*d23*d34^2*d45*mt2 + d23^2*d34^2*d45*mt2 - d12*d34^3*d45*mt2 - 
      2*d15*d34^3*d45*mt2 + 2*d23*d34^3*d45*mt2 + d34^4*d45*mt2 + 
      2*d12*d15^2*d23*mt2^2 + 2*d15^3*d23*mt2^2 - 4*d12*d15*d23^2*mt2^2 - 
      4*d15^2*d23^2*mt2^2 + 2*d12*d23^3*mt2^2 + 2*d15*d23^3*mt2^2 - 
      4*d12*d15*d23*d34*mt2^2 - 8*d15^2*d23*d34*mt2^2 + 
      4*d12*d23^2*d34*mt2^2 + 10*d15*d23^2*d34*mt2^2 - 2*d23^3*d34*mt2^2 + 
      2*d12*d15*d34^2*mt2^2 + d15^2*d34^2*mt2^2 + 2*d12*d23*d34^2*mt2^2 + 
      9*d15*d23*d34^2*mt2^2 - 4*d23^2*d34^2*mt2^2 - d15*d34^3*mt2^2 - 
      2*d23*d34^3*mt2^2 - d15^2*d23*d45*mt2^2 + d15*d23^2*d45*mt2^2 + 
      d12*d23*d34*d45*mt2^2 + 3*d15*d23*d34*d45*mt2^2 - d23^2*d34*d45*mt2^2 + 
      d12*d34^2*d45*mt2^2 + d15*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 - 
      2*d34^3*d45*mt2^2 + d15^2*d23*mt2^3 - 2*d15*d23^2*mt2^3 + d23^3*mt2^3 - 
      2*d15*d23*d34*mt2^3 + 2*d23^2*d34*mt2^3 + d15*d34^2*mt2^3 + 
      d23*d34^2*mt2^3 + d23*d34*d45*mt2^3 + d34^2*d45*mt2^3))/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-2*d12^2*d15^3*d23 - 2*d12*d15^4*d23 + 4*d12^2*d15^2*d23^2 + 
      4*d12*d15^3*d23^2 - 2*d12^2*d15*d23^3 - 2*d12*d15^2*d23^3 + 
      2*d12^2*d15^2*d23*d34 + 6*d12*d15^3*d23*d34 - 2*d12^2*d15*d23^2*d34 - 
      8*d12*d15^2*d23^2*d34 + 2*d15^3*d23^2*d34 + 2*d12*d15*d23^3*d34 - 
      2*d15^2*d23^3*d34 - 4*d12*d15^2*d23*d34^2 + 2*d12*d15*d23^2*d34^2 - 
      2*d15^2*d23^2*d34^2 + 2*d12*d15^3*d23*d45 + 2*d15^4*d23*d45 - 
      2*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 - 4*d15^3*d23*d34*d45 - 
      2*d12*d15*d23^2*d34*d45 + 2*d15^2*d23^2*d34*d45 - 
      2*d12*d15*d23*d34^2*d45 + 2*d15^2*d23*d34^2*d45 - d12^2*d15^2*d23*mt2 - 
      4*d12*d15^3*d23*mt2 - 2*d15^4*d23*mt2 + 2*d12^2*d15*d23^2*mt2 + 
      8*d12*d15^2*d23^2*mt2 + 4*d15^3*d23^2*mt2 - d12^2*d23^3*mt2 - 
      4*d12*d15*d23^3*mt2 - 2*d15^2*d23^3*mt2 + d12^2*d15*d23*d34*mt2 + 
      6*d12*d15^2*d23*d34*mt2 + 6*d15^3*d23*d34*mt2 - d12^2*d23^2*d34*mt2 - 
      8*d12*d15*d23^2*d34*mt2 - 8*d15^2*d23^2*d34*mt2 + 2*d12*d23^3*d34*mt2 + 
      2*d15*d23^3*d34*mt2 - d12*d15^2*d34^2*mt2 - 2*d12*d15*d23*d34^2*mt2 - 
      6*d15^2*d23*d34^2*mt2 + 2*d12*d23^2*d34^2*mt2 + 4*d15*d23^2*d34^2*mt2 - 
      d23^3*d34^2*mt2 + d15*d23*d34^3*mt2 - d23^2*d34^3*mt2 + 
      d12*d15^2*d23*d45*mt2 + 2*d15^3*d23*d45*mt2 - d12*d15*d23^2*d45*mt2 - 
      2*d15^2*d23^2*d45*mt2 - 2*d12*d15*d23*d34*d45*mt2 - 
      4*d15^2*d23*d34*d45*mt2 - d12*d23^2*d34*d45*mt2 + 
      d15*d23^2*d34*d45*mt2 - 2*d12*d15*d34^2*d45*mt2 - d15^2*d34^2*d45*mt2 - 
      d12*d23*d34^2*d45*mt2 + d15*d23*d34^2*d45*mt2 + d23^2*d34^2*d45*mt2 + 
      d15*d34^3*d45*mt2 + d23*d34^3*d45*mt2 - 2*d12*d15^2*d23*mt2^2 - 
      2*d15^3*d23*mt2^2 + 4*d12*d15*d23^2*mt2^2 + 4*d15^2*d23^2*mt2^2 - 
      2*d12*d23^3*mt2^2 - 2*d15*d23^3*mt2^2 + 2*d12*d15*d23*d34*mt2^2 + 
      4*d15^2*d23*d34*mt2^2 - 2*d12*d23^2*d34*mt2^2 - 6*d15*d23^2*d34*mt2^2 + 
      2*d23^3*d34*mt2^2 - d15^2*d34^2*mt2^2 - 2*d15*d23*d34^2*mt2^2 + 
      2*d23^2*d34^2*mt2^2 + d15^2*d23*d45*mt2^2 - d15*d23^2*d45*mt2^2 - 
      d12*d23*d34*d45*mt2^2 - 2*d15*d23*d34*d45*mt2^2 - d23^2*d34*d45*mt2^2 - 
      d12*d34^2*d45*mt2^2 - 2*d15*d34^2*d45*mt2^2 + d34^3*d45*mt2^2 - 
      d15^2*d23*mt2^3 + 2*d15*d23^2*mt2^3 - d23^3*mt2^3 + d15*d23*d34*mt2^3 - 
      d23^2*d34*mt2^3 - d23*d34*d45*mt2^3 - d34^2*d45*mt2^3))/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15^2*d23 - 
      2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 
      2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 
      2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 
      2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 2*d23*d34*d45*mt2 + d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(2*d12^4*d15^3*d23 - 4*d12^4*d15^2*d23^2 + 4*d12^3*d15^3*d23^2 + 
      2*d12^4*d15*d23^3 - 8*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 + 
      4*d12^3*d15*d23^4 - 4*d12^2*d15^2*d23^4 + 2*d12^2*d15*d23^5 - 
      2*d12^4*d15^2*d23*d34 - 2*d12^3*d15^3*d23*d34 + 2*d12^4*d15*d23^2*d34 + 
      2*d12^3*d15^2*d23^2*d34 - 4*d12^2*d15^3*d23^2*d34 + 
      10*d12^2*d15^2*d23^3*d34 - 2*d12*d15^3*d23^3*d34 - 
      6*d12^2*d15*d23^4*d34 + 6*d12*d15^2*d23^4*d34 - 4*d12*d15*d23^5*d34 + 
      2*d12^3*d15^2*d23*d34^2 - 4*d12^3*d15*d23^2*d34^2 + 
      2*d12^2*d15^2*d23^2*d34^2 - 6*d12^2*d15*d23^3*d34^2 - 
      2*d12*d15^2*d23^3*d34^2 - 2*d15^2*d23^4*d34^2 + 2*d15*d23^5*d34^2 + 
      2*d12^2*d15*d23^2*d34^3 + 4*d12*d15*d23^3*d34^3 + 2*d15*d23^4*d34^3 - 
      6*d12^3*d15^3*d23*d45 + 10*d12^3*d15^2*d23^2*d45 - 
      8*d12^2*d15^3*d23^2*d45 - 4*d12^3*d15*d23^3*d45 + 
      12*d12^2*d15^2*d23^3*d45 - 2*d12*d15^3*d23^3*d45 - 
      4*d12^2*d15*d23^4*d45 + 2*d12*d15^2*d23^4*d45 + 
      4*d12^3*d15^2*d23*d34*d45 + 2*d12^2*d15^3*d23*d34*d45 - 
      2*d12^3*d15*d23^2*d34*d45 - 6*d12^2*d15^2*d23^2*d34*d45 + 
      8*d12^2*d15*d23^3*d34*d45 - 8*d12*d15^2*d23^3*d34*d45 - 
      2*d15^3*d23^3*d34*d45 + 10*d12*d15*d23^4*d34*d45 + 
      2*d15^2*d23^4*d34*d45 + 2*d12^3*d15*d23*d34^2*d45 + 
      10*d12^2*d15*d23^2*d34^2*d45 + 8*d12*d15^2*d23^2*d34^2*d45 + 
      2*d12*d15*d23^3*d34^2*d45 + 8*d15^2*d23^3*d34^2*d45 - 
      6*d15*d23^4*d34^2*d45 - 2*d12^2*d15*d23*d34^3*d45 - 
      8*d12*d15*d23^2*d34^3*d45 - 6*d15*d23^3*d34^3*d45 + 
      6*d12^2*d15^3*d23*d45^2 - 8*d12^2*d15^2*d23^2*d45^2 + 
      4*d12*d15^3*d23^2*d45^2 + 2*d12^2*d15*d23^3*d45^2 - 
      4*d12*d15^2*d23^3*d45^2 - 2*d12^2*d15^2*d23*d34*d45^2 + 
      2*d12*d15^3*d23*d34*d45^2 - 2*d12^2*d15*d23^2*d34*d45^2 + 
      2*d12*d15^2*d23^2*d34*d45^2 + 4*d15^3*d23^2*d34*d45^2 - 
      8*d12*d15*d23^3*d34*d45^2 - 4*d15^2*d23^3*d34*d45^2 - 
      4*d12^2*d15*d23*d34^2*d45^2 - 6*d12*d15^2*d23*d34^2*d45^2 - 
      4*d12*d15*d23^2*d34^2*d45^2 - 10*d15^2*d23^2*d34^2*d45^2 + 
      6*d15*d23^3*d34^2*d45^2 + 4*d12*d15*d23*d34^3*d45^2 + 
      6*d15*d23^2*d34^3*d45^2 - 2*d12*d15^3*d23*d45^3 + 
      2*d12*d15^2*d23^2*d45^3 - 2*d15^3*d23*d34*d45^3 + 
      2*d12*d15*d23^2*d34*d45^3 + 2*d15^2*d23^2*d34*d45^3 + 
      2*d12*d15*d23*d34^2*d45^3 + 4*d15^2*d23*d34^2*d45^3 - 
      2*d15*d23^2*d34^2*d45^3 - 2*d15*d23*d34^3*d45^3 + d12^4*d15^2*d23*mt2 + 
      8*d12^3*d15^3*d23*mt2 - 2*d12^4*d15*d23^2*mt2 - 
      15*d12^3*d15^2*d23^2*mt2 + 12*d12^2*d15^3*d23^2*mt2 + d12^4*d23^3*mt2 + 
      6*d12^3*d15*d23^3*mt2 - 24*d12^2*d15^2*d23^3*mt2 + 
      4*d12*d15^3*d23^3*mt2 + d12^3*d23^4*mt2 + 12*d12^2*d15*d23^4*mt2 - 
      8*d12*d15^2*d23^4*mt2 + 4*d12*d15*d23^5*mt2 - d12^4*d15*d23*d34*mt2 - 
      10*d12^3*d15^2*d23*d34*mt2 - 6*d12^2*d15^3*d23*d34*mt2 + 
      d12^4*d23^2*d34*mt2 + 12*d12^3*d15*d23^2*d34*mt2 + 
      4*d12^2*d15^2*d23^2*d34*mt2 - 8*d12*d15^3*d23^2*d34*mt2 - 
      2*d12^3*d23^3*d34*mt2 + 5*d12^2*d15*d23^3*d34*mt2 + 
      20*d12*d15^2*d23^3*d34*mt2 - 2*d15^3*d23^3*d34*mt2 - 
      3*d12^2*d23^4*d34*mt2 - 12*d12*d15*d23^4*d34*mt2 + 
      6*d15^2*d23^4*d34*mt2 - 4*d15*d23^5*d34*mt2 + 2*d12^3*d15*d23*d34^2*
       mt2 + 7*d12^2*d15^2*d23*d34^2*mt2 - 3*d12^3*d23^2*d34^2*mt2 - 
      14*d12^2*d15*d23^2*d34^2*mt2 + 5*d12*d15^2*d23^2*d34^2*mt2 - 
      16*d12*d15*d23^3*d34^2*mt2 - 2*d15^2*d23^3*d34^2*mt2 + 
      3*d12*d23^4*d34^2*mt2 - d12^2*d15*d23*d34^3*mt2 + 
      3*d12^2*d23^2*d34^3*mt2 + 4*d12*d15*d23^2*d34^3*mt2 + 
      2*d12*d23^3*d34^3*mt2 + 5*d15*d23^3*d34^3*mt2 - d23^4*d34^3*mt2 - 
      d12*d23^2*d34^4*mt2 - d23^3*d34^4*mt2 - 3*d12^3*d15^2*d23*d45*mt2 - 
      18*d12^2*d15^3*d23*d45*mt2 + 5*d12^3*d15*d23^2*d45*mt2 + 
      27*d12^2*d15^2*d23^2*d45*mt2 - 16*d12*d15^3*d23^2*d45*mt2 - 
      2*d12^3*d23^3*d45*mt2 - 7*d12^2*d15*d23^3*d45*mt2 + 
      24*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 - 
      2*d12^2*d23^4*d45*mt2 - 8*d12*d15*d23^4*d45*mt2 + 
      2*d15^2*d23^4*d45*mt2 + 4*d12^3*d15*d23*d34*d45*mt2 + 
      14*d12^2*d15^2*d23*d34*d45*mt2 + 4*d12*d15^3*d23*d34*d45*mt2 - 
      d12^3*d23^2*d34*d45*mt2 - 6*d12^2*d15*d23^2*d34*d45*mt2 - 
      10*d12*d15^2*d23^2*d34*d45*mt2 + 3*d12^2*d23^3*d34*d45*mt2 + 
      12*d12*d15*d23^3*d34*d45*mt2 - 8*d15^2*d23^3*d34*d45*mt2 + 
      4*d12*d23^4*d34*d45*mt2 + 10*d15*d23^4*d34*d45*mt2 + 
      2*d12^3*d15*d34^2*d45*mt2 + d12^3*d23*d34^2*d45*mt2 + 
      8*d12^2*d15*d23*d34^2*d45*mt2 + d12*d15^2*d23*d34^2*d45*mt2 + 
      3*d12^2*d23^2*d34^2*d45*mt2 + 19*d12*d15*d23^2*d34^2*d45*mt2 + 
      9*d15^2*d23^2*d34^2*d45*mt2 + d15*d23^3*d34^2*d45*mt2 - 
      2*d23^4*d34^2*d45*mt2 - 2*d12^2*d15*d34^3*d45*mt2 - 
      2*d12^2*d23*d34^3*d45*mt2 - 10*d12*d15*d23*d34^3*d45*mt2 - 
      3*d12*d23^2*d34^3*d45*mt2 - 12*d15*d23^2*d34^3*d45*mt2 - 
      d23^3*d34^3*d45*mt2 + d12*d23*d34^4*d45*mt2 + d23^2*d34^4*d45*mt2 + 
      3*d12^2*d15^2*d23*d45^2*mt2 + 12*d12*d15^3*d23*d45^2*mt2 - 
      4*d12^2*d15*d23^2*d45^2*mt2 - 13*d12*d15^2*d23^2*d45^2*mt2 + 
      4*d15^3*d23^2*d45^2*mt2 + d12^2*d23^3*d45^2*mt2 + 
      d12*d15*d23^3*d45^2*mt2 - 4*d15^2*d23^3*d45^2*mt2 - 
      5*d12^2*d15*d23*d34*d45^2*mt2 - 2*d12*d15^2*d23*d34*d45^2*mt2 + 
      2*d15^3*d23*d34*d45^2*mt2 - d12^2*d23^2*d34*d45^2*mt2 - 
      11*d12*d15*d23^2*d34*d45^2*mt2 + 2*d15^2*d23^2*d34*d45^2*mt2 - 
      5*d12*d23^3*d34*d45^2*mt2 - 11*d15*d23^3*d34*d45^2*mt2 - 
      4*d12^2*d15*d34^2*d45^2*mt2 - 2*d12^2*d23*d34^2*d45^2*mt2 - 
      17*d12*d15*d23*d34^2*d45^2*mt2 - 8*d15^2*d23*d34^2*d45^2*mt2 - 
      4*d12*d23^2*d34^2*d45^2*mt2 - 8*d15*d23^2*d34^2*d45^2*mt2 + 
      4*d23^3*d34^2*d45^2*mt2 + d12*d15*d34^3*d45^2*mt2 + 
      d12*d23*d34^3*d45^2*mt2 + 6*d15*d23*d34^3*d45^2*mt2 + 
      5*d23^2*d34^3*d45^2*mt2 + d23*d34^4*d45^2*mt2 - 
      d12*d15^2*d23*d45^3*mt2 - 2*d15^3*d23*d45^3*mt2 + 
      d12*d15*d23^2*d45^3*mt2 + d15^2*d23^2*d45^3*mt2 + 
      2*d12*d15*d23*d34*d45^3*mt2 - 2*d15^2*d23*d34*d45^3*mt2 + 
      d12*d23^2*d34*d45^3*mt2 + 5*d15*d23^2*d34*d45^3*mt2 + 
      2*d12*d15*d34^2*d45^3*mt2 + d12*d23*d34^2*d45^3*mt2 + 
      7*d15*d23*d34^2*d45^3*mt2 - 2*d23^2*d34^2*d45^3*mt2 + 
      d15*d34^3*d45^3*mt2 - 3*d23*d34^3*d45^3*mt2 - d34^4*d45^3*mt2 + 
      4*d12^3*d15^2*d23*mt2^2 + 12*d12^2*d15^3*d23*mt2^2 - 
      8*d12^3*d15*d23^2*mt2^2 - 21*d12^2*d15^2*d23^2*mt2^2 + 
      12*d12*d15^3*d23^2*mt2^2 + 4*d12^3*d23^3*mt2^2 + 
      6*d12^2*d15*d23^3*mt2^2 - 24*d12*d15^2*d23^3*mt2^2 + 
      2*d15^3*d23^3*mt2^2 + 3*d12^2*d23^4*mt2^2 + 12*d12*d15*d23^4*mt2^2 - 
      4*d15^2*d23^4*mt2^2 + 2*d15*d23^5*mt2^2 - 4*d12^3*d15*d23*d34*mt2^2 - 
      18*d12^2*d15^2*d23*d34*mt2^2 - 6*d12*d15^3*d23*d34*mt2^2 + 
      4*d12^3*d23^2*d34*mt2^2 + 24*d12^2*d15*d23^2*d34*mt2^2 + 
      2*d12*d15^2*d23^2*d34*mt2^2 - 4*d15^3*d23^2*d34*mt2^2 - 
      6*d12^2*d23^3*d34*mt2^2 + 10*d12*d15*d23^3*d34*mt2^2 + 
      10*d15^2*d23^3*d34*mt2^2 - 6*d12*d23^4*d34*mt2^2 - 
      6*d15*d23^4*d34*mt2^2 + 6*d12^2*d15*d23*d34^2*mt2^2 + 
      8*d12*d15^2*d23*d34^2*mt2^2 - 9*d12^2*d23^2*d34^2*mt2^2 - 
      16*d12*d15*d23^2*d34^2*mt2^2 + 3*d15^2*d23^2*d34^2*mt2^2 - 
      10*d15*d23^3*d34^2*mt2^2 + 3*d23^4*d34^2*mt2^2 - 
      2*d12*d15*d23*d34^3*mt2^2 + 6*d12*d23^2*d34^3*mt2^2 + 
      2*d15*d23^2*d34^3*mt2^2 + 2*d23^3*d34^3*mt2^2 - d23^2*d34^4*mt2^2 - 
      9*d12^2*d15^2*d23*d45*mt2^2 - 18*d12*d15^3*d23*d45*mt2^2 + 
      15*d12^2*d15*d23^2*d45*mt2^2 + 24*d12*d15^2*d23^2*d45*mt2^2 - 
      8*d15^3*d23^2*d45*mt2^2 - 6*d12^2*d23^3*d45*mt2^2 - 
      2*d12*d15*d23^3*d45*mt2^2 + 12*d15^2*d23^3*d45*mt2^2 - 
      4*d12*d23^4*d45*mt2^2 - 4*d15*d23^4*d45*mt2^2 + 
      d12^3*d23*d34*d45*mt2^2 + 12*d12^2*d15*d23*d34*d45*mt2^2 + 
      16*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 - 
      2*d12^2*d23^2*d34*d45*mt2^2 - 6*d12*d15*d23^2*d34*d45*mt2^2 - 
      4*d15^2*d23^2*d34*d45*mt2^2 + 6*d12*d23^3*d34*d45*mt2^2 + 
      4*d15*d23^3*d34*d45*mt2^2 + 4*d23^4*d34*d45*mt2^2 + 
      d12^3*d34^2*d45*mt2^2 + 6*d12^2*d15*d34^2*d45*mt2^2 + 
      2*d12^2*d23*d34^2*d45*mt2^2 + 10*d12*d15*d23*d34^2*d45*mt2^2 + 
      d15^2*d23*d34^2*d45*mt2^2 + 4*d12*d23^2*d34^2*d45*mt2^2 + 
      9*d15*d23^2*d34^2*d45*mt2^2 - 2*d12^2*d34^3*d45*mt2^2 - 
      4*d12*d15*d34^3*d45*mt2^2 - 5*d12*d23*d34^3*d45*mt2^2 - 
      8*d15*d23*d34^3*d45*mt2^2 - 2*d23^2*d34^3*d45*mt2^2 + 
      d12*d34^4*d45*mt2^2 + 2*d23*d34^4*d45*mt2^2 + 6*d12*d15^2*d23*d45^2*
       mt2^2 + 6*d15^3*d23*d45^2*mt2^2 - 8*d12*d15*d23^2*d45^2*mt2^2 - 
      5*d15^2*d23^2*d45^2*mt2^2 + 2*d12*d23^3*d45^2*mt2^2 - 
      d15*d23^3*d45^2*mt2^2 - 2*d12^2*d23*d34*d45^2*mt2^2 - 
      10*d12*d15*d23*d34*d45^2*mt2^2 - 5*d12*d23^2*d34*d45^2*mt2^2 - 
      9*d15*d23^2*d34*d45^2*mt2^2 - 5*d23^3*d34*d45^2*mt2^2 - 
      2*d12^2*d34^2*d45^2*mt2^2 - 8*d12*d15*d34^2*d45^2*mt2^2 - 
      6*d12*d23*d34^2*d45^2*mt2^2 - 13*d15*d23*d34^2*d45^2*mt2^2 - 
      d23^2*d34^2*d45^2*mt2^2 + d12*d34^3*d45^2*mt2^2 + 
      d15*d34^3*d45^2*mt2^2 + 5*d23*d34^3*d45^2*mt2^2 + d34^4*d45^2*mt2^2 - 
      d15^2*d23*d45^3*mt2^2 + d15*d23^2*d45^3*mt2^2 + 
      d12*d23*d34*d45^3*mt2^2 + 2*d15*d23*d34*d45^3*mt2^2 + 
      3*d23^2*d34*d45^3*mt2^2 + d12*d34^2*d45^3*mt2^2 + 
      2*d15*d34^2*d45^3*mt2^2 + 4*d23*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 + 
      6*d12^2*d15^2*d23*mt2^3 + 8*d12*d15^3*d23*mt2^3 - 
      12*d12^2*d15*d23^2*mt2^3 - 13*d12*d15^2*d23^2*mt2^3 + 
      4*d15^3*d23^2*mt2^3 + 6*d12^2*d23^3*mt2^3 + 2*d12*d15*d23^3*mt2^3 - 
      8*d15^2*d23^3*mt2^3 + 3*d12*d23^4*mt2^3 + 4*d15*d23^4*mt2^3 - 
      6*d12^2*d15*d23*d34*mt2^3 - 14*d12*d15^2*d23*d34*mt2^3 - 
      2*d15^3*d23*d34*mt2^3 + 6*d12^2*d23^2*d34*mt2^3 + 
      20*d12*d15*d23^2*d34*mt2^3 - 6*d12*d23^3*d34*mt2^3 + 
      5*d15*d23^3*d34*mt2^3 - 3*d23^4*d34*mt2^3 + 6*d12*d15*d23*d34^2*mt2^3 + 
      3*d15^2*d23*d34^2*mt2^3 - 9*d12*d23^2*d34^2*mt2^3 - 
      6*d15*d23^2*d34^2*mt2^3 - d15*d23*d34^3*mt2^3 + 3*d23^2*d34^3*mt2^3 - 
      9*d12*d15^2*d23*d45*mt2^3 - 6*d15^3*d23*d45*mt2^3 + 
      15*d12*d15*d23^2*d45*mt2^3 + 7*d15^2*d23^2*d45*mt2^3 - 
      6*d12*d23^3*d45*mt2^3 + d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 + 
      3*d12^2*d23*d34*d45*mt2^3 + 12*d12*d15*d23*d34*d45*mt2^3 + 
      6*d15^2*d23*d34*d45*mt2^3 - d12*d23^2*d34*d45*mt2^3 - 
      2*d15*d23^2*d34*d45*mt2^3 + 3*d23^3*d34*d45*mt2^3 + 
      3*d12^2*d34^2*d45*mt2^3 + 6*d12*d15*d34^2*d45*mt2^3 + 
      d12*d23*d34^2*d45*mt2^3 + 4*d15*d23*d34^2*d45*mt2^3 + 
      d23^2*d34^2*d45*mt2^3 - 4*d12*d34^3*d45*mt2^3 - 2*d15*d34^3*d45*mt2^3 - 
      3*d23*d34^3*d45*mt2^3 + d34^4*d45*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 - 
      4*d15*d23^2*d45^2*mt2^3 + d23^3*d45^2*mt2^3 - 4*d12*d23*d34*d45^2*
       mt2^3 - 5*d15*d23*d34*d45^2*mt2^3 - 4*d23^2*d34*d45^2*mt2^3 - 
      4*d12*d34^2*d45^2*mt2^3 - 4*d15*d34^2*d45^2*mt2^3 - 
      4*d23*d34^2*d45^2*mt2^3 + d34^3*d45^2*mt2^3 + d23*d34*d45^3*mt2^3 + 
      d34^2*d45^3*mt2^3 + 4*d12*d15^2*d23*mt2^4 + 2*d15^3*d23*mt2^4 - 
      8*d12*d15*d23^2*mt2^4 - 3*d15^2*d23^2*mt2^4 + 4*d12*d23^3*mt2^4 + 
      d23^4*mt2^4 - 4*d12*d15*d23*d34*mt2^4 - 4*d15^2*d23*d34*mt2^4 + 
      4*d12*d23^2*d34*mt2^4 + 6*d15*d23^2*d34*mt2^4 - 2*d23^3*d34*mt2^4 + 
      2*d15*d23*d34^2*mt2^4 - 3*d23^2*d34^2*mt2^4 - 3*d15^2*d23*d45*mt2^4 + 
      5*d15*d23^2*d45*mt2^4 - 2*d23^3*d45*mt2^4 + 3*d12*d23*d34*d45*mt2^4 + 
      4*d15*d23*d34*d45*mt2^4 + 3*d12*d34^2*d45*mt2^4 + 
      2*d15*d34^2*d45*mt2^4 - 2*d34^3*d45*mt2^4 - 2*d23*d34*d45^2*mt2^4 - 
      2*d34^2*d45^2*mt2^4 + d15^2*d23*mt2^5 - 2*d15*d23^2*mt2^5 + 
      d23^3*mt2^5 - d15*d23*d34*mt2^5 + d23^2*d34*mt2^5 + d23*d34*d45*mt2^5 + 
      d34^2*d45*mt2^5))/(d45*(d12 - d34 - d45 + mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (Sqrt[d23]*(-2*d12^5*d15^3*d23^2 + 4*d12^5*d15^2*d23^3 - 
     6*d12^4*d15^3*d23^3 - 2*d12^5*d15*d23^4 + 12*d12^4*d15^2*d23^4 - 
     6*d12^3*d15^3*d23^4 - 6*d12^4*d15*d23^5 + 12*d12^3*d15^2*d23^5 - 
     2*d12^2*d15^3*d23^5 - 6*d12^3*d15*d23^6 + 4*d12^2*d15^2*d23^6 - 
     2*d12^2*d15*d23^7 + 2*d12^5*d15^2*d23^2*d34 - 2*d12^5*d15*d23^3*d34 + 
     4*d12^4*d15^2*d23^3*d34 - 4*d12^4*d15*d23^4*d34 - 
     4*d12^2*d15^2*d23^5*d34 + 4*d12^2*d15*d23^6*d34 - 
     2*d12*d15^2*d23^6*d34 + 2*d12*d15*d23^7*d34 + 2*d12^4*d15*d23^3*d34^2 + 
     6*d12^3*d15*d23^4*d34^2 + 6*d12^2*d15*d23^5*d34^2 + 
     2*d12*d15*d23^6*d34^2 + 8*d12^4*d15^3*d23^2*d45 - 
     14*d12^4*d15^2*d23^3*d45 + 18*d12^3*d15^3*d23^3*d45 + 
     6*d12^4*d15*d23^4*d45 - 30*d12^3*d15^2*d23^4*d45 + 
     12*d12^2*d15^3*d23^4*d45 + 12*d12^3*d15*d23^5*d45 - 
     18*d12^2*d15^2*d23^5*d45 + 2*d12*d15^3*d23^5*d45 + 
     6*d12^2*d15*d23^6*d45 - 2*d12*d15^2*d23^6*d45 - 
     10*d12^4*d15^2*d23^2*d34*d45 + 8*d12^4*d15*d23^3*d34*d45 - 
     18*d12^3*d15^2*d23^3*d34*d45 + 12*d12^3*d15*d23^4*d34*d45 - 
     6*d12^2*d15^2*d23^4*d34*d45 + 2*d12*d15^2*d23^5*d34*d45 - 
     4*d12*d15*d23^6*d34*d45 + 2*d12^4*d15*d23^2*d34^2*d45 - 
     6*d12^2*d15*d23^4*d34^2*d45 - 4*d12*d15*d23^5*d34^2*d45 - 
     12*d12^3*d15^3*d23^2*d45^2 + 18*d12^3*d15^2*d23^3*d45^2 - 
     18*d12^2*d15^3*d23^3*d45^2 - 6*d12^3*d15*d23^4*d45^2 + 
     24*d12^2*d15^2*d23^4*d45^2 - 6*d12*d15^3*d23^4*d45^2 - 
     6*d12^2*d15*d23^5*d45^2 + 6*d12*d15^2*d23^5*d45^2 + 
     18*d12^3*d15^2*d23^2*d34*d45^2 - 12*d12^3*d15*d23^3*d34*d45^2 + 
     24*d12^2*d15^2*d23^3*d34*d45^2 - 12*d12^2*d15*d23^4*d34*d45^2 + 
     6*d12*d15^2*d23^4*d34*d45^2 - 6*d12^3*d15*d23^2*d34^2*d45^2 - 
     6*d12^2*d15*d23^3*d34^2*d45^2 + 8*d12^2*d15^3*d23^2*d45^3 - 
     10*d12^2*d15^2*d23^3*d45^3 + 6*d12*d15^3*d23^3*d45^3 + 
     2*d12^2*d15*d23^4*d45^3 - 6*d12*d15^2*d23^4*d45^3 - 
     14*d12^2*d15^2*d23^2*d34*d45^3 + 8*d12^2*d15*d23^3*d34*d45^3 - 
     10*d12*d15^2*d23^3*d34*d45^3 + 4*d12*d15*d23^4*d34*d45^3 + 
     6*d12^2*d15*d23^2*d34^2*d45^3 + 4*d12*d15*d23^3*d34^2*d45^3 - 
     2*d12*d15^3*d23^2*d45^4 + 2*d12*d15^2*d23^3*d45^4 + 
     4*d12*d15^2*d23^2*d34*d45^4 - 2*d12*d15*d23^3*d34*d45^4 - 
     2*d12*d15*d23^2*d34^2*d45^4 - d12^5*d15^3*d23*mt2 + 
     2*d12^5*d15^2*d23^2*mt2 - 12*d12^4*d15^3*d23^2*mt2 - 
     d12^5*d15*d23^3*mt2 + 24*d12^4*d15^2*d23^3*mt2 - 
     25*d12^3*d15^3*d23^3*mt2 - 12*d12^4*d15*d23^4*mt2 + 
     50*d12^3*d15^2*d23^4*mt2 - 18*d12^2*d15^3*d23^4*mt2 - 
     25*d12^3*d15*d23^5*mt2 + 36*d12^2*d15^2*d23^5*mt2 - 
     4*d12*d15^3*d23^5*mt2 - 18*d12^2*d15*d23^6*mt2 + 8*d12*d15^2*d23^6*mt2 - 
     4*d12*d15*d23^7*mt2 + d12^5*d15^2*d23*d34*mt2 - 
     d12^5*d15*d23^2*d34*mt2 + 11*d12^4*d15^2*d23^2*d34*mt2 - 
     11*d12^4*d15*d23^3*d34*mt2 + 15*d12^3*d15^2*d23^3*d34*mt2 - 
     15*d12^3*d15*d23^4*d34*mt2 - d12^2*d15^2*d23^4*d34*mt2 + 
     d12^2*d15*d23^5*d34*mt2 - 8*d12*d15^2*d23^5*d34*mt2 + 
     8*d12*d15*d23^6*d34*mt2 - 2*d15^2*d23^6*d34*mt2 + 2*d15*d23^7*d34*mt2 + 
     d12^4*d15*d23^2*d34^2*mt2 + 10*d12^3*d15*d23^3*d34^2*mt2 + 
     19*d12^2*d15*d23^4*d34^2*mt2 + 12*d12*d15*d23^5*d34^2*mt2 + 
     2*d15*d23^6*d34^2*mt2 + 6*d12^4*d15^3*d23*d45*mt2 - 
     9*d12^4*d15^2*d23^2*d45*mt2 + 43*d12^3*d15^3*d23^2*d45*mt2 + 
     d12^4*d15*d23^3*d45*mt2 - 72*d12^3*d15^2*d23^3*d45*mt2 + 
     59*d12^2*d15^3*d23^3*d45*mt2 + 2*d12^4*d23^4*d45*mt2 + 
     25*d12^3*d15*d23^4*d45*mt2 - 97*d12^2*d15^2*d23^4*d45*mt2 + 
     24*d12*d15^3*d23^4*d45*mt2 + 4*d12^3*d23^5*d45*mt2 + 
     36*d12^2*d15*d23^5*d45*mt2 - 36*d12*d15^2*d23^5*d45*mt2 + 
     2*d15^3*d23^5*d45*mt2 + 2*d12^2*d23^6*d45*mt2 + 
     12*d12*d15*d23^6*d45*mt2 - 2*d15^2*d23^6*d45*mt2 - 
     9*d12^4*d15^2*d23*d34*d45*mt2 + 2*d12^4*d15*d23^2*d34*d45*mt2 - 
     56*d12^3*d15^2*d23^2*d34*d45*mt2 + 4*d12^4*d23^3*d34*d45*mt2 + 
     34*d12^3*d15*d23^3*d34*d45*mt2 - 61*d12^2*d15^2*d23^3*d34*d45*mt2 + 
     6*d12^3*d23^4*d34*d45*mt2 + 36*d12^2*d15*d23^4*d34*d45*mt2 - 
     12*d12*d15^2*d23^4*d34*d45*mt2 + 2*d15^2*d23^5*d34*d45*mt2 - 
     2*d12*d23^6*d34*d45*mt2 - 4*d15*d23^6*d34*d45*mt2 + 
     d12^4*d15*d23*d34^2*d45*mt2 + 2*d12^4*d23^2*d34^2*d45*mt2 + 
     9*d12^3*d15*d23^2*d34^2*d45*mt2 - 6*d12^2*d23^4*d34^2*d45*mt2 - 
     12*d12*d15*d23^4*d34^2*d45*mt2 - 4*d12*d23^5*d34^2*d45*mt2 - 
     4*d15*d23^5*d34^2*d45*mt2 - 2*d12^3*d23^2*d34^3*d45*mt2 - 
     4*d12^2*d23^3*d34^3*d45*mt2 - 2*d12*d23^4*d34^3*d45*mt2 - 
     12*d12^3*d15^3*d23*d45^2*mt2 + 15*d12^3*d15^2*d23^2*d45^2*mt2 - 
     51*d12^2*d15^3*d23^2*d45^2*mt2 + 69*d12^2*d15^2*d23^3*d45^2*mt2 - 
     39*d12*d15^3*d23^3*d45^2*mt2 - 3*d12^3*d23^4*d45^2*mt2 - 
     15*d12^2*d15*d23^4*d45^2*mt2 + 48*d12*d15^2*d23^4*d45^2*mt2 - 
     6*d15^3*d23^4*d45^2*mt2 - 3*d12^2*d23^5*d45^2*mt2 - 
     9*d12*d15*d23^5*d45^2*mt2 + 6*d15^2*d23^5*d45^2*mt2 + 
     21*d12^3*d15^2*d23*d34*d45^2*mt2 - 6*d12^3*d15*d23^2*d34*d45^2*mt2 + 
     75*d12^2*d15^2*d23^2*d34*d45^2*mt2 - 6*d12^3*d23^3*d34*d45^2*mt2 - 
     36*d12^2*d15*d23^3*d34*d45^2*mt2 + 45*d12*d15^2*d23^3*d34*d45^2*mt2 - 
     3*d12^2*d23^4*d34*d45^2*mt2 - 15*d12*d15*d23^4*d34*d45^2*mt2 + 
     3*d15^2*d23^4*d34*d45^2*mt2 + 3*d12*d23^5*d34*d45^2*mt2 + 
     3*d15*d23^5*d34*d45^2*mt2 - 6*d12^3*d15*d23*d34^2*d45^2*mt2 - 
     3*d12^3*d23^2*d34^2*d45^2*mt2 - 21*d12^2*d15*d23^2*d34^2*d45^2*mt2 + 
     3*d12^2*d23^3*d34^2*d45^2*mt2 - 6*d12*d15*d23^3*d34^2*d45^2*mt2 + 
     6*d12*d23^4*d34^2*d45^2*mt2 + 3*d15*d23^4*d34^2*d45^2*mt2 + 
     3*d12^2*d23^2*d34^3*d45^2*mt2 + 3*d12*d23^3*d34^3*d45^2*mt2 + 
     10*d12^2*d15^3*d23*d45^3*mt2 - 11*d12^2*d15^2*d23^2*d45^3*mt2 + 
     21*d12*d15^3*d23^2*d45^3*mt2 - d12^2*d15*d23^3*d45^3*mt2 - 
     22*d12*d15^2*d23^3*d45^3*mt2 + 5*d15^3*d23^3*d45^3*mt2 + 
     d12^2*d23^4*d45^3*mt2 - 5*d15^2*d23^4*d45^3*mt2 - 
     19*d12^2*d15^2*d23*d34*d45^3*mt2 + 6*d12^2*d15*d23^2*d34*d45^3*mt2 - 
     30*d12*d15^2*d23^2*d34*d45^3*mt2 + 3*d12^2*d23^3*d34*d45^3*mt2 + 
     8*d12*d15*d23^3*d34*d45^3*mt2 - 3*d15^2*d23^3*d34*d45^3*mt2 - 
     2*d15*d23^4*d34*d45^3*mt2 + 7*d12^2*d15*d23*d34^2*d45^3*mt2 + 
     3*d12^2*d23^2*d34^2*d45^3*mt2 + 8*d12*d15*d23^2*d34^2*d45^3*mt2 - 
     2*d15*d23^3*d34^2*d45^3*mt2 + d12^2*d23*d34^3*d45^3*mt2 - 
     3*d12*d15^3*d23*d45^4*mt2 + 3*d12*d15^2*d23^2*d45^4*mt2 - 
     d15^3*d23^2*d45^4*mt2 + d12*d15*d23^3*d45^4*mt2 + 
     d15^2*d23^3*d45^4*mt2 + 6*d12*d15^2*d23*d34*d45^4*mt2 - 
     d12*d15*d23^2*d34*d45^4*mt2 - d12*d23^3*d34*d45^4*mt2 + 
     d15*d23^3*d34*d45^4*mt2 - 2*d12*d15*d23*d34^2*d45^4*mt2 - 
     2*d12*d23^2*d34^2*d45^4*mt2 + d15*d23^2*d34^2*d45^4*mt2 - 
     d12*d23*d34^3*d45^4*mt2 - 5*d12^4*d15^3*d23*mt2^2 + 
     10*d12^4*d15^2*d23^2*mt2^2 - 28*d12^3*d15^3*d23^2*mt2^2 - 
     5*d12^4*d15*d23^3*mt2^2 + 56*d12^3*d15^2*d23^3*mt2^2 - 
     39*d12^2*d15^3*d23^3*mt2^2 - 28*d12^3*d15*d23^4*mt2^2 + 
     78*d12^2*d15^2*d23^4*mt2^2 - 18*d12*d15^3*d23^4*mt2^2 - 
     39*d12^2*d15*d23^5*mt2^2 + 36*d12*d15^2*d23^5*mt2^2 - 
     2*d15^3*d23^5*mt2^2 - 18*d12*d15*d23^6*mt2^2 + 4*d15^2*d23^6*mt2^2 - 
     2*d15*d23^7*mt2^2 + 5*d12^4*d15^2*d23*d34*mt2^2 - 
     5*d12^4*d15*d23^2*d34*mt2^2 + 24*d12^3*d15^2*d23^2*d34*mt2^2 - 
     24*d12^3*d15*d23^3*d34*mt2^2 + 21*d12^2*d15^2*d23^3*d34*mt2^2 - 
     21*d12^2*d15*d23^4*d34*mt2^2 - 2*d12*d15^2*d23^4*d34*mt2^2 + 
     2*d12*d15*d23^5*d34*mt2^2 - 4*d15^2*d23^5*d34*mt2^2 + 
     4*d15*d23^6*d34*mt2^2 + 4*d12^3*d15*d23^2*d34^2*mt2^2 + 
     18*d12^2*d15*d23^3*d34^2*mt2^2 + 20*d12*d15*d23^4*d34^2*mt2^2 + 
     6*d15*d23^5*d34^2*mt2^2 + d12^4*d15^2*d23*d45*mt2^2 + 
     24*d12^3*d15^3*d23*d45*mt2^2 - 2*d12^4*d15*d23^2*d45*mt2^2 - 
     35*d12^3*d15^2*d23^2*d45*mt2^2 + 81*d12^2*d15^3*d23^2*d45*mt2^2 + 
     d12^4*d23^3*d45*mt2^2 + 2*d12^3*d15*d23^3*d45*mt2^2 - 
     132*d12^2*d15^2*d23^3*d45*mt2^2 + 64*d12*d15^3*d23^3*d45*mt2^2 + 
     9*d12^3*d23^4*d45*mt2^2 + 39*d12^2*d15*d23^4*d45*mt2^2 - 
     104*d12*d15^2*d23^4*d45*mt2^2 + 12*d15^3*d23^4*d45*mt2^2 + 
     12*d12^2*d23^5*d45*mt2^2 + 36*d12*d15*d23^5*d45*mt2^2 - 
     18*d15^2*d23^5*d45*mt2^2 + 4*d12*d23^6*d45*mt2^2 + 
     6*d15*d23^6*d45*mt2^2 - d12^4*d15^2*d34*d45*mt2^2 - 
     2*d12^4*d15*d23*d34*d45*mt2^2 - 39*d12^3*d15^2*d23*d34*d45*mt2^2 + 
     2*d12^4*d23^2*d34*d45*mt2^2 + 8*d12^3*d15*d23^2*d34*d45*mt2^2 - 
     110*d12^2*d15^2*d23^2*d34*d45*mt2^2 + 17*d12^3*d23^3*d34*d45*mt2^2 + 
     56*d12^2*d15*d23^3*d34*d45*mt2^2 - 68*d12*d15^2*d23^3*d34*d45*mt2^2 + 
     17*d12^2*d23^4*d34*d45*mt2^2 + 36*d12*d15*d23^4*d34*d45*mt2^2 - 
     6*d15^2*d23^4*d34*d45*mt2^2 - 2*d23^6*d34*d45*mt2^2 + 
     d12^4*d23*d34^2*d45*mt2^2 + 6*d12^3*d15*d23*d34^2*d45*mt2^2 + 
     7*d12^3*d23^2*d34^2*d45*mt2^2 + 17*d12^2*d15*d23^2*d34^2*d45*mt2^2 - 
     2*d12^2*d23^3*d34^2*d45*mt2^2 - 12*d12*d23^4*d34^2*d45*mt2^2 - 
     6*d15*d23^4*d34^2*d45*mt2^2 - 4*d23^5*d34^2*d45*mt2^2 - 
     d12^3*d23*d34^3*d45*mt2^2 - 7*d12^2*d23^2*d34^3*d45*mt2^2 - 
     8*d12*d23^3*d34^3*d45*mt2^2 - 2*d23^4*d34^3*d45*mt2^2 - 
     3*d12^3*d15^2*d23*d45^2*mt2^2 - 36*d12^2*d15^3*d23*d45^2*mt2^2 + 
     6*d12^3*d15*d23^2*d45^2*mt2^2 + 42*d12^2*d15^2*d23^2*d45^2*mt2^2 - 
     66*d12*d15^3*d23^2*d45^2*mt2^2 - 3*d12^3*d23^3*d45^2*mt2^2 + 
     6*d12^2*d15*d23^3*d45^2*mt2^2 + 84*d12*d15^2*d23^3*d45^2*mt2^2 - 
     21*d15^3*d23^3*d45^2*mt2^2 - 12*d12^2*d23^4*d45^2*mt2^2 - 
     12*d12*d15*d23^4*d45^2*mt2^2 + 24*d15^2*d23^4*d45^2*mt2^2 - 
     6*d12*d23^5*d45^2*mt2^2 - 3*d15*d23^5*d45^2*mt2^2 + 
     3*d12^3*d15^2*d34*d45^2*mt2^2 + 6*d12^3*d15*d23*d34*d45^2*mt2^2 + 
     66*d12^2*d15^2*d23*d34*d45^2*mt2^2 - 6*d12^3*d23^2*d34*d45^2*mt2^2 - 
     12*d12^2*d15*d23^2*d34*d45^2*mt2^2 + 96*d12*d15^2*d23^2*d34*d45^2*
      mt2^2 - 21*d12^2*d23^3*d34*d45^2*mt2^2 - 36*d12*d15*d23^3*d34*d45^2*
      mt2^2 + 21*d15^2*d23^3*d34*d45^2*mt2^2 - 3*d12*d23^4*d34*d45^2*mt2^2 - 
     3*d15*d23^4*d34*d45^2*mt2^2 + 3*d23^5*d34*d45^2*mt2^2 - 
     3*d12^3*d23*d34^2*d45^2*mt2^2 - 18*d12^2*d15*d23*d34^2*d45^2*mt2^2 - 
     6*d12^2*d23^2*d34^2*d45^2*mt2^2 - 24*d12*d15*d23^2*d34^2*d45^2*mt2^2 + 
     12*d12*d23^3*d34^2*d45^2*mt2^2 + 6*d23^4*d34^2*d45^2*mt2^2 + 
     3*d12^2*d23*d34^3*d45^2*mt2^2 + 9*d12*d23^2*d34^3*d45^2*mt2^2 + 
     3*d23^3*d34^3*d45^2*mt2^2 + 3*d12^2*d15^2*d23*d45^3*mt2^2 + 
     20*d12*d15^3*d23*d45^3*mt2^2 - 6*d12^2*d15*d23^2*d45^3*mt2^2 - 
     19*d12*d15^2*d23^2*d45^3*mt2^2 + 13*d15^3*d23^2*d45^3*mt2^2 + 
     2*d12^2*d23^3*d45^3*mt2^2 - 6*d12*d15*d23^3*d45^3*mt2^2 - 
     12*d15^2*d23^3*d45^3*mt2^2 + 2*d12*d23^4*d45^3*mt2^2 - 
     2*d15*d23^4*d45^3*mt2^2 - 3*d12^2*d15^2*d34*d45^3*mt2^2 - 
     6*d12^2*d15*d23*d34*d45^3*mt2^2 - 35*d12*d15^2*d23*d34*d45^3*mt2^2 + 
     5*d12^2*d23^2*d34*d45^3*mt2^2 + 4*d12*d15*d23^2*d34*d45^3*mt2^2 - 
     14*d15^2*d23^2*d34*d45^3*mt2^2 + 2*d12*d23^3*d34*d45^3*mt2^2 - 
     2*d15*d23^3*d34*d45^3*mt2^2 - 2*d23^4*d34*d45^3*mt2^2 + 
     4*d12^2*d23*d34^2*d45^3*mt2^2 + 10*d12*d15*d23*d34^2*d45^3*mt2^2 - 
     2*d12*d23^2*d34^2*d45^3*mt2^2 - 4*d23^3*d34^2*d45^3*mt2^2 + 
     d12^2*d34^3*d45^3*mt2^2 - 2*d12*d23*d34^3*d45^3*mt2^2 - 
     2*d23^2*d34^3*d45^3*mt2^2 - d12*d15^2*d23*d45^4*mt2^2 - 
     3*d15^3*d23*d45^4*mt2^2 + 2*d12*d15*d23^2*d45^4*mt2^2 + 
     2*d15^2*d23^2*d45^4*mt2^2 + d15*d23^3*d45^4*mt2^2 + 
     d12*d15^2*d34*d45^4*mt2^2 + 2*d12*d15*d23*d34*d45^4*mt2^2 + 
     3*d15^2*d23*d34*d45^4*mt2^2 - d12*d23^2*d34*d45^4*mt2^2 + 
     d15*d23^2*d34*d45^4*mt2^2 + d23^3*d34*d45^4*mt2^2 - 
     2*d12*d23*d34^2*d45^4*mt2^2 + 2*d23^2*d34^2*d45^4*mt2^2 - 
     d12*d34^3*d45^4*mt2^2 + d23*d34^3*d45^4*mt2^2 - 
     10*d12^3*d15^3*d23*mt2^3 + 20*d12^3*d15^2*d23^2*mt2^3 - 
     32*d12^2*d15^3*d23^2*mt2^3 - 10*d12^3*d15*d23^3*mt2^3 + 
     64*d12^2*d15^2*d23^3*mt2^3 - 27*d12*d15^3*d23^3*mt2^3 - 
     32*d12^2*d15*d23^4*mt2^3 + 54*d12*d15^2*d23^4*mt2^3 - 
     6*d15^3*d23^4*mt2^3 - 27*d12*d15*d23^5*mt2^3 + 12*d15^2*d23^5*mt2^3 - 
     6*d15*d23^6*mt2^3 + 10*d12^3*d15^2*d23*d34*mt2^3 - 
     10*d12^3*d15*d23^2*d34*mt2^3 + 26*d12^2*d15^2*d23^2*d34*mt2^3 - 
     26*d12^2*d15*d23^3*d34*mt2^3 + 13*d12*d15^2*d23^3*d34*mt2^3 - 
     13*d12*d15*d23^4*d34*mt2^3 - d15^2*d23^4*d34*mt2^3 + 
     d15*d23^5*d34*mt2^3 + 6*d12^2*d15*d23^2*d34^2*mt2^3 + 
     14*d12*d15*d23^3*d34^2*mt2^3 + 7*d15*d23^4*d34^2*mt2^3 + 
     4*d12^3*d15^2*d23*d45*mt2^3 + 36*d12^2*d15^3*d23*d45*mt2^3 - 
     8*d12^3*d15*d23^2*d45*mt2^3 - 51*d12^2*d15^2*d23^2*d45*mt2^3 + 
     65*d12*d15^3*d23^2*d45*mt2^3 + 4*d12^3*d23^3*d45*mt2^3 - 
     104*d12*d15^2*d23^3*d45*mt2^3 + 23*d15^3*d23^3*d45*mt2^3 + 
     15*d12^2*d23^4*d45*mt2^3 + 27*d12*d15*d23^4*d45*mt2^3 - 
     37*d15^2*d23^4*d45*mt2^3 + 12*d12*d23^5*d45*mt2^3 + 
     12*d15*d23^5*d45*mt2^3 + 2*d23^6*d45*mt2^3 - 4*d12^3*d15^2*d34*d45*
      mt2^3 - 8*d12^3*d15*d23*d34*d45*mt2^3 - 63*d12^2*d15^2*d23*d34*d45*
      mt2^3 + 8*d12^3*d23^2*d34*d45*mt2^3 + 12*d12^2*d15*d23^2*d34*d45*
      mt2^3 - 92*d12*d15^2*d23^2*d34*d45*mt2^3 + 27*d12^2*d23^3*d34*d45*
      mt2^3 + 42*d12*d15*d23^3*d34*d45*mt2^3 - 25*d15^2*d23^3*d34*d45*mt2^3 + 
     16*d12*d23^4*d34*d45*mt2^3 + 12*d15*d23^4*d34*d45*mt2^3 + 
     4*d12^3*d23*d34^2*d45*mt2^3 + 12*d12^2*d15*d23*d34^2*d45*mt2^3 + 
     9*d12^2*d23^2*d34^2*d45*mt2^3 + 15*d12*d15*d23^2*d34^2*d45*mt2^3 - 
     4*d12*d23^3*d34^2*d45*mt2^3 - 6*d23^4*d34^2*d45*mt2^3 - 
     3*d12^2*d23*d34^3*d45*mt2^3 - 8*d12*d23^2*d34^3*d45*mt2^3 - 
     4*d23^3*d34^3*d45*mt2^3 - 9*d12^2*d15^2*d23*d45^2*mt2^3 - 
     36*d12*d15^3*d23*d45^2*mt2^3 + 18*d12^2*d15*d23^2*d45^2*mt2^3 + 
     39*d12*d15^2*d23^2*d45^2*mt2^3 - 27*d15^3*d23^2*d45^2*mt2^3 - 
     9*d12^2*d23^3*d45^2*mt2^3 + 12*d12*d15*d23^3*d45^2*mt2^3 + 
     33*d15^2*d23^3*d45^2*mt2^3 - 15*d12*d23^4*d45^2*mt2^3 - 
     3*d15*d23^4*d45^2*mt2^3 - 3*d23^5*d45^2*mt2^3 + 
     9*d12^2*d15^2*d34*d45^2*mt2^3 + 18*d12^2*d15*d23*d34*d45^2*mt2^3 + 
     69*d12*d15^2*d23*d34*d45^2*mt2^3 - 18*d12^2*d23^2*d34*d45^2*mt2^3 - 
     6*d12*d15*d23^2*d34*d45^2*mt2^3 + 39*d15^2*d23^2*d34*d45^2*mt2^3 - 
     24*d12*d23^3*d34*d45^2*mt2^3 - 12*d15*d23^3*d34*d45^2*mt2^3 - 
     9*d12^2*d23*d34^2*d45^2*mt2^3 - 18*d12*d15*d23*d34^2*d45^2*mt2^3 - 
     3*d12*d23^2*d34^2*d45^2*mt2^3 - 9*d15*d23^2*d34^2*d45^2*mt2^3 + 
     9*d23^3*d34^2*d45^2*mt2^3 + 6*d12*d23*d34^3*d45^2*mt2^3 + 
     6*d23^2*d34^3*d45^2*mt2^3 + 6*d12*d15^2*d23*d45^3*mt2^3 + 
     10*d15^3*d23*d45^3*mt2^3 - 12*d12*d15*d23^2*d45^3*mt2^3 - 
     8*d15^2*d23^2*d45^3*mt2^3 + 4*d12*d23^3*d45^3*mt2^3 - 
     5*d15*d23^3*d45^3*mt2^3 + d23^4*d45^3*mt2^3 - 6*d12*d15^2*d34*d45^3*
      mt2^3 - 12*d12*d15*d23*d34*d45^3*mt2^3 - 16*d15^2*d23*d34*d45^3*mt2^3 + 
     8*d12*d23^2*d34*d45^3*mt2^3 - 2*d15*d23^2*d34*d45^3*mt2^3 - 
     d23^3*d34*d45^3*mt2^3 + 4*d12*d23*d34^2*d45^3*mt2^3 + 
     3*d15*d23*d34^2*d45^3*mt2^3 - 5*d23^2*d34^2*d45^3*mt2^3 - 
     3*d23*d34^3*d45^3*mt2^3 - d15^2*d23*d45^4*mt2^3 + 
     2*d15*d23^2*d45^4*mt2^3 + d15^2*d34*d45^4*mt2^3 + 
     2*d15*d23*d34*d45^4*mt2^3 + d23^2*d34*d45^4*mt2^3 + 
     2*d23*d34^2*d45^4*mt2^3 + d34^3*d45^4*mt2^3 - 10*d12^2*d15^3*d23*mt2^4 + 
     20*d12^2*d15^2*d23^2*mt2^4 - 18*d12*d15^3*d23^2*mt2^4 - 
     10*d12^2*d15*d23^3*mt2^4 + 36*d12*d15^2*d23^3*mt2^4 - 
     7*d15^3*d23^3*mt2^4 - 18*d12*d15*d23^4*mt2^4 + 14*d15^2*d23^4*mt2^4 - 
     7*d15*d23^5*mt2^4 + 10*d12^2*d15^2*d23*d34*mt2^4 - 
     10*d12^2*d15*d23^2*d34*mt2^4 + 14*d12*d15^2*d23^2*d34*mt2^4 - 
     14*d12*d15*d23^3*d34*mt2^4 + 3*d15^2*d23^3*d34*mt2^4 - 
     3*d15*d23^4*d34*mt2^4 + 4*d12*d15*d23^2*d34^2*mt2^4 + 
     4*d15*d23^3*d34^2*mt2^4 + 6*d12^2*d15^2*d23*d45*mt2^4 + 
     24*d12*d15^3*d23*d45*mt2^4 - 12*d12^2*d15*d23^2*d45*mt2^4 - 
     33*d12*d15^2*d23^2*d45*mt2^4 + 19*d15^3*d23^2*d45*mt2^4 + 
     6*d12^2*d23^3*d45*mt2^4 - 2*d12*d15*d23^3*d45*mt2^4 - 
     30*d15^2*d23^3*d45*mt2^4 + 11*d12*d23^4*d45*mt2^4 + 
     7*d15*d23^4*d45*mt2^4 + 4*d23^5*d45*mt2^4 - 6*d12^2*d15^2*d34*d45*
      mt2^4 - 12*d12^2*d15*d23*d34*d45*mt2^4 - 45*d12*d15^2*d23*d34*d45*
      mt2^4 + 12*d12^2*d23^2*d34*d45*mt2^4 + 8*d12*d15*d23^2*d34*d45*mt2^4 - 
     28*d15^2*d23^2*d34*d45*mt2^4 + 19*d12*d23^3*d34*d45*mt2^4 + 
     12*d15*d23^3*d34*d45*mt2^4 + 5*d23^4*d34*d45*mt2^4 + 
     6*d12^2*d23*d34^2*d45*mt2^4 + 10*d12*d15*d23*d34^2*d45*mt2^4 + 
     5*d12*d23^2*d34^2*d45*mt2^4 + 5*d15*d23^2*d34^2*d45*mt2^4 - 
     2*d23^3*d34^2*d45*mt2^4 - 3*d12*d23*d34^3*d45*mt2^4 - 
     3*d23^2*d34^3*d45*mt2^4 - 9*d12*d15^2*d23*d45^2*mt2^4 - 
     12*d15^3*d23*d45^2*mt2^4 + 18*d12*d15*d23^2*d45^2*mt2^4 + 
     12*d15^2*d23^2*d45^2*mt2^4 - 9*d12*d23^3*d45^2*mt2^4 + 
     6*d15*d23^3*d45^2*mt2^4 - 6*d23^4*d45^2*mt2^4 + 
     9*d12*d15^2*d34*d45^2*mt2^4 + 18*d12*d15*d23*d34*d45^2*mt2^4 + 
     24*d15^2*d23*d34*d45^2*mt2^4 - 18*d12*d23^2*d34*d45^2*mt2^4 - 
     9*d23^3*d34*d45^2*mt2^4 - 9*d12*d23*d34^2*d45^2*mt2^4 - 
     6*d15*d23*d34^2*d45^2*mt2^4 + 3*d23*d34^3*d45^2*mt2^4 + 
     3*d15^2*d23*d45^3*mt2^4 - 6*d15*d23^2*d45^3*mt2^4 + 
     2*d23^3*d45^3*mt2^4 - 3*d15^2*d34*d45^3*mt2^4 - 
     6*d15*d23*d34*d45^3*mt2^4 + 3*d23^2*d34*d45^3*mt2^4 - 
     d34^3*d45^3*mt2^4 - 5*d12*d15^3*d23*mt2^5 + 10*d12*d15^2*d23^2*mt2^5 - 
     4*d15^3*d23^2*mt2^5 - 5*d12*d15*d23^3*mt2^5 + 8*d15^2*d23^3*mt2^5 - 
     4*d15*d23^4*mt2^5 + 5*d12*d15^2*d23*d34*mt2^5 - 
     5*d12*d15*d23^2*d34*mt2^5 + 3*d15^2*d23^2*d34*mt2^5 - 
     3*d15*d23^3*d34*mt2^5 + d15*d23^2*d34^2*mt2^5 + 
     4*d12*d15^2*d23*d45*mt2^5 + 6*d15^3*d23*d45*mt2^5 - 
     8*d12*d15*d23^2*d45*mt2^5 - 8*d15^2*d23^2*d45*mt2^5 + 
     4*d12*d23^3*d45*mt2^5 - d15*d23^3*d45*mt2^5 + 3*d23^4*d45*mt2^5 - 
     4*d12*d15^2*d34*d45*mt2^5 - 8*d12*d15*d23*d34*d45*mt2^5 - 
     12*d15^2*d23*d34*d45*mt2^5 + 8*d12*d23^2*d34*d45*mt2^5 + 
     2*d15*d23^2*d34*d45*mt2^5 + 5*d23^3*d34*d45*mt2^5 + 
     4*d12*d23*d34^2*d45*mt2^5 + 3*d15*d23*d34^2*d45*mt2^5 + 
     d23^2*d34^2*d45*mt2^5 - d23*d34^3*d45*mt2^5 - 3*d15^2*d23*d45^2*mt2^5 + 
     6*d15*d23^2*d45^2*mt2^5 - 3*d23^3*d45^2*mt2^5 + 
     3*d15^2*d34*d45^2*mt2^5 + 6*d15*d23*d34*d45^2*mt2^5 - 
     6*d23^2*d34*d45^2*mt2^5 - 3*d23*d34^2*d45^2*mt2^5 - d15^3*d23*mt2^6 + 
     2*d15^2*d23^2*mt2^6 - d15*d23^3*mt2^6 + d15^2*d23*d34*mt2^6 - 
     d15*d23^2*d34*mt2^6 + d15^2*d23*d45*mt2^6 - 2*d15*d23^2*d45*mt2^6 + 
     d23^3*d45*mt2^6 - d15^2*d34*d45*mt2^6 - 2*d15*d23*d34*d45*mt2^6 + 
     2*d23^2*d34*d45*mt2^6 + d23*d34^2*d45*mt2^6))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
     2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
     2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
     2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(-2*d12^5*d15^2*d23 - 2*d12^4*d15^3*d23 + 
     4*d12^5*d15*d23^2 - 4*d12^3*d15^3*d23^2 - 2*d12^5*d23^3 + 
     6*d12^4*d15*d23^3 + 6*d12^3*d15^2*d23^3 - 2*d12^2*d15^3*d23^3 - 
     4*d12^4*d23^4 + 4*d12^2*d15^2*d23^4 - 2*d12^3*d23^5 - 
     2*d12^2*d15*d23^5 + 2*d12^5*d15*d23*d34 + 4*d12^4*d15^2*d23*d34 - 
     2*d12^5*d23^2*d34 - 4*d12^4*d15*d23^2*d34 + 6*d12^3*d15^2*d23^2*d34 - 
     12*d12^3*d15*d23^3*d34 + 6*d12^3*d23^4*d34 - 4*d12^2*d15*d23^4*d34 - 
     2*d12*d15^2*d23^4*d34 + 4*d12^2*d23^5*d34 + 2*d12*d15*d23^5*d34 - 
     2*d12^4*d15*d23*d34^2 + 4*d12^4*d23^2*d34^2 + 6*d12^3*d23^3*d34^2 + 
     6*d12^2*d15*d23^3*d34^2 + 4*d12*d15*d23^4*d34^2 - 2*d12*d23^5*d34^2 - 
     2*d12^3*d23^2*d34^3 - 4*d12^2*d23^3*d34^3 - 2*d12*d23^4*d34^3 + 
     2*d12^4*d15^2*d23*d45 + 2*d12^3*d15^3*d23*d45 - 2*d12^4*d15*d23^2*d45 + 
     2*d12^3*d15^2*d23^2*d45 + 4*d12^2*d15^3*d23^2*d45 - 
     4*d12^3*d15*d23^3*d45 - 2*d12^2*d15^2*d23^3*d45 + 
     2*d12*d15^3*d23^3*d45 - 2*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 - 
     2*d12^3*d15^2*d23*d34*d45 - 2*d12^4*d23^2*d34*d45 - 
     4*d12^2*d15^2*d23^2*d34*d45 - 4*d12^3*d23^3*d34*d45 - 
     2*d12*d15^2*d23^3*d34*d45 - 2*d12^2*d23^4*d34*d45 - 
     2*d12^4*d23*d34^2*d45 - 2*d12^3*d15*d23*d34^2*d45 - 
     2*d12^3*d23^2*d34^2*d45 - 4*d12^2*d15*d23^2*d34^2*d45 + 
     2*d12^2*d23^3*d34^2*d45 - 2*d12*d15*d23^3*d34^2*d45 + 
     2*d12*d23^4*d34^2*d45 + 2*d12^3*d23*d34^3*d45 + 
     4*d12^2*d23^2*d34^3*d45 + 2*d12*d23^3*d34^3*d45 - d12^5*d15^2*mt2 - 
     d12^4*d15^3*mt2 + 2*d12^5*d15*d23*mt2 - 9*d12^4*d15^2*d23*mt2 - 
     9*d12^3*d15^3*d23*mt2 - d12^5*d23^2*mt2 + 21*d12^4*d15*d23^2*mt2 + 
     2*d12^3*d15^2*d23^2*mt2 - 12*d12^2*d15^3*d23^2*mt2 - 
     11*d12^4*d23^3*mt2 + 23*d12^3*d15*d23^3*mt2 + 18*d12^2*d15^2*d23^3*mt2 - 
     4*d12*d15^3*d23^3*mt2 - 16*d12^3*d23^4*mt2 + 8*d12*d15^2*d23^4*mt2 - 
     6*d12^2*d23^5*mt2 - 4*d12*d15*d23^5*mt2 + d12^5*d15*d34*mt2 + 
     2*d12^4*d15^2*d34*mt2 - d12^5*d23*d34*mt2 + 7*d12^4*d15*d23*d34*mt2 + 
     17*d12^3*d15^2*d23*d34*mt2 - 9*d12^4*d23^2*d34*mt2 - 
     19*d12^3*d15*d23^2*d34*mt2 + 17*d12^2*d15^2*d23^2*d34*mt2 + 
     2*d12^3*d23^3*d34*mt2 - 35*d12^2*d15*d23^3*d34*mt2 + 
     18*d12^2*d23^4*d34*mt2 - 8*d12*d15*d23^4*d34*mt2 - 
     2*d15^2*d23^4*d34*mt2 + 8*d12*d23^5*d34*mt2 + 2*d15*d23^5*d34*mt2 - 
     d12^4*d15*d34^2*mt2 + 2*d12^4*d23*d34^2*mt2 - 7*d12^3*d15*d23*d34^2*
      mt2 + 17*d12^3*d23^2*d34^2*mt2 + 2*d12^2*d15*d23^2*d34^2*mt2 + 
     17*d12^2*d23^3*d34^2*mt2 + 12*d12*d15*d23^3*d34^2*mt2 + 
     4*d15*d23^4*d34^2*mt2 - 2*d23^5*d34^2*mt2 - d12^3*d23*d34^3*mt2 - 
     7*d12^2*d23^2*d34^3*mt2 - 8*d12*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 + 
     3*d12^4*d15^2*d45*mt2 + 3*d12^3*d15^3*d45*mt2 - 
     5*d12^4*d15*d23*d45*mt2 + 10*d12^3*d15^2*d23*d45*mt2 + 
     11*d12^2*d15^3*d23*d45*mt2 + 2*d12^4*d23^2*d45*mt2 - 
     19*d12^3*d15*d23^2*d45*mt2 - d12^2*d15^2*d23^2*d45*mt2 + 
     8*d12*d15^3*d23^2*d45*mt2 + 6*d12^3*d23^3*d45*mt2 - 
     12*d12^2*d15*d23^3*d45*mt2 - 4*d12*d15^2*d23^3*d45*mt2 + 
     2*d15^3*d23^3*d45*mt2 + 2*d12^2*d23^4*d45*mt2 - 
     4*d12*d15*d23^4*d45*mt2 - 2*d15^2*d23^4*d45*mt2 - 
     2*d12^4*d15*d34*d45*mt2 - 5*d12^3*d15^2*d34*d45*mt2 - 
     d12^4*d23*d34*d45*mt2 - 4*d12^3*d15*d23*d34*d45*mt2 - 
     17*d12^2*d15^2*d23*d34*d45*mt2 - 7*d12^3*d23^2*d34*d45*mt2 + 
     10*d12^2*d15*d23^2*d34*d45*mt2 - 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     18*d12^2*d23^3*d34*d45*mt2 - 2*d15^2*d23^3*d34*d45*mt2 - 
     6*d12*d23^4*d34*d45*mt2 - d12^4*d34^2*d45*mt2 + 
     d12^3*d15*d34^2*d45*mt2 - 6*d12^3*d23*d34^2*d45*mt2 + 
     d12^2*d15*d23*d34^2*d45*mt2 - 9*d12^2*d23^2*d34^2*d45*mt2 - 
     8*d12*d15*d23^2*d34^2*d45*mt2 + 4*d12*d23^3*d34^2*d45*mt2 - 
     2*d15*d23^3*d34^2*d45*mt2 + 2*d23^4*d34^2*d45*mt2 + 
     d12^3*d34^3*d45*mt2 + 5*d12^2*d23*d34^3*d45*mt2 + 
     8*d12*d23^2*d34^3*d45*mt2 + 2*d23^3*d34^3*d45*mt2 - 
     3*d12^3*d15^2*d45^2*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     3*d12^3*d15*d23*d45^2*mt2 - 3*d12^2*d15^2*d23*d45^2*mt2 - 
     3*d12*d15^3*d23*d45^2*mt2 + 6*d12^2*d15*d23^2*d45^2*mt2 + 
     3*d12*d15*d23^3*d45^2*mt2 + 3*d12^3*d15*d34*d45^2*mt2 + 
     6*d12^2*d15^2*d34*d45^2*mt2 + 3*d12^3*d23*d34*d45^2*mt2 + 
     3*d12^2*d15*d23*d34*d45^2*mt2 + 3*d12*d15^2*d23*d34*d45^2*mt2 + 
     6*d12^2*d23^2*d34*d45^2*mt2 + 3*d12*d15*d23^2*d34*d45^2*mt2 - 
     3*d15^2*d23^2*d34*d45^2*mt2 + 3*d12*d23^3*d34*d45^2*mt2 + 
     3*d15*d23^3*d34*d45^2*mt2 - 3*d12^2*d15*d34^2*d45^2*mt2 + 
     3*d12*d15*d23*d34^2*d45^2*mt2 - 3*d12*d23^2*d34^2*d45^2*mt2 + 
     6*d15*d23^2*d34^2*d45^2*mt2 - 3*d23^3*d34^2*d45^2*mt2 - 
     3*d12*d23*d34^3*d45^2*mt2 - 3*d23^2*d34^3*d45^2*mt2 + 
     d12^2*d15^2*d45^3*mt2 + d12*d15^3*d45^3*mt2 - d15^3*d23*d45^3*mt2 + 
     d15^2*d23^2*d45^3*mt2 - 2*d12^2*d15*d34*d45^3*mt2 - 
     3*d12*d15^2*d34*d45^3*mt2 + 3*d15^2*d23*d34*d45^3*mt2 - 
     2*d15*d23^2*d34*d45^3*mt2 + d12^2*d34^2*d45^3*mt2 + 
     3*d12*d15*d34^2*d45^3*mt2 - 3*d15*d23*d34^2*d45^3*mt2 + 
     d23^2*d34^2*d45^3*mt2 - d12*d34^3*d45^3*mt2 + d23*d34^3*d45^3*mt2 - 
     5*d12^4*d15^2*mt2^2 - 4*d12^3*d15^3*mt2^2 + 10*d12^4*d15*d23*mt2^2 - 
     16*d12^3*d15^2*d23*mt2^2 - 15*d12^2*d15^3*d23*mt2^2 - 
     5*d12^4*d23^2*mt2^2 + 44*d12^3*d15*d23^2*mt2^2 + 
     6*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 - 
     24*d12^3*d23^3*mt2^2 + 33*d12^2*d15*d23^3*mt2^2 + 
     18*d12*d15^2*d23^3*mt2^2 - 2*d15^3*d23^3*mt2^2 - 24*d12^2*d23^4*mt2^2 + 
     4*d15^2*d23^4*mt2^2 - 6*d12*d23^5*mt2^2 - 2*d15*d23^5*mt2^2 + 
     5*d12^4*d15*d34*mt2^2 + 8*d12^3*d15^2*d34*mt2^2 - 
     5*d12^4*d23*d34*mt2^2 + 8*d12^3*d15*d23*d34*mt2^2 + 
     27*d12^2*d15^2*d23*d34*mt2^2 - 16*d12^3*d23^2*d34*mt2^2 - 
     33*d12^2*d15*d23^2*d34*mt2^2 + 16*d12*d15^2*d23^2*d34*mt2^2 + 
     6*d12^2*d23^3*d34*mt2^2 - 34*d12*d15*d23^3*d34*mt2^2 + 
     18*d12*d23^4*d34*mt2^2 - 4*d15*d23^4*d34*mt2^2 + 4*d23^5*d34*mt2^2 - 
     4*d12^3*d15*d34^2*mt2^2 + 8*d12^3*d23*d34^2*mt2^2 - 
     9*d12^2*d15*d23*d34^2*mt2^2 + 27*d12^2*d23^2*d34^2*mt2^2 + 
     4*d12*d15*d23^2*d34^2*mt2^2 + 16*d12*d23^3*d34^2*mt2^2 + 
     6*d15*d23^3*d34^2*mt2^2 - 3*d12^2*d23*d34^3*mt2^2 - 
     8*d12*d23^2*d34^3*mt2^2 - 4*d23^3*d34^3*mt2^2 + 
     13*d12^3*d15^2*d45*mt2^2 + 9*d12^2*d15^3*d45*mt2^2 - 
     22*d12^3*d15*d23*d45*mt2^2 + 18*d12^2*d15^2*d23*d45*mt2^2 + 
     16*d12*d15^3*d23*d45*mt2^2 + 9*d12^3*d23^2*d45*mt2^2 - 
     45*d12^2*d15*d23^2*d45*mt2^2 - 8*d12*d15^2*d23^2*d45*mt2^2 + 
     4*d15^3*d23^2*d45*mt2^2 + 18*d12^2*d23^3*d45*mt2^2 - 
     12*d12*d15*d23^3*d45*mt2^2 - 2*d15^2*d23^3*d45*mt2^2 + 
     4*d12*d23^4*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 - d12^4*d34*d45*mt2^2 - 
     12*d12^3*d15*d34*d45*mt2^2 - 17*d12^2*d15^2*d34*d45*mt2^2 - 
     2*d12^3*d23*d34*d45*mt2^2 - 10*d12^2*d15*d23*d34*d45*mt2^2 - 
     28*d12*d15^2*d23*d34*d45*mt2^2 - 10*d12^2*d23^2*d34*d45*mt2^2 + 
     20*d12*d15*d23^2*d34*d45*mt2^2 - 4*d15^2*d23^2*d34*d45*mt2^2 - 
     24*d12*d23^3*d34*d45*mt2^2 - 4*d23^4*d34*d45*mt2^2 - 
     d12^3*d34^2*d45*mt2^2 + 7*d12^2*d15*d34^2*d45*mt2^2 - 
     8*d12^2*d23*d34^2*d45*mt2^2 + 8*d12*d15*d23*d34^2*d45*mt2^2 - 
     12*d12*d23^2*d34^2*d45*mt2^2 - 4*d15*d23^2*d34^2*d45*mt2^2 + 
     2*d23^3*d34^2*d45*mt2^2 + d12^2*d34^3*d45*mt2^2 + 
     4*d12*d23*d34^3*d45*mt2^2 + 4*d23^2*d34^3*d45*mt2^2 - 
     12*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     15*d12^2*d15*d23*d45^2*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 - 
     3*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 + 
     12*d12*d15*d23^2*d45^2*mt2^2 + 3*d15*d23^3*d45^2*mt2^2 + 
     3*d12^3*d34*d45^2*mt2^2 + 15*d12^2*d15*d34*d45^2*mt2^2 + 
     12*d12*d15^2*d34*d45^2*mt2^2 + 9*d12^2*d23*d34*d45^2*mt2^2 + 
     6*d12*d15*d23*d34*d45^2*mt2^2 + 3*d15^2*d23*d34*d45^2*mt2^2 + 
     15*d12*d23^2*d34*d45^2*mt2^2 + 3*d15*d23^2*d34*d45^2*mt2^2 + 
     3*d23^3*d34*d45^2*mt2^2 - 3*d12^2*d34^2*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 - 
     3*d23^2*d34^2*d45^2*mt2^2 - 3*d23*d34^3*d45^2*mt2^2 + 
     5*d12*d15^2*d45^3*mt2^2 + d15^3*d45^3*mt2^2 - 
     4*d12*d15*d23*d45^3*mt2^2 - 2*d12^2*d34*d45^3*mt2^2 - 
     8*d12*d15*d34*d45^3*mt2^2 - d15^2*d34*d45^3*mt2^2 - 
     4*d12*d23*d34*d45^3*mt2^2 - 2*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 + 3*d12*d34^2*d45^3*mt2^2 - 
     d15*d34^2*d45^3*mt2^2 + 2*d23*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 - 
     d15^2*d45^4*mt2^2 + 2*d15*d34*d45^4*mt2^2 - d34^2*d45^4*mt2^2 - 
     10*d12^3*d15^2*mt2^3 - 6*d12^2*d15^3*mt2^3 + 20*d12^3*d15*d23*mt2^3 - 
     14*d12^2*d15^2*d23*mt2^3 - 11*d12*d15^3*d23*mt2^3 - 
     10*d12^3*d23^2*mt2^3 + 46*d12^2*d15*d23^2*mt2^3 + 
     6*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 - 26*d12^2*d23^3*mt2^3 + 
     21*d12*d15*d23^3*mt2^3 + 6*d15^2*d23^3*mt2^3 - 16*d12*d23^4*mt2^3 - 
     2*d23^5*mt2^3 + 10*d12^3*d15*d34*mt2^3 + 12*d12^2*d15^2*d34*mt2^3 - 
     10*d12^3*d23*d34*mt2^3 + 2*d12^2*d15*d23*d34*mt2^3 + 
     19*d12*d15^2*d23*d34*mt2^3 - 14*d12^2*d23^2*d34*mt2^3 - 
     25*d12*d15*d23^2*d34*mt2^3 + 5*d15^2*d23^2*d34*mt2^3 + 
     6*d12*d23^3*d34*mt2^3 - 11*d15*d23^3*d34*mt2^3 + 6*d23^4*d34*mt2^3 - 
     6*d12^2*d15*d34^2*mt2^3 + 12*d12^2*d23*d34^2*mt2^3 - 
     5*d12*d15*d23*d34^2*mt2^3 + 19*d12*d23^2*d34^2*mt2^3 + 
     2*d15*d23^2*d34^2*mt2^3 + 5*d23^3*d34^2*mt2^3 - 3*d12*d23*d34^3*mt2^3 - 
     3*d23^2*d34^3*mt2^3 + 21*d12^2*d15^2*d45*mt2^3 + 9*d12*d15^3*d45*mt2^3 - 
     36*d12^2*d15*d23*d45*mt2^3 + 14*d12*d15^2*d23*d45*mt2^3 + 
     7*d15^3*d23*d45*mt2^3 + 15*d12^2*d23^2*d45*mt2^3 - 
     41*d12*d15*d23^2*d45*mt2^3 - 5*d15^2*d23^2*d45*mt2^3 + 
     18*d12*d23^3*d45*mt2^3 - 4*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 - 
     4*d12^3*d34*d45*mt2^3 - 24*d12^2*d15*d34*d45*mt2^3 - 
     19*d12*d15^2*d34*d45*mt2^3 - 8*d12*d15*d23*d34*d45*mt2^3 - 
     13*d15^2*d23*d34*d45*mt2^3 - 7*d12*d23^2*d34*d45*mt2^3 + 
     10*d15*d23^2*d34*d45*mt2^3 - 10*d23^3*d34*d45*mt2^3 + 
     3*d12^2*d34^2*d45*mt2^3 + 11*d12*d15*d34^2*d45*mt2^3 - 
     6*d12*d23*d34^2*d45*mt2^3 + 5*d15*d23*d34^2*d45*mt2^3 - 
     5*d23^2*d34^2*d45*mt2^3 - d12*d34^3*d45*mt2^3 + d23*d34^3*d45*mt2^3 - 
     15*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     21*d12*d15*d23*d45^2*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 - 
     6*d12*d23^2*d45^2*mt2^3 + 6*d15*d23^2*d45^2*mt2^3 + 
     9*d12^2*d34*d45^2*mt2^3 + 21*d12*d15*d34*d45^2*mt2^3 + 
     6*d15^2*d34*d45^2*mt2^3 + 9*d12*d23*d34*d45^2*mt2^3 + 
     3*d15*d23*d34*d45^2*mt2^3 + 9*d23^2*d34*d45^2*mt2^3 - 
     6*d12*d34^2*d45^2*mt2^3 - 3*d15*d34^2*d45^2*mt2^3 + 
     4*d15^2*d45^3*mt2^3 - 4*d15*d23*d45^3*mt2^3 - 6*d12*d34*d45^3*mt2^3 - 
     6*d15*d34*d45^3*mt2^3 - 4*d23*d34*d45^3*mt2^3 + 2*d34^2*d45^3*mt2^3 + 
     2*d34*d45^4*mt2^3 - 10*d12^2*d15^2*mt2^4 - 4*d12*d15^3*mt2^4 + 
     20*d12^2*d15*d23*mt2^4 - 6*d12*d15^2*d23*mt2^4 - 3*d15^3*d23*mt2^4 - 
     10*d12^2*d23^2*mt2^4 + 24*d12*d15*d23^2*mt2^4 + 2*d15^2*d23^2*mt2^4 - 
     14*d12*d23^3*mt2^4 + 5*d15*d23^3*mt2^4 - 4*d23^4*mt2^4 + 
     10*d12^2*d15*d34*mt2^4 + 8*d12*d15^2*d34*mt2^4 - 
     10*d12^2*d23*d34*mt2^4 - 2*d12*d15*d23*d34*mt2^4 + 
     5*d15^2*d23*d34*mt2^4 - 6*d12*d23^2*d34*mt2^4 - 7*d15*d23^2*d34*mt2^4 + 
     2*d23^3*d34*mt2^4 - 4*d12*d15*d34^2*mt2^4 + 8*d12*d23*d34^2*mt2^4 - 
     d15*d23*d34^2*mt2^4 + 5*d23^2*d34^2*mt2^4 - d23*d34^3*mt2^4 + 
     15*d12*d15^2*d45*mt2^4 + 3*d15^3*d45*mt2^4 - 26*d12*d15*d23*d45*mt2^4 + 
     4*d15^2*d23*d45*mt2^4 + 11*d12*d23^2*d45*mt2^4 - 
     13*d15*d23^2*d45*mt2^4 + 6*d23^3*d45*mt2^4 - 6*d12^2*d34*d45*mt2^4 - 
     20*d12*d15*d34*d45*mt2^4 - 7*d15^2*d34*d45*mt2^4 + 
     2*d12*d23*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 - 
     2*d23^2*d34*d45*mt2^4 + 5*d12*d34^2*d45*mt2^4 + 5*d15*d34^2*d45*mt2^4 - 
     2*d23*d34^2*d45*mt2^4 - d34^3*d45*mt2^4 - 6*d15^2*d45^2*mt2^4 + 
     9*d15*d23*d45^2*mt2^4 - 3*d23^2*d45^2*mt2^4 + 9*d12*d34*d45^2*mt2^4 + 
     9*d15*d34*d45^2*mt2^4 + 3*d23*d34*d45^2*mt2^4 - 3*d34^2*d45^2*mt2^4 - 
     4*d34*d45^3*mt2^4 - 5*d12*d15^2*mt2^5 - d15^3*mt2^5 + 
     10*d12*d15*d23*mt2^5 - d15^2*d23*mt2^5 - 5*d12*d23^2*mt2^5 + 
     5*d15*d23^2*mt2^5 - 3*d23^3*mt2^5 + 5*d12*d15*d34*mt2^5 + 
     2*d15^2*d34*mt2^5 - 5*d12*d23*d34*mt2^5 - d15*d23*d34*mt2^5 - 
     d23^2*d34*mt2^5 - d15*d34^2*mt2^5 + 2*d23*d34^2*mt2^5 + 
     4*d15^2*d45*mt2^5 - 7*d15*d23*d45*mt2^5 + 3*d23^2*d45*mt2^5 - 
     4*d12*d34*d45*mt2^5 - 6*d15*d34*d45*mt2^5 + d23*d34*d45*mt2^5 + 
     2*d34^2*d45*mt2^5 + 3*d34*d45^2*mt2^5 - d15^2*mt2^6 + 2*d15*d23*mt2^6 - 
     d23^2*mt2^6 + d15*d34*mt2^6 - d23*d34*mt2^6 - d34*d45*mt2^6))/
   (d45*Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(2*d12^3*d15^3*d23^2 - 4*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 + 
     2*d12^3*d15*d23^4 - 4*d12^2*d15^2*d23^4 + 2*d12^2*d15*d23^5 + 
     2*d12^2*d15^2*d23^3*d34 - 2*d12^2*d15*d23^4*d34 + 
     2*d12*d15^2*d23^4*d34 - 2*d12*d15*d23^5*d34 - 2*d12^3*d15^3*d23*d45 + 
     4*d12^3*d15^2*d23^2*d45 - 8*d12^2*d15^3*d23^2*d45 - 
     2*d12^3*d15*d23^3*d45 + 14*d12^2*d15^2*d23^3*d45 - 
     2*d12*d15^3*d23^3*d45 - 6*d12^2*d15*d23^4*d45 + 2*d12*d15^2*d23^4*d45 + 
     4*d12^2*d15^2*d23^2*d34*d45 + 4*d12*d15*d23^4*d34*d45 + 
     6*d12^2*d15^3*d23*d45^2 - 12*d12^2*d15^2*d23^2*d45^2 + 
     6*d12*d15^3*d23^2*d45^2 + 6*d12^2*d15*d23^3*d45^2 - 
     6*d12*d15^2*d23^3*d45^2 - 6*d12^2*d15^2*d23*d34*d45^2 + 
     6*d12^2*d15*d23^2*d34*d45^2 - 6*d12*d15^2*d23^2*d34*d45^2 + 
     2*d12^2*d15^2*d23*d45^3 - 4*d12*d15^3*d23*d45^3 - 
     2*d12^2*d15*d23^2*d45^3 + 6*d12*d15^2*d23^2*d45^3 - 
     4*d12^2*d15*d23*d34*d45^3 + 4*d12*d15^2*d23*d34*d45^3 - 
     4*d12*d15*d23^2*d34*d45^3 - 2*d12*d15^2*d23*d45^4 + 
     2*d12*d15*d23*d34*d45^4 + d12^3*d15^3*d23*mt2 - 
     2*d12^3*d15^2*d23^2*mt2 + 6*d12^2*d15^3*d23^2*mt2 + 
     d12^3*d15*d23^3*mt2 - 12*d12^2*d15^2*d23^3*mt2 + 4*d12*d15^3*d23^3*mt2 + 
     6*d12^2*d15*d23^4*mt2 - 8*d12*d15^2*d23^4*mt2 + 4*d12*d15*d23^5*mt2 + 
     d12^2*d15^2*d23^2*d34*mt2 - d12^2*d15*d23^3*d34*mt2 + 
     4*d12*d15^2*d23^3*d34*mt2 - 4*d12*d15*d23^4*d34*mt2 + 
     2*d15^2*d23^4*d34*mt2 - 2*d15*d23^5*d34*mt2 - d12^3*d15^3*d45*mt2 - 
     11*d12^2*d15^3*d23*d45*mt2 + 3*d12^3*d15*d23^2*d45*mt2 + 
     19*d12^2*d15^2*d23^2*d45*mt2 - 16*d12*d15^3*d23^2*d45*mt2 - 
     2*d12^3*d23^3*d45*mt2 - 6*d12^2*d15*d23^3*d45*mt2 + 
     28*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 - 
     2*d12^2*d23^4*d45*mt2 - 12*d12*d15*d23^4*d45*mt2 + 
     2*d15^2*d23^4*d45*mt2 + 6*d12^2*d15^2*d23*d34*d45*mt2 - 
     4*d12^2*d15*d23^2*d34*d45*mt2 + 8*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 + 2*d12*d23^4*d34*d45*mt2 + 
     4*d15*d23^4*d34*d45*mt2 + 3*d12^2*d15^3*d45^2*mt2 - 
     3*d12^2*d15^2*d23*d45^2*mt2 + 15*d12*d15^3*d23*d45^2*mt2 - 
     3*d12^2*d15*d23^2*d45^2*mt2 - 24*d12*d15^2*d23^2*d45^2*mt2 + 
     6*d15^3*d23^2*d45^2*mt2 + 3*d12^2*d23^3*d45^2*mt2 + 
     9*d12*d15*d23^3*d45^2*mt2 - 6*d15^2*d23^3*d45^2*mt2 - 
     3*d12^2*d15^2*d34*d45^2*mt2 + 3*d12^2*d15*d23*d34*d45^2*mt2 - 
     12*d12*d15^2*d23*d34*d45^2*mt2 + 6*d12*d15*d23^2*d34*d45^2*mt2 - 
     3*d15^2*d23^2*d34*d45^2*mt2 - 3*d12*d23^3*d34*d45^2*mt2 - 
     3*d15*d23^3*d34*d45^2*mt2 - 3*d12*d15^3*d45^3*mt2 + 
     d12^2*d15*d23*d45^3*mt2 + 6*d12*d15^2*d23*d45^3*mt2 - 
     3*d15^3*d23*d45^3*mt2 - d12^2*d23^2*d45^3*mt2 + 
     5*d15^2*d23^2*d45^3*mt2 - 2*d12^2*d15*d34*d45^3*mt2 + 
     4*d12*d15^2*d34*d45^3*mt2 - 2*d12^2*d23*d34*d45^3*mt2 - 
     4*d12*d15*d23*d34*d45^3*mt2 + 2*d15^2*d23*d34*d45^3*mt2 + 
     2*d15*d23^2*d34*d45^3*mt2 + d15^3*d45^4*mt2 - d12*d15*d23*d45^4*mt2 - 
     d15^2*d23*d45^4*mt2 + 2*d12*d15*d34*d45^4*mt2 - d15^2*d34*d45^4*mt2 + 
     d12*d23*d34*d45^4*mt2 - d15*d23*d34*d45^4*mt2 + 
     3*d12^2*d15^3*d23*mt2^2 - 6*d12^2*d15^2*d23^2*mt2^2 + 
     6*d12*d15^3*d23^2*mt2^2 + 3*d12^2*d15*d23^3*mt2^2 - 
     12*d12*d15^2*d23^3*mt2^2 + 2*d15^3*d23^3*mt2^2 + 6*d12*d15*d23^4*mt2^2 - 
     4*d15^2*d23^4*mt2^2 + 2*d15*d23^5*mt2^2 + 2*d12*d15^2*d23^2*d34*mt2^2 - 
     2*d12*d15*d23^3*d34*mt2^2 + 2*d15^2*d23^3*d34*mt2^2 - 
     2*d15*d23^4*d34*mt2^2 - d12^3*d15^2*d45*mt2^2 - 
     3*d12^2*d15^3*d45*mt2^2 + 2*d12^3*d15*d23*d45*mt2^2 - 
     16*d12*d15^3*d23*d45*mt2^2 - d12^3*d23^2*d45*mt2^2 + 
     9*d12^2*d15*d23^2*d45*mt2^2 + 26*d12*d15^2*d23^2*d45*mt2^2 - 
     8*d15^3*d23^2*d45*mt2^2 - 6*d12^2*d23^3*d45*mt2^2 - 
     6*d12*d15*d23^3*d45*mt2^2 + 14*d15^2*d23^3*d45*mt2^2 - 
     4*d12*d23^4*d45*mt2^2 - 6*d15*d23^4*d45*mt2^2 + 
     2*d12^2*d15^2*d34*d45*mt2^2 - 2*d12^2*d15*d23*d34*d45*mt2^2 + 
     12*d12*d15^2*d23*d34*d45*mt2^2 + d12^2*d23^2*d34*d45*mt2^2 - 
     8*d12*d15*d23^2*d34*d45*mt2^2 + 4*d15^2*d23^2*d34*d45*mt2^2 + 
     4*d12*d23^3*d34*d45*mt2^2 + 2*d23^4*d34*d45*mt2^2 + 
     3*d12^2*d15^2*d45^2*mt2^2 + 6*d12*d15^3*d45^2*mt2^2 - 
     6*d12^2*d15*d23*d45^2*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 + 
     9*d15^3*d23*d45^2*mt2^2 + 3*d12^2*d23^2*d45^2*mt2^2 - 
     6*d12*d15*d23^2*d45^2*mt2^2 - 12*d15^2*d23^2*d45^2*mt2^2 + 
     6*d12*d23^3*d45^2*mt2^2 + 3*d15*d23^3*d45^2*mt2^2 - 
     6*d12*d15^2*d34*d45^2*mt2^2 + 6*d12*d15*d23*d34*d45^2*mt2^2 - 
     6*d15^2*d23*d34*d45^2*mt2^2 - 3*d12*d23^2*d34*d45^2*mt2^2 - 
     3*d23^3*d34*d45^2*mt2^2 - 3*d12*d15^2*d45^3*mt2^2 - 
     3*d15^3*d45^3*mt2^2 + 6*d12*d15*d23*d45^3*mt2^2 + 
     4*d15^2*d23*d45^3*mt2^2 - 2*d12*d23^2*d45^3*mt2^2 + 
     2*d15*d23^2*d45^3*mt2^2 - d12^2*d34*d45^3*mt2^2 + 
     2*d15^2*d34*d45^3*mt2^2 + 2*d15*d23*d34*d45^3*mt2^2 + 
     2*d23^2*d34*d45^3*mt2^2 + d15^2*d45^4*mt2^2 - d15*d23*d45^4*mt2^2 + 
     d12*d34*d45^4*mt2^2 - 2*d15*d34*d45^4*mt2^2 - d23*d34*d45^4*mt2^2 + 
     3*d12*d15^3*d23*mt2^3 - 6*d12*d15^2*d23^2*mt2^3 + 2*d15^3*d23^2*mt2^3 + 
     3*d12*d15*d23^3*mt2^3 - 4*d15^2*d23^3*mt2^3 + 2*d15*d23^4*mt2^3 + 
     d15^2*d23^2*d34*mt2^3 - d15*d23^3*d34*mt2^3 - 3*d12^2*d15^2*d45*mt2^3 - 
     3*d12*d15^3*d45*mt2^3 + 6*d12^2*d15*d23*d45*mt2^3 - 
     7*d15^3*d23*d45*mt2^3 - 3*d12^2*d23^2*d45*mt2^3 + 
     9*d12*d15*d23^2*d45*mt2^3 + 11*d15^2*d23^2*d45*mt2^3 - 
     6*d12*d23^3*d45*mt2^3 - 2*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 + 
     4*d12*d15^2*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 + 
     6*d15^2*d23*d34*d45*mt2^3 + 2*d12*d23^2*d34*d45*mt2^3 - 
     4*d15*d23^2*d34*d45*mt2^3 + 2*d23^3*d34*d45*mt2^3 + 
     6*d12*d15^2*d45^2*mt2^3 + 3*d15^3*d45^2*mt2^3 - 
     12*d12*d15*d23*d45^2*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
     6*d12*d23^2*d45^2*mt2^3 - 3*d15*d23^2*d45^2*mt2^3 + 
     3*d23^3*d45^2*mt2^3 - 3*d15^2*d34*d45^2*mt2^3 + 
     3*d15*d23*d34*d45^2*mt2^3 - 3*d23^2*d34*d45^2*mt2^3 - 
     3*d15^2*d45^3*mt2^3 + 5*d15*d23*d45^3*mt2^3 - d23^2*d45^3*mt2^3 + 
     2*d15*d34*d45^3*mt2^3 + 2*d23*d34*d45^3*mt2^3 - d34*d45^4*mt2^3 + 
     d15^3*d23*mt2^4 - 2*d15^2*d23^2*mt2^4 + d15*d23^3*mt2^4 - 
     3*d12*d15^2*d45*mt2^4 - d15^3*d45*mt2^4 + 6*d12*d15*d23*d45*mt2^4 - 
     3*d12*d23^2*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 - 2*d23^3*d45*mt2^4 + 
     2*d15^2*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 + 
     3*d15^2*d45^2*mt2^4 - 6*d15*d23*d45^2*mt2^4 + 3*d23^2*d45^2*mt2^4 + 
     d34*d45^3*mt2^4 - d15^2*d45*mt2^5 + 2*d15*d23*d45*mt2^5 - 
     d23^2*d45*mt2^5))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((d23*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + d12*d23*d34 + 
      d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 2*d12*d23*mt2 - 
      2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
      2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-2*d12^4*d15^2*d23 + 2*d12^4*d15*d23^2 - 4*d12^3*d15^2*d23^2 + 
     4*d12^3*d15*d23^3 - 2*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     4*d12^4*d15*d23*d34 + 4*d12^3*d15^2*d23*d34 + 6*d12^3*d15*d23^2*d34 + 
     8*d12^2*d15^2*d23^2*d34 + 4*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 
     4*d12^3*d15*d23*d34^2 - 8*d12^2*d15*d23^2*d34^2 - 
     4*d12*d15*d23^3*d34^2 + 6*d12^3*d15^2*d23*d45 - 4*d12^3*d15*d23^2*d45 + 
     8*d12^2*d15^2*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 
     2*d12*d15^2*d23^3*d45 - 10*d12^3*d15*d23*d34*d45 - 
     8*d12^2*d15^2*d23*d34*d45 - 8*d12^2*d15*d23^2*d34*d45 - 
     8*d12*d15^2*d23^2*d34*d45 + 2*d12*d15*d23^3*d34*d45 + 
     8*d12^2*d15*d23*d34^2*d45 + 8*d12*d15*d23^2*d34^2*d45 - 
     6*d12^2*d15^2*d23*d45^2 + 2*d12^2*d15*d23^2*d45^2 - 
     4*d12*d15^2*d23^2*d45^2 + 8*d12^2*d15*d23*d34*d45^2 + 
     4*d12*d15^2*d23*d34*d45^2 + 2*d12*d15*d23^2*d34*d45^2 - 
     4*d12*d15*d23*d34^2*d45^2 + 2*d12*d15^2*d23*d45^3 - 
     2*d12*d15*d23*d34*d45^3 - d12^4*d15*d23*mt2 - 7*d12^3*d15^2*d23*mt2 + 
     d12^4*d23^2*mt2 + 5*d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 + 
     2*d12^3*d23^3*mt2 + 12*d12^2*d15*d23^3*mt2 - 4*d12*d15^2*d23^3*mt2 + 
     4*d12*d15*d23^4*mt2 + 2*d12^4*d15*d34*mt2 + d12^3*d15^2*d34*mt2 + 
     2*d12^4*d23*d34*mt2 + 21*d12^3*d15*d23*d34*mt2 + 
     12*d12^2*d15^2*d23*d34*mt2 + d12^3*d23^2*d34*mt2 + 
     25*d12^2*d15*d23^2*d34*mt2 + 16*d12*d15^2*d23^2*d34*mt2 - 
     4*d12^2*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     2*d12^3*d15*d34^2*mt2 - 4*d12^3*d23*d34^2*mt2 - 
     16*d12^2*d15*d23*d34^2*mt2 - 5*d12^2*d23^2*d34^2*mt2 - 
     20*d12*d15*d23^2*d34^2*mt2 + 2*d12*d23^3*d34^2*mt2 - 
     4*d15*d23^3*d34^2*mt2 + 2*d12^2*d23*d34^3*mt2 + 3*d12*d23^2*d34^3*mt2 + 
     3*d12^3*d15*d23*d45*mt2 + 15*d12^2*d15^2*d23*d45*mt2 - 
     2*d12^3*d23^2*d45*mt2 - 6*d12^2*d15*d23^2*d45*mt2 + 
     16*d12*d15^2*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 
     6*d12^3*d15*d34*d45*mt2 - 3*d12^2*d15^2*d34*d45*mt2 - 
     5*d12^3*d23*d34*d45*mt2 - 37*d12^2*d15*d23*d34*d45*mt2 - 
     16*d12*d15^2*d23*d34*d45*mt2 - 20*d12*d15*d23^2*d34*d45*mt2 - 
     8*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 + 
     2*d15*d23^3*d34*d45*mt2 + 5*d12^2*d15*d34^2*d45*mt2 + 
     8*d12^2*d23*d34^2*d45*mt2 + 19*d12*d15*d23*d34^2*d45*mt2 + 
     2*d12*d23^2*d34^2*d45*mt2 + 6*d15*d23^2*d34^2*d45*mt2 - 
     3*d12*d23*d34^3*d45*mt2 - 3*d12^2*d15*d23*d45^2*mt2 - 
     9*d12*d15^2*d23*d45^2*mt2 + d12^2*d23^2*d45^2*mt2 + 
     d12*d15*d23^2*d45^2*mt2 - 4*d15^2*d23^2*d45^2*mt2 + 
     6*d12^2*d15*d34*d45^2*mt2 + 3*d12*d15^2*d34*d45^2*mt2 + 
     4*d12^2*d23*d34*d45^2*mt2 + 15*d12*d15*d23*d34*d45^2*mt2 + 
     4*d15^2*d23*d34*d45^2*mt2 - d12*d23^2*d34*d45^2*mt2 - 
     d15*d23^2*d34*d45^2*mt2 - 4*d12*d15*d34^2*d45^2*mt2 - 
     4*d12*d23*d34^2*d45^2*mt2 - 3*d15*d23*d34^2*d45^2*mt2 + 
     d12*d15*d23*d45^3*mt2 + d15^2*d23*d45^3*mt2 - 2*d12*d15*d34*d45^3*mt2 - 
     d15^2*d34*d45^3*mt2 - d12*d23*d34*d45^3*mt2 + d15*d23*d34*d45^3*mt2 + 
     d15*d34^2*d45^3*mt2 - 4*d12^3*d15*d23*mt2^2 - 9*d12^2*d15^2*d23*mt2^2 + 
     4*d12^3*d23^2*mt2^2 + 3*d12^2*d15*d23^2*mt2^2 - 
     12*d12*d15^2*d23^2*mt2^2 + 6*d12^2*d23^3*mt2^2 + 
     12*d12*d15*d23^3*mt2^2 - 2*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 + 
     d12^4*d34*mt2^2 + 8*d12^3*d15*d34*mt2^2 + 3*d12^2*d15^2*d34*mt2^2 + 
     9*d12^3*d23*d34*mt2^2 + 39*d12^2*d15*d23*d34*mt2^2 + 
     12*d12*d15^2*d23*d34*mt2^2 + 3*d12^2*d23^2*d34*mt2^2 + 
     32*d12*d15*d23^2*d34*mt2^2 + 8*d15^2*d23^2*d34*mt2^2 - 
     8*d12*d23^3*d34*mt2^2 - 2*d12^3*d34^2*mt2^2 - 6*d12^2*d15*d34^2*mt2^2 - 
     14*d12^2*d23*d34^2*mt2^2 - 20*d12*d15*d23*d34^2*mt2^2 - 
     10*d12*d23^2*d34^2*mt2^2 - 12*d15*d23^2*d34^2*mt2^2 + 
     2*d23^3*d34^2*mt2^2 + d12^2*d34^3*mt2^2 + 5*d12*d23*d34^3*mt2^2 + 
     3*d23^2*d34^3*mt2^2 + 9*d12^2*d15*d23*d45*mt2^2 + 
     12*d12*d15^2*d23*d45*mt2^2 - 6*d12^2*d23^2*d45*mt2^2 + 
     8*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 - 3*d12^3*d34*d45*mt2^2 - 
     18*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 - 
     15*d12^2*d23*d34*d45*mt2^2 - 44*d12*d15*d23*d34*d45*mt2^2 - 
     8*d15^2*d23*d34*d45*mt2^2 - 12*d15*d23^2*d34*d45*mt2^2 + 
     2*d23^3*d34*d45*mt2^2 + 5*d12^2*d34^2*d45*mt2^2 + 
     10*d12*d15*d34^2*d45*mt2^2 + 15*d12*d23*d34^2*d45*mt2^2 + 
     11*d15*d23*d34^2*d45*mt2^2 + 2*d23^2*d34^2*d45*mt2^2 - 
     2*d12*d34^3*d45*mt2^2 - 2*d23*d34^3*d45*mt2^2 - 
     6*d12*d15*d23*d45^2*mt2^2 - 3*d15^2*d23*d45^2*mt2^2 + 
     2*d12*d23^2*d45^2*mt2^2 - d15*d23^2*d45^2*mt2^2 + 
     3*d12^2*d34*d45^2*mt2^2 + 12*d12*d15*d34*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 + 5*d12*d23*d34*d45^2*mt2^2 + 
     7*d15*d23*d34*d45^2*mt2^2 - d23^2*d34*d45^2*mt2^2 - 
     4*d12*d34^2*d45^2*mt2^2 - 4*d15*d34^2*d45^2*mt2^2 - 
     d23*d34^2*d45^2*mt2^2 + d34^3*d45^2*mt2^2 + d15*d23*d45^3*mt2^2 - 
     d12*d34*d45^3*mt2^2 - 2*d15*d34*d45^3*mt2^2 + d23*d34*d45^3*mt2^2 + 
     d34^2*d45^3*mt2^2 - 6*d12^2*d15*d23*mt2^3 - 5*d12*d15^2*d23*mt2^3 + 
     6*d12^2*d23^2*mt2^3 - d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     6*d12*d23^3*mt2^3 + 4*d15*d23^3*mt2^3 + 4*d12^3*d34*mt2^3 + 
     12*d12^2*d15*d34*mt2^3 + 3*d12*d15^2*d34*mt2^3 + 
     15*d12^2*d23*d34*mt2^3 + 31*d12*d15*d23*d34*mt2^3 + 
     4*d15^2*d23*d34*mt2^3 + 3*d12*d23^2*d34*mt2^3 + 13*d15*d23^2*d34*mt2^3 - 
     4*d23^3*d34*mt2^3 - 6*d12^2*d34^2*mt2^3 - 6*d12*d15*d34^2*mt2^3 - 
     16*d12*d23*d34^2*mt2^3 - 8*d15*d23*d34^2*mt2^3 - 5*d23^2*d34^2*mt2^3 + 
     2*d12*d34^3*mt2^3 + 3*d23*d34^3*mt2^3 + 9*d12*d15*d23*d45*mt2^3 + 
     3*d15^2*d23*d45*mt2^3 - 6*d12*d23^2*d45*mt2^3 + 2*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 - 9*d12^2*d34*d45*mt2^3 - 18*d12*d15*d34*d45*mt2^3 - 
     3*d15^2*d34*d45*mt2^3 - 15*d12*d23*d34*d45*mt2^3 - 
     17*d15*d23*d34*d45*mt2^3 + 10*d12*d34^2*d45*mt2^3 + 
     5*d15*d34^2*d45*mt2^3 + 7*d23*d34^2*d45*mt2^3 - 2*d34^3*d45*mt2^3 - 
     3*d15*d23*d45^2*mt2^3 + d23^2*d45^2*mt2^3 + 6*d12*d34*d45^2*mt2^3 + 
     6*d15*d34*d45^2*mt2^3 + d23*d34*d45^2*mt2^3 - 4*d34^2*d45^2*mt2^3 - 
     d34*d45^3*mt2^3 - 4*d12*d15*d23*mt2^4 - d15^2*d23*mt2^4 + 
     4*d12*d23^2*mt2^4 - d15*d23^2*mt2^4 + 2*d23^3*mt2^4 + 
     6*d12^2*d34*mt2^4 + 8*d12*d15*d34*mt2^4 + d15^2*d34*mt2^4 + 
     11*d12*d23*d34*mt2^4 + 9*d15*d23*d34*mt2^4 + d23^2*d34*mt2^4 - 
     6*d12*d34^2*mt2^4 - 2*d15*d34^2*mt2^4 - 6*d23*d34^2*mt2^4 + 
     d34^3*mt2^4 + 3*d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 - 
     9*d12*d34*d45*mt2^4 - 6*d15*d34*d45*mt2^4 - 5*d23*d34*d45*mt2^4 + 
     5*d34^2*d45*mt2^4 + 3*d34*d45^2*mt2^4 - d15*d23*mt2^5 + d23^2*mt2^5 + 
     4*d12*d34*mt2^5 + 2*d15*d34*mt2^5 + 3*d23*d34*mt2^5 - 2*d34^2*mt2^5 - 
     3*d34*d45*mt2^5 + d34*mt2^6)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(2*d12^2*d15 + d12*d15^2 + d12*d15*d23 - 2*d12*d15*d34 - 
      d15*d23*d34 - 2*d12*d15*d45 - d15^2*d45 + d15*d34*d45 + d12^2*mt2 + 
      4*d12*d15*mt2 + d15^2*mt2 + d15*d23*mt2 - 2*d12*d34*mt2 - 
      2*d15*d34*mt2 + d34^2*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 + 
      2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 - d45*mt2^2 + mt2^3))/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^4*d15^3 + 2*d12^3*d15^4 - 4*d12^4*d15^2*d23 - 2*d12^3*d15^3*d23 + 
     2*d12^2*d15^4*d23 + 2*d12^4*d15*d23^2 - 2*d12^3*d15^2*d23^2 - 
     4*d12^2*d15^3*d23^2 + 2*d12^3*d15*d23^3 + 2*d12^2*d15^2*d23^3 - 
     2*d12^4*d15^2*d34 - 6*d12^3*d15^3*d34 - 2*d12^2*d15^4*d34 + 
     2*d12^4*d15*d23*d34 + 10*d12^3*d15^2*d23*d34 - 2*d12*d15^4*d23*d34 - 
     4*d12^3*d15*d23^2*d34 + 8*d12^2*d15^2*d23^2*d34 + 
     6*d12*d15^3*d23^2*d34 - 6*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 
     4*d12^3*d15^2*d34^2 + 4*d12^2*d15^3*d34^2 - 6*d12^3*d15*d23*d34^2 - 
     8*d12^2*d15^2*d23*d34^2 + 2*d12*d15^3*d23*d34^2 - 
     10*d12*d15^2*d23^2*d34^2 - 2*d15^3*d23^2*d34^2 + 6*d12*d15*d23^3*d34^2 + 
     2*d15^2*d23^3*d34^2 - 2*d12^2*d15^2*d34^3 + 6*d12^2*d15*d23*d34^3 + 
     2*d12*d15^2*d23*d34^3 + 4*d12*d15*d23^2*d34^3 + 4*d15^2*d23^2*d34^3 - 
     2*d15*d23^3*d34^3 - 2*d12*d15*d23*d34^4 - 2*d15*d23^2*d34^4 - 
     6*d12^3*d15^3*d45 - 6*d12^2*d15^4*d45 + 10*d12^3*d15^2*d23*d45 + 
     8*d12^2*d15^3*d23*d45 - 2*d12*d15^4*d23*d45 - 4*d12^3*d15*d23^2*d45 - 
     2*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 + 
     8*d12^3*d15^2*d34*d45 + 16*d12^2*d15^3*d34*d45 + 2*d12*d15^4*d34*d45 - 
     6*d12^3*d15*d23*d34*d45 - 22*d12^2*d15^2*d23*d34*d45 - 
     6*d12*d15^3*d23*d34*d45 - 2*d15^4*d23*d34*d45 + 
     10*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 + 
     2*d15^3*d23^2*d34*d45 - 2*d12^3*d15*d34^2*d45 - 
     14*d12^2*d15^2*d34^2*d45 - 6*d12*d15^3*d34^2*d45 + 
     14*d12^2*d15*d23*d34^2*d45 + 18*d12*d15^2*d23*d34^2*d45 + 
     6*d15^3*d23*d34^2*d45 - 8*d12*d15*d23^2*d34^2*d45 - 
     4*d15^2*d23^2*d34^2*d45 + 4*d12^2*d15*d34^3*d45 + 
     6*d12*d15^2*d34^3*d45 - 10*d12*d15*d23*d34^3*d45 - 
     6*d15^2*d23*d34^3*d45 + 2*d15*d23^2*d34^3*d45 - 2*d12*d15*d34^4*d45 + 
     2*d15*d23*d34^4*d45 + 6*d12^2*d15^3*d45^2 + 6*d12*d15^4*d45^2 - 
     8*d12^2*d15^2*d23*d45^2 - 8*d12*d15^3*d23*d45^2 + 
     2*d12^2*d15*d23^2*d45^2 + 2*d12*d15^2*d23^2*d45^2 - 
     10*d12^2*d15^2*d34*d45^2 - 16*d12*d15^3*d34*d45^2 + 
     6*d12^2*d15*d23*d34*d45^2 + 12*d12*d15^2*d23*d34*d45^2 - 
     2*d15^3*d23*d34*d45^2 + 2*d15^2*d23^2*d34*d45^2 + 
     4*d12^2*d15*d34^2*d45^2 + 14*d12*d15^2*d34^2*d45^2 - 
     4*d12*d15*d23*d34^2*d45^2 + 4*d15^2*d23*d34^2*d45^2 - 
     2*d15*d23^2*d34^2*d45^2 - 4*d12*d15*d34^3*d45^2 - 
     2*d15*d23*d34^3*d45^2 - 2*d12*d15^3*d45^3 - 2*d15^4*d45^3 + 
     2*d12*d15^2*d23*d45^3 + 2*d15^3*d23*d45^3 + 4*d12*d15^2*d34*d45^3 + 
     6*d15^3*d34*d45^3 - 2*d12*d15*d23*d34*d45^3 - 4*d15^2*d23*d34*d45^3 - 
     2*d12*d15*d34^2*d45^3 - 6*d15^2*d34^2*d45^3 + 2*d15*d23*d34^2*d45^3 + 
     2*d15*d34^3*d45^3 + d12^4*d15^2*mt2 + 9*d12^3*d15^3*mt2 + 
     6*d12^2*d15^4*mt2 - 2*d12^4*d15*d23*mt2 - 18*d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 + 4*d12*d15^4*d23*mt2 + d12^4*d23^2*mt2 + 
     9*d12^3*d15*d23^2*mt2 - 6*d12^2*d15^2*d23^2*mt2 - 
     8*d12*d15^3*d23^2*mt2 + 6*d12^2*d15*d23^3*mt2 + 4*d12*d15^2*d23^3*mt2 - 
     d12^4*d15*d34*mt2 - 12*d12^3*d15^2*d34*mt2 - 20*d12^2*d15^3*d34*mt2 - 
     4*d12*d15^4*d34*mt2 + d12^4*d23*d34*mt2 + 16*d12^3*d15*d23*d34*mt2 + 
     35*d12^2*d15^2*d23*d34*mt2 - 2*d15^4*d23*d34*mt2 - 
     4*d12^3*d23^2*d34*mt2 - 15*d12^2*d15*d23^2*d34*mt2 + 
     16*d12*d15^2*d23^2*d34*mt2 + 6*d15^3*d23^2*d34*mt2 - 
     12*d12*d15*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 
     3*d12^3*d15*d34^2*mt2 + 17*d12^2*d15^2*d34^2*mt2 + 
     9*d12*d15^3*d34^2*mt2 - 4*d12^3*d23*d34^2*mt2 - 
     30*d12^2*d15*d23*d34^2*mt2 - 20*d12*d15^2*d23*d34^2*mt2 + 
     2*d15^3*d23*d34^2*mt2 + 6*d12^2*d23^2*d34^2*mt2 + 
     3*d12*d15*d23^2*d34^2*mt2 - 10*d15^2*d23^2*d34^2*mt2 + 
     6*d15*d23^3*d34^2*mt2 - 3*d12^2*d15*d34^3*mt2 - 6*d12*d15^2*d34^3*mt2 + 
     6*d12^2*d23*d34^3*mt2 + 20*d12*d15*d23*d34^3*mt2 + 
     3*d15^2*d23*d34^3*mt2 - 4*d12*d23^2*d34^3*mt2 + 3*d15*d23^2*d34^3*mt2 + 
     d12*d15*d34^4*mt2 - 4*d12*d23*d34^4*mt2 - 4*d15*d23*d34^4*mt2 + 
     d23^2*d34^4*mt2 + d23*d34^5*mt2 - 3*d12^3*d15^2*d45*mt2 - 
     21*d12^2*d15^3*d45*mt2 - 12*d12*d15^4*d45*mt2 + 
     5*d12^3*d15*d23*d45*mt2 + 35*d12^2*d15^2*d23*d45*mt2 + 
     16*d12*d15^3*d23*d45*mt2 - 2*d15^4*d23*d45*mt2 - 2*d12^3*d23^2*d45*mt2 - 
     14*d12^2*d15*d23^2*d45*mt2 - 4*d12*d15^2*d23^2*d45*mt2 + 
     2*d15^3*d23^2*d45*mt2 + 6*d12^3*d15*d34*d45*mt2 + 
     35*d12^2*d15^2*d34*d45*mt2 + 34*d12*d15^3*d34*d45*mt2 + 
     2*d15^4*d34*d45*mt2 - 3*d12^3*d23*d34*d45*mt2 - 
     30*d12^2*d15*d23*d34*d45*mt2 - 48*d12*d15^2*d23*d34*d45*mt2 - 
     6*d15^3*d23*d34*d45*mt2 + 6*d12^2*d23^2*d34*d45*mt2 + 
     24*d12*d15*d23^2*d34*d45*mt2 + 6*d15^2*d23^2*d34*d45*mt2 - 
     d12^3*d34^2*d45*mt2 - 19*d12^2*d15*d34^2*d45*mt2 - 
     35*d12*d15^2*d34^2*d45*mt2 - 5*d15^3*d34^2*d45*mt2 + 
     9*d12^2*d23*d34^2*d45*mt2 + 37*d12*d15*d23*d34^2*d45*mt2 + 
     17*d15^2*d23*d34^2*d45*mt2 - 6*d12*d23^2*d34^2*d45*mt2 - 
     10*d15*d23^2*d34^2*d45*mt2 + 3*d12^2*d34^3*d45*mt2 + 
     16*d12*d15*d34^3*d45*mt2 + 5*d15^2*d34^3*d45*mt2 - 
     9*d12*d23*d34^3*d45*mt2 - 12*d15*d23*d34^3*d45*mt2 + 
     2*d23^2*d34^3*d45*mt2 - 3*d12*d34^4*d45*mt2 - 3*d15*d34^4*d45*mt2 + 
     3*d23*d34^4*d45*mt2 + d34^5*d45*mt2 + 3*d12^2*d15^2*d45^2*mt2 + 
     15*d12*d15^3*d45^2*mt2 + 6*d15^4*d45^2*mt2 - 4*d12^2*d15*d23*d45^2*mt2 - 
     19*d12*d15^2*d23*d45^2*mt2 - 8*d15^3*d23*d45^2*mt2 + 
     d12^2*d23^2*d45^2*mt2 + 4*d12*d15*d23^2*d45^2*mt2 + 
     2*d15^2*d23^2*d45^2*mt2 - 9*d12^2*d15*d34*d45^2*mt2 - 
     33*d12*d15^2*d34*d45^2*mt2 - 16*d15^3*d34*d45^2*mt2 + 
     3*d12^2*d23*d34*d45^2*mt2 + 17*d12*d15*d23*d34*d45^2*mt2 + 
     9*d15^2*d23*d34*d45^2*mt2 - 2*d12*d23^2*d34*d45^2*mt2 + 
     2*d12^2*d34^2*d45^2*mt2 + 23*d12*d15*d34^2*d45^2*mt2 + 
     18*d15^2*d34^2*d45^2*mt2 - 6*d12*d23*d34^2*d45^2*mt2 - 
     5*d15*d23*d34^2*d45^2*mt2 + d23^2*d34^2*d45^2*mt2 - 
     4*d12*d34^3*d45^2*mt2 - 10*d15*d34^3*d45^2*mt2 + 3*d23*d34^3*d45^2*mt2 + 
     2*d34^4*d45^2*mt2 - d12*d15^2*d45^3*mt2 - 3*d15^3*d45^3*mt2 + 
     d12*d15*d23*d45^3*mt2 + 2*d15^2*d23*d45^3*mt2 + 
     4*d12*d15*d34*d45^3*mt2 + 10*d15^2*d34*d45^3*mt2 - 
     d12*d23*d34*d45^3*mt2 - 5*d15*d23*d34*d45^3*mt2 - d12*d34^2*d45^3*mt2 - 
     8*d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 + d34^3*d45^3*mt2 + 
     4*d12^3*d15^2*mt2^2 + 15*d12^2*d15^3*mt2^2 + 6*d12*d15^4*mt2^2 - 
     8*d12^3*d15*d23*mt2^2 - 30*d12^2*d15^2*d23*mt2^2 - 
     6*d12*d15^3*d23*mt2^2 + 2*d15^4*d23*mt2^2 + 4*d12^3*d23^2*mt2^2 + 
     15*d12^2*d15*d23^2*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 - 
     4*d15^3*d23^2*mt2^2 + 6*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 
     4*d12^3*d15*d34*mt2^2 - 24*d12^2*d15^2*d34*mt2^2 - 
     22*d12*d15^3*d34*mt2^2 - 2*d15^4*d34*mt2^2 + 4*d12^3*d23*d34*mt2^2 + 
     36*d12^2*d15*d23*d34*mt2^2 + 40*d12*d15^2*d23*d34*mt2^2 - 
     12*d12^2*d23^2*d34*mt2^2 - 18*d12*d15*d23^2*d34*mt2^2 + 
     8*d15^2*d23^2*d34*mt2^2 - 6*d15*d23^3*d34*mt2^2 + 
     9*d12^2*d15*d34^2*mt2^2 + 22*d12*d15^2*d34^2*mt2^2 + 
     5*d15^3*d34^2*mt2^2 - 12*d12^2*d23*d34^2*mt2^2 - 
     42*d12*d15*d23*d34^2*mt2^2 - 12*d15^2*d23*d34^2*mt2^2 + 
     12*d12*d23^2*d34^2*mt2^2 + 3*d15*d23^2*d34^2*mt2^2 - 
     6*d12*d15*d34^3*mt2^2 - 4*d15^2*d34^3*mt2^2 + 12*d12*d23*d34^3*mt2^2 + 
     14*d15*d23*d34^3*mt2^2 - 4*d23^2*d34^3*mt2^2 + d15*d34^4*mt2^2 - 
     4*d23*d34^4*mt2^2 - 9*d12^2*d15^2*d45*mt2^2 - 24*d12*d15^3*d45*mt2^2 - 
     6*d15^4*d45*mt2^2 + 15*d12^2*d15*d23*d45*mt2^2 + 
     40*d12*d15^2*d23*d45*mt2^2 + 8*d15^3*d23*d45*mt2^2 - 
     6*d12^2*d23^2*d45*mt2^2 - 16*d12*d15*d23^2*d45*mt2^2 - 
     2*d15^2*d23^2*d45*mt2^2 + d12^3*d34*d45*mt2^2 + 
     19*d12^2*d15*d34*d45*mt2^2 + 46*d12*d15^2*d34*d45*mt2^2 + 
     18*d15^3*d34*d45*mt2^2 - 9*d12^2*d23*d34*d45*mt2^2 - 
     42*d12*d15*d23*d34*d45*mt2^2 - 26*d15^2*d23*d34*d45*mt2^2 + 
     12*d12*d23^2*d34*d45*mt2^2 + 14*d15*d23^2*d34*d45*mt2^2 - 
     6*d12^2*d34^2*d45*mt2^2 - 34*d12*d15*d34^2*d45*mt2^2 - 
     21*d15^2*d34^2*d45*mt2^2 + 18*d12*d23*d34^2*d45*mt2^2 + 
     23*d15*d23*d34^2*d45*mt2^2 - 6*d23^2*d34^2*d45*mt2^2 + 
     9*d12*d34^3*d45*mt2^2 + 13*d15*d34^3*d45*mt2^2 - 9*d23*d34^3*d45*mt2^2 - 
     4*d34^4*d45*mt2^2 + 6*d12*d15^2*d45^2*mt2^2 + 9*d15^3*d45^2*mt2^2 - 
     8*d12*d15*d23*d45^2*mt2^2 - 11*d15^2*d23*d45^2*mt2^2 + 
     2*d12*d23^2*d45^2*mt2^2 + 2*d15*d23^2*d45^2*mt2^2 - 
     2*d12^2*d34*d45^2*mt2^2 - 21*d12*d15*d34*d45^2*mt2^2 - 
     23*d15^2*d34*d45^2*mt2^2 + 6*d12*d23*d34*d45^2*mt2^2 + 
     11*d15*d23*d34*d45^2*mt2^2 - 2*d23^2*d34*d45^2*mt2^2 + 
     8*d12*d34^2*d45^2*mt2^2 + 22*d15*d34^2*d45^2*mt2^2 - 
     6*d23*d34^2*d45^2*mt2^2 - 6*d34^3*d45^2*mt2^2 - d15^2*d45^3*mt2^2 + 
     d15*d23*d45^3*mt2^2 + d12*d34*d45^3*mt2^2 + 6*d15*d34*d45^3*mt2^2 - 
     d23*d34*d45^3*mt2^2 - 2*d34^2*d45^3*mt2^2 + 6*d12^2*d15^2*mt2^3 + 
     11*d12*d15^3*mt2^3 + 2*d15^4*mt2^3 - 12*d12^2*d15*d23*mt2^3 - 
     22*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 + 6*d12^2*d23^2*mt2^3 + 
     11*d12*d15*d23^2*mt2^3 - 2*d15^2*d23^2*mt2^3 + 2*d15*d23^3*mt2^3 - 
     6*d12^2*d15*d34*mt2^3 - 20*d12*d15^2*d34*mt2^3 - 8*d15^3*d34*mt2^3 + 
     6*d12^2*d23*d34*mt2^3 + 32*d12*d15*d23*d34*mt2^3 + 
     15*d15^2*d23*d34*mt2^3 - 12*d12*d23^2*d34*mt2^3 - 
     7*d15*d23^2*d34*mt2^3 + 9*d12*d15*d34^2*mt2^3 + 9*d15^2*d34^2*mt2^3 - 
     12*d12*d23*d34^2*mt2^3 - 18*d15*d23*d34^2*mt2^3 + 6*d23^2*d34^2*mt2^3 - 
     3*d15*d34^3*mt2^3 + 6*d23*d34^3*mt2^3 - 9*d12*d15^2*d45*mt2^3 - 
     9*d15^3*d45*mt2^3 + 15*d12*d15*d23*d45*mt2^3 + 15*d15^2*d23*d45*mt2^3 - 
     6*d12*d23^2*d45*mt2^3 - 6*d15*d23^2*d45*mt2^3 + 3*d12^2*d34*d45*mt2^3 + 
     20*d12*d15*d34*d45*mt2^3 + 19*d15^2*d34*d45*mt2^3 - 
     9*d12*d23*d34*d45*mt2^3 - 18*d15*d23*d34*d45*mt2^3 + 
     6*d23^2*d34*d45*mt2^3 - 9*d12*d34^2*d45*mt2^3 - 17*d15*d34^2*d45*mt2^3 + 
     9*d23*d34^2*d45*mt2^3 + 6*d34^3*d45*mt2^3 + 3*d15^2*d45^2*mt2^3 - 
     4*d15*d23*d45^2*mt2^3 + d23^2*d45^2*mt2^3 - 4*d12*d34*d45^2*mt2^3 - 
     12*d15*d34*d45^2*mt2^3 + 3*d23*d34*d45^2*mt2^3 + 6*d34^2*d45^2*mt2^3 + 
     d34*d45^3*mt2^3 + 4*d12*d15^2*mt2^4 + 3*d15^3*mt2^4 - 
     8*d12*d15*d23*mt2^4 - 6*d15^2*d23*mt2^4 + 4*d12*d23^2*mt2^4 + 
     3*d15*d23^2*mt2^4 - 4*d12*d15*d34*mt2^4 - 6*d15^2*d34*mt2^4 + 
     4*d12*d23*d34*mt2^4 + 10*d15*d23*d34*mt2^4 - 4*d23^2*d34*mt2^4 + 
     3*d15*d34^2*mt2^4 - 4*d23*d34^2*mt2^4 - 3*d15^2*d45*mt2^4 + 
     5*d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 + 3*d12*d34*d45*mt2^4 + 
     7*d15*d34*d45*mt2^4 - 3*d23*d34*d45*mt2^4 - 4*d34^2*d45*mt2^4 - 
     2*d34*d45^2*mt2^4 + d15^2*mt2^5 - 2*d15*d23*mt2^5 + d23^2*mt2^5 - 
     d15*d34*mt2^5 + d23*d34*mt2^5 + d34*d45*mt2^5)/
    (d45*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
      2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
      2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d15 - d23)*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
    (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((4*d12^3*d15^3 + 4*d12^2*d15^4 - 4*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 + 
     2*d12*d15^4*d23 - 2*d12^2*d15*d23^3 - 2*d12*d15^2*d23^3 - 
     8*d12^3*d15^2*d34 - 14*d12^2*d15^3*d34 - 2*d12*d15^4*d34 + 
     4*d12^3*d15*d23*d34 + 6*d12^2*d15^2*d23*d34 - 4*d12*d15^3*d23*d34 - 
     2*d12*d15^2*d23^2*d34 - 2*d15^3*d23^2*d34 + 4*d12*d15*d23^3*d34 + 
     2*d15^2*d23^3*d34 + 4*d12^3*d15*d34^2 + 18*d12^2*d15^2*d34^2 + 
     8*d12*d15^3*d34^2 - 6*d12^2*d15*d23*d34^2 + 2*d12*d15^2*d23*d34^2 + 
     2*d15^3*d23*d34^2 + 2*d15^2*d23^2*d34^2 - 2*d15*d23^3*d34^2 - 
     8*d12^2*d15*d34^3 - 10*d12*d15^2*d34^3 - 4*d15^2*d23*d34^3 + 
     4*d12*d15*d34^4 + 2*d15*d23*d34^4 - 8*d12^2*d15^3*d45 - 
     8*d12*d15^4*d45 + 8*d12^2*d15^2*d23*d45 + 6*d12*d15^3*d23*d45 - 
     2*d15^4*d23*d45 + 2*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 + 
     16*d12^2*d15^2*d34*d45 + 26*d12*d15^3*d34*d45 + 2*d15^4*d34*d45 - 
     8*d12^2*d15*d23*d34*d45 - 10*d12*d15^2*d23*d34*d45 + 
     8*d15^3*d23*d34*d45 - 6*d12*d15*d23^2*d34*d45 - 8*d15^2*d23^2*d34*d45 - 
     8*d12^2*d15*d34^2*d45 - 28*d12*d15^2*d34^2*d45 - 6*d15^3*d34^2*d45 + 
     4*d12*d15*d23*d34^2*d45 - 10*d15^2*d23*d34^2*d45 + 
     6*d15*d23^2*d34^2*d45 + 10*d12*d15*d34^3*d45 + 6*d15^2*d34^3*d45 + 
     4*d15*d23*d34^3*d45 - 2*d15*d34^4*d45 + 4*d12*d15^3*d45^2 + 
     4*d15^4*d45^2 - 4*d12*d15^2*d23*d45^2 - 4*d15^3*d23*d45^2 - 
     8*d12*d15^2*d34*d45^2 - 12*d15^3*d34*d45^2 + 4*d12*d15*d23*d34*d45^2 + 
     8*d15^2*d23*d34*d45^2 + 4*d12*d15*d34^2*d45^2 + 12*d15^2*d34^2*d45^2 - 
     4*d15*d23*d34^2*d45^2 - 4*d15*d34^3*d45^2 + 4*d12^3*d15^2*mt2 + 
     14*d12^2*d15^3*mt2 + 8*d12*d15^4*mt2 - 4*d12^3*d15*d23*mt2 - 
     12*d12^2*d15^2*d23*mt2 - 4*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 - 
     2*d12^2*d15*d23^2*mt2 - 4*d12*d15*d23^3*mt2 - 2*d15^2*d23^3*mt2 - 
     8*d12^3*d15*d34*mt2 - 38*d12^2*d15^2*d34*mt2 - 30*d12*d15^3*d34*mt2 - 
     2*d15^4*d34*mt2 + 2*d12^3*d23*d34*mt2 + 18*d12^2*d15*d23*d34*mt2 + 
     8*d12*d15^2*d23*d34*mt2 - 4*d15^3*d23*d34*mt2 + 
     4*d12*d15*d23^2*d34*mt2 - 2*d15^2*d23^2*d34*mt2 + 4*d15*d23^3*d34*mt2 + 
     2*d12^3*d34^2*mt2 + 32*d12^2*d15*d34^2*mt2 + 48*d12*d15^2*d34^2*mt2 + 
     8*d15^3*d34^2*mt2 - 6*d12^2*d23*d34^2*mt2 - 12*d12*d15*d23*d34^2*mt2 + 
     6*d15^2*d23*d34^2*mt2 - 2*d15*d23^2*d34^2*mt2 - 6*d12^2*d34^3*mt2 - 
     32*d12*d15*d34^3*mt2 - 12*d15^2*d34^3*mt2 + 6*d12*d23*d34^3*mt2 - 
     2*d15*d23*d34^3*mt2 + 6*d12*d34^4*mt2 + 8*d15*d34^4*mt2 - 
     2*d23*d34^4*mt2 - 2*d34^5*mt2 - 8*d12^2*d15^2*d45*mt2 - 
     20*d12*d15^3*d45*mt2 - 8*d15^4*d45*mt2 + 8*d12^2*d15*d23*d45*mt2 + 
     17*d12*d15^2*d23*d45*mt2 + 6*d15^3*d23*d45*mt2 + 
     3*d12*d15*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 + 
     16*d12^2*d15*d34*d45*mt2 + 57*d12*d15^2*d34*d45*mt2 + 
     28*d15^3*d34*d45*mt2 - 4*d12^2*d23*d34*d45*mt2 - 
     27*d12*d15*d23*d34*d45*mt2 - 6*d15^2*d23*d34*d45*mt2 - 
     9*d15*d23^2*d34*d45*mt2 - 4*d12^2*d34^2*d45*mt2 - 
     46*d12*d15*d34^2*d45*mt2 - 40*d15^2*d34^2*d45*mt2 + 
     8*d12*d23*d34^2*d45*mt2 + 7*d15*d23*d34^2*d45*mt2 + 
     8*d12*d34^3*d45*mt2 + 24*d15*d34^3*d45*mt2 - 4*d23*d34^3*d45*mt2 - 
     4*d34^4*d45*mt2 + 4*d12*d15^2*d45^2*mt2 + 6*d15^3*d45^2*mt2 - 
     4*d12*d15*d23*d45^2*mt2 - 5*d15^2*d23*d45^2*mt2 - 
     8*d12*d15*d34*d45^2*mt2 - 19*d15^2*d34*d45^2*mt2 + 
     2*d12*d23*d34*d45^2*mt2 + 11*d15*d23*d34*d45^2*mt2 + 
     2*d12*d34^2*d45^2*mt2 + 15*d15*d34^2*d45^2*mt2 - 2*d23*d34^2*d45^2*mt2 - 
     2*d34^3*d45^2*mt2 + d12^3*d15*mt2^2 + 12*d12^2*d15^2*mt2^2 + 
     16*d12*d15^3*mt2^2 + 4*d15^4*mt2^2 - d12^3*d23*mt2^2 - 
     12*d12^2*d15*d23*mt2^2 - 12*d12*d15^2*d23*mt2^2 - 2*d15^3*d23*mt2^2 - 
     4*d12*d15*d23^2*mt2^2 - 2*d15*d23^3*mt2^2 - 2*d12^3*d34*mt2^2 - 
     28*d12^2*d15*d34*mt2^2 - 52*d12*d15^2*d34*mt2^2 - 16*d15^3*d34*mt2^2 + 
     9*d12^2*d23*d34*mt2^2 + 24*d12*d15*d23*d34*mt2^2 + 
     2*d15^2*d23*d34*mt2^2 + 4*d15*d23^2*d34*mt2^2 + 12*d12^2*d34^2*mt2^2 + 
     57*d12*d15*d34^2*mt2^2 + 30*d15^2*d34^2*mt2^2 - 15*d12*d23*d34^2*mt2^2 - 
     6*d15*d23*d34^2*mt2^2 - 18*d12*d34^3*mt2^2 - 26*d15*d34^3*mt2^2 + 
     7*d23*d34^3*mt2^2 + 8*d34^4*mt2^2 - 2*d12^2*d15*d45*mt2^2 - 
     16*d12*d15^2*d45*mt2^2 - 12*d15^3*d45*mt2^2 + 2*d12^2*d23*d45*mt2^2 + 
     16*d12*d15*d23*d45*mt2^2 + 9*d15^2*d23*d45*mt2^2 + 
     3*d15*d23^2*d45*mt2^2 + 4*d12^2*d34*d45*mt2^2 + 
     39*d12*d15*d34*d45*mt2^2 + 41*d15^2*d34*d45*mt2^2 - 
     12*d12*d23*d34*d45*mt2^2 - 19*d15*d23*d34*d45*mt2^2 - 
     16*d12*d34^2*d45*mt2^2 - 43*d15*d34^2*d45*mt2^2 + 
     10*d23*d34^2*d45*mt2^2 + 12*d34^3*d45*mt2^2 + d12*d15*d45^2*mt2^2 + 
     4*d15^2*d45^2*mt2^2 - d12*d23*d45^2*mt2^2 - 4*d15*d23*d45^2*mt2^2 - 
     2*d12*d34*d45^2*mt2^2 - 11*d15*d34*d45^2*mt2^2 + 3*d23*d34*d45^2*mt2^2 + 
     4*d34^2*d45^2*mt2^2 + 3*d12^2*d15*mt2^3 + 12*d12*d15^2*mt2^3 + 
     6*d15^3*mt2^3 - 3*d12^2*d23*mt2^3 - 12*d12*d15*d23*mt2^3 - 
     4*d15^2*d23*mt2^3 - 2*d15*d23^2*mt2^3 - 6*d12^2*d34*mt2^3 - 
     32*d12*d15*d34*mt2^3 - 22*d15^2*d34*mt2^3 + 12*d12*d23*d34*mt2^3 + 
     10*d15*d23*d34*mt2^3 + 18*d12*d34^2*mt2^3 + 29*d15*d34^2*mt2^3 - 
     9*d23*d34^2*mt2^3 - 12*d34^3*mt2^3 - 4*d12*d15*d45*mt2^3 - 
     8*d15^2*d45*mt2^3 + 4*d12*d23*d45*mt2^3 + 8*d15*d23*d45*mt2^3 + 
     8*d12*d34*d45*mt2^3 + 23*d15*d34*d45*mt2^3 - 8*d23*d34*d45*mt2^3 - 
     12*d34^2*d45*mt2^3 + d15*d45^2*mt2^3 - d23*d45^2*mt2^3 - 
     2*d34*d45^2*mt2^3 + 3*d12*d15*mt2^4 + 4*d15^2*mt2^4 - 3*d12*d23*mt2^4 - 
     4*d15*d23*mt2^4 - 6*d12*d34*mt2^4 - 12*d15*d34*mt2^4 + 5*d23*d34*mt2^4 + 
     8*d34^2*mt2^4 - 2*d15*d45*mt2^4 + 2*d23*d45*mt2^4 + 4*d34*d45*mt2^4 + 
     d15*mt2^5 - d23*mt2^5 - 2*d34*mt2^5)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^3 - 2*d12*d15^4 + 4*d12^2*d15^2*d23 + 4*d12*d15^3*d23 - 
     2*d12^2*d15*d23^2 - 2*d12*d15^2*d23^2 + 2*d12^2*d15^2*d34 + 
     4*d12*d15^3*d34 - 2*d12^2*d15*d23*d34 - 4*d12*d15^2*d23*d34 + 
     2*d15^3*d23*d34 - 2*d15^2*d23^2*d34 - 2*d12*d15^2*d34^2 - 
     4*d15^2*d23*d34^2 + 2*d15*d23^2*d34^2 + 2*d15*d23*d34^3 + 
     2*d12*d15^3*d45 + 2*d15^4*d45 - 2*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 - 
     4*d12*d15^2*d34*d45 - 6*d15^3*d34*d45 + 2*d12*d15*d23*d34*d45 + 
     4*d15^2*d23*d34*d45 + 2*d12*d15*d34^2*d45 + 6*d15^2*d34^2*d45 - 
     2*d15*d23*d34^2*d45 - 2*d15*d34^3*d45 - d12^2*d15^2*mt2 - 
     4*d12*d15^3*mt2 - 2*d15^4*mt2 + 2*d12^2*d15*d23*mt2 + 
     8*d12*d15^2*d23*mt2 + 4*d15^3*d23*mt2 - d12^2*d23^2*mt2 - 
     4*d12*d15*d23^2*mt2 - 2*d15^2*d23^2*mt2 + d12^2*d15*d34*mt2 + 
     6*d12*d15^2*d34*mt2 + 4*d15^3*d34*mt2 - d12^2*d23*d34*mt2 - 
     8*d12*d15*d23*d34*mt2 - 4*d15^2*d23*d34*mt2 + 2*d12*d23^2*d34*mt2 - 
     3*d12*d15*d34^2*mt2 - 4*d15^2*d34^2*mt2 + 2*d12*d23*d34^2*mt2 + 
     2*d15*d23*d34^2*mt2 - d23^2*d34^2*mt2 + 2*d15*d34^3*mt2 - 
     d23*d34^3*mt2 + d12*d15^2*d45*mt2 + 2*d15^3*d45*mt2 - 
     d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - 4*d12*d15*d34*d45*mt2 - 
     8*d15^2*d34*d45*mt2 + d12*d23*d34*d45*mt2 + 5*d15*d23*d34*d45*mt2 + 
     d12*d34^2*d45*mt2 + 7*d15*d34^2*d45*mt2 - d23*d34^2*d45*mt2 - 
     d34^3*d45*mt2 - 2*d12*d15^2*mt2^2 - 2*d15^3*mt2^2 + 
     4*d12*d15*d23*mt2^2 + 4*d15^2*d23*mt2^2 - 2*d12*d23^2*mt2^2 - 
     2*d15*d23^2*mt2^2 + 2*d12*d15*d34*mt2^2 + 4*d15^2*d34*mt2^2 - 
     2*d12*d23*d34*mt2^2 - 6*d15*d23*d34*mt2^2 + 2*d23^2*d34*mt2^2 - 
     3*d15*d34^2*mt2^2 + 2*d23*d34^2*mt2^2 + d15^2*d45*mt2^2 - 
     d15*d23*d45*mt2^2 - d12*d34*d45*mt2^2 - 4*d15*d34*d45*mt2^2 + 
     d23*d34*d45*mt2^2 + 2*d34^2*d45*mt2^2 - d15^2*mt2^3 + 2*d15*d23*mt2^3 - 
     d23^2*mt2^3 + d15*d34*mt2^3 - d23*d34*mt2^3 - d34*d45*mt2^3)/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^3*d15^3 - 4*d12^2*d15^4 + 4*d12^3*d15^2*d23 - 2*d12*d15^4*d23 + 
     4*d12^2*d15^2*d23^2 + 2*d12*d15^2*d23^3 + 8*d12^2*d15^3*d34 + 
     2*d12*d15^4*d34 - 4*d12^2*d15^2*d23*d34 + 4*d12*d15^3*d23*d34 - 
     2*d12*d15^2*d23^2*d34 + 2*d15^3*d23^2*d34 - 2*d15^2*d23^3*d34 - 
     4*d12*d15^3*d34^2 - 2*d15^3*d23*d34^2 - 2*d15^2*d23^2*d34^2 + 
     8*d12^2*d15^3*d45 + 8*d12*d15^4*d45 - 8*d12^2*d15^2*d23*d45 - 
     2*d12*d15^3*d23*d45 + 2*d15^4*d23*d45 - 6*d12*d15^2*d23^2*d45 - 
     2*d15^3*d23^2*d45 - 14*d12*d15^3*d34*d45 - 2*d15^4*d34*d45 + 
     2*d12*d15^2*d23*d34*d45 - 8*d15^3*d23*d34*d45 + 4*d15^2*d23^2*d34*d45 + 
     2*d15^3*d34^2*d45 + 4*d15^2*d23*d34^2*d45 - 4*d12*d15^3*d45^2 - 
     4*d15^4*d45^2 + 4*d12*d15^2*d23*d45^2 + 2*d15^3*d23*d45^2 + 
     6*d15^3*d34*d45^2 - 2*d15^2*d23*d34*d45^2 - 2*d15^2*d34^2*d45^2 - 
     4*d12^3*d15^2*mt2 - 14*d12^2*d15^3*mt2 - 8*d12*d15^4*mt2 + 
     4*d12^3*d15*d23*mt2 + 12*d12^2*d15^2*d23*mt2 - 2*d15^4*d23*mt2 + 
     2*d12^2*d15*d23^2*mt2 + 8*d12*d15^2*d23^2*mt2 + 2*d15^2*d23^3*mt2 + 
     12*d12^2*d15^2*d34*mt2 + 18*d12*d15^3*d34*mt2 + 2*d15^4*d34*mt2 - 
     8*d12^2*d15*d23*d34*mt2 - 4*d12*d15^2*d23*d34*mt2 + 
     4*d15^3*d23*d34*mt2 - 4*d12*d15*d23^2*d34*mt2 - 2*d15^2*d23^2*d34*mt2 - 
     10*d12*d15^2*d34^2*mt2 - 4*d15^3*d34^2*mt2 + 4*d12*d15*d23*d34^2*mt2 - 
     4*d15^2*d23*d34^2*mt2 + 2*d15*d23^2*d34^2*mt2 + 2*d15^2*d34^3*mt2 + 
     8*d12^2*d15^2*d45*mt2 + 20*d12*d15^3*d45*mt2 + 8*d15^4*d45*mt2 - 
     8*d12^2*d15*d23*d45*mt2 - 17*d12*d15^2*d23*d45*mt2 - 
     2*d15^3*d23*d45*mt2 - 3*d12*d15*d23^2*d45*mt2 - 6*d15^2*d23^2*d45*mt2 - 
     21*d12*d15^2*d34*d45*mt2 - 16*d15^3*d34*d45*mt2 + 
     9*d12*d15*d23*d34*d45*mt2 - 2*d15^2*d23*d34*d45*mt2 + 
     3*d15*d23^2*d34*d45*mt2 + 10*d15^2*d34^2*d45*mt2 - 
     d15*d23*d34^2*d45*mt2 - 4*d12*d15^2*d45^2*mt2 - 6*d15^3*d45^2*mt2 + 
     4*d12*d15*d23*d45^2*mt2 + 5*d15^2*d23*d45^2*mt2 + 
     9*d15^2*d34*d45^2*mt2 - 3*d15*d23*d34*d45^2*mt2 - d15*d34^2*d45^2*mt2 - 
     d12^3*d15*mt2^2 - 12*d12^2*d15^2*mt2^2 - 16*d12*d15^3*mt2^2 - 
     4*d15^4*mt2^2 + d12^3*d23*mt2^2 + 12*d12^2*d15*d23*mt2^2 + 
     12*d12*d15^2*d23*mt2^2 + 4*d12*d15*d23^2*mt2^2 + 4*d15^2*d23^2*mt2^2 + 
     4*d12^2*d15*d34*mt2^2 + 24*d12*d15^2*d34*mt2^2 + 10*d15^3*d34*mt2^2 - 
     3*d12^2*d23*d34*mt2^2 - 16*d12*d15*d23*d34*mt2^2 - 
     4*d15*d23^2*d34*mt2^2 - 5*d12*d15*d34^2*mt2^2 - 10*d15^2*d34^2*mt2^2 + 
     3*d12*d23*d34^2*mt2^2 + 4*d15*d23*d34^2*mt2^2 + 2*d15*d34^3*mt2^2 - 
     d23*d34^3*mt2^2 + 2*d12^2*d15*d45*mt2^2 + 16*d12*d15^2*d45*mt2^2 + 
     12*d15^3*d45*mt2^2 - 2*d12^2*d23*d45*mt2^2 - 16*d12*d15*d23*d45*mt2^2 - 
     9*d15^2*d23*d45*mt2^2 - 3*d15*d23^2*d45*mt2^2 - 
     7*d12*d15*d34*d45*mt2^2 - 21*d15^2*d34*d45*mt2^2 + 
     4*d12*d23*d34*d45*mt2^2 + 9*d15*d23*d34*d45*mt2^2 + 
     5*d15*d34^2*d45*mt2^2 - 2*d23*d34^2*d45*mt2^2 - d12*d15*d45^2*mt2^2 - 
     4*d15^2*d45^2*mt2^2 + d12*d23*d45^2*mt2^2 + 4*d15*d23*d45^2*mt2^2 + 
     3*d15*d34*d45^2*mt2^2 - d23*d34*d45^2*mt2^2 - 3*d12^2*d15*mt2^3 - 
     12*d12*d15^2*mt2^3 - 6*d15^3*mt2^3 + 3*d12^2*d23*mt2^3 + 
     12*d12*d15*d23*mt2^3 + 4*d15^2*d23*mt2^3 + 2*d15*d23^2*mt2^3 + 
     8*d12*d15*d34*mt2^3 + 12*d15^2*d34*mt2^3 - 6*d12*d23*d34*mt2^3 - 
     8*d15*d23*d34*mt2^3 - 5*d15*d34^2*mt2^3 + 3*d23*d34^2*mt2^3 + 
     4*d12*d15*d45*mt2^3 + 8*d15^2*d45*mt2^3 - 4*d12*d23*d45*mt2^3 - 
     8*d15*d23*d45*mt2^3 - 7*d15*d34*d45*mt2^3 + 4*d23*d34*d45*mt2^3 - 
     d15*d45^2*mt2^3 + d23*d45^2*mt2^3 - 3*d12*d15*mt2^4 - 4*d15^2*mt2^4 + 
     3*d12*d23*mt2^4 + 4*d15*d23*mt2^4 + 4*d15*d34*mt2^4 - 3*d23*d34*mt2^4 + 
     2*d15*d45*mt2^4 - 2*d23*d45*mt2^4 - d15*mt2^5 + d23*mt2^5)/
    ((d12 - d34 - d45 + mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-8*d12^4*d15^5 - 8*d12^3*d15^6 + 24*d12^4*d15^4*d23 + 
     16*d12^3*d15^5*d23 - 8*d12^2*d15^6*d23 - 24*d12^4*d15^3*d23^2 + 
     24*d12^2*d15^5*d23^2 + 8*d12^4*d15^2*d23^3 - 16*d12^3*d15^3*d23^3 - 
     24*d12^2*d15^4*d23^3 + 8*d12^3*d15^2*d23^4 + 8*d12^2*d15^3*d23^4 + 
     8*d12^4*d15^4*d34 + 24*d12^3*d15^5*d34 + 8*d12^2*d15^6*d34 - 
     16*d12^4*d15^3*d23*d34 - 64*d12^3*d15^4*d23*d34 - 
     8*d12^2*d15^5*d23*d34 + 8*d12*d15^6*d23*d34 + 8*d12^4*d15^2*d23^2*d34 + 
     56*d12^3*d15^3*d23^2*d34 - 32*d12^2*d15^4*d23^2*d34 - 
     32*d12*d15^5*d23^2*d34 - 16*d12^3*d15^2*d23^3*d34 + 
     56*d12^2*d15^3*d23^3*d34 + 40*d12*d15^4*d23^3*d34 - 
     24*d12^2*d15^2*d23^4*d34 - 16*d12*d15^3*d23^4*d34 - 
     16*d12^3*d15^4*d34^2 - 16*d12^2*d15^5*d34^2 + 40*d12^3*d15^3*d23*d34^2 + 
     48*d12^2*d15^4*d23*d34^2 - 8*d12*d15^5*d23*d34^2 - 
     24*d12^3*d15^2*d23^2*d34^2 - 32*d12^2*d15^3*d23^2*d34^2 + 
     48*d12*d15^4*d23^2*d34^2 + 8*d15^5*d23^2*d34^2 - 
     64*d12*d15^3*d23^3*d34^2 - 16*d15^4*d23^3*d34^2 + 
     24*d12*d15^2*d23^4*d34^2 + 8*d15^3*d23^4*d34^2 + 8*d12^2*d15^4*d34^3 - 
     32*d12^2*d15^3*d23*d34^3 - 8*d12*d15^4*d23*d34^3 + 
     24*d12^2*d15^2*d23^2*d34^3 - 8*d12*d15^3*d23^2*d34^3 - 
     16*d15^4*d23^2*d34^3 + 16*d12*d15^2*d23^3*d34^3 + 24*d15^3*d23^3*d34^3 - 
     8*d15^2*d23^4*d34^3 + 8*d12*d15^3*d23*d34^4 - 8*d12*d15^2*d23^2*d34^4 + 
     8*d15^3*d23^2*d34^4 - 8*d15^2*d23^3*d34^4 - 4*d12^4*d15^4*d45 + 
     12*d12^3*d15^5*d45 + 16*d12^2*d15^6*d45 + 8*d12^4*d15^3*d23*d45 - 
     44*d12^3*d15^4*d23*d45 - 48*d12^2*d15^5*d23*d45 + 4*d12*d15^6*d23*d45 - 
     4*d12^4*d15^2*d23^2*d45 + 52*d12^3*d15^3*d23^2*d45 + 
     44*d12^2*d15^4*d23^2*d45 - 12*d12*d15^5*d23^2*d45 - 
     20*d12^3*d15^2*d23^3*d45 - 8*d12^2*d15^3*d23^3*d45 + 
     12*d12*d15^4*d23^3*d45 - 4*d12^2*d15^2*d23^4*d45 - 
     4*d12*d15^3*d23^4*d45 + 4*d12^4*d15^3*d34*d45 - 4*d12^3*d15^4*d34*d45 - 
     32*d12^2*d15^5*d34*d45 - 4*d12*d15^6*d34*d45 - 
     4*d12^4*d15^2*d23*d34*d45 + 4*d12^3*d15^3*d23*d34*d45 + 
     104*d12^2*d15^4*d23*d34*d45 + 40*d12*d15^5*d23*d34*d45 + 
     8*d15^6*d23*d34*d45 - 132*d12^2*d15^3*d23^2*d34*d45 - 
     72*d12*d15^4*d23^2*d34*d45 - 12*d15^5*d23^2*d34*d45 + 
     60*d12^2*d15^2*d23^3*d34*d45 + 28*d12*d15^3*d23^3*d34*d45 + 
     8*d12*d15^2*d23^4*d34*d45 + 4*d15^3*d23^4*d34*d45 - 
     8*d12^3*d15^3*d34^2*d45 + 12*d12^2*d15^4*d34^2*d45 + 
     8*d12*d15^5*d34^2*d45 + 20*d12^3*d15^2*d23*d34^2*d45 - 
     24*d12^2*d15^3*d23*d34^2*d45 - 80*d12*d15^4*d23*d34^2*d45 - 
     28*d15^5*d23*d34^2*d45 + 36*d12^2*d15^2*d23^2*d34^2*d45 + 
     144*d12*d15^3*d23^2*d34^2*d45 + 52*d15^4*d23^2*d34^2*d45 - 
     60*d12*d15^2*d23^3*d34^2*d45 - 20*d15^3*d23^3*d34^2*d45 - 
     4*d15^2*d23^4*d34^2*d45 + 4*d12^2*d15^3*d34^3*d45 - 
     4*d12*d15^4*d34^3*d45 - 28*d12^2*d15^2*d23*d34^3*d45 + 
     24*d12*d15^3*d23*d34^3*d45 + 32*d15^4*d23*d34^3*d45 - 
     56*d12*d15^2*d23^2*d34^3*d45 - 64*d15^3*d23^2*d34^3*d45 + 
     20*d15^2*d23^3*d34^3*d45 + 12*d12*d15^2*d23*d34^4*d45 - 
     12*d15^3*d23*d34^4*d45 + 24*d15^2*d23^2*d34^4*d45 + 
     4*d12^3*d15^4*d45^2 - 4*d12^2*d15^5*d45^2 - 8*d12*d15^6*d45^2 - 
     12*d12^3*d15^3*d23*d45^2 + 8*d12^2*d15^4*d23*d45^2 + 
     24*d12*d15^5*d23*d45^2 + 4*d15^6*d23*d45^2 + 8*d12^3*d15^2*d23^2*d45^2 - 
     12*d12^2*d15^3*d23^2*d45^2 - 28*d12*d15^4*d23^2*d45^2 - 
     8*d15^5*d23^2*d45^2 + 8*d12^2*d15^2*d23^3*d45^2 + 
     12*d12*d15^3*d23^3*d45^2 + 4*d15^4*d23^3*d45^2 + 
     8*d12^2*d15^4*d34*d45^2 + 16*d12*d15^5*d34*d45^2 - 4*d15^6*d34*d45^2 + 
     4*d12^3*d15^2*d23*d34*d45^2 + 36*d12^2*d15^3*d23*d34*d45^2 + 
     12*d12*d15^4*d23*d34*d45^2 + 8*d15^5*d23*d34*d45^2 - 
     36*d12^2*d15^2*d23^2*d34*d45^2 - 4*d12*d15^3*d23^2*d34*d45^2 + 
     12*d15^4*d23^2*d34*d45^2 - 20*d12*d15^2*d23^3*d34*d45^2 - 
     16*d15^3*d23^3*d34*d45^2 - 4*d12^3*d15^2*d34^2*d45^2 - 
     12*d12^2*d15^3*d34^2*d45^2 - 12*d12*d15^4*d34^2*d45^2 + 
     12*d15^5*d34^2*d45^2 - 36*d12^2*d15^2*d23*d34^2*d45^2 - 
     92*d12*d15^3*d23*d34^2*d45^2 - 52*d15^4*d23*d34^2*d45^2 + 
     40*d12*d15^2*d23^2*d34^2*d45^2 + 8*d15^3*d23^2*d34^2*d45^2 + 
     12*d15^2*d23^3*d34^2*d45^2 + 8*d12^2*d15^2*d34^3*d45^2 + 
     8*d12*d15^3*d34^3*d45^2 - 12*d15^4*d34^3*d45^2 + 
     56*d12*d15^2*d23*d34^3*d45^2 + 64*d15^3*d23*d34^3*d45^2 - 
     12*d15^2*d23^2*d34^3*d45^2 - 4*d12*d15^2*d34^4*d45^2 + 
     4*d15^3*d34^4*d45^2 - 24*d15^2*d23*d34^4*d45^2 + 4*d12^2*d15^4*d45^3 + 
     4*d12*d15^5*d45^3 + 8*d12*d15^4*d23*d45^3 + 8*d15^5*d23*d45^3 - 
     4*d12^2*d15^2*d23^2*d45^3 - 12*d12*d15^3*d23^2*d45^3 - 
     8*d15^4*d23^2*d45^3 - 12*d12^2*d15^3*d34*d45^3 - 
     24*d12*d15^4*d34*d45^3 - 8*d15^5*d34*d45^3 + 4*d12^2*d15^2*d23*d34*
      d45^3 - 8*d12*d15^3*d23*d34*d45^3 - 20*d15^4*d23*d34*d45^3 + 
     16*d12*d15^2*d23^2*d34*d45^3 + 20*d15^3*d23^2*d34*d45^3 + 
     8*d12^2*d15^2*d34^2*d45^3 + 36*d12*d15^3*d34^2*d45^3 + 
     24*d15^4*d34^2*d45^3 + 16*d15^3*d23*d34^2*d45^3 - 
     12*d15^2*d23^2*d34^2*d45^3 - 16*d12*d15^2*d34^3*d45^3 - 
     24*d15^3*d34^3*d45^3 - 4*d15^2*d23*d34^3*d45^3 + 8*d15^2*d34^4*d45^3 - 
     4*d12*d15^4*d45^4 - 4*d15^5*d45^4 + 4*d12*d15^3*d23*d45^4 + 
     4*d15^4*d23*d45^4 + 8*d12*d15^3*d34*d45^4 + 12*d15^4*d34*d45^4 - 
     4*d12*d15^2*d23*d34*d45^4 - 8*d15^3*d23*d34*d45^4 - 
     4*d12*d15^2*d34^2*d45^4 - 12*d15^3*d34^2*d45^4 + 
     4*d15^2*d23*d34^2*d45^4 + 4*d15^2*d34^3*d45^4 - 4*d12^4*d15^4*mt2 - 
     36*d12^3*d15^5*mt2 - 24*d12^2*d15^6*mt2 + 12*d12^4*d15^3*d23*mt2 + 
     108*d12^3*d15^4*d23*mt2 + 48*d12^2*d15^5*d23*mt2 - 
     16*d12*d15^6*d23*mt2 - 12*d12^4*d15^2*d23^2*mt2 - 
     108*d12^3*d15^3*d23^2*mt2 + 48*d12*d15^5*d23^2*mt2 + 
     4*d12^4*d15*d23^3*mt2 + 36*d12^3*d15^2*d23^3*mt2 - 
     48*d12^2*d15^3*d23^3*mt2 - 48*d12*d15^4*d23^3*mt2 + 
     24*d12^2*d15^2*d23^4*mt2 + 16*d12*d15^3*d23^4*mt2 + 
     4*d12^4*d15^3*d34*mt2 + 48*d12^3*d15^4*d34*mt2 + 
     80*d12^2*d15^5*d34*mt2 + 16*d12*d15^6*d34*mt2 - 
     8*d12^4*d15^2*d23*d34*mt2 - 112*d12^3*d15^3*d23*d34*mt2 - 
     220*d12^2*d15^4*d23*d34*mt2 - 16*d12*d15^5*d23*d34*mt2 + 
     8*d15^6*d23*d34*mt2 + 4*d12^4*d15*d23^2*d34*mt2 + 
     80*d12^3*d15^2*d23^2*d34*mt2 + 200*d12^2*d15^3*d23^2*d34*mt2 - 
     64*d12*d15^4*d23^2*d34*mt2 - 32*d15^5*d23^2*d34*mt2 - 
     16*d12^3*d15*d23^3*d34*mt2 - 60*d12^2*d15^2*d23^3*d34*mt2 + 
     112*d12*d15^3*d23^3*d34*mt2 + 40*d15^4*d23^3*d34*mt2 - 
     48*d12*d15^2*d23^4*d34*mt2 - 16*d15^3*d23^4*d34*mt2 - 
     12*d12^3*d15^3*d34^2*mt2 - 68*d12^2*d15^4*d34^2*mt2 - 
     36*d12*d15^5*d34^2*mt2 + 28*d12^3*d15^2*d23*d34^2*mt2 + 
     188*d12^2*d15^3*d23*d34^2*mt2 + 116*d12*d15^4*d23*d34^2*mt2 - 
     8*d15^5*d23*d34^2*mt2 - 16*d12^3*d15*d23^2*d34^2*mt2 - 
     144*d12^2*d15^2*d23^2*d34^2*mt2 - 92*d12*d15^3*d23^2*d34^2*mt2 + 
     48*d15^4*d23^2*d34^2*mt2 + 24*d12^2*d15*d23^3*d34^2*mt2 + 
     12*d12*d15^2*d23^3*d34^2*mt2 - 64*d15^3*d23^3*d34^2*mt2 + 
     24*d15^2*d23^4*d34^2*mt2 + 12*d12^2*d15^3*d34^3*mt2 + 
     24*d12*d15^4*d34^3*mt2 - 36*d12^2*d15^2*d23*d34^3*mt2 - 
     104*d12*d15^3*d23*d34^3*mt2 - 12*d15^4*d23*d34^3*mt2 + 
     24*d12^2*d15*d23^2*d34^3*mt2 + 96*d12*d15^2*d23^2*d34^3*mt2 - 
     16*d12*d15*d23^3*d34^3*mt2 + 12*d15^2*d23^3*d34^3*mt2 - 
     4*d12*d15^3*d34^4*mt2 + 20*d12*d15^2*d23*d34^4*mt2 + 
     16*d15^3*d23*d34^4*mt2 - 16*d12*d15*d23^2*d34^4*mt2 - 
     20*d15^2*d23^2*d34^4*mt2 + 4*d15*d23^3*d34^4*mt2 - 
     4*d15^2*d23*d34^5*mt2 + 4*d15*d23^2*d34^5*mt2 - 4*d12^4*d15^3*d45*mt2 - 
     18*d12^3*d15^4*d45*mt2 + 44*d12^2*d15^5*d45*mt2 + 32*d12*d15^6*d45*mt2 + 
     8*d12^4*d15^2*d23*d45*mt2 + 26*d12^3*d15^3*d23*d45*mt2 - 
     164*d12^2*d15^4*d23*d45*mt2 - 96*d12*d15^5*d23*d45*mt2 + 
     4*d15^6*d23*d45*mt2 - 4*d12^4*d15*d23^2*d45*mt2 + 
     2*d12^3*d15^2*d23^2*d45*mt2 + 196*d12^2*d15^3*d23^2*d45*mt2 + 
     88*d12*d15^4*d23^2*d45*mt2 - 12*d15^5*d23^2*d45*mt2 - 
     10*d12^3*d15*d23^3*d45*mt2 - 76*d12^2*d15^2*d23^3*d45*mt2 - 
     16*d12*d15^3*d23^3*d45*mt2 + 12*d15^4*d23^3*d45*mt2 - 
     8*d12*d15^2*d23^4*d45*mt2 - 4*d15^3*d23^4*d45*mt2 + 
     4*d12^4*d15^2*d34*d45*mt2 + 22*d12^3*d15^3*d34*d45*mt2 - 
     20*d12^2*d15^4*d34*d45*mt2 - 68*d12*d15^5*d34*d45*mt2 - 
     4*d15^6*d34*d45*mt2 - 4*d12^4*d15*d23*d34*d45*mt2 - 
     30*d12^3*d15^2*d23*d34*d45*mt2 + 44*d12^2*d15^3*d23*d34*d45*mt2 + 
     240*d12*d15^4*d23*d34*d45*mt2 + 40*d15^5*d23*d34*d45*mt2 + 
     8*d12^3*d15*d23^2*d34*d45*mt2 - 54*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     324*d12*d15^3*d23^2*d34*d45*mt2 - 72*d15^4*d23^2*d34*d45*mt2 + 
     30*d12^2*d15*d23^3*d34*d45*mt2 + 152*d12*d15^2*d23^3*d34*d45*mt2 + 
     28*d15^3*d23^3*d34*d45*mt2 + 8*d15^2*d23^4*d34*d45*mt2 - 
     6*d12^3*d15^2*d34^2*d45*mt2 - 22*d12^2*d15^3*d34^2*d45*mt2 + 
     26*d12*d15^4*d34^2*d45*mt2 + 4*d15^5*d34^2*d45*mt2 + 
     18*d12^3*d15*d23*d34^2*d45*mt2 + 76*d12^2*d15^2*d23*d34^2*d45*mt2 - 
     68*d12*d15^3*d23*d34^2*d45*mt2 - 80*d15^4*d23*d34^2*d45*mt2 + 
     126*d12*d15^2*d23^2*d34^2*d45*mt2 + 164*d15^3*d23^2*d34^2*d45*mt2 - 
     30*d12*d15*d23^3*d34^2*d45*mt2 - 76*d15^2*d23^3*d34^2*d45*mt2 + 
     8*d12*d15^3*d34^3*d45*mt2 + 4*d15^4*d34^3*d45*mt2 - 
     30*d12^2*d15*d23*d34^3*d45*mt2 - 78*d12*d15^2*d23*d34^3*d45*mt2 + 
     18*d15^3*d23*d34^3*d45*mt2 - 8*d12*d15*d23^2*d34^3*d45*mt2 - 
     74*d15^2*d23^2*d34^3*d45*mt2 + 10*d15*d23^3*d34^3*d45*mt2 + 
     2*d12*d15^2*d34^4*d45*mt2 - 4*d15^3*d34^4*d45*mt2 + 
     22*d12*d15*d23*d34^4*d45*mt2 + 24*d15^2*d23*d34^4*d45*mt2 + 
     4*d15*d23^2*d34^4*d45*mt2 - 6*d15*d23*d34^5*d45*mt2 + 
     26*d12^2*d15^4*d45^2*mt2 - 12*d12*d15^5*d45^2*mt2 - 8*d15^6*d45^2*mt2 - 
     8*d12^3*d15^2*d23*d45^2*mt2 - 68*d12^2*d15^3*d23*d45^2*mt2 + 
     32*d12*d15^4*d23*d45^2*mt2 + 24*d15^5*d23*d45^2*mt2 + 
     8*d12^3*d15*d23^2*d45^2*mt2 + 38*d12^2*d15^2*d23^2*d45^2*mt2 - 
     44*d12*d15^3*d23^2*d45^2*mt2 - 28*d15^4*d23^2*d45^2*mt2 + 
     4*d12^2*d15*d23^3*d45^2*mt2 + 24*d12*d15^2*d23^3*d45^2*mt2 + 
     12*d15^3*d23^3*d45^2*mt2 + 4*d12^3*d15^2*d34*d45^2*mt2 + 
     12*d12^2*d15^3*d34*d45^2*mt2 + 20*d12*d15^4*d34*d45^2*mt2 + 
     12*d15^5*d34*d45^2*mt2 + 4*d12^3*d15*d23*d34*d45^2*mt2 + 
     36*d12^2*d15^2*d23*d34*d45^2*mt2 + 118*d12*d15^3*d23*d34*d45^2*mt2 + 
     24*d15^4*d23*d34*d45^2*mt2 - 30*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     116*d12*d15^2*d23^2*d34*d45^2*mt2 - 4*d15^3*d23^2*d34*d45^2*mt2 - 
     8*d12*d15*d23^3*d34*d45^2*mt2 - 28*d15^2*d23^3*d34*d45^2*mt2 - 
     4*d12^3*d15*d34^2*d45^2*mt2 - 44*d12^2*d15^2*d34^2*d45^2*mt2 - 
     58*d12*d15^3*d34^2*d45^2*mt2 - 10*d15^4*d34^2*d45^2*mt2 - 
     24*d12^2*d15*d23*d34^2*d45^2*mt2 - 130*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     134*d15^3*d23*d34^2*d45^2*mt2 + 36*d12*d15*d23^2*d34^2*d45^2*mt2 + 
     70*d15^2*d23^2*d34^2*d45^2*mt2 + 4*d15*d23^3*d34^2*d45^2*mt2 + 
     10*d12^2*d15*d34^3*d45^2*mt2 + 58*d12*d15^2*d34^3*d45^2*mt2 + 
     22*d15^3*d34^3*d45^2*mt2 + 36*d12*d15*d23*d34^3*d45^2*mt2 + 
     98*d15^2*d23*d34^3*d45^2*mt2 - 14*d15*d23^2*d34^3*d45^2*mt2 - 
     8*d12*d15*d34^4*d45^2*mt2 - 18*d15^2*d34^4*d45^2*mt2 - 
     16*d15*d23*d34^4*d45^2*mt2 + 2*d15*d34^5*d45^2*mt2 + 
     12*d12^2*d15^3*d45^3*mt2 + 2*d12*d15^4*d45^3*mt2 + 4*d15^5*d45^3*mt2 - 
     8*d12^2*d15^2*d23*d45^3*mt2 + 22*d12*d15^3*d23*d45^3*mt2 + 
     12*d15^4*d23*d45^3*mt2 - 4*d12^2*d15*d23^2*d45^3*mt2 - 
     24*d12*d15^2*d23^2*d45^3*mt2 - 16*d15^3*d23^2*d45^3*mt2 - 
     20*d12^2*d15^2*d34*d45^3*mt2 - 58*d12*d15^3*d34*d45^3*mt2 - 
     36*d15^4*d34*d45^3*mt2 + 4*d12^2*d15*d23*d34*d45^3*mt2 + 
     26*d12*d15^2*d23*d34*d45^3*mt2 - 14*d15^3*d23*d34*d45^3*mt2 + 
     12*d12*d15*d23^2*d34*d45^3*mt2 + 36*d15^2*d23^2*d34*d45^3*mt2 + 
     8*d12^2*d15*d34^2*d45^3*mt2 + 72*d12*d15^2*d34^2*d45^3*mt2 + 
     76*d15^3*d34^2*d45^3*mt2 - 4*d12*d15*d23*d34^2*d45^3*mt2 - 
     6*d15^2*d23*d34^2*d45^3*mt2 - 8*d15*d23^2*d34^2*d45^3*mt2 - 
     16*d12*d15*d34^3*d45^3*mt2 - 52*d15^2*d34^3*d45^3*mt2 + 
     8*d15*d34^4*d45^3*mt2 - 8*d12*d15^3*d45^4*mt2 - 6*d15^4*d45^4*mt2 + 
     8*d12*d15^2*d23*d45^4*mt2 + 8*d15^3*d23*d45^4*mt2 + 
     12*d12*d15^2*d34*d45^4*mt2 + 20*d15^3*d34*d45^4*mt2 - 
     4*d12*d15*d23*d34*d45^4*mt2 - 16*d15^2*d23*d34*d45^4*mt2 - 
     4*d12*d15*d34^2*d45^4*mt2 - 18*d15^2*d34^2*d45^4*mt2 + 
     4*d15*d23*d34^2*d45^4*mt2 + 4*d15*d34^3*d45^4*mt2 - 
     16*d12^3*d15^4*mt2^2 - 60*d12^2*d15^5*mt2^2 - 24*d12*d15^6*mt2^2 + 
     48*d12^3*d15^3*d23*mt2^2 + 180*d12^2*d15^4*d23*mt2^2 + 
     48*d12*d15^5*d23*mt2^2 - 8*d15^6*d23*mt2^2 - 48*d12^3*d15^2*d23^2*
      mt2^2 - 180*d12^2*d15^3*d23^2*mt2^2 + 24*d15^5*d23^2*mt2^2 + 
     16*d12^3*d15*d23^3*mt2^2 + 60*d12^2*d15^2*d23^3*mt2^2 - 
     48*d12*d15^3*d23^3*mt2^2 - 24*d15^4*d23^3*mt2^2 + 
     24*d12*d15^2*d23^4*mt2^2 + 8*d15^3*d23^4*mt2^2 + 
     16*d12^3*d15^3*d34*mt2^2 + 96*d12^2*d15^4*d34*mt2^2 + 
     88*d12*d15^5*d34*mt2^2 + 8*d15^6*d34*mt2^2 - 32*d12^3*d15^2*d23*d34*
      mt2^2 - 240*d12^2*d15^3*d23*d34*mt2^2 - 248*d12*d15^4*d23*d34*mt2^2 - 
     8*d15^5*d23*d34*mt2^2 + 16*d12^3*d15*d23^2*d34*mt2^2 + 
     192*d12^2*d15^2*d23^2*d34*mt2^2 + 232*d12*d15^3*d23^2*d34*mt2^2 - 
     32*d15^4*d23^2*d34*mt2^2 - 48*d12^2*d15*d23^3*d34*mt2^2 - 
     72*d12*d15^2*d23^3*d34*mt2^2 + 56*d15^3*d23^3*d34*mt2^2 - 
     24*d15^2*d23^4*d34*mt2^2 - 36*d12^2*d15^3*d34^2*mt2^2 - 
     88*d12*d15^4*d34^2*mt2^2 - 20*d15^5*d34^2*mt2^2 + 
     84*d12^2*d15^2*d23*d34^2*mt2^2 + 256*d12*d15^3*d23*d34^2*mt2^2 + 
     68*d15^4*d23*d34^2*mt2^2 - 48*d12^2*d15*d23^2*d34^2*mt2^2 - 
     216*d12*d15^2*d23^2*d34^2*mt2^2 - 60*d15^3*d23^2*d34^2*mt2^2 + 
     48*d12*d15*d23^3*d34^2*mt2^2 + 12*d15^2*d23^3*d34^2*mt2^2 + 
     24*d12*d15^3*d34^3*mt2^2 + 16*d15^4*d34^3*mt2^2 - 
     72*d12*d15^2*d23*d34^3*mt2^2 - 72*d15^3*d23*d34^3*mt2^2 + 
     48*d12*d15*d23^2*d34^3*mt2^2 + 72*d15^2*d23^2*d34^3*mt2^2 - 
     16*d15*d23^3*d34^3*mt2^2 - 4*d15^3*d34^4*mt2^2 + 
     20*d15^2*d23*d34^4*mt2^2 - 16*d15*d23^2*d34^4*mt2^2 - 
     d12^4*d15^2*d45*mt2^2 - 20*d12^3*d15^3*d45*mt2^2 - 
     30*d12^2*d15^4*d45*mt2^2 + 52*d12*d15^5*d45*mt2^2 + 16*d15^6*d45*mt2^2 + 
     2*d12^4*d15*d23*d45*mt2^2 + 40*d12^3*d15^2*d23*d45*mt2^2 + 
     30*d12^2*d15^3*d23*d45*mt2^2 - 196*d12*d15^4*d23*d45*mt2^2 - 
     48*d15^5*d23*d45*mt2^2 - d12^4*d23^2*d45*mt2^2 - 
     20*d12^3*d15*d23^2*d45*mt2^2 + 30*d12^2*d15^2*d23^2*d45*mt2^2 + 
     236*d12*d15^3*d23^2*d45*mt2^2 + 44*d15^4*d23^2*d45*mt2^2 - 
     30*d12^2*d15*d23^3*d45*mt2^2 - 92*d12*d15^2*d23^3*d45*mt2^2 - 
     8*d15^3*d23^3*d45*mt2^2 - 4*d15^2*d23^4*d45*mt2^2 + 
     d12^4*d15*d34*d45*mt2^2 + 20*d12^3*d15^2*d34*d45*mt2^2 + 
     50*d12^2*d15^3*d34*d45*mt2^2 - 28*d12*d15^4*d34*d45*mt2^2 - 
     36*d15^5*d34*d45*mt2^2 - d12^4*d23*d34*d45*mt2^2 - 
     24*d12^3*d15*d23*d34*d45*mt2^2 - 86*d12^2*d15^2*d23*d34*d45*mt2^2 + 
     76*d12*d15^3*d23*d34*d45*mt2^2 + 136*d15^4*d23*d34*d45*mt2^2 + 
     4*d12^3*d23^2*d34*d45*mt2^2 + 36*d12^2*d15*d23^2*d34*d45*mt2^2 - 
     108*d12*d15^2*d23^2*d34*d45*mt2^2 - 192*d15^3*d23^2*d34*d45*mt2^2 + 
     60*d12*d15*d23^3*d34*d45*mt2^2 + 92*d15^2*d23^3*d34*d45*mt2^2 - 
     d12^3*d15*d34^2*d45*mt2^2 - 21*d12^2*d15^2*d34^2*d45*mt2^2 - 
     24*d12*d15^3*d34^2*d45*mt2^2 + 14*d15^4*d34^2*d45*mt2^2 + 
     4*d12^3*d23*d34^2*d45*mt2^2 + 66*d12^2*d15*d23*d34^2*d45*mt2^2 + 
     108*d12*d15^2*d23*d34^2*d45*mt2^2 - 44*d15^3*d23*d34^2*d45*mt2^2 - 
     6*d12^2*d23^2*d34^2*d45*mt2^2 - 12*d12*d15*d23^2*d34^2*d45*mt2^2 + 
     90*d15^2*d23^2*d34^2*d45*mt2^2 - 30*d15*d23^3*d34^2*d45*mt2^2 - 
     3*d12^2*d15*d34^3*d45*mt2^2 - 2*d12*d15^2*d34^3*d45*mt2^2 + 
     4*d15^3*d34^3*d45*mt2^2 - 6*d12^2*d23*d34^3*d45*mt2^2 - 
     68*d12*d15*d23*d34^3*d45*mt2^2 - 54*d15^2*d23*d34^3*d45*mt2^2 + 
     4*d12*d23^2*d34^3*d45*mt2^2 - 4*d15*d23^2*d34^3*d45*mt2^2 + 
     5*d12*d15*d34^4*d45*mt2^2 + 4*d15^2*d34^4*d45*mt2^2 + 
     4*d12*d23*d34^4*d45*mt2^2 + 24*d15*d23*d34^4*d45*mt2^2 - 
     d23^2*d34^4*d45*mt2^2 - 2*d15*d34^5*d45*mt2^2 - d23*d34^5*d45*mt2^2 - 
     3*d12^3*d15^2*d45^2*mt2^2 + 8*d12^2*d15^3*d45^2*mt2^2 + 
     40*d12*d15^4*d45^2*mt2^2 - 8*d15^5*d45^2*mt2^2 + 
     d12^3*d15*d23*d45^2*mt2^2 - 42*d12^2*d15^2*d23*d45^2*mt2^2 - 
     100*d12*d15^3*d23*d45^2*mt2^2 + 24*d15^4*d23*d45^2*mt2^2 + 
     2*d12^3*d23^2*d45^2*mt2^2 + 34*d12^2*d15*d23^2*d45^2*mt2^2 + 
     52*d12*d15^2*d23^2*d45^2*mt2^2 - 32*d15^3*d23^2*d45^2*mt2^2 + 
     8*d12*d15*d23^3*d45^2*mt2^2 + 16*d15^2*d23^3*d45^2*mt2^2 + 
     4*d12^3*d15*d34*d45^2*mt2^2 + 20*d12^2*d15^2*d34*d45^2*mt2^2 + 
     20*d12*d15^3*d34*d45^2*mt2^2 + 12*d15^4*d34*d45^2*mt2^2 + 
     d12^3*d23*d34*d45^2*mt2^2 + 9*d12^2*d15*d23*d34*d45^2*mt2^2 + 
     82*d12*d15^2*d23*d34*d45^2*mt2^2 + 82*d15^3*d23*d34*d45^2*mt2^2 - 
     6*d12^2*d23^2*d34*d45^2*mt2^2 - 80*d12*d15*d23^2*d34*d45^2*mt2^2 - 
     80*d15^2*d23^2*d34*d45^2*mt2^2 - 8*d15*d23^3*d34*d45^2*mt2^2 - 
     d12^3*d34^2*d45^2*mt2^2 - 31*d12^2*d15*d34^2*d45^2*mt2^2 - 
     93*d12*d15^2*d34^2*d45^2*mt2^2 - 50*d15^3*d34^2*d45^2*mt2^2 - 
     3*d12^2*d23*d34^2*d45^2*mt2^2 - 45*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     98*d15^2*d23*d34^2*d45^2*mt2^2 + 6*d12*d23^2*d34^2*d45^2*mt2^2 + 
     46*d15*d23^2*d34^2*d45^2*mt2^2 + 3*d12^2*d34^3*d45^2*mt2^2 + 
     46*d12*d15*d34^3*d45^2*mt2^2 + 62*d15^2*d34^3*d45^2*mt2^2 + 
     3*d12*d23*d34^3*d45^2*mt2^2 + 35*d15*d23*d34^3*d45^2*mt2^2 - 
     2*d23^2*d34^3*d45^2*mt2^2 - 3*d12*d34^4*d45^2*mt2^2 - 
     19*d15*d34^4*d45^2*mt2^2 - d23*d34^4*d45^2*mt2^2 + d34^5*d45^2*mt2^2 + 
     9*d12^2*d15^2*d45^3*mt2^2 + 20*d12*d15^3*d45^3*mt2^2 - 
     2*d15^4*d45^3*mt2^2 - 8*d12^2*d15*d23*d45^3*mt2^2 - 
     7*d12*d15^2*d23*d45^3*mt2^2 + 22*d15^3*d23*d45^3*mt2^2 - 
     d12^2*d23^2*d45^3*mt2^2 - 13*d12*d15*d23^2*d45^3*mt2^2 - 
     20*d15^2*d23^2*d45^3*mt2^2 - 11*d12^2*d15*d34*d45^3*mt2^2 - 
     53*d12*d15^2*d34*d45^3*mt2^2 - 50*d15^3*d34*d45^3*mt2^2 + 
     d12^2*d23*d34*d45^3*mt2^2 + 27*d12*d15*d23*d34*d45^3*mt2^2 + 
     24*d15^2*d23*d34*d45^3*mt2^2 + 2*d12*d23^2*d34*d45^3*mt2^2 + 
     17*d15*d23^2*d34*d45^3*mt2^2 + 2*d12^2*d34^2*d45^3*mt2^2 + 
     43*d12*d15*d34^2*d45^3*mt2^2 + 76*d15^2*d34^2*d45^3*mt2^2 - 
     2*d12*d23*d34^2*d45^3*mt2^2 - 15*d15*d23*d34^2*d45^3*mt2^2 - 
     d23^2*d34^2*d45^3*mt2^2 - 4*d12*d34^3*d45^3*mt2^2 - 
     32*d15*d34^3*d45^3*mt2^2 + d23*d34^3*d45^3*mt2^2 + 2*d34^4*d45^3*mt2^2 - 
     5*d12*d15^2*d45^4*mt2^2 - 8*d15^3*d45^4*mt2^2 + 
     5*d12*d15*d23*d45^4*mt2^2 + 9*d15^2*d23*d45^4*mt2^2 + 
     6*d12*d15*d34*d45^4*mt2^2 + 13*d15^2*d34*d45^4*mt2^2 - 
     d12*d23*d34*d45^4*mt2^2 - 10*d15*d23*d34*d45^4*mt2^2 - 
     d12*d34^2*d45^4*mt2^2 - 10*d15*d34^2*d45^4*mt2^2 + 
     d23*d34^2*d45^4*mt2^2 + d34^3*d45^4*mt2^2 - 24*d12^2*d15^4*mt2^3 - 
     44*d12*d15^5*mt2^3 - 8*d15^6*mt2^3 + 72*d12^2*d15^3*d23*mt2^3 + 
     132*d12*d15^4*d23*mt2^3 + 16*d15^5*d23*mt2^3 - 
     72*d12^2*d15^2*d23^2*mt2^3 - 132*d12*d15^3*d23^2*mt2^3 + 
     24*d12^2*d15*d23^3*mt2^3 + 44*d12*d15^2*d23^3*mt2^3 - 
     16*d15^3*d23^3*mt2^3 + 8*d15^2*d23^4*mt2^3 + 24*d12^2*d15^3*d34*mt2^3 + 
     80*d12*d15^4*d34*mt2^3 + 32*d15^5*d34*mt2^3 - 48*d12^2*d15^2*d23*d34*
      mt2^3 - 208*d12*d15^3*d23*d34*mt2^3 - 92*d15^4*d23*d34*mt2^3 + 
     24*d12^2*d15*d23^2*d34*mt2^3 + 176*d12*d15^2*d23^2*d34*mt2^3 + 
     88*d15^3*d23^2*d34*mt2^3 - 48*d12*d15*d23^3*d34*mt2^3 - 
     28*d15^2*d23^3*d34*mt2^3 - 36*d12*d15^3*d34^2*mt2^3 - 
     36*d15^4*d34^2*mt2^3 + 84*d12*d15^2*d23*d34^2*mt2^3 + 
     108*d15^3*d23*d34^2*mt2^3 - 48*d12*d15*d23^2*d34^2*mt2^3 - 
     96*d15^2*d23^2*d34^2*mt2^3 + 24*d15*d23^3*d34^2*mt2^3 + 
     12*d15^3*d34^3*mt2^3 - 36*d15^2*d23*d34^3*mt2^3 + 
     24*d15*d23^2*d34^3*mt2^3 - 4*d12^3*d15^2*d45*mt2^3 - 
     36*d12^2*d15^3*d45*mt2^3 - 22*d12*d15^4*d45*mt2^3 + 20*d15^5*d45*mt2^3 + 
     8*d12^3*d15*d23*d45*mt2^3 + 72*d12^2*d15^2*d23*d45*mt2^3 + 
     14*d12*d15^3*d23*d45*mt2^3 - 76*d15^4*d23*d45*mt2^3 - 
     4*d12^3*d23^2*d45*mt2^3 - 36*d12^2*d15*d23^2*d45*mt2^3 + 
     38*d12*d15^2*d23^2*d45*mt2^3 + 92*d15^3*d23^2*d45*mt2^3 - 
     30*d12*d15*d23^3*d45*mt2^3 - 36*d15^2*d23^3*d45*mt2^3 + 
     4*d12^3*d15*d34*d45*mt2^3 + 36*d12^2*d15^2*d34*d45*mt2^3 + 
     50*d12*d15^3*d34*d45*mt2^3 - 12*d15^4*d34*d45*mt2^3 - 
     4*d12^3*d23*d34*d45*mt2^3 - 48*d12^2*d15*d23*d34*d45*mt2^3 - 
     98*d12*d15^2*d23*d34*d45*mt2^3 + 36*d15^3*d23*d34*d45*mt2^3 + 
     12*d12^2*d23^2*d34*d45*mt2^3 + 48*d12*d15*d23^2*d34*d45*mt2^3 - 
     54*d15^2*d23^2*d34*d45*mt2^3 + 30*d15*d23^3*d34*d45*mt2^3 - 
     3*d12^2*d15*d34^2*d45*mt2^3 - 24*d12*d15^2*d34^2*d45*mt2^3 - 
     10*d15^3*d34^2*d45*mt2^3 + 12*d12^2*d23*d34^2*d45*mt2^3 + 
     78*d12*d15*d23*d34^2*d45*mt2^3 + 52*d15^2*d23*d34^2*d45*mt2^3 - 
     12*d12*d23^2*d34^2*d45*mt2^3 - 12*d15*d23^2*d34^2*d45*mt2^3 - 
     6*d12*d15*d34^3*d45*mt2^3 - 2*d15^2*d34^3*d45*mt2^3 - 
     12*d12*d23*d34^3*d45*mt2^3 - 38*d15*d23*d34^3*d45*mt2^3 + 
     4*d23^2*d34^3*d45*mt2^3 + 5*d15*d34^4*d45*mt2^3 + 
     4*d23*d34^4*d45*mt2^3 - d12^3*d15*d45^2*mt2^3 - 
     9*d12^2*d15^2*d45^2*mt2^3 + 16*d12*d15^3*d45^2*mt2^3 + 
     18*d15^4*d45^2*mt2^3 + d12^3*d23*d45^2*mt2^3 + 
     3*d12^2*d15*d23*d45^2*mt2^3 - 60*d12*d15^2*d23*d45^2*mt2^3 - 
     44*d15^3*d23*d45^2*mt2^3 + 6*d12^2*d23^2*d45^2*mt2^3 + 
     44*d12*d15*d23^2*d45^2*mt2^3 + 22*d15^2*d23^2*d45^2*mt2^3 + 
     4*d15*d23^3*d45^2*mt2^3 + d12^3*d34*d45^2*mt2^3 + 
     14*d12^2*d15*d34*d45^2*mt2^3 + 28*d12*d15^2*d34*d45^2*mt2^3 + 
     8*d15^3*d34*d45^2*mt2^3 + 6*d12*d15*d23*d34*d45^2*mt2^3 + 
     50*d15^2*d23*d34*d45^2*mt2^3 - 12*d12*d23^2*d34*d45^2*mt2^3 - 
     50*d15*d23^2*d34*d45^2*mt2^3 - 6*d12^2*d34^2*d45^2*mt2^3 - 
     51*d12*d15*d34^2*d45^2*mt2^3 - 53*d15^2*d34^2*d45^2*mt2^3 - 
     3*d12*d23*d34^2*d45^2*mt2^3 - 21*d15*d23*d34^2*d45^2*mt2^3 + 
     6*d23^2*d34^2*d45^2*mt2^3 + 9*d12*d34^3*d45^2*mt2^3 + 
     36*d15*d34^3*d45^2*mt2^3 + 2*d23*d34^3*d45^2*mt2^3 - 
     4*d34^4*d45^2*mt2^3 + 2*d12^2*d15*d45^3*mt2^3 + 
     18*d12*d15^2*d45^3*mt2^3 + 8*d15^3*d45^3*mt2^3 - 
     2*d12^2*d23*d45^3*mt2^3 - 16*d12*d15*d23*d45^3*mt2^3 + 
     d15^2*d23*d45^3*mt2^3 - 2*d12*d23^2*d45^3*mt2^3 - 
     9*d15*d23^2*d45^3*mt2^3 - 2*d12^2*d34*d45^3*mt2^3 - 
     23*d12*d15*d34*d45^3*mt2^3 - 33*d15^2*d34*d45^3*mt2^3 + 
     6*d12*d23*d34*d45^3*mt2^3 + 23*d15*d23*d34*d45^3*mt2^3 + 
     2*d23^2*d34*d45^3*mt2^3 + 8*d12*d34^2*d45^3*mt2^3 + 
     34*d15*d34^2*d45^3*mt2^3 - 4*d23*d34^2*d45^3*mt2^3 - 
     6*d34^3*d45^3*mt2^3 - d12*d15*d45^4*mt2^3 - 5*d15^2*d45^4*mt2^3 + 
     d12*d23*d45^4*mt2^3 + 5*d15*d23*d45^4*mt2^3 + d12*d34*d45^4*mt2^3 + 
     5*d15*d34*d45^4*mt2^3 - 2*d23*d34*d45^4*mt2^3 - 2*d34^2*d45^4*mt2^3 - 
     16*d12*d15^4*mt2^4 - 12*d15^5*mt2^4 + 48*d12*d15^3*d23*mt2^4 + 
     36*d15^4*d23*mt2^4 - 48*d12*d15^2*d23^2*mt2^4 - 36*d15^3*d23^2*mt2^4 + 
     16*d12*d15*d23^3*mt2^4 + 12*d15^2*d23^3*mt2^4 + 16*d12*d15^3*d34*mt2^4 + 
     24*d15^4*d34*mt2^4 - 32*d12*d15^2*d23*d34*mt2^4 - 
     64*d15^3*d23*d34*mt2^4 + 16*d12*d15*d23^2*d34*mt2^4 + 
     56*d15^2*d23^2*d34*mt2^4 - 16*d15*d23^3*d34*mt2^4 - 
     12*d15^3*d34^2*mt2^4 + 28*d15^2*d23*d34^2*mt2^4 - 
     16*d15*d23^2*d34^2*mt2^4 - 6*d12^2*d15^2*d45*mt2^4 - 
     28*d12*d15^3*d45*mt2^4 - 6*d15^4*d45*mt2^4 + 12*d12^2*d15*d23*d45*
      mt2^4 + 56*d12*d15^2*d23*d45*mt2^4 + 2*d15^3*d23*d45*mt2^4 - 
     6*d12^2*d23^2*d45*mt2^4 - 28*d12*d15*d23^2*d45*mt2^4 + 
     14*d15^2*d23^2*d45*mt2^4 - 10*d15*d23^3*d45*mt2^4 + 
     6*d12^2*d15*d34*d45*mt2^4 + 28*d12*d15^2*d34*d45*mt2^4 + 
     18*d15^3*d34*d45*mt2^4 - 6*d12^2*d23*d34*d45*mt2^4 - 
     40*d12*d15*d23*d34*d45*mt2^4 - 38*d15^2*d23*d34*d45*mt2^4 + 
     12*d12*d23^2*d34*d45*mt2^4 + 20*d15*d23^2*d34*d45*mt2^4 - 
     3*d12*d15*d34^2*d45*mt2^4 - 9*d15^2*d34^2*d45*mt2^4 + 
     12*d12*d23*d34^2*d45*mt2^4 + 30*d15*d23*d34^2*d45*mt2^4 - 
     6*d23^2*d34^2*d45*mt2^4 - 3*d15*d34^3*d45*mt2^4 - 
     6*d23*d34^3*d45*mt2^4 - 3*d12^2*d15*d45^2*mt2^4 - 
     9*d12*d15^2*d45^2*mt2^4 + 8*d15^3*d45^2*mt2^4 + 
     3*d12^2*d23*d45^2*mt2^4 + 3*d12*d15*d23*d45^2*mt2^4 - 
     26*d15^2*d23*d45^2*mt2^4 + 6*d12*d23^2*d45^2*mt2^4 + 
     18*d15*d23^2*d45^2*mt2^4 + 3*d12^2*d34*d45^2*mt2^4 + 
     16*d12*d15*d34*d45^2*mt2^4 + 12*d15^2*d34*d45^2*mt2^4 - 
     3*d12*d23*d34*d45^2*mt2^4 + d15*d23*d34*d45^2*mt2^4 - 
     6*d23^2*d34*d45^2*mt2^4 - 9*d12*d34^2*d45^2*mt2^4 - 
     24*d15*d34^2*d45^2*mt2^4 + 6*d34^3*d45^2*mt2^4 + 4*d12*d15*d45^3*mt2^4 + 
     9*d15^2*d45^3*mt2^4 - 4*d12*d23*d45^3*mt2^4 - 8*d15*d23*d45^3*mt2^4 - 
     d23^2*d45^3*mt2^4 - 4*d12*d34*d45^3*mt2^4 - 12*d15*d34*d45^3*mt2^4 + 
     5*d23*d34*d45^3*mt2^4 + 6*d34^2*d45^3*mt2^4 - d15*d45^4*mt2^4 + 
     d23*d45^4*mt2^4 + d34*d45^4*mt2^4 - 4*d15^4*mt2^5 + 12*d15^3*d23*mt2^5 - 
     12*d15^2*d23^2*mt2^5 + 4*d15*d23^3*mt2^5 + 4*d15^3*d34*mt2^5 - 
     8*d15^2*d23*d34*mt2^5 + 4*d15*d23^2*d34*mt2^5 - 4*d12*d15^2*d45*mt2^5 - 
     8*d15^3*d45*mt2^5 + 8*d12*d15*d23*d45*mt2^5 + 16*d15^2*d23*d45*mt2^5 - 
     4*d12*d23^2*d45*mt2^5 - 8*d15*d23^2*d45*mt2^5 + 
     4*d12*d15*d34*d45*mt2^5 + 8*d15^2*d34*d45*mt2^5 - 
     4*d12*d23*d34*d45*mt2^5 - 12*d15*d23*d34*d45*mt2^5 + 
     4*d23^2*d34*d45*mt2^5 - d15*d34^2*d45*mt2^5 + 4*d23*d34^2*d45*mt2^5 - 
     3*d12*d15*d45^2*mt2^5 - 3*d15^2*d45^2*mt2^5 + 3*d12*d23*d45^2*mt2^5 + 
     d15*d23*d45^2*mt2^5 + 2*d23^2*d45^2*mt2^5 + 3*d12*d34*d45^2*mt2^5 + 
     6*d15*d34*d45^2*mt2^5 - 2*d23*d34*d45^2*mt2^5 - 4*d34^2*d45^2*mt2^5 + 
     2*d15*d45^3*mt2^5 - 2*d23*d45^3*mt2^5 - 2*d34*d45^3*mt2^5 - 
     d15^2*d45*mt2^6 + 2*d15*d23*d45*mt2^6 - d23^2*d45*mt2^6 + 
     d15*d34*d45*mt2^6 - d23*d34*d45*mt2^6 - d15*d45^2*mt2^6 + 
     d23*d45^2*mt2^6 + d34*d45^2*mt2^6)/(d45*(d12 - d34 - d45 + mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2*(d15 - d23 - d34)*(d12 + d15 - d34 + mt2))/
   (d45*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)), 0, 0, 0, (-4*(-d15 + d23 + d34)*(d12^2 + d12*d15 + d12*d23 + 
     d15*d23 - d12*d34 - d23*d34 + 2*d12*mt2 + d15*mt2 + d23*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))/(d45*(-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 
     2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 
     2*d34*mt2 - d45*mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2]), 0, 0, 0, 0, 
  (2*(d15 - d23 - d34)*(d12^3 + 2*d12^2*d15 + d12*d15^2 + d12^2*d23 + 
     2*d12*d15*d23 + d15^2*d23 - 2*d12^2*d34 - 2*d12*d15*d34 - 
     2*d12*d23*d34 - 2*d15*d23*d34 + d12*d34^2 + d23*d34^2 - 2*d12^2*d45 - 
     d12*d15*d45 + d15^2*d45 - 3*d12*d23*d45 - 3*d15*d23*d45 + d12*d34*d45 - 
     2*d15*d34*d45 + 3*d23*d34*d45 + d34^2*d45 + d12*d45^2 + d15*d45^2 - 
     d34*d45^2 + 3*d12^2*mt2 + 4*d12*d15*mt2 + d15^2*mt2 + 2*d12*d23*mt2 + 
     2*d15*d23*mt2 - 4*d12*d34*mt2 - 2*d15*d34*mt2 - 2*d23*d34*mt2 + 
     d34^2*mt2 - 4*d12*d45*mt2 - d15*d45*mt2 - 3*d23*d45*mt2 + d34*d45*mt2 + 
     2*d45^2*mt2 + 3*d12*mt2^2 + 2*d15*mt2^2 + d23*mt2^2 - 2*d34*mt2^2 - 
     2*d45*mt2^2 + mt2^3))/(d45*(d12 + d23 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  (2*(2*d15 - 2*d23 - 2*d34 + mt2)*(d12 + d15 - d34 + mt2))/
   ((d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (-2*(d15 - d23 - d34)*(d12 + d15 - d34 + mt2))/
   (d45*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)), 0, (-2*(d12^2*d15 + d12*d15^2 - d12^2*d23 + d15^2*d23 - 
     d12*d23^2 - d15*d23^2 - d12^2*d34 - 2*d12*d15*d34 - 2*d15*d23*d34 + 
     d23^2*d34 + d12*d34^2 + d23*d34^2 + d12*d15*d45 + d15^2*d45 - 
     d12*d23*d45 - d15*d23*d45 - d12*d34*d45 - 2*d15*d34*d45 + d23*d34*d45 + 
     d34^2*d45 + 2*d12*d15*mt2 + d15^2*mt2 - 2*d12*d23*mt2 - d23^2*mt2 - 
     2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
     d34*d45*mt2 + d15*mt2^2 - d23*mt2^2 - d34*mt2^2 + d45*mt2^2))/
   (d45*(d12 + d23 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2))}, 
 {0, 0, 0, (-2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, (4*d15*(d15*d23 - d23^2 + d15*d45 + d23*d45 + 
     d45*mt2))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 
  (2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 
  (-2*d15*(d15 - d23))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*(2*d15 + mt2))/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*(d15^2 - d15*d23 + 2*d15*d45 + d45*mt2))/
   (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, (-2*(d23 + d34)*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + 
     d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, 
  (2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), (2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, (2*(d12^3*d23^2 + 2*d12^2*d23^3 + d12*d23^4 - 
     2*d12^2*d23^2*d45 - 2*d12*d23^3*d45 + d12*d23^2*d45^2 + 
     2*d12^3*d23*mt2 + 6*d12^2*d23^2*mt2 + 5*d12*d23^3*mt2 + d23^4*mt2 - 
     4*d12^2*d23*d45*mt2 - 6*d12*d23^2*d45*mt2 - d23^3*d45*mt2 + 
     2*d12*d23*d45^2*mt2 + d12^3*mt2^2 + 7*d12^2*d23*mt2^2 + 
     9*d12*d23^2*mt2^2 + 3*d23^3*mt2^2 - 2*d12^2*d45*mt2^2 - 
     8*d12*d23*d45*mt2^2 - 4*d23^2*d45*mt2^2 + d12*d45^2*mt2^2 + 
     d23*d45^2*mt2^2 + 3*d12^2*mt2^3 + 8*d12*d23*mt2^3 + 4*d23^2*mt2^3 - 
     4*d12*d45*mt2^3 - 4*d23*d45*mt2^3 + d45^2*mt2^3 + 3*d12*mt2^4 + 
     3*d23*mt2^4 - 2*d45*mt2^4 + mt2^5))/((d12 + d23 - d45 + mt2)*
    (d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*Sqrt[d23]*(2*d12^4*d23 + 6*d12^3*d23^2 + 6*d12^2*d23^3 + 2*d12*d23^4 - 
     3*d12^3*d23*d45 - 6*d12^2*d23^2*d45 - 3*d12*d23^3*d45 + 
     d12^2*d23*d45^2 + d12*d23^2*d45^2 + d12^4*mt2 + 10*d12^3*d23*mt2 + 
     19*d12^2*d23^2*mt2 + 12*d12*d23^3*mt2 + 2*d23^4*mt2 - 3*d12^3*d45*mt2 - 
     15*d12^2*d23*d45*mt2 - 15*d12*d23^2*d45*mt2 - 3*d23^3*d45*mt2 + 
     2*d12^2*d45^2*mt2 + 7*d12*d23*d45^2*mt2 + 3*d23^2*d45^2*mt2 - 
     d23*d45^3*mt2 + 4*d12^3*mt2^2 + 18*d12^2*d23*mt2^2 + 
     20*d12*d23^2*mt2^2 + 6*d23^3*mt2^2 - 9*d12^2*d45*mt2^2 - 
     21*d12*d23*d45*mt2^2 - 9*d23^2*d45*mt2^2 + 6*d12*d45^2*mt2^2 + 
     6*d23*d45^2*mt2^2 - 2*d45^3*mt2^2 + 6*d12^2*mt2^3 + 14*d12*d23*mt2^3 + 
     7*d23^2*mt2^3 - 9*d12*d45*mt2^3 - 9*d23*d45*mt2^3 + 4*d45^2*mt2^3 + 
     4*d12*mt2^4 + 4*d23*mt2^4 - 3*d45*mt2^4 + mt2^5))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 
  (4*Sqrt[d23]*(2*d12^3*d23^2 + 4*d12^2*d23^3 + 2*d12*d23^4 - 
     3*d12^2*d23^2*d45 - 3*d12*d23^3*d45 - d12^2*d23*d45^2 + d12*d23*d45^3 + 
     d12^3*d23*mt2 + 7*d12^2*d23^2*mt2 + 8*d12*d23^3*mt2 + 2*d23^4*mt2 - 
     3*d12^2*d23*d45*mt2 - 9*d12*d23^2*d45*mt2 - 3*d23^3*d45*mt2 - 
     d12^2*d45^2*mt2 + 2*d12*d23*d45^2*mt2 + 2*d23^2*d45^2*mt2 + 
     d12*d45^3*mt2 - d23*d45^3*mt2 + 3*d12^2*d23*mt2^2 + 8*d12*d23^2*mt2^2 + 
     4*d23^3*mt2^2 - 6*d12*d23*d45*mt2^2 - 6*d23^2*d45*mt2^2 + 
     3*d23*d45^2*mt2^2 - d45^3*mt2^2 + 3*d12*d23*mt2^3 + 3*d23^2*mt2^3 - 
     3*d23*d45*mt2^3 + d45^2*mt2^3 + d23*mt2^4))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*Sqrt[d23]*(d12^2*d23 + d12*d23^2 - d12*d23*d45 + d12^2*mt2 + 
     3*d12*d23*mt2 + d23^2*mt2 - d12*d45*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     d45*mt2^2 + mt2^3))/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d23]*(d12^2*d23 + d12*d23^2 - d12*d23*d45 + d12^2*mt2 + 
     3*d12*d23*mt2 + d23^2*mt2 - d12*d45*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     d45*mt2^2 + mt2^3))/(Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, (2*Sqrt[d23]*(d12 + d23 + mt2))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), (2*Sqrt[d23]*(d12 + d23 + mt2))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), 0, (-2*Sqrt[d23]*(d12 + d23 + mt2))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), 0, (-4*Sqrt[d23]*(d12 + d23 + mt2))/
   (d45*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2])}, {0, 0, 0, 0, 0, 0, 
  (-2*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - d45*mt2 + mt2^2))/
   (d45*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
     mt2^2)), 0, 0, 0, 0, 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12^2 + 4*d12*d23 + 2*d23^2 - d12*d45 - d23*d45 + 3*d12*mt2 + 
     3*d23*mt2 - 2*d45*mt2 + mt2^2))/(d45*(2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  0, 0, ((d12 + d23 + mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2])/(2*d45*(-d12^2 - 2*d12*d23 - d23^2 - 
     2*d12*mt2 - 2*d23*mt2 + 2*d45*mt2 - mt2^2)), 0, 
  ((d12 + d23 + mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2])/(d45*(-d12^2 - 2*d12*d23 - d23^2 - 2*d12*mt2 - 
     2*d23*mt2 + 2*d45*mt2 - mt2^2))}, {0, 0, 0, 0, 0, 0, 0, 
  (2*(-d23^2 + d23*d45 + d45*mt2))/(d45*(d23^2 - 2*d23*d45 + d45^2 - 
     2*d45*mt2)), 0, 0, 0, 0, 
  -(d23/(d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])), 0, 
  (d23 + d45)/(2*d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 
  (d23 + d45)/(d45*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(2*d12 + 2*d23 - 2*d45 + mt2), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(d12 + d23 - d45))/
   ((2*d12 + 2*d23 - 2*d45 + mt2)*(d12 + d23 - d45 + mt2)), 0, 0, 0, 0, 
  -2/(d12 + d23 - d45 + mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -d45^(-1), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T3/DEQs_T3/dmt2_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*d12^2*d15^4*d23 - 6*d12^2*d15^3*d23^2 + 4*d12*d15^4*d23^2 + 
    6*d12^2*d15^2*d23^3 - 12*d12*d15^3*d23^3 - 2*d12^2*d15*d23^4 + 
    12*d12*d15^2*d23^4 - 4*d12*d15*d23^5 - 2*d12^2*d15^3*d23*d34 + 
    4*d12^2*d15^2*d23^2*d34 - 4*d12*d15^3*d23^2*d34 - 2*d12^2*d15*d23^3*d34 + 
    8*d12*d15^2*d23^3*d34 + 4*d15^3*d23^3*d34 - 4*d12*d15*d23^4*d34 - 
    8*d15^2*d23^4*d34 + 4*d15*d23^5*d34 - 6*d15^2*d23^3*d34^2 + 
    6*d15*d23^4*d34^2 + 2*d15*d23^3*d34^3 - 4*d12*d15^4*d23*d45 - 
    d12^2*d15^2*d23^2*d45 + 12*d12*d15^3*d23^2*d45 - 4*d15^4*d23^2*d45 + 
    2*d12^2*d15*d23^3*d45 - 12*d12*d15^2*d23^3*d45 + 8*d15^3*d23^3*d45 - 
    d12^2*d23^4*d45 + 4*d12*d15*d23^4*d45 - 4*d15^2*d23^4*d45 + 
    2*d12^2*d15^2*d23*d34*d45 + 4*d12*d15^3*d23*d34*d45 - 
    4*d12*d15^2*d23^2*d34*d45 - 2*d12^2*d23^3*d34*d45 - 
    2*d12*d15*d23^3*d34*d45 + 8*d15^2*d23^3*d34*d45 + 2*d12*d23^4*d34*d45 - 
    8*d15*d23^4*d34*d45 - d12^2*d15^2*d34^2*d45 - 2*d12^2*d15*d23*d34^2*d45 - 
    4*d12*d15^2*d23*d34^2*d45 - d12^2*d23^2*d34^2*d45 - 
    4*d12*d15*d23^2*d34^2*d45 + 4*d15^2*d23^2*d34^2*d45 + 
    4*d12*d23^3*d34^2*d45 - 8*d15*d23^3*d34^2*d45 - d23^4*d34^2*d45 + 
    2*d12*d15*d23*d34^3*d45 + 2*d12*d23^2*d34^3*d45 - 2*d23^3*d34^3*d45 - 
    d23^2*d34^4*d45 + 2*d15^4*d23*d45^2 + 2*d12*d15^2*d23^2*d45^2 - 
    6*d15^3*d23^2*d45^2 - 2*d12*d15*d23^3*d45^2 + 4*d15^2*d23^3*d45^2 - 
    4*d12*d15^2*d23*d34*d45^2 - 2*d15^3*d23*d34*d45^2 + 
    2*d12*d15*d23^2*d34*d45^2 - 4*d15^2*d23^2*d34*d45^2 - 
    2*d12*d23^3*d34*d45^2 + 6*d15*d23^3*d34*d45^2 + 2*d12*d15^2*d34^2*d45^2 + 
    2*d12*d15*d23*d34^2*d45^2 + 2*d15^2*d23*d34^2*d45^2 - 
    4*d12*d23^2*d34^2*d45^2 + 2*d15*d23^2*d34^2*d45^2 + 2*d23^3*d34^2*d45^2 - 
    2*d12*d15*d34^3*d45^2 - 2*d12*d23*d34^3*d45^2 - 4*d15*d23*d34^3*d45^2 + 
    4*d23^2*d34^3*d45^2 + 2*d23*d34^4*d45^2 - d15^2*d23^2*d45^3 + 
    2*d15^2*d23*d34*d45^3 - 2*d15*d23^2*d34*d45^3 - d15^2*d34^2*d45^3 - 
    d23^2*d34^2*d45^3 + 2*d15*d34^3*d45^3 - 2*d23*d34^3*d45^3 - d34^4*d45^3 + 
    4*d12*d15^4*d23*mt2 - 12*d12*d15^3*d23^2*mt2 + 4*d15^4*d23^2*mt2 + 
    12*d12*d15^2*d23^3*mt2 - 12*d15^3*d23^3*mt2 - 4*d12*d15*d23^4*mt2 + 
    12*d15^2*d23^4*mt2 - 4*d15*d23^5*mt2 - 4*d12*d15^3*d23*d34*mt2 + 
    8*d12*d15^2*d23^2*d34*mt2 - 4*d15^3*d23^2*d34*mt2 - 
    4*d12*d15*d23^3*d34*mt2 + 8*d15^2*d23^3*d34*mt2 - 4*d15*d23^4*d34*mt2 - 
    4*d15^4*d23*d45*mt2 + 12*d15^3*d23^2*d45*mt2 - 12*d15^2*d23^3*d45*mt2 + 
    4*d15*d23^4*d45*mt2 + 8*d12*d15^2*d23*d34*d45*mt2 + 
    4*d15^3*d23*d34*d45*mt2 - 8*d12*d15*d23^2*d34*d45*mt2 - 
    4*d15*d23^3*d34*d45*mt2 - 8*d12*d15*d23*d34^2*d45*mt2 - 
    8*d15*d23^2*d34^2*d45*mt2 - 8*d15^2*d23*d34*d45^2*mt2 + 
    8*d15*d23^2*d34*d45^2*mt2 + 8*d15*d23*d34^2*d45^2*mt2 + 
    2*d15^4*d23*mt2^2 - 6*d15^3*d23^2*mt2^2 + 6*d15^2*d23^3*mt2^2 - 
    2*d15*d23^4*mt2^2 - 2*d15^3*d23*d34*mt2^2 + 4*d15^2*d23^2*d34*mt2^2 - 
    2*d15*d23^3*d34*mt2^2 + d15^2*d23^2*d45*mt2^2 - 2*d15*d23^3*d45*mt2^2 + 
    d23^4*d45*mt2^2 + 6*d15^2*d23*d34*d45*mt2^2 - 8*d15*d23^2*d34*d45*mt2^2 + 
    2*d23^3*d34*d45*mt2^2 + d15^2*d34^2*d45*mt2^2 - 
    6*d15*d23*d34^2*d45*mt2^2 + d23^2*d34^2*d45*mt2^2 + 
    2*d23^2*d34*d45^2*mt2^2 + 4*d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2)/
   ((2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
     2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(d12^2*d15^2 - 2*d12^2*d15*d23 + 
     d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
     2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
     2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
     2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
     2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
     2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
     2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
     2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
     2*d34*d45*mt2^2)), 
  -((d23*(-d15 + d23 + d34)*(2*d12*d15^3*d23 - 4*d12*d15^2*d23^2 + 
      4*d15^3*d23^2 + 2*d12*d15*d23^3 - 8*d15^2*d23^3 + 4*d15*d23^4 + 
      d12^2*d15^2*d34 - d12^2*d15*d23*d34 - d12*d15^2*d23*d34 + 
      d12*d15*d23^2*d34 - 6*d15^2*d23^2*d34 + 6*d15*d23^3*d34 + 
      d12*d15*d23*d34^2 + 3*d15*d23^2*d34^2 - 2*d15^3*d23*d45 - 
      d12*d15*d23^2*d45 + 6*d15^2*d23^2*d45 + d12*d23^3*d45 - 
      4*d15*d23^3*d45 - 2*d12*d15^2*d34*d45 + 3*d12*d15*d23*d34*d45 + 
      3*d15^2*d23*d34*d45 + 2*d12*d23^2*d34*d45 - 2*d15*d23^2*d34*d45 - 
      d23^3*d34*d45 + 2*d12*d15*d34^2*d45 + d12*d23*d34^2*d45 - 
      2*d23^2*d34^2*d45 - d23*d34^3*d45 + d15*d23^2*d45^2 + d15^2*d34*d45^2 - 
      2*d15*d23*d34*d45^2 + d23^2*d34*d45^2 - 2*d15*d34^2*d45^2 + 
      2*d23*d34^2*d45^2 + d34^3*d45^2 + 2*d15^3*d23*mt2 - 4*d15^2*d23^2*mt2 + 
      2*d15*d23^3*mt2 + d12*d15^2*d34*mt2 - d12*d15*d23*d34*mt2 - 
      3*d15^2*d23*d34*mt2 + 3*d15*d23^2*d34*mt2 + 2*d15*d23*d34^2*mt2 + 
      d15*d23^2*d45*mt2 - d23^3*d45*mt2 - d15^2*d34*d45*mt2 + 
      d12*d23*d34*d45*mt2 + 3*d15*d23*d34*d45*mt2 - 2*d23^2*d34*d45*mt2 + 
      d12*d34^2*d45*mt2 + d15*d34^2*d45*mt2 - 2*d23*d34^2*d45*mt2 - 
      d34^3*d45*mt2 - d23*d34*d45^2*mt2 - d34^2*d45^2*mt2))/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(-2*d12*d15^2*d23 + 
      2*d12*d15*d23^2 - 2*d15^2*d23^2 + 2*d15*d23^3 + 2*d12*d15*d23*d34 + 
      2*d15*d23^2*d34 + 2*d15^2*d23*d45 - 2*d15*d23^2*d45 - 
      2*d15*d23*d34*d45 - 2*d15^2*d23*mt2 + 2*d15*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - d23^2*d45*mt2 - 2*d23*d34*d45*mt2 - d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d15 - d23 - d34)*(-2*d12*d15^4*d23 + 6*d12*d15^3*d23^2 - 
      6*d12*d15^2*d23^3 + 2*d12*d15*d23^4 + 4*d12*d15^3*d23*d34 - 
      8*d12*d15^2*d23^2*d34 - 2*d15^3*d23^2*d34 + 4*d12*d15*d23^3*d34 + 
      4*d15^2*d23^3*d34 - 2*d15*d23^4*d34 - 2*d12*d15^2*d23*d34^2 + 
      2*d12*d15*d23^2*d34^2 + 4*d15^2*d23^2*d34^2 - 4*d15*d23^3*d34^2 - 
      2*d15*d23^2*d34^3 + d12^2*d15^2*d23*d45 - 2*d12*d15^3*d23*d45 + 
      2*d15^4*d23*d45 - 2*d12^2*d15*d23^2*d45 + 4*d12*d15^2*d23^2*d45 - 
      4*d15^3*d23^2*d45 + d12^2*d23^3*d45 - 2*d12*d15*d23^3*d45 + 
      2*d15^2*d23^3*d45 - 2*d12^2*d15*d23*d34*d45 + 4*d12*d15^2*d23*d34*d45 - 
      2*d15^3*d23*d34*d45 + 2*d12^2*d23^2*d34*d45 - 2*d12*d15*d23^2*d34*d45 + 
      2*d15^2*d23^2*d34*d45 - 2*d12*d23^3*d34*d45 + d12^2*d15*d34^2*d45 + 
      d12*d15^2*d34^2*d45 + d12^2*d23*d34^2*d45 + d12*d15*d23*d34^2*d45 - 
      4*d12*d23^2*d34^2*d45 + d23^3*d34^2*d45 - d12*d15*d34^3*d45 - 
      2*d12*d23*d34^3*d45 - d15*d23*d34^3*d45 + 2*d23^2*d34^3*d45 + 
      d23*d34^4*d45 - 2*d12*d15^2*d23*d45^2 + 2*d15^3*d23*d45^2 + 
      2*d12*d15*d23^2*d45^2 - 2*d15^2*d23^2*d45^2 + 3*d12*d15*d23*d34*d45^2 - 
      2*d15^2*d23*d34*d45^2 + d12*d23^2*d34*d45^2 + 2*d15*d23^2*d34*d45^2 - 
      d12*d15*d34^2*d45^2 - d15^2*d34^2*d45^2 + 2*d12*d23*d34^2*d45^2 + 
      2*d15*d23*d34^2*d45^2 - d23^2*d34^2*d45^2 + d12*d34^3*d45^2 + 
      2*d15*d34^3*d45^2 - 2*d23*d34^3*d45^2 - d34^4*d45^2 + d15^2*d23*d45^3 - 
      d15*d23*d34*d45^3 - 2*d15^4*d23*mt2 + 6*d15^3*d23^2*mt2 - 
      6*d15^2*d23^3*mt2 + 2*d15*d23^4*mt2 + 4*d15^3*d23*d34*mt2 - 
      8*d15^2*d23^2*d34*mt2 + 4*d15*d23^3*d34*mt2 - 2*d15^2*d23*d34^2*mt2 + 
      2*d15*d23^2*d34^2*mt2 + d12*d15^2*d23*d45*mt2 - 2*d15^3*d23*d45*mt2 - 
      2*d12*d15*d23^2*d45*mt2 + 4*d15^2*d23^2*d45*mt2 + d12*d23^3*d45*mt2 - 
      2*d15*d23^3*d45*mt2 - 2*d12*d15*d23*d34*d45*mt2 + 
      2*d15^2*d23*d34*d45*mt2 + 2*d12*d23^2*d34*d45*mt2 - 
      d15*d23^2*d34*d45*mt2 - d23^3*d34*d45*mt2 + d12*d15*d34^2*d45*mt2 - 
      d15^2*d34^2*d45*mt2 + d12*d23*d34^2*d45*mt2 + 3*d15*d23*d34^2*d45*mt2 - 
      2*d23^2*d34^2*d45*mt2 + d15*d34^3*d45*mt2 - d23*d34^3*d45*mt2 - 
      d15^2*d23*d45^2*mt2 + d15*d23^2*d45^2*mt2 + d12*d23*d34*d45^2*mt2 + 
      2*d23^2*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 - 2*d15*d34^2*d45^2*mt2 + 
      3*d23*d34^2*d45^2*mt2 + d34^3*d45^2*mt2 - d23*d34*d45^3*mt2 - 
      d34^2*d45^3*mt2))/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 
      2*d15^2*d23^2 - 2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 
      2*d15^2*d23*d45 + 2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 
      2*d15^2*d23*mt2 - 2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-2*d12*d15^4*d23 + 6*d12*d15^3*d23^2 - 6*d12*d15^2*d23^3 + 
      2*d12*d15*d23^4 + 2*d12*d15^3*d23*d34 - 4*d12*d15^2*d23^2*d34 - 
      2*d15^3*d23^2*d34 + 2*d12*d15*d23^3*d34 + 4*d15^2*d23^3*d34 - 
      2*d15*d23^4*d34 + 2*d15^2*d23^2*d34^2 - 2*d15*d23^3*d34^2 + 
      d12^2*d15^2*d23*d45 - 2*d12*d15^3*d23*d45 + 2*d15^4*d23*d45 - 
      2*d12^2*d15*d23^2*d45 + 4*d12*d15^2*d23^2*d45 - 4*d15^3*d23^2*d45 + 
      d12^2*d23^3*d45 - 2*d12*d15*d23^3*d45 + 2*d15^2*d23^3*d45 - 
      d12^2*d15*d23*d34*d45 + d12^2*d23^2*d34*d45 + 2*d12*d15*d23^2*d34*d45 - 
      4*d15^2*d23^2*d34*d45 - 2*d12*d23^3*d34*d45 + 4*d15*d23^3*d34*d45 + 
      d12*d15^2*d34^2*d45 + 2*d12*d15*d23*d34^2*d45 - 2*d12*d23^2*d34^2*d45 + 
      2*d15*d23^2*d34^2*d45 + d23^3*d34^2*d45 - d15*d23*d34^3*d45 + 
      d23^2*d34^3*d45 - 2*d12*d15^2*d23*d45^2 + 2*d15^3*d23*d45^2 + 
      2*d12*d15*d23^2*d45^2 - 2*d15^2*d23^2*d45^2 + d12*d15*d23*d34*d45^2 + 
      2*d15^2*d23*d34*d45^2 + 2*d12*d23^2*d34*d45^2 - 2*d15*d23^2*d34*d45^2 + 
      d12*d15*d34^2*d45^2 - d15^2*d34^2*d45^2 + 2*d12*d23*d34^2*d45^2 + 
      d15*d23*d34^2*d45^2 - 2*d23^2*d34^2*d45^2 + d15*d34^3*d45^2 - 
      2*d23*d34^3*d45^2 + d15^2*d23*d45^3 - d15*d34^2*d45^3 + 
      d23*d34^2*d45^3 + d34^3*d45^3 - 2*d15^4*d23*mt2 + 6*d15^3*d23^2*mt2 - 
      6*d15^2*d23^3*mt2 + 2*d15*d23^4*mt2 + 2*d15^3*d23*d34*mt2 - 
      4*d15^2*d23^2*d34*mt2 + 2*d15*d23^3*d34*mt2 + d12*d15^2*d23*d45*mt2 - 
      2*d15^3*d23*d45*mt2 - 2*d12*d15*d23^2*d45*mt2 + 4*d15^2*d23^2*d45*mt2 + 
      d12*d23^3*d45*mt2 - 2*d15*d23^3*d45*mt2 - d12*d15*d23*d34*d45*mt2 - 
      2*d15^2*d23*d34*d45*mt2 + d12*d23^2*d34*d45*mt2 + 
      3*d15*d23^2*d34*d45*mt2 - d23^3*d34*d45*mt2 - d15^2*d34^2*d45*mt2 + 
      4*d15*d23*d34^2*d45*mt2 - d23^2*d34^2*d45*mt2 - d15^2*d23*d45^2*mt2 + 
      d15*d23^2*d45^2*mt2 + d12*d23*d34*d45^2*mt2 - d15*d23*d34*d45^2*mt2 + 
      d23^2*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 - d15*d34^2*d45^2*mt2 - 
      d34^3*d45^2*mt2 - d23*d34*d45^3*mt2 - d34^2*d45^3*mt2))/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(-2*d12*d15^2*d23 + 
      2*d12*d15*d23^2 - 2*d15^2*d23^2 + 2*d15*d23^3 + 2*d12*d15*d23*d34 + 
      2*d15*d23^2*d34 + 2*d15^2*d23*d45 - 2*d15*d23^2*d45 - 
      2*d15*d23*d34*d45 - 2*d15^2*d23*mt2 + 2*d15*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - d23^2*d45*mt2 - 2*d23*d34*d45*mt2 - d34^2*d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12^4*d15^2*d23 - 2*d12^3*d15^3*d23 - 2*d12^4*d15*d23^2 + 
      5*d12^3*d15^2*d23^2 - 4*d12^2*d15^3*d23^2 + d12^4*d23^3 - 
      4*d12^3*d15*d23^3 + 8*d12^2*d15^2*d23^3 - 2*d12*d15^3*d23^3 + 
      d12^3*d23^4 - 4*d12^2*d15*d23^4 + 4*d12*d15^2*d23^4 - 2*d12*d15*d23^5 - 
      d12^4*d15*d23*d34 + 4*d12^2*d15^3*d23*d34 + d12^4*d23^2*d34 + 
      2*d12^3*d15*d23^2*d34 - 4*d12^2*d15^2*d23^2*d34 + 
      8*d12*d15^3*d23^2*d34 - 2*d12^3*d23^3*d34 + 3*d12^2*d15*d23^3*d34 - 
      10*d12*d15^2*d23^3*d34 + 4*d15^3*d23^3*d34 - 3*d12^2*d23^4*d34 + 
      2*d12*d15*d23^4*d34 - 6*d15^2*d23^4*d34 + 2*d15*d23^5*d34 + 
      2*d12^3*d15*d23*d34^2 - 3*d12^2*d15^2*d23*d34^2 - 3*d12^3*d23^2*d34^2 - 
      7*d12*d15^2*d23^2*d34^2 - 4*d15^2*d23^3*d34^2 + 3*d12*d23^4*d34^2 + 
      2*d15*d23^4*d34^2 - d12^2*d15*d23*d34^3 + 3*d12^2*d23^2*d34^3 + 
      2*d12*d23^3*d34^3 + d15*d23^3*d34^3 - d23^4*d34^3 - d12*d23^2*d34^4 - 
      d23^3*d34^4 - 4*d12^3*d15^2*d23*d45 + 6*d12^2*d15^3*d23*d45 + 
      6*d12^3*d15*d23^2*d45 - 13*d12^2*d15^2*d23^2*d45 + 
      8*d12*d15^3*d23^2*d45 - 2*d12^3*d23^3*d45 + 8*d12^2*d15*d23^3*d45 - 
      12*d12*d15^2*d23^3*d45 + 2*d15^3*d23^3*d45 - d12^2*d23^4*d45 + 
      4*d12*d15*d23^4*d45 - 2*d15^2*d23^4*d45 + 3*d12^3*d15*d23*d34*d45 + 
      2*d12^2*d15^2*d23*d34*d45 - 8*d12*d15^3*d23*d34*d45 - 
      6*d12^2*d15*d23^2*d34*d45 + 12*d12*d15^2*d23^2*d34*d45 - 
      8*d15^3*d23^2*d34*d45 + 6*d12^2*d23^3*d34*d45 - 
      9*d12*d15*d23^3*d34*d45 + 12*d15^2*d23^3*d34*d45 + 
      2*d12*d23^4*d34*d45 - 6*d15*d23^4*d34*d45 + d12^3*d15*d34^2*d45 + 
      2*d12^3*d23*d34^2*d45 - 3*d12^2*d15*d23*d34^2*d45 + 
      6*d12*d15^2*d23*d34^2*d45 + 3*d12^2*d23^2*d34^2*d45 - 
      3*d12*d15*d23^2*d34^2*d45 + 7*d15^2*d23^2*d34^2*d45 - 
      6*d12*d23^3*d34^2*d45 - 5*d15*d23^3*d34^2*d45 - d23^4*d34^2*d45 - 
      d12^2*d15*d34^3*d45 - 4*d12^2*d23*d34^3*d45 - 2*d12*d15*d23*d34^3*d45 - 
      6*d12*d23^2*d34^3*d45 - 3*d15*d23^2*d34^3*d45 + 2*d23^3*d34^3*d45 + 
      2*d12*d23*d34^4*d45 + 3*d23^2*d34^4*d45 + 6*d12^2*d15^2*d23*d45^2 - 
      6*d12*d15^3*d23*d45^2 - 6*d12^2*d15*d23^2*d45^2 + 
      11*d12*d15^2*d23^2*d45^2 - 4*d15^3*d23^2*d45^2 + d12^2*d23^3*d45^2 - 
      4*d12*d15*d23^3*d45^2 + 4*d15^2*d23^3*d45^2 - 3*d12^2*d15*d23*d34*
       d45^2 - 4*d12*d15^2*d23*d34*d45^2 + 4*d15^3*d23*d34*d45^2 - 
      3*d12^2*d23^2*d34*d45^2 + 6*d12*d15*d23^2*d34*d45^2 - 
      8*d15^2*d23^2*d34*d45^2 - 4*d12*d23^3*d34*d45^2 + 
      6*d15*d23^3*d34*d45^2 - 3*d12^2*d15*d34^2*d45^2 - 
      3*d12^2*d23*d34^2*d45^2 - 3*d15^2*d23*d34^2*d45^2 + 
      3*d12*d23^2*d34^2*d45^2 + 3*d15*d23^2*d34^2*d45^2 + 
      3*d23^3*d34^2*d45^2 + d12^2*d34^3*d45^2 + 2*d12*d15*d34^3*d45^2 + 
      6*d12*d23*d34^3*d45^2 + 3*d15*d23*d34^3*d45^2 - d12*d34^4*d45^2 - 
      3*d23*d34^4*d45^2 - 4*d12*d15^2*d23*d45^3 + 2*d15^3*d23*d45^3 + 
      2*d12*d15*d23^2*d45^3 - 3*d15^2*d23^2*d45^3 + d12*d15*d23*d34*d45^3 + 
      2*d15^2*d23*d34*d45^3 + 2*d12*d23^2*d34*d45^3 - 2*d15*d23^2*d34*d45^3 + 
      3*d12*d15*d34^2*d45^3 + d15*d23*d34^2*d45^3 - 3*d23^2*d34^2*d45^3 - 
      2*d12*d34^3*d45^3 - d15*d34^3*d45^3 - 2*d23*d34^3*d45^3 + d34^4*d45^3 + 
      d15^2*d23*d45^4 - d15*d34^2*d45^4 + d23*d34^2*d45^4 + d34^3*d45^4 + 
      3*d12^3*d15^2*d23*mt2 - 6*d12^2*d15^3*d23*mt2 - 6*d12^3*d15*d23^2*mt2 + 
      15*d12^2*d15^2*d23^2*mt2 - 8*d12*d15^3*d23^2*mt2 + 3*d12^3*d23^3*mt2 - 
      12*d12^2*d15*d23^3*mt2 + 16*d12*d15^2*d23^3*mt2 - 2*d15^3*d23^3*mt2 + 
      3*d12^2*d23^4*mt2 - 8*d12*d15*d23^4*mt2 + 4*d15^2*d23^4*mt2 - 
      2*d15*d23^5*mt2 - 3*d12^3*d15*d23*d34*mt2 + 4*d12^2*d15^2*d23*d34*mt2 + 
      8*d12*d15^3*d23*d34*mt2 + 3*d12^3*d23^2*d34*mt2 - 
      d12^2*d15*d23^2*d34*mt2 - 6*d12*d15^2*d23^2*d34*mt2 + 
      8*d15^3*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 + 
      4*d12*d15*d23^3*d34*mt2 - 10*d15^2*d23^3*d34*mt2 - 
      6*d12*d23^4*d34*mt2 + 2*d15*d23^4*d34*mt2 + 2*d12^2*d15*d23*d34^2*mt2 - 
      9*d12*d15^2*d23*d34^2*mt2 - 6*d12^2*d23^2*d34^2*mt2 + 
      4*d12*d15*d23^2*d34^2*mt2 - 9*d15^2*d23^2*d34^2*mt2 - 
      3*d12*d23^3*d34^2*mt2 + 2*d15*d23^3*d34^2*mt2 + 3*d23^4*d34^2*mt2 + 
      d12*d15*d23*d34^3*mt2 + 3*d12*d23^2*d34^3*mt2 + d15*d23^2*d34^3*mt2 + 
      3*d23^3*d34^3*mt2 - 9*d12^2*d15^2*d23*d45*mt2 + 
      12*d12*d15^3*d23*d45*mt2 + 13*d12^2*d15*d23^2*d45*mt2 - 
      26*d12*d15^2*d23^2*d45*mt2 + 8*d15^3*d23^2*d45*mt2 - 
      4*d12^2*d23^3*d45*mt2 + 15*d12*d15*d23^3*d45*mt2 - 
      12*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 + 4*d15*d23^4*d45*mt2 + 
      d12^3*d23*d34*d45*mt2 + 5*d12^2*d15*d23*d34*d45*mt2 - 
      4*d12*d15^2*d23*d34*d45*mt2 - 8*d15^3*d23*d34*d45*mt2 + 
      2*d12^2*d23^2*d34*d45*mt2 - 3*d12*d15*d23^2*d34*d45*mt2 + 
      10*d15^2*d23^2*d34*d45*mt2 + 11*d12*d23^3*d34*d45*mt2 - 
      5*d15*d23^3*d34*d45*mt2 + d23^4*d34*d45*mt2 + d12^3*d34^2*d45*mt2 + 
      d12^2*d15*d34^2*d45*mt2 + 4*d12^2*d23*d34^2*d45*mt2 + 
      d12*d15*d23*d34^2*d45*mt2 + 9*d15^2*d23*d34^2*d45*mt2 + 
      5*d12*d23^2*d34^2*d45*mt2 - 7*d23^3*d34^2*d45*mt2 - 
      2*d12^2*d34^3*d45*mt2 + d12*d15*d34^3*d45*mt2 - 
      6*d12*d23*d34^3*d45*mt2 - 7*d23^2*d34^3*d45*mt2 + d12*d34^4*d45*mt2 + 
      d23*d34^4*d45*mt2 + 9*d12*d15^2*d23*d45^2*mt2 - 6*d15^3*d23*d45^2*mt2 - 
      8*d12*d15*d23^2*d45^2*mt2 + 11*d15^2*d23^2*d45^2*mt2 + 
      d12*d23^3*d45^2*mt2 - 3*d15*d23^3*d45^2*mt2 - 3*d12^2*d23*d34*d45^2*
       mt2 - d12*d15*d23*d34*d45^2*mt2 - 7*d12*d23^2*d34*d45^2*mt2 + 
      4*d15*d23^2*d34*d45^2*mt2 - 2*d23^3*d34*d45^2*mt2 - 
      3*d12^2*d34^2*d45^2*mt2 - 2*d12*d15*d34^2*d45^2*mt2 - 
      2*d12*d23*d34^2*d45^2*mt2 - 3*d15*d23*d34^2*d45^2*mt2 + 
      7*d23^2*d34^2*d45^2*mt2 + 6*d12*d34^3*d45^2*mt2 - d15*d34^3*d45^2*mt2 + 
      8*d23*d34^3*d45^2*mt2 - d34^4*d45^2*mt2 - 3*d15^2*d23*d45^3*mt2 + 
      d15*d23^2*d45^3*mt2 + 3*d12*d23*d34*d45^3*mt2 - d15*d23*d34*d45^3*mt2 + 
      2*d23^2*d34*d45^3*mt2 + 3*d12*d34^2*d45^3*mt2 + d15*d34^2*d45^3*mt2 - 
      2*d23*d34^2*d45^3*mt2 - 4*d34^3*d45^3*mt2 - d23*d34*d45^4*mt2 - 
      d34^2*d45^4*mt2 + 3*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 
      6*d12^2*d15*d23^2*mt2^2 + 15*d12*d15^2*d23^2*mt2^2 - 
      4*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 12*d12*d15*d23^3*mt2^2 + 
      8*d15^2*d23^3*mt2^2 + 3*d12*d23^4*mt2^2 - 4*d15*d23^4*mt2^2 - 
      3*d12^2*d15*d23*d34*mt2^2 + 8*d12*d15^2*d23*d34*mt2^2 + 
      4*d15^3*d23*d34*mt2^2 + 3*d12^2*d23^2*d34*mt2^2 - 
      8*d12*d15*d23^2*d34*mt2^2 - 2*d15^2*d23^2*d34*mt2^2 + 
      d15*d23^3*d34*mt2^2 - 3*d23^4*d34*mt2^2 - 2*d12*d15*d23*d34^2*mt2^2 - 
      6*d15^2*d23*d34^2*mt2^2 - 3*d12*d23^2*d34^2*mt2^2 + 
      4*d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 + 2*d15*d23*d34^3*mt2^2 - 
      6*d12*d15^2*d23*d45*mt2^2 + 6*d15^3*d23*d45*mt2^2 + 
      8*d12*d15*d23^2*d45*mt2^2 - 13*d15^2*d23^2*d45*mt2^2 - 
      2*d12*d23^3*d45*mt2^2 + 7*d15*d23^3*d45*mt2^2 + 
      2*d12^2*d23*d34*d45*mt2^2 + d12*d15*d23*d34*d45*mt2^2 - 
      6*d15^2*d23*d34*d45*mt2^2 + 5*d12*d23^2*d34*d45*mt2^2 + 
      3*d15*d23^2*d34*d45*mt2^2 + 5*d23^3*d34*d45*mt2^2 + 
      2*d12^2*d34^2*d45*mt2^2 - d12*d15*d34^2*d45*mt2^2 + 
      6*d12*d23*d34^2*d45*mt2^2 + 4*d15*d23*d34^2*d45*mt2^2 + 
      d23^2*d34^2*d45*mt2^2 - d12*d34^3*d45*mt2^2 + 2*d15*d34^3*d45*mt2^2 - 
      5*d23*d34^3*d45*mt2^2 - d34^4*d45*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
      2*d15*d23^2*d45^2*mt2^2 - 4*d12*d23*d34*d45^2*mt2^2 + 
      2*d15*d23*d34*d45^2*mt2^2 - 5*d23^2*d34*d45^2*mt2^2 - 
      4*d12*d34^2*d45^2*mt2^2 + d15*d34^2*d45^2*mt2^2 - 
      3*d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2 + 2*d23*d34*d45^3*mt2^2 + 
      2*d34^2*d45^3*mt2^2 + d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 
      2*d12*d15*d23^2*mt2^3 + 5*d15^2*d23^2*mt2^3 + d12*d23^3*mt2^3 - 
      4*d15*d23^3*mt2^3 + d23^4*mt2^3 - d12*d15*d23*d34*mt2^3 + 
      4*d15^2*d23*d34*mt2^3 + d12*d23^2*d34*mt2^3 - 5*d15*d23^2*d34*mt2^3 + 
      d23^3*d34*mt2^3 - 2*d15*d23*d34^2*mt2^3 - d15^2*d23*d45*mt2^3 + 
      d15*d23^2*d45*mt2^3 + d12*d23*d34*d45*mt2^3 - d15*d23*d34*d45*mt2^3 + 
      3*d23^2*d34*d45*mt2^3 + d12*d34^2*d45*mt2^3 - d15*d34^2*d45*mt2^3 + 
      4*d23*d34^2*d45*mt2^3 + d34^3*d45*mt2^3 - d23*d34*d45^2*mt2^3 - 
      d34^2*d45^2*mt2^3))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 2*d15*d23^3 - 
      2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
      2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
      2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
      2*d23*d34*d45*mt2 + d34^2*d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (Sqrt[d23]*(-(d12^5*d15^3*d23) + 2*d12^5*d15^2*d23^2 - d12^5*d15*d23^3 + 
     5*d12^3*d15^3*d23^3 - 10*d12^3*d15^2*d23^4 + 6*d12^2*d15^3*d23^4 + 
     5*d12^3*d15*d23^5 - 12*d12^2*d15^2*d23^5 + 2*d12*d15^3*d23^5 + 
     6*d12^2*d15*d23^6 - 4*d12*d15^2*d23^6 + 2*d12*d15*d23^7 + 
     d12^5*d15^2*d23*d34 - d12^5*d15*d23^2*d34 - d12^4*d15^2*d23^2*d34 + 
     d12^4*d15*d23^3*d34 - 9*d12^3*d15^2*d23^3*d34 + 9*d12^3*d15*d23^4*d34 - 
     13*d12^2*d15^2*d23^4*d34 + 13*d12^2*d15*d23^5*d34 - 
     8*d12*d15^2*d23^5*d34 + 8*d12*d15*d23^6*d34 - 2*d15^2*d23^6*d34 + 
     2*d15*d23^7*d34 + d12^4*d15*d23^2*d34^2 + 4*d12^3*d15*d23^3*d34^2 + 
     7*d12^2*d15*d23^4*d34^2 + 6*d12*d15*d23^5*d34^2 + 2*d15*d23^6*d34^2 + 
     3*d12^4*d15^3*d23*d45 - 3*d12^4*d15^2*d23^2*d45 - 
     4*d12^3*d15^3*d23^2*d45 - d12^4*d15*d23^3*d45 + 
     12*d12^3*d15^2*d23^3*d45 - 17*d12^2*d15^3*d23^3*d45 + d12^4*d23^4*d45 - 
     10*d12^3*d15*d23^4*d45 + 31*d12^2*d15^2*d23^4*d45 - 
     12*d12*d15^3*d23^4*d45 + 2*d12^3*d23^5*d45 - 15*d12^2*d15*d23^5*d45 + 
     18*d12*d15^2*d23^5*d45 - 2*d15^3*d23^5*d45 + d12^2*d23^6*d45 - 
     6*d12*d15*d23^6*d45 + 2*d15^2*d23^6*d45 - 6*d12^4*d15^2*d23*d34*d45 + 
     d12^4*d15*d23^2*d34*d45 - 4*d12^3*d15^2*d23^2*d34*d45 + 
     2*d12^4*d23^3*d34*d45 - 4*d12^3*d15*d23^3*d34*d45 + 
     16*d12^2*d15^2*d23^3*d34*d45 + 3*d12^3*d23^4*d34*d45 - 
     15*d12^2*d15*d23^4*d34*d45 + 24*d12*d15^2*d23^4*d34*d45 - 
     18*d12*d15*d23^5*d34*d45 + 10*d15^2*d23^5*d34*d45 - d12*d23^6*d34*d45 - 
     8*d15*d23^6*d34*d45 + 2*d12^4*d15*d23*d34^2*d45 + 
     d12^4*d23^2*d34^2*d45 + 6*d12^3*d15*d23^2*d34^2*d45 - 
     3*d12^2*d23^4*d34^2*d45 - 12*d12*d15*d23^4*d34^2*d45 - 
     2*d12*d23^5*d34^2*d45 - 8*d15*d23^5*d34^2*d45 - d12^3*d23^2*d34^3*d45 - 
     2*d12^2*d23^3*d34^3*d45 - d12*d23^4*d34^3*d45 - 
     2*d12^3*d15^3*d23*d45^2 - 4*d12^3*d15^2*d23^2*d45^2 + 
     12*d12^2*d15^3*d23^2*d45^2 + 7*d12^3*d15*d23^3*d45^2 - 
     28*d12^2*d15^2*d23^3*d45^2 + 19*d12*d15^3*d23^3*d45^2 - 
     2*d12^3*d23^4*d45^2 + 16*d12^2*d15*d23^4*d45^2 - 
     28*d12*d15^2*d23^4*d45^2 + 6*d15^3*d23^4*d45^2 - 2*d12^2*d23^5*d45^2 + 
     8*d12*d15*d23^5*d45^2 - 6*d15^2*d23^5*d45^2 + 10*d12^3*d15^2*d23*d34*
      d45^2 + 2*d12^2*d15^2*d23^2*d34*d45^2 - 3*d12^3*d23^3*d34*d45^2 + 
     2*d12^2*d15*d23^3*d34*d45^2 - 25*d12*d15^2*d23^3*d34*d45^2 + 
     13*d12*d15*d23^4*d34*d45^2 - 19*d15^2*d23^4*d34*d45^2 + 
     3*d12*d23^5*d34*d45^2 + 13*d15*d23^5*d34*d45^2 - 
     7*d12^3*d15*d23*d34^2*d45^2 - 14*d12^2*d15*d23^2*d34^2*d45^2 + 
     6*d12^2*d23^3*d34^2*d45^2 + 5*d12*d15*d23^3*d34^2*d45^2 + 
     6*d12*d23^4*d34^2*d45^2 + 13*d15*d23^4*d34^2*d45^2 + 
     d12^3*d23*d34^3*d45^2 + 4*d12^2*d23^2*d34^3*d45^2 + 
     3*d12*d23^3*d34^3*d45^2 - 2*d12^2*d15^3*d23*d45^3 + 
     10*d12^2*d15^2*d23^2*d45^3 - 12*d12*d15^3*d23^2*d45^3 - 
     7*d12^2*d15*d23^3*d45^3 + 20*d12*d15^2*d23^3*d45^3 - 
     7*d15^3*d23^3*d45^3 + d12^2*d23^4*d45^3 - 6*d12*d15*d23^4*d45^3 + 
     7*d15^2*d23^4*d45^3 - 4*d12^2*d15^2*d23*d34*d45^3 + 
     12*d12*d15^2*d23^2*d34*d45^3 - 4*d12*d15*d23^3*d34*d45^3 + 
     18*d15^2*d23^3*d34*d45^3 - 3*d12*d23^4*d34*d45^3 - 
     11*d15*d23^4*d34*d45^3 + 7*d12^2*d15*d23*d34^2*d45^3 - 
     3*d12^2*d23^2*d34^2*d45^3 + 2*d12*d15*d23^2*d34^2*d45^3 - 
     6*d12*d23^3*d34^2*d45^3 - 11*d15*d23^3*d34^2*d45^3 - 
     2*d12^2*d23*d34^3*d45^3 - 3*d12*d23^2*d34^3*d45^3 + 
     3*d12*d15^3*d23*d45^4 - 6*d12*d15^2*d23^2*d45^4 + 4*d15^3*d23^2*d45^4 + 
     2*d12*d15*d23^3*d45^4 - 4*d15^2*d23^3*d45^4 - 
     3*d12*d15^2*d23*d34*d45^4 + d12*d15*d23^2*d34*d45^4 - 
     9*d15^2*d23^2*d34*d45^4 + d12*d23^3*d34*d45^4 + 5*d15*d23^3*d34*d45^4 - 
     d12*d15*d23*d34^2*d45^4 + 2*d12*d23^2*d34^2*d45^4 + 
     5*d15*d23^2*d34^2*d45^4 + d12*d23*d34^3*d45^4 - d15^3*d23*d45^5 + 
     d15^2*d23^2*d45^5 + 2*d15^2*d23*d34*d45^5 - d15*d23^2*d34*d45^5 - 
     d15*d23*d34^2*d45^5 - 4*d12^4*d15^3*d23*mt2 + 8*d12^4*d15^2*d23^2*mt2 + 
     d12^3*d15^3*d23^2*mt2 - 4*d12^4*d15*d23^3*mt2 - 
     2*d12^3*d15^2*d23^3*mt2 + 15*d12^2*d15^3*d23^3*mt2 + 
     d12^3*d15*d23^4*mt2 - 30*d12^2*d15^2*d23^4*mt2 + 
     12*d12*d15^3*d23^4*mt2 + 15*d12^2*d15*d23^5*mt2 - 
     24*d12*d15^2*d23^5*mt2 + 2*d15^3*d23^5*mt2 + 12*d12*d15*d23^6*mt2 - 
     4*d15^2*d23^6*mt2 + 2*d15*d23^7*mt2 + 4*d12^4*d15^2*d23*d34*mt2 - 
     4*d12^4*d15*d23^2*d34*mt2 - 6*d12^3*d15^2*d23^2*d34*mt2 + 
     6*d12^3*d15*d23^3*d34*mt2 - 30*d12^2*d15^2*d23^3*d34*mt2 + 
     30*d12^2*d15*d23^4*d34*mt2 - 28*d12*d15^2*d23^4*d34*mt2 + 
     28*d12*d15*d23^5*d34*mt2 - 8*d15^2*d23^5*d34*mt2 + 8*d15*d23^6*d34*mt2 + 
     5*d12^3*d15*d23^2*d34^2*mt2 + 15*d12^2*d15*d23^3*d34^2*mt2 + 
     16*d12*d15*d23^4*d34^2*mt2 + 6*d15*d23^5*d34^2*mt2 + 
     d12^4*d15^2*d23*d45*mt2 + 6*d12^3*d15^3*d23*d45*mt2 - 
     2*d12^4*d15*d23^2*d45*mt2 - 2*d12^3*d15^2*d23^2*d45*mt2 - 
     21*d12^2*d15^3*d23^2*d45*mt2 + d12^4*d23^3*d45*mt2 - 
     7*d12^3*d15*d23^3*d45*mt2 + 51*d12^2*d15^2*d23^3*d45*mt2 - 
     38*d12*d15^3*d23^3*d45*mt2 + 3*d12^3*d23^4*d45*mt2 - 
     33*d12^2*d15*d23^4*d45*mt2 + 70*d12*d15^2*d23^4*d45*mt2 - 
     12*d15^3*d23^4*d45*mt2 + 3*d12^2*d23^5*d45*mt2 - 
     33*d12*d15*d23^5*d45*mt2 + 18*d15^2*d23^5*d45*mt2 + d12*d23^6*d45*mt2 - 
     6*d15*d23^6*d45*mt2 - d12^4*d15^2*d34*d45*mt2 - 
     2*d12^4*d15*d23*d34*d45*mt2 - 18*d12^3*d15^2*d23*d34*d45*mt2 + 
     2*d12^4*d23^2*d34*d45*mt2 + 2*d12^3*d15*d23^2*d34*d45*mt2 + 
     13*d12^2*d15^2*d23^2*d34*d45*mt2 + 5*d12^3*d23^3*d34*d45*mt2 - 
     28*d12^2*d15*d23^3*d34*d45*mt2 + 58*d12*d15^2*d23^3*d34*d45*mt2 + 
     2*d12^2*d23^4*d34*d45*mt2 - 54*d12*d15*d23^4*d34*d45*mt2 + 
     30*d15^2*d23^4*d34*d45*mt2 - 3*d12*d23^5*d34*d45*mt2 - 
     24*d15*d23^5*d34*d45*mt2 - 2*d23^6*d34*d45*mt2 + 
     d12^4*d23*d34^2*d45*mt2 + 9*d12^3*d15*d23*d34^2*d45*mt2 + 
     d12^3*d23^2*d34^2*d45*mt2 + 5*d12^2*d15*d23^2*d34^2*d45*mt2 - 
     5*d12^2*d23^3*d34^2*d45*mt2 - 21*d12*d15*d23^3*d34^2*d45*mt2 - 
     9*d12*d23^4*d34^2*d45*mt2 - 18*d15*d23^4*d34^2*d45*mt2 - 
     4*d23^5*d34^2*d45*mt2 - d12^3*d23*d34^3*d45*mt2 - 
     4*d12^2*d23^2*d34^3*d45*mt2 - 5*d12*d23^3*d34^3*d45*mt2 - 
     2*d23^4*d34^3*d45*mt2 - 4*d12^3*d15^2*d23*d45^2*mt2 + 
     6*d12^2*d15^3*d23*d45^2*mt2 + 6*d12^3*d15*d23^2*d45^2*mt2 - 
     30*d12^2*d15^2*d23^2*d45^2*mt2 + 39*d12*d15^3*d23^2*d45^2*mt2 - 
     2*d12^3*d23^3*d45^2*mt2 + 25*d12^2*d15*d23^3*d45^2*mt2 - 
     76*d12*d15^2*d23^3*d45^2*mt2 + 23*d15^3*d23^3*d45^2*mt2 - 
     4*d12^2*d23^4*d45^2*mt2 + 34*d12*d15*d23^4*d45^2*mt2 - 
     32*d15^2*d23^4*d45^2*mt2 - 2*d12*d23^5*d45^2*mt2 + 
     7*d15*d23^5*d45^2*mt2 + 4*d12^3*d15^2*d34*d45^2*mt2 + 
     4*d12^3*d15*d23*d34*d45^2*mt2 + 18*d12^2*d15^2*d23*d34*d45^2*mt2 - 
     4*d12^3*d23^2*d34*d45^2*mt2 + 2*d12^2*d15*d23^2*d34*d45^2*mt2 - 
     36*d12*d15^2*d23^2*d34*d45^2*mt2 - 4*d12^2*d23^3*d34*d45^2*mt2 + 
     28*d12*d15*d23^3*d34*d45^2*mt2 - 44*d15^2*d23^3*d34*d45^2*mt2 + 
     6*d12*d23^4*d34*d45^2*mt2 + 26*d15*d23^4*d34*d45^2*mt2 + 
     6*d23^5*d34*d45^2*mt2 - 2*d12^3*d15*d34^2*d45^2*mt2 - 
     2*d12^3*d23*d34^2*d45^2*mt2 - 23*d12^2*d15*d23*d34^2*d45^2*mt2 + 
     4*d12^2*d23^2*d34^2*d45^2*mt2 - 6*d12*d15*d23^2*d34^2*d45^2*mt2 + 
     18*d12*d23^3*d34^2*d45^2*mt2 + 19*d15*d23^3*d34^2*d45^2*mt2 + 
     12*d23^4*d34^2*d45^2*mt2 + 4*d12^2*d23*d34^3*d45^2*mt2 + 
     10*d12*d23^2*d34^3*d45^2*mt2 + 6*d23^3*d34^3*d45^2*mt2 + 
     6*d12^2*d15^2*d23*d45^3*mt2 - 14*d12*d15^3*d23*d45^3*mt2 - 
     6*d12^2*d15*d23^2*d45^3*mt2 + 34*d12*d15^2*d23^2*d45^3*mt2 - 
     19*d15^3*d23^2*d45^3*mt2 + d12^2*d23^3*d45^3*mt2 - 
     15*d12*d15*d23^3*d45^3*mt2 + 27*d15^2*d23^3*d45^3*mt2 + 
     d12*d23^4*d45^3*mt2 - 4*d15*d23^4*d45^3*mt2 - 6*d12^2*d15^2*d34*d45^3*
      mt2 + 2*d12*d15^2*d23*d34*d45^3*mt2 + d12^2*d23^2*d34*d45^3*mt2 + 
     2*d12*d15*d23^2*d34*d45^3*mt2 + 29*d15^2*d23^2*d34*d45^3*mt2 - 
     5*d12*d23^3*d34*d45^3*mt2 - 10*d15*d23^3*d34*d45^3*mt2 - 
     7*d23^4*d34*d45^3*mt2 + 6*d12^2*d15*d34^2*d45^3*mt2 - 
     d12^2*d23*d34^2*d45^3*mt2 + 17*d12*d15*d23*d34^2*d45^3*mt2 - 
     13*d12*d23^2*d34^2*d45^3*mt2 - 6*d15*d23^2*d34^2*d45^3*mt2 - 
     14*d23^3*d34^2*d45^3*mt2 - d12^2*d34^3*d45^3*mt2 - 
     7*d12*d23*d34^3*d45^3*mt2 - 7*d23^2*d34^3*d45^3*mt2 - 
     4*d12*d15^2*d23*d45^4*mt2 + 6*d15^3*d23*d45^4*mt2 + 
     2*d12*d15*d23^2*d45^4*mt2 - 10*d15^2*d23^2*d45^4*mt2 + 
     d15*d23^3*d45^4*mt2 + 4*d12*d15^2*d34*d45^4*mt2 - 
     4*d12*d15*d23*d34*d45^4*mt2 - 6*d15^2*d23*d34*d45^4*mt2 + 
     2*d12*d23^2*d34*d45^4*mt2 - 2*d15*d23^2*d34*d45^4*mt2 + 
     4*d23^3*d34*d45^4*mt2 - 6*d12*d15*d34^2*d45^4*mt2 + 
     4*d12*d23*d34^2*d45^4*mt2 - 3*d15*d23*d34^2*d45^4*mt2 + 
     8*d23^2*d34^2*d45^4*mt2 + 2*d12*d34^3*d45^4*mt2 + 
     4*d23*d34^3*d45^4*mt2 + d15^2*d23*d45^5*mt2 - d15^2*d34*d45^5*mt2 + 
     2*d15*d23*d34*d45^5*mt2 - d23^2*d34*d45^5*mt2 + 2*d15*d34^2*d45^5*mt2 - 
     2*d23*d34^2*d45^5*mt2 - d34^3*d45^5*mt2 - 6*d12^3*d15^3*d23*mt2^2 + 
     12*d12^3*d15^2*d23^2*mt2^2 + 3*d12^2*d15^3*d23^2*mt2^2 - 
     6*d12^3*d15*d23^3*mt2^2 - 6*d12^2*d15^2*d23^3*mt2^2 + 
     15*d12*d15^3*d23^3*mt2^2 + 3*d12^2*d15*d23^4*mt2^2 - 
     30*d12*d15^2*d23^4*mt2^2 + 6*d15^3*d23^4*mt2^2 + 
     15*d12*d15*d23^5*mt2^2 - 12*d15^2*d23^5*mt2^2 + 6*d15*d23^6*mt2^2 + 
     6*d12^3*d15^2*d23*d34*mt2^2 - 6*d12^3*d15*d23^2*d34*mt2^2 - 
     12*d12^2*d15^2*d23^2*d34*mt2^2 + 12*d12^2*d15*d23^3*d34*mt2^2 - 
     33*d12*d15^2*d23^3*d34*mt2^2 + 33*d12*d15*d23^4*d34*mt2^2 - 
     15*d15^2*d23^4*d34*mt2^2 + 15*d15*d23^5*d34*mt2^2 + 
     9*d12^2*d15*d23^2*d34^2*mt2^2 + 18*d12*d15*d23^3*d34^2*mt2^2 + 
     9*d15*d23^4*d34^2*mt2^2 + 3*d12^3*d15^2*d23*d45*mt2^2 - 
     6*d12^3*d15*d23^2*d45*mt2^2 + 12*d12^2*d15^2*d23^2*d45*mt2^2 - 
     30*d12*d15^3*d23^2*d45*mt2^2 + 3*d12^3*d23^3*d45*mt2^2 - 
     15*d12^2*d15*d23^3*d45*mt2^2 + 66*d12*d15^2*d23^3*d45*mt2^2 - 
     21*d15^3*d23^3*d45*mt2^2 + 3*d12^2*d23^4*d45*mt2^2 - 
     36*d12*d15*d23^4*d45*mt2^2 + 39*d15^2*d23^4*d45*mt2^2 - 
     18*d15*d23^5*d45*mt2^2 - 3*d12^3*d15^2*d34*d45*mt2^2 - 
     6*d12^3*d15*d23*d34*d45*mt2^2 - 12*d12^2*d15^2*d23*d34*d45*mt2^2 + 
     6*d12^3*d23^2*d34*d45*mt2^2 - 6*d12^2*d15*d23^2*d34*d45*mt2^2 + 
     42*d12*d15^2*d23^2*d34*d45*mt2^2 + 3*d12^2*d23^3*d34*d45*mt2^2 - 
     48*d12*d15*d23^3*d34*d45*mt2^2 + 42*d15^2*d23^3*d34*d45*mt2^2 - 
     6*d12*d23^4*d34*d45*mt2^2 - 39*d15*d23^4*d34*d45*mt2^2 - 
     3*d23^5*d34*d45*mt2^2 + 3*d12^3*d23*d34^2*d45*mt2^2 + 
     9*d12^2*d15*d23*d34^2*d45*mt2^2 - 3*d12^2*d23^2*d34^2*d45*mt2^2 - 
     12*d12*d15*d23^2*d34^2*d45*mt2^2 - 12*d12*d23^3*d34^2*d45*mt2^2 - 
     21*d15*d23^3*d34^2*d45*mt2^2 - 6*d23^4*d34^2*d45*mt2^2 - 
     3*d12^2*d23*d34^3*d45*mt2^2 - 6*d12*d23^2*d34^3*d45*mt2^2 - 
     3*d23^3*d34^3*d45*mt2^2 - 9*d12^2*d15^2*d23*d45^2*mt2^2 + 
     18*d12*d15^3*d23*d45^2*mt2^2 + 12*d12^2*d15*d23^2*d45^2*mt2^2 - 
     48*d12*d15^2*d23^2*d45^2*mt2^2 + 27*d15^3*d23^2*d45^2*mt2^2 - 
     3*d12^2*d23^3*d45^2*mt2^2 + 27*d12*d15*d23^3*d45^2*mt2^2 - 
     48*d15^2*d23^3*d45^2*mt2^2 + 18*d15*d23^4*d45^2*mt2^2 + 
     9*d12^2*d15^2*d34*d45^2*mt2^2 + 6*d12^2*d15*d23*d34*d45^2*mt2^2 - 
     6*d12*d15^2*d23*d34*d45^2*mt2^2 - 6*d12^2*d23^2*d34*d45^2*mt2^2 + 
     12*d12*d15*d23^2*d34*d45^2*mt2^2 - 42*d15^2*d23^2*d34*d45^2*mt2^2 + 
     9*d12*d23^3*d34*d45^2*mt2^2 + 30*d15*d23^3*d34*d45^2*mt2^2 + 
     9*d23^4*d34*d45^2*mt2^2 - 6*d12^2*d15*d34^2*d45^2*mt2^2 - 
     3*d12^2*d23*d34^2*d45^2*mt2^2 - 15*d12*d15*d23*d34^2*d45^2*mt2^2 + 
     18*d12*d23^2*d34^2*d45^2*mt2^2 + 12*d15*d23^2*d34^2*d45^2*mt2^2 + 
     18*d23^3*d34^2*d45^2*mt2^2 + 9*d12*d23*d34^3*d45^2*mt2^2 + 
     9*d23^2*d34^3*d45^2*mt2^2 + 9*d12*d15^2*d23*d45^3*mt2^2 - 
     12*d15^3*d23*d45^3*mt2^2 - 6*d12*d15*d23^2*d45^3*mt2^2 + 
     24*d15^2*d23^2*d45^3*mt2^2 - 6*d15*d23^3*d45^3*mt2^2 - 
     9*d12*d15^2*d34*d45^3*mt2^2 + 6*d12*d15*d23*d34*d45^3*mt2^2 + 
     12*d15^2*d23*d34*d45^3*mt2^2 - 3*d12*d23^2*d34*d45^3*mt2^2 - 
     9*d23^3*d34*d45^3*mt2^2 + 12*d12*d15*d34^2*d45^3*mt2^2 - 
     6*d12*d23*d34^2*d45^3*mt2^2 + 6*d15*d23*d34^2*d45^3*mt2^2 - 
     18*d23^2*d34^2*d45^3*mt2^2 - 3*d12*d34^3*d45^3*mt2^2 - 
     9*d23*d34^3*d45^3*mt2^2 - 3*d15^2*d23*d45^4*mt2^2 + 
     3*d15^2*d34*d45^4*mt2^2 - 6*d15*d23*d34*d45^4*mt2^2 + 
     3*d23^2*d34*d45^4*mt2^2 - 6*d15*d34^2*d45^4*mt2^2 + 
     6*d23*d34^2*d45^4*mt2^2 + 3*d34^3*d45^4*mt2^2 - 
     4*d12^2*d15^3*d23*mt2^3 + 8*d12^2*d15^2*d23^2*mt2^3 + 
     3*d12*d15^3*d23^2*mt2^3 - 4*d12^2*d15*d23^3*mt2^3 - 
     6*d12*d15^2*d23^3*mt2^3 + 5*d15^3*d23^3*mt2^3 + 3*d12*d15*d23^4*mt2^3 - 
     10*d15^2*d23^4*mt2^3 + 5*d15*d23^5*mt2^3 + 4*d12^2*d15^2*d23*d34*mt2^3 - 
     4*d12^2*d15*d23^2*d34*mt2^3 - 10*d12*d15^2*d23^2*d34*mt2^3 + 
     10*d12*d15*d23^3*d34*mt2^3 - 12*d15^2*d23^3*d34*mt2^3 + 
     12*d15*d23^4*d34*mt2^3 + 7*d12*d15*d23^2*d34^2*mt2^3 + 
     7*d15*d23^3*d34^2*mt2^3 + 3*d12^2*d15^2*d23*d45*mt2^3 - 
     6*d12*d15^3*d23*d45*mt2^3 - 6*d12^2*d15*d23^2*d45*mt2^3 + 
     18*d12*d15^2*d23^2*d45*mt2^3 - 13*d15^3*d23^2*d45*mt2^3 + 
     3*d12^2*d23^3*d45*mt2^3 - 13*d12*d15*d23^3*d45*mt2^3 + 
     27*d15^2*d23^3*d45*mt2^3 + d12*d23^4*d45*mt2^3 - 
     13*d15*d23^4*d45*mt2^3 - d23^5*d45*mt2^3 - 3*d12^2*d15^2*d34*d45*mt2^3 - 
     6*d12^2*d15*d23*d34*d45*mt2^3 + 6*d12*d15^2*d23*d34*d45*mt2^3 + 
     6*d12^2*d23^2*d34*d45*mt2^3 - 14*d12*d15*d23^2*d34*d45*mt2^3 + 
     25*d15^2*d23^2*d34*d45*mt2^3 - d12*d23^3*d34*d45*mt2^3 - 
     24*d15*d23^3*d34*d45*mt2^3 - 5*d23^4*d34*d45*mt2^3 + 
     3*d12^2*d23*d34^2*d45*mt2^3 - d12*d15*d23*d34^2*d45*mt2^3 - 
     5*d12*d23^2*d34^2*d45*mt2^3 - 11*d15*d23^2*d34^2*d45*mt2^3 - 
     7*d23^3*d34^2*d45*mt2^3 - 3*d12*d23*d34^3*d45*mt2^3 - 
     3*d23^2*d34^3*d45*mt2^3 - 6*d12*d15^2*d23*d45^2*mt2^3 + 
     10*d15^3*d23*d45^2*mt2^3 + 6*d12*d15*d23^2*d45^2*mt2^3 - 
     22*d15^2*d23^2*d45^2*mt2^3 + 9*d15*d23^3*d45^2*mt2^3 + 
     2*d23^4*d45^2*mt2^3 + 6*d12*d15^2*d34*d45^2*mt2^3 - 
     14*d15^2*d23*d34*d45^2*mt2^3 + 2*d12*d23^2*d34*d45^2*mt2^3 + 
     10*d15*d23^2*d34*d45^2*mt2^3 + 10*d23^3*d34*d45^2*mt2^3 - 
     6*d12*d15*d34^2*d45^2*mt2^3 + 4*d12*d23*d34^2*d45^2*mt2^3 + 
     d15*d23*d34^2*d45^2*mt2^3 + 14*d23^2*d34^2*d45^2*mt2^3 + 
     2*d12*d34^3*d45^2*mt2^3 + 6*d23*d34^3*d45^2*mt2^3 + 
     3*d15^2*d23*d45^3*mt2^3 - d23^3*d45^3*mt2^3 - 3*d15^2*d34*d45^3*mt2^3 + 
     6*d15*d23*d34*d45^3*mt2^3 - 6*d23^2*d34*d45^3*mt2^3 + 
     6*d15*d34^2*d45^3*mt2^3 - 9*d23*d34^2*d45^3*mt2^3 - 
     4*d34^3*d45^3*mt2^3 - d12*d15^3*d23*mt2^4 + 2*d12*d15^2*d23^2*mt2^4 + 
     d15^3*d23^2*mt2^4 - d12*d15*d23^3*mt2^4 - 2*d15^2*d23^3*mt2^4 + 
     d15*d23^4*mt2^4 + d12*d15^2*d23*d34*mt2^4 - d12*d15*d23^2*d34*mt2^4 - 
     3*d15^2*d23^2*d34*mt2^4 + 3*d15*d23^3*d34*mt2^4 + 
     2*d15*d23^2*d34^2*mt2^4 + d12*d15^2*d23*d45*mt2^4 - 
     3*d15^3*d23*d45*mt2^4 - 2*d12*d15*d23^2*d45*mt2^4 + 
     7*d15^2*d23^2*d45*mt2^4 + d12*d23^3*d45*mt2^4 - 4*d15*d23^3*d45*mt2^4 - 
     d12*d15^2*d34*d45*mt2^4 - 2*d12*d15*d23*d34*d45*mt2^4 + 
     6*d15^2*d23*d34*d45*mt2^4 + 2*d12*d23^2*d34*d45*mt2^4 - 
     7*d15*d23^2*d34*d45*mt2^4 - d23^3*d34*d45*mt2^4 + 
     d12*d23*d34^2*d45*mt2^4 - 3*d15*d23*d34^2*d45*mt2^4 - 
     2*d23^2*d34^2*d45*mt2^4 - d23*d34^3*d45*mt2^4 - d15^2*d23*d45^2*mt2^4 + 
     d23^3*d45^2*mt2^4 + d15^2*d34*d45^2*mt2^4 - 2*d15*d23*d34*d45^2*mt2^4 + 
     4*d23^2*d34*d45^2*mt2^4 - 2*d15*d34^2*d45^2*mt2^4 + 
     5*d23*d34^2*d45^2*mt2^4 + 2*d34^3*d45^2*mt2^4))/
   (Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 
      2*d45*mt2]*(2*d12*d15^2*d23 - 2*d12*d15*d23^2 + 2*d15^2*d23^2 - 
     2*d15*d23^3 - 2*d12*d15*d23*d34 - 2*d15*d23^2*d34 - 2*d15^2*d23*d45 + 
     2*d15*d23^2*d45 + 2*d15*d23*d34*d45 + 2*d15^2*d23*mt2 - 
     2*d15*d23^2*mt2 - 2*d15*d23*d34*mt2 + d23^2*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(-(d12^5*d15^2) - d12^4*d15^3 + 2*d12^5*d15*d23 + 
     3*d12^4*d15^2*d23 + 3*d12^3*d15^3*d23 - d12^5*d23^2 - 
     3*d12^4*d15*d23^2 - 4*d12^3*d15^2*d23^2 + 6*d12^2*d15^3*d23^2 + 
     d12^4*d23^3 - d12^3*d15*d23^3 - 12*d12^2*d15^2*d23^3 + 
     2*d12*d15^3*d23^3 + 2*d12^3*d23^4 + 6*d12^2*d15*d23^4 - 
     4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 + d12^5*d15*d34 + 
     2*d12^4*d15^2*d34 - d12^5*d23*d34 - 5*d12^4*d15*d23*d34 - 
     7*d12^3*d15^2*d23*d34 + 3*d12^4*d23^2*d34 + 5*d12^3*d15*d23^2*d34 - 
     13*d12^2*d15^2*d23^2*d34 + 2*d12^3*d23^3*d34 + 13*d12^2*d15*d23^3*d34 - 
     6*d12*d15^2*d23^3*d34 + 4*d12*d15*d23^4*d34 - 2*d15^2*d23^4*d34 + 
     2*d12*d23^5*d34 + 2*d15*d23^5*d34 - d12^4*d15*d34^2 + 
     2*d12^4*d23*d34^2 + 5*d12^3*d15*d23*d34^2 - d12^3*d23^2*d34^2 + 
     8*d12^2*d15*d23^2*d34^2 - d12^2*d23^3*d34^2 + 6*d12*d15*d23^3*d34^2 + 
     4*d15*d23^4*d34^2 - 2*d23^5*d34^2 - d12^3*d23*d34^3 - 
     d12^2*d23^2*d34^3 - 2*d12*d23^3*d34^3 - 2*d23^4*d34^3 + 
     3*d12^4*d15^2*d45 + 3*d12^3*d15^3*d45 - 4*d12^4*d15*d23*d45 - 
     4*d12^3*d15^2*d23*d45 - 5*d12^2*d15^3*d23*d45 + d12^4*d23^2*d45 + 
     d12^3*d15*d23^2*d45 + 7*d12^2*d15^2*d23^2*d45 - 8*d12*d15^3*d23^2*d45 - 
     3*d12^2*d15*d23^3*d45 + 10*d12*d15^2*d23^3*d45 - 2*d15^3*d23^3*d45 + 
     d12^2*d23^4*d45 - 2*d12*d15*d23^4*d45 + 2*d15^2*d23^4*d45 - 
     4*d12^4*d15*d34*d45 - 7*d12^3*d15^2*d34*d45 + d12^4*d23*d34*d45 - 
     2*d12^3*d15*d23*d34*d45 + 5*d12^2*d15^2*d23*d34*d45 + 
     4*d12^3*d23^2*d34*d45 - 10*d12^2*d15*d23^2*d34*d45 + 
     14*d12*d15^2*d23^2*d34*d45 + 6*d12^2*d23^3*d34*d45 - 
     6*d12*d15*d23^3*d34*d45 + 8*d15^2*d23^3*d34*d45 - 3*d12*d23^4*d34*d45 - 
     6*d15*d23^4*d34*d45 + d12^4*d34^2*d45 + 5*d12^3*d15*d34^2*d45 + 
     6*d12^3*d23*d34^2*d45 + 5*d12^2*d15*d23*d34^2*d45 + 
     3*d12^2*d23^2*d34^2*d45 - 4*d12*d15*d23^2*d34^2*d45 - 
     4*d12*d23^3*d34^2*d45 - 10*d15*d23^3*d34^2*d45 + 4*d23^4*d34^2*d45 - 
     d12^3*d34^3*d45 - 5*d12^2*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 + 
     4*d23^3*d34^3*d45 - 3*d12^3*d15^2*d45^2 - 3*d12^2*d15^3*d45^2 + 
     2*d12^3*d15*d23*d45^2 + d12^2*d15^2*d23*d45^2 + 3*d12*d15^3*d23*d45^2 - 
     6*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 2*d12*d15*d23^3*d45^2 - 
     2*d15^2*d23^3*d45^2 + 5*d12^3*d15*d34*d45^2 + 8*d12^2*d15^2*d34*d45^2 + 
     5*d12^2*d15*d23*d34*d45^2 - 3*d12*d15^2*d23*d34*d45^2 - 
     4*d12^2*d23^2*d34*d45^2 + 5*d12*d15*d23^2*d34*d45^2 - 
     7*d15^2*d23^2*d34*d45^2 + 5*d15*d23^3*d34*d45^2 - 2*d12^3*d34^2*d45^2 - 
     7*d12^2*d15*d34^2*d45^2 - 6*d12^2*d23*d34^2*d45^2 - 
     3*d12*d15*d23*d34^2*d45^2 + d12*d23^2*d34^2*d45^2 + 
     8*d15*d23^2*d34^2*d45^2 - 3*d23^3*d34^2*d45^2 + 2*d12^2*d34^3*d45^2 + 
     3*d12*d23*d34^3*d45^2 - 3*d23^2*d34^3*d45^2 + d12^2*d15^2*d45^3 + 
     d12*d15^3*d45^3 - d15^3*d23*d45^3 + d15^2*d23^2*d45^3 - 
     2*d12^2*d15*d34*d45^3 - 3*d12*d15^2*d34*d45^3 + 3*d15^2*d23*d34*d45^3 - 
     2*d15*d23^2*d34*d45^3 + d12^2*d34^2*d45^3 + 3*d12*d15*d34^2*d45^3 - 
     3*d15*d23*d34^2*d45^3 + d23^2*d34^2*d45^3 - d12*d34^3*d45^3 + 
     d23*d34^3*d45^3 - 4*d12^4*d15^2*mt2 - 2*d12^3*d15^3*mt2 + 
     8*d12^4*d15*d23*mt2 + 7*d12^3*d15^2*d23*mt2 + 9*d12^2*d15^3*d23*mt2 - 
     4*d12^4*d23^2*mt2 - 8*d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 + 
     12*d12*d15^3*d23^2*mt2 + 3*d12^3*d23^3*mt2 - 3*d12^2*d15*d23^3*mt2 - 
     24*d12*d15^2*d23^3*mt2 + 2*d15^3*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 
     12*d12*d15*d23^4*mt2 - 4*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 + 
     4*d12^4*d15*d34*mt2 + 4*d12^3*d15^2*d34*mt2 - 4*d12^4*d23*d34*mt2 - 
     14*d12^3*d15*d23*d34*mt2 - 21*d12^2*d15^2*d23*d34*mt2 + 
     10*d12^3*d23^2*d34*mt2 + 12*d12^2*d15*d23^2*d34*mt2 - 
     28*d12*d15^2*d23^2*d34*mt2 + 9*d12^2*d23^3*d34*mt2 + 
     28*d12*d15*d23^3*d34*mt2 - 6*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + 
     2*d23^5*d34*mt2 - 2*d12^3*d15*d34^2*mt2 + 7*d12^3*d23*d34^2*mt2 + 
     15*d12^2*d15*d23*d34^2*mt2 + 20*d12*d15*d23^2*d34^2*mt2 - 
     4*d12*d23^3*d34^2*mt2 + 6*d15*d23^3*d34^2*mt2 - 3*d12^2*d23*d34^3*mt2 - 
     4*d12*d23^2*d34^3*mt2 - 2*d23^3*d34^3*mt2 + 10*d12^3*d15^2*d45*mt2 + 
     3*d12^2*d15^3*d45*mt2 - 13*d12^3*d15*d23*d45*mt2 - 
     3*d12^2*d15^2*d23*d45*mt2 - 14*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 3*d12^2*d15*d23^2*d45*mt2 + 
     22*d12*d15^2*d23^2*d45*mt2 - 8*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d23^3*d45*mt2 - 9*d12*d15*d23^3*d45*mt2 + 
     10*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 - 2*d15*d23^4*d45*mt2 - 
     d12^4*d34*d45*mt2 - 18*d12^3*d15*d34*d45*mt2 - 
     11*d12^2*d15^2*d34*d45*mt2 + 7*d12^3*d23*d34*d45*mt2 - 
     4*d12^2*d15*d23*d34*d45*mt2 + 26*d12*d15^2*d23*d34*d45*mt2 + 
     2*d12^2*d23^2*d34*d45*mt2 - 28*d12*d15*d23^2*d34*d45*mt2 + 
     20*d15^2*d23^2*d34*d45*mt2 + 3*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 - 4*d23^4*d34*d45*mt2 + 8*d12^3*d34^2*d45*mt2 + 
     13*d12^2*d15*d34^2*d45*mt2 + 7*d12^2*d23*d34^2*d45*mt2 - 
     10*d12*d15*d23*d34^2*d45*mt2 + 6*d12*d23^2*d34^2*d45*mt2 - 
     16*d15*d23^2*d34^2*d45*mt2 + 2*d23^3*d34^2*d45*mt2 - 
     5*d12^2*d34^3*d45*mt2 - 2*d12*d23*d34^3*d45*mt2 + 
     4*d23^2*d34^3*d45*mt2 - 9*d12^2*d15^2*d45^2*mt2 + 
     7*d12^2*d15*d23*d45^2*mt2 - 5*d12*d15^2*d23*d45^2*mt2 + 
     7*d15^3*d23*d45^2*mt2 - d12^2*d23^2*d45^2*mt2 - 
     10*d15^2*d23^2*d45^2*mt2 + d15*d23^3*d45^2*mt2 + 2*d12^3*d34*d45^2*mt2 + 
     22*d12^2*d15*d34*d45^2*mt2 + 6*d12*d15^2*d34*d45^2*mt2 - 
     9*d12^2*d23*d34*d45^2*mt2 + 10*d12*d15*d23*d34*d45^2*mt2 - 
     15*d15^2*d23*d34*d45^2*mt2 - 4*d12*d23^2*d34*d45^2*mt2 + 
     12*d15*d23^2*d34*d45^2*mt2 + 3*d23^3*d34*d45^2*mt2 - 
     13*d12^2*d34^2*d45^2*mt2 - 12*d12*d15*d34^2*d45^2*mt2 - 
     5*d12*d23*d34^2*d45^2*mt2 + 9*d15*d23*d34^2*d45^2*mt2 - 
     2*d23^2*d34^2*d45^2*mt2 + 6*d12*d34^3*d45^2*mt2 - d23*d34^3*d45^2*mt2 + 
     4*d12*d15^2*d45^3*mt2 - d15^3*d45^3*mt2 - 2*d12*d15*d23*d45^3*mt2 + 
     3*d15^2*d23*d45^3*mt2 - d12^2*d34*d45^3*mt2 - 10*d12*d15*d34*d45^3*mt2 + 
     d15^2*d34*d45^3*mt2 + 4*d12*d23*d34*d45^3*mt2 - 
     4*d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 + 6*d12*d34^2*d45^3*mt2 + 
     d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 - d34^3*d45^3*mt2 - 
     d15^2*d45^4*mt2 + 2*d15*d34*d45^4*mt2 - d34^2*d45^4*mt2 - 
     6*d12^3*d15^2*mt2^2 + 12*d12^3*d15*d23*mt2^2 + 3*d12^2*d15^2*d23*mt2^2 + 
     9*d12*d15^3*d23*mt2^2 - 6*d12^3*d23^2*mt2^2 - 6*d12^2*d15*d23^2*mt2^2 - 
     12*d12*d15^2*d23^2*mt2^2 + 6*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 
     3*d12*d15*d23^3*mt2^2 - 12*d15^2*d23^3*mt2^2 + 6*d12*d23^4*mt2^2 + 
     6*d15*d23^4*mt2^2 + 6*d12^3*d15*d34*mt2^2 - 6*d12^3*d23*d34*mt2^2 - 
     12*d12^2*d15*d23*d34*mt2^2 - 21*d12*d15^2*d23*d34*mt2^2 + 
     12*d12^2*d23^2*d34*mt2^2 + 9*d12*d15*d23^2*d34*mt2^2 - 
     15*d15^2*d23^2*d34*mt2^2 + 12*d12*d23^3*d34*mt2^2 + 
     15*d15*d23^3*d34*mt2^2 + 9*d12^2*d23*d34^2*mt2^2 + 
     15*d12*d15*d23*d34^2*mt2^2 + 3*d12*d23^2*d34^2*mt2^2 + 
     12*d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 - 3*d12*d23*d34^3*mt2^2 - 
     3*d23^2*d34^3*mt2^2 + 12*d12^2*d15^2*d45*mt2^2 - 3*d12*d15^3*d45*mt2^2 - 
     15*d12^2*d15*d23*d45*mt2^2 + 6*d12*d15^2*d23*d45*mt2^2 - 
     9*d15^3*d23*d45*mt2^2 + 3*d12^2*d23^2*d45*mt2^2 + 
     3*d12*d15*d23^2*d45*mt2^2 + 15*d15^2*d23^2*d45*mt2^2 - 
     6*d12*d23^3*d45*mt2^2 - 6*d15*d23^3*d45*mt2^2 - 3*d12^3*d34*d45*mt2^2 - 
     24*d12^2*d15*d34*d45*mt2^2 + 3*d12*d15^2*d34*d45*mt2^2 + 
     9*d12^2*d23*d34*d45*mt2^2 - 6*d12*d15*d23*d34*d45*mt2^2 + 
     21*d15^2*d23*d34*d45*mt2^2 - 9*d12*d23^2*d34*d45*mt2^2 - 
     18*d15*d23^2*d34*d45*mt2^2 - 3*d23^3*d34*d45*mt2^2 + 
     12*d12^2*d34^2*d45*mt2^2 + 3*d12*d15*d34^2*d45*mt2^2 - 
     15*d15*d23*d34^2*d45*mt2^2 + 3*d23^2*d34^2*d45*mt2^2 - 
     3*d12*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 - 
     9*d12*d15^2*d45^2*mt2^2 + 3*d15^3*d45^2*mt2^2 + 
     6*d12*d15*d23*d45^2*mt2^2 - 6*d15^2*d23*d45^2*mt2^2 + 
     3*d12^2*d34*d45^2*mt2^2 + 21*d12*d15*d34*d45^2*mt2^2 - 
     6*d15^2*d34*d45^2*mt2^2 - 6*d12*d23*d34*d45^2*mt2^2 + 
     9*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     12*d12*d34^2*d45^2*mt2^2 + 3*d15*d34^2*d45^2*mt2^2 - 
     3*d23*d34^2*d45^2*mt2^2 + 3*d15^2*d45^3*mt2^2 - 6*d15*d34*d45^3*mt2^2 + 
     3*d34^2*d45^3*mt2^2 - 4*d12^2*d15^2*mt2^3 + 2*d12*d15^3*mt2^3 + 
     8*d12^2*d15*d23*mt2^3 - 3*d12*d15^2*d23*mt2^3 + 3*d15^3*d23*mt2^3 - 
     4*d12^2*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + d12*d23^3*mt2^3 - 
     d15*d23^3*mt2^3 + 2*d23^4*mt2^3 + 4*d12^2*d15*d34*mt2^3 - 
     4*d12*d15^2*d34*mt2^3 - 4*d12^2*d23*d34*mt2^3 - 
     2*d12*d15*d23*d34*mt2^3 - 7*d15^2*d23*d34*mt2^3 + 
     6*d12*d23^2*d34*mt2^3 + 2*d15*d23^2*d34*mt2^3 + 5*d23^3*d34*mt2^3 + 
     2*d12*d15*d34^2*mt2^3 + 5*d12*d23*d34^2*mt2^3 + 5*d15*d23*d34^2*mt2^3 + 
     2*d23^2*d34^2*mt2^3 - d23*d34^3*mt2^3 + 6*d12*d15^2*d45*mt2^3 - 
     3*d15^3*d45*mt2^3 - 7*d12*d15*d23*d45*mt2^3 + 5*d15^2*d23*d45*mt2^3 + 
     d12*d23^2*d45*mt2^3 + d15*d23^2*d45*mt2^3 - 3*d23^3*d45*mt2^3 - 
     3*d12^2*d34*d45*mt2^3 - 10*d12*d15*d34*d45*mt2^3 + 
     7*d15^2*d34*d45*mt2^3 + d12*d23*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 - 7*d23^2*d34*d45*mt2^3 + 
     4*d12*d34^2*d45*mt2^3 - 5*d15*d34^2*d45*mt2^3 - d23*d34^2*d45*mt2^3 + 
     d34^3*d45*mt2^3 - 3*d15^2*d45^2*mt2^3 + d15*d23*d45^2*mt2^3 + 
     d23^2*d45^2*mt2^3 + 2*d12*d34*d45^2*mt2^3 + 4*d15*d34*d45^2*mt2^3 + 
     3*d23*d34*d45^2*mt2^3 - d34^2*d45^2*mt2^3 - d34*d45^3*mt2^3 - 
     d12*d15^2*mt2^4 + d15^3*mt2^4 + 2*d12*d15*d23*mt2^4 - 
     2*d15^2*d23*mt2^4 - d12*d23^2*mt2^4 + d15*d23^2*mt2^4 + 
     d12*d15*d34*mt2^4 - 2*d15^2*d34*mt2^4 - d12*d23*d34*mt2^4 + 
     d15*d23*d34*mt2^4 + d23^2*d34*mt2^4 + d15*d34^2*mt2^4 + 
     d23*d34^2*mt2^4 + d15^2*d45*mt2^4 - d15*d23*d45*mt2^4 - 
     d12*d34*d45*mt2^4 - 2*d23*d34*d45*mt2^4 - d34^2*d45*mt2^4 + 
     d34*d45^2*mt2^4))/(Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + 
      (-d12 - d23 + d45 - mt2)^2]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(d12^3*d15^3*d23 - 2*d12^3*d15^2*d23^2 + d12^3*d15*d23^3 - 
     2*d12*d15^3*d23^3 + 4*d12*d15^2*d23^4 - 2*d12*d15*d23^5 + 
     d12^2*d15^2*d23^2*d34 - d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 - 
     4*d12*d15*d23^4*d34 + 2*d15^2*d23^4*d34 - 2*d15*d23^5*d34 + 
     d12^3*d15^3*d45 - 3*d12^3*d15^2*d23*d45 - d12^2*d15^3*d23*d45 + 
     3*d12^3*d15*d23^2*d45 - d12^2*d15^2*d23^2*d45 + 4*d12*d15^3*d23^2*d45 - 
     d12^3*d23^3*d45 + 3*d12^2*d15*d23^3*d45 - 10*d12*d15^2*d23^3*d45 + 
     2*d15^3*d23^3*d45 - d12^2*d23^4*d45 + 6*d12*d15*d23^4*d45 - 
     2*d15^2*d23^4*d45 + 6*d12^2*d15^2*d23*d34*d45 - 
     5*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 + 
     d12^2*d23^3*d34*d45 + 6*d12*d15*d23^3*d34*d45 - 6*d15^2*d23^3*d34*d45 + 
     d12*d23^4*d34*d45 + 8*d15*d23^4*d34*d45 + d12^3*d15^2*d45^2 - 
     3*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 8*d12^2*d15^2*d23*d45^2 - 
     3*d12*d15^3*d23*d45^2 + d12^3*d23^2*d45^2 - 7*d12^2*d15*d23^2*d45^2 + 
     12*d12*d15^2*d23^2*d45^2 - 4*d15^3*d23^2*d45^2 + 2*d12^2*d23^3*d45^2 - 
     8*d12*d15*d23^3*d45^2 + 6*d15^2*d23^3*d45^2 + d12^2*d15^2*d34*d45^2 + 
     5*d12^2*d15*d23*d34*d45^2 - 2*d12^2*d23^2*d34*d45^2 - 
     2*d12*d15*d23^2*d34*d45^2 + 7*d15^2*d23^2*d34*d45^2 - 
     3*d12*d23^3*d34*d45^2 - 13*d15*d23^3*d34*d45^2 - 3*d12^2*d15^2*d45^3 + 
     3*d12*d15^3*d45^3 + 4*d12^2*d15*d23*d45^3 - 9*d12*d15^2*d23*d45^3 + 
     3*d15^3*d23*d45^3 - d12^2*d23^2*d45^3 + 6*d12*d15*d23^2*d45^3 - 
     7*d15^2*d23^2*d45^3 + d12^2*d15*d34*d45^3 - 2*d12*d15^2*d34*d45^3 + 
     d12^2*d23*d34*d45^3 + 2*d12*d15*d23*d34*d45^3 - 4*d15^2*d23*d34*d45^3 + 
     3*d12*d23^2*d34*d45^3 + 11*d15*d23^2*d34*d45^3 + 3*d12*d15^2*d45^4 - 
     d15^3*d45^4 - 2*d12*d15*d23*d45^4 + 4*d15^2*d23*d45^4 - 
     2*d12*d15*d34*d45^4 + d15^2*d34*d45^4 - d12*d23*d34*d45^4 - 
     5*d15*d23*d34*d45^4 - d15^2*d45^5 + d15*d34*d45^5 + 
     3*d12^2*d15^3*d23*mt2 - 6*d12^2*d15^2*d23^2*mt2 + 
     3*d12^2*d15*d23^3*mt2 - 2*d15^3*d23^3*mt2 + 4*d15^2*d23^4*mt2 - 
     2*d15*d23^5*mt2 + 4*d12*d15^2*d23^2*d34*mt2 - 4*d12*d15*d23^3*d34*mt2 + 
     4*d15^2*d23^3*d34*mt2 - 4*d15*d23^4*d34*mt2 - d12^3*d15^2*d45*mt2 + 
     3*d12^2*d15^3*d45*mt2 + 2*d12^3*d15*d23*d45*mt2 - 
     9*d12^2*d15^2*d23*d45*mt2 + 2*d12*d15^3*d23*d45*mt2 - 
     d12^3*d23^2*d45*mt2 + 9*d12^2*d15*d23^2*d45*mt2 - 
     10*d12*d15^2*d23^2*d45*mt2 + 4*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d23^3*d45*mt2 + 9*d12*d15*d23^3*d45*mt2 - 
     10*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 + 6*d15*d23^4*d45*mt2 + 
     2*d12^2*d15^2*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
     d12^2*d23^2*d34*d45*mt2 + 4*d12*d15*d23^2*d34*d45*mt2 - 
     8*d15^2*d23^2*d34*d45*mt2 + 4*d12*d23^3*d34*d45*mt2 + 
     12*d15*d23^3*d34*d45*mt2 + 2*d23^4*d34*d45*mt2 + 
     6*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - 
     10*d12^2*d15*d23*d45^2*mt2 + 20*d12*d15^2*d23*d45^2*mt2 - 
     7*d15^3*d23*d45^2*mt2 + 4*d12^2*d23^2*d45^2*mt2 - 
     16*d12*d15*d23^2*d45^2*mt2 + 16*d15^2*d23^2*d45^2*mt2 + 
     2*d12*d23^3*d45^2*mt2 - 7*d15*d23^3*d45^2*mt2 + 
     2*d12^2*d15*d34*d45^2*mt2 + 8*d15^2*d23*d34*d45^2*mt2 - 
     8*d12*d23^2*d34*d45^2*mt2 - 16*d15*d23^2*d34*d45^2*mt2 - 
     6*d23^3*d34*d45^2*mt2 - 9*d12*d15^2*d45^3*mt2 + 3*d15^3*d45^3*mt2 + 
     9*d12*d15*d23*d45^3*mt2 - 13*d15^2*d23*d45^3*mt2 - d12*d23^2*d45^3*mt2 + 
     4*d15*d23^2*d45^3*mt2 + d12^2*d34*d45^3*mt2 - 2*d15^2*d34*d45^3*mt2 + 
     6*d12*d23*d34*d45^3*mt2 + 10*d15*d23*d34*d45^3*mt2 + 
     7*d23^2*d34*d45^3*mt2 + 4*d15^2*d45^4*mt2 - d15*d23*d45^4*mt2 - 
     2*d12*d34*d45^4*mt2 - 2*d15*d34*d45^4*mt2 - 4*d23*d34*d45^4*mt2 + 
     d34*d45^5*mt2 + 3*d12*d15^3*d23*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 + 
     3*d12*d15*d23^3*mt2^2 + 3*d15^2*d23^2*d34*mt2^2 - 
     3*d15*d23^3*d34*mt2^2 - 3*d12^2*d15^2*d45*mt2^2 + 
     3*d12*d15^3*d45*mt2^2 + 6*d12^2*d15*d23*d45*mt2^2 - 
     9*d12*d15^2*d23*d45*mt2^2 + 3*d15^3*d23*d45*mt2^2 - 
     3*d12^2*d23^2*d45*mt2^2 + 9*d12*d15*d23^2*d45*mt2^2 - 
     9*d15^2*d23^2*d45*mt2^2 - 3*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 - 6*d15^2*d23*d34*d45*mt2^2 + 
     3*d12*d23^2*d34*d45*mt2^2 + 9*d15*d23^2*d34*d45*mt2^2 + 
     3*d23^3*d34*d45*mt2^2 + 9*d12*d15^2*d45^2*mt2^2 - 3*d15^3*d45^2*mt2^2 - 
     12*d12*d15*d23*d45^2*mt2^2 + 12*d15^2*d23*d45^2*mt2^2 + 
     3*d12*d23^2*d45^2*mt2^2 - 9*d15*d23^2*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 - 6*d12*d23*d34*d45^2*mt2^2 - 
     9*d15*d23*d34*d45^2*mt2^2 - 9*d23^2*d34*d45^2*mt2^2 - 
     6*d15^2*d45^3*mt2^2 + 3*d15*d23*d45^3*mt2^2 + 3*d12*d34*d45^3*mt2^2 + 
     3*d15*d34*d45^3*mt2^2 + 9*d23*d34*d45^3*mt2^2 - 3*d34*d45^4*mt2^2 + 
     d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + d15*d23^3*mt2^3 - 
     3*d12*d15^2*d45*mt2^3 + d15^3*d45*mt2^3 + 6*d12*d15*d23*d45*mt2^3 - 
     3*d15^2*d23*d45*mt2^3 - 3*d12*d23^2*d45*mt2^3 + 3*d15*d23^2*d45*mt2^3 - 
     d23^3*d45*mt2^3 - 2*d15^2*d34*d45*mt2^3 + 2*d15*d23*d34*d45*mt2^3 + 
     2*d23^2*d34*d45*mt2^3 + 4*d15^2*d45^2*mt2^3 - 4*d15*d23*d45^2*mt2^3 - 
     2*d12*d34*d45^2*mt2^3 - 2*d15*d34*d45^2*mt2^3 - 6*d23*d34*d45^2*mt2^3 + 
     4*d34*d45^3*mt2^3 - d15^2*d45*mt2^4 + 2*d15*d23*d45*mt2^4 - 
     d23^2*d45*mt2^4 - 2*d34*d45^2*mt2^4))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((d23*(d12^3*d15^2 - 2*d12^3*d15*d23 + d12^3*d23^2 - 2*d12*d15^2*d23^2 + 
      4*d12*d15*d23^3 - 2*d12*d23^4 + 2*d12^2*d15*d23*d34 - 
      2*d12^2*d23^2*d34 + 2*d12*d15*d23^2*d34 - 2*d12*d23^3*d34 - 
      2*d15*d23^3*d34 + 2*d23^4*d34 + d12*d23^2*d34^2 + 2*d23^3*d34^2 - 
      3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 - 
      2*d12^2*d23^2*d45 - 2*d15^2*d23^2*d45 + 2*d12*d23^3*d45 + 
      2*d15*d23^3*d45 + 2*d12^2*d15*d34*d45 + d12*d15*d23*d34*d45 + 
      4*d12*d23^2*d34*d45 + 6*d15*d23^2*d34*d45 - 4*d23^3*d34*d45 - 
      4*d23^2*d34^2*d45 + 3*d12*d15^2*d45^2 - 4*d12*d15*d23*d45^2 + 
      2*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 2*d15*d23^2*d45^2 - 
      4*d12*d15*d34*d45^2 + d12*d23*d34*d45^2 - 5*d15*d23*d34*d45^2 + 
      3*d23^2*d34*d45^2 + d12*d34^2*d45^2 + 3*d23*d34^2*d45^2 - d15^2*d45^3 + 
      d15*d23*d45^3 + 2*d15*d34*d45^3 - d23*d34*d45^3 - d34^2*d45^3 + 
      3*d12^2*d15^2*mt2 - 6*d12^2*d15*d23*mt2 + 3*d12^2*d23^2*mt2 - 
      2*d15^2*d23^2*mt2 + 4*d15*d23^3*mt2 - 2*d23^4*mt2 + 
      5*d12*d15*d23*d34*mt2 - 5*d12*d23^2*d34*mt2 + 2*d15*d23^2*d34*mt2 - 
      2*d23^3*d34*mt2 + 2*d23^2*d34^2*mt2 - 6*d12*d15^2*d45*mt2 + 
      8*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 + 
      2*d23^3*d45*mt2 + d12^2*d34*d45*mt2 + 5*d12*d15*d34*d45*mt2 + 
      3*d12*d23*d34*d45*mt2 + 6*d15*d23*d34*d45*mt2 - d12*d34^2*d45*mt2 - 
      6*d23*d34^2*d45*mt2 + 3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - 
      d23^2*d45^2*mt2 - 2*d12*d34*d45^2*mt2 - 5*d15*d34*d45^2*mt2 - 
      d23*d34*d45^2*mt2 + 3*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 
      3*d12*d15^2*mt2^2 - 6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 
      3*d15*d23*d34*mt2^2 - 3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 
      3*d15*d23*d45*mt2^2 + 3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 
      3*d23*d34*d45*mt2^2 - 3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + 2*d34*d45*mt2^3))/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-(d12^5*d15^2) + 2*d12^5*d15*d23 - d12^4*d15^2*d23 - d12^5*d23^2 + 
     2*d12^4*d15*d23^2 - d12^4*d23^3 + d12^4*d15^2*d34 - 
     4*d12^4*d15*d23*d34 - d12^3*d15^2*d23*d34 + 3*d12^4*d23^2*d34 - 
     2*d12^3*d15*d23^2*d34 - 4*d12^2*d15^2*d23^2*d34 + 3*d12^3*d23^3*d34 + 
     4*d12^2*d15*d23^3*d34 - 2*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     2*d12^3*d15*d23*d34^2 - 3*d12^3*d23^2*d34^2 - 3*d12^2*d23^3*d34^2 - 
     4*d12*d15*d23^3*d34^2 - 2*d15*d23^4*d34^2 + d12^2*d23^2*d34^3 + 
     d12*d23^3*d34^3 + 5*d12^4*d15^2*d45 - 8*d12^4*d15*d23*d45 + 
     6*d12^3*d15^2*d23*d45 + 3*d12^4*d23^2*d45 - 8*d12^3*d15*d23^2*d45 + 
     4*d12^2*d15^2*d23^2*d45 + 2*d12^3*d23^3*d45 - 4*d12^2*d15*d23^3*d45 + 
     2*d12*d15^2*d23^3*d45 - 2*d12*d15*d23^4*d45 - d12^4*d15*d34*d45 - 
     4*d12^3*d15^2*d34*d45 - d12^4*d23*d34*d45 + 6*d12^3*d15*d23*d34*d45 - 
     d12^2*d15^2*d23*d34*d45 - 8*d12^3*d23^2*d34*d45 - 
     7*d12^2*d15*d23^2*d34*d45 - 4*d12^2*d23^3*d34*d45 - 
     12*d12*d15*d23^3*d34*d45 - 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 + 
     d12^3*d15*d34^2*d45 + 2*d12^3*d23*d34^2*d45 + 7*d12^2*d23^2*d34^2*d45 + 
     7*d12*d15*d23^2*d34^2*d45 + 2*d12*d23^3*d34^2*d45 + 
     6*d15*d23^3*d34^2*d45 - d12^2*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 - 
     10*d12^3*d15^2*d45^2 + 12*d12^3*d15*d23*d45^2 - 
     12*d12^2*d15^2*d23*d45^2 - 3*d12^3*d23^2*d45^2 + 
     10*d12^2*d15*d23^2*d45^2 - 8*d12*d15^2*d23^2*d45^2 - d12^2*d23^3*d45^2 + 
     4*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 + 4*d12^3*d15*d34*d45^2 + 
     6*d12^2*d15^2*d34*d45^2 + 3*d12^3*d23*d34*d45^2 + 
     4*d12^2*d15*d23*d34*d45^2 + 5*d12*d15^2*d23*d34*d45^2 + 
     7*d12^2*d23^2*d34*d45^2 + 16*d12*d15*d23^2*d34*d45^2 + 
     4*d15^2*d23^2*d34*d45^2 + d12*d23^3*d34*d45^2 + 6*d15*d23^3*d34*d45^2 - 
     3*d12^2*d15*d34^2*d45^2 - 4*d12^2*d23*d34^2*d45^2 - 
     6*d12*d15*d23*d34^2*d45^2 - 4*d12*d23^2*d34^2*d45^2 - 
     7*d15*d23^2*d34^2*d45^2 + d12*d23*d34^3*d45^2 + 10*d12^2*d15^2*d45^3 - 
     8*d12^2*d15*d23*d45^3 + 10*d12*d15^2*d23*d45^3 + d12^2*d23^2*d45^3 - 
     4*d12*d15*d23^2*d45^3 + 4*d15^2*d23^2*d45^3 - 6*d12^2*d15*d34*d45^3 - 
     4*d12*d15^2*d34*d45^3 - 3*d12^2*d23*d34*d45^3 - 
     10*d12*d15*d23*d34*d45^3 - 3*d15^2*d23*d34*d45^3 - 
     2*d12*d23^2*d34*d45^3 - 7*d15*d23^2*d34*d45^3 + 3*d12*d15*d34^2*d45^3 + 
     2*d12*d23*d34^2*d45^3 + 4*d15*d23*d34^2*d45^3 - 5*d12*d15^2*d45^4 + 
     2*d12*d15*d23*d45^4 - 3*d15^2*d23*d45^4 + 4*d12*d15*d34*d45^4 + 
     d15^2*d34*d45^4 + d12*d23*d34*d45^4 + 4*d15*d23*d34*d45^4 - 
     d15*d34^2*d45^4 + d15^2*d45^5 - d15*d34*d45^5 - 5*d12^4*d15^2*mt2 + 
     10*d12^4*d15*d23*mt2 - 5*d12^3*d15^2*d23*mt2 - 5*d12^4*d23^2*mt2 + 
     10*d12^3*d15*d23^2*mt2 - 5*d12^3*d23^3*mt2 + 3*d12^3*d15^2*d34*mt2 - 
     15*d12^3*d15*d23*d34*mt2 - 3*d12^2*d15^2*d23*d34*mt2 + 
     12*d12^3*d23^2*d34*mt2 - 9*d12^2*d15*d23^2*d34*mt2 - 
     8*d12*d15^2*d23^2*d34*mt2 + 12*d12^2*d23^3*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 - 2*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 + 
     5*d12^2*d15*d23*d34^2*mt2 - 9*d12^2*d23^2*d34^2*mt2 + 
     d12*d15*d23^2*d34^2*mt2 - 9*d12*d23^3*d34^2*mt2 - 
     4*d15*d23^3*d34^2*mt2 + 2*d12*d23^2*d34^3*mt2 + 2*d23^3*d34^3*mt2 + 
     20*d12^3*d15^2*d45*mt2 - 31*d12^3*d15*d23*d45*mt2 + 
     21*d12^2*d15^2*d23*d45*mt2 + 11*d12^3*d23^2*d45*mt2 - 
     27*d12^2*d15*d23^2*d45*mt2 + 8*d12*d15^2*d23^2*d45*mt2 + 
     6*d12^2*d23^3*d45*mt2 - 8*d12*d15*d23^3*d45*mt2 + 
     2*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 - d12^4*d34*d45*mt2 - 
     6*d12^3*d15*d34*d45*mt2 - 9*d12^2*d15^2*d34*d45*mt2 - 
     7*d12^3*d23*d34*d45*mt2 + 7*d12^2*d15*d23*d34*d45*mt2 - 
     2*d12*d15^2*d23*d34*d45*mt2 - 28*d12^2*d23^2*d34*d45*mt2 - 
     18*d12*d15*d23^2*d34*d45*mt2 - 10*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 + 2*d12^3*d34^2*d45*mt2 + 
     4*d12^2*d15*d34^2*d45*mt2 + 10*d12^2*d23*d34^2*d45*mt2 + 
     7*d12*d15*d23*d34^2*d45*mt2 + 21*d12*d23^2*d34^2*d45*mt2 + 
     12*d15*d23^2*d34^2*d45*mt2 + 4*d23^3*d34^2*d45*mt2 - 
     d12^2*d34^3*d45*mt2 - 3*d12*d23*d34^3*d45*mt2 - 4*d23^2*d34^3*d45*mt2 - 
     30*d12^2*d15^2*d45^2*mt2 + 33*d12^2*d15*d23*d45^2*mt2 - 
     27*d12*d15^2*d23*d45^2*mt2 - 7*d12^2*d23^2*d45^2*mt2 + 
     20*d12*d15*d23^2*d45^2*mt2 - 8*d15^2*d23^2*d45^2*mt2 - 
     d12*d23^3*d45^2*mt2 + 4*d15*d23^3*d45^2*mt2 + 4*d12^3*d34*d45^2*mt2 + 
     18*d12^2*d15*d34*d45^2*mt2 + 9*d12*d15^2*d34*d45^2*mt2 + 
     17*d12^2*d23*d34*d45^2*mt2 + 27*d12*d15*d23*d34*d45^2*mt2 + 
     5*d15^2*d23*d34*d45^2*mt2 + 20*d12*d23^2*d34*d45^2*mt2 + 
     23*d15*d23^2*d34*d45^2*mt2 + 2*d23^3*d34*d45^2*mt2 - 
     6*d12^2*d34^2*d45^2*mt2 - 8*d12*d15*d34^2*d45^2*mt2 - 
     16*d12*d23*d34^2*d45^2*mt2 - 12*d15*d23*d34^2*d45^2*mt2 - 
     8*d23^2*d34^2*d45^2*mt2 + 2*d12*d34^3*d45^2*mt2 + 
     3*d23*d34^3*d45^2*mt2 + 20*d12*d15^2*d45^3*mt2 - 
     13*d12*d15*d23*d45^3*mt2 + 11*d15^2*d23*d45^3*mt2 + 
     d12*d23^2*d45^3*mt2 - 3*d15*d23^2*d45^3*mt2 - 6*d12^2*d34*d45^3*mt2 - 
     18*d12*d15*d34*d45^3*mt2 - 3*d15^2*d34*d45^3*mt2 - 
     13*d12*d23*d34*d45^3*mt2 - 19*d15*d23*d34*d45^3*mt2 - 
     4*d23^2*d34*d45^3*mt2 + 6*d12*d34^2*d45^3*mt2 + 4*d15*d34^2*d45^3*mt2 + 
     6*d23*d34^2*d45^3*mt2 - d34^3*d45^3*mt2 - 5*d15^2*d45^4*mt2 + 
     d15*d23*d45^4*mt2 + 4*d12*d34*d45^4*mt2 + 6*d15*d34*d45^4*mt2 + 
     3*d23*d34*d45^4*mt2 - 2*d34^2*d45^4*mt2 - d34*d45^5*mt2 - 
     10*d12^3*d15^2*mt2^2 + 20*d12^3*d15*d23*mt2^2 - 
     9*d12^2*d15^2*d23*mt2^2 - 10*d12^3*d23^2*mt2^2 + 
     18*d12^2*d15*d23^2*mt2^2 - 9*d12^2*d23^3*mt2^2 + 
     3*d12^2*d15^2*d34*mt2^2 - 21*d12^2*d15*d23*d34*mt2^2 - 
     3*d12*d15^2*d23*d34*mt2^2 + 18*d12^2*d23^2*d34*mt2^2 - 
     12*d12*d15*d23^2*d34*mt2^2 - 4*d15^2*d23^2*d34*mt2^2 + 
     15*d12*d23^3*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 + 
     4*d12*d15*d23*d34^2*mt2^2 - 9*d12*d23^2*d34^2*mt2^2 + 
     d15*d23^2*d34^2*mt2^2 - 6*d23^3*d34^2*mt2^2 + d23^2*d34^3*mt2^2 + 
     30*d12^2*d15^2*d45*mt2^2 - 45*d12^2*d15*d23*d45*mt2^2 + 
     24*d12*d15^2*d23*d45*mt2^2 + 15*d12^2*d23^2*d45*mt2^2 - 
     30*d12*d15*d23^2*d45*mt2^2 + 4*d15^2*d23^2*d45*mt2^2 + 
     6*d12*d23^3*d45*mt2^2 - 4*d15*d23^3*d45*mt2^2 - 5*d12^3*d34*d45*mt2^2 - 
     12*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 - 
     18*d12^2*d23*d34*d45*mt2^2 - 4*d12*d15*d23*d34*d45*mt2^2 - 
     d15^2*d23*d34*d45*mt2^2 - 32*d12*d23^2*d34*d45*mt2^2 - 
     11*d15*d23^2*d34*d45*mt2^2 - 6*d23^3*d34*d45*mt2^2 + 
     7*d12^2*d34^2*d45*mt2^2 + 5*d12*d15*d34^2*d45*mt2^2 + 
     19*d12*d23*d34^2*d45*mt2^2 + 7*d15*d23*d34^2*d45*mt2^2 + 
     14*d23^2*d34^2*d45*mt2^2 - 2*d12*d34^3*d45*mt2^2 - 
     4*d23*d34^3*d45*mt2^2 - 30*d12*d15^2*d45^2*mt2^2 + 
     30*d12*d15*d23*d45^2*mt2^2 - 15*d15^2*d23*d45^2*mt2^2 - 
     5*d12*d23^2*d45^2*mt2^2 + 10*d15*d23^2*d45^2*mt2^2 + 
     15*d12^2*d34*d45^2*mt2^2 + 24*d12*d15*d34*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 + 31*d12*d23*d34*d45^2*mt2^2 + 
     23*d15*d23*d34*d45^2*mt2^2 + 13*d23^2*d34*d45^2*mt2^2 - 
     14*d12*d34^2*d45^2*mt2^2 - 5*d15*d34^2*d45^2*mt2^2 - 
     17*d23*d34^2*d45^2*mt2^2 + 2*d34^3*d45^2*mt2^2 + 10*d15^2*d45^3*mt2^2 - 
     5*d15*d23*d45^3*mt2^2 - 15*d12*d34*d45^3*mt2^2 - 
     12*d15*d34*d45^3*mt2^2 - 13*d23*d34*d45^3*mt2^2 + 7*d34^2*d45^3*mt2^2 + 
     5*d34*d45^4*mt2^2 - 10*d12^2*d15^2*mt2^3 + 20*d12^2*d15*d23*mt2^3 - 
     7*d12*d15^2*d23*mt2^3 - 10*d12^2*d23^2*mt2^3 + 14*d12*d15*d23^2*mt2^3 - 
     7*d12*d23^3*mt2^3 + d12*d15^2*d34*mt2^3 - 13*d12*d15*d23*d34*mt2^3 - 
     d15^2*d23*d34*mt2^3 + 12*d12*d23^2*d34*mt2^3 - 5*d15*d23^2*d34*mt2^3 + 
     6*d23^3*d34*mt2^3 + d15*d23*d34^2*mt2^3 - 3*d23^2*d34^2*mt2^3 + 
     20*d12*d15^2*d45*mt2^3 - 29*d12*d15*d23*d45*mt2^3 + 
     9*d15^2*d23*d45*mt2^3 + 9*d12*d23^2*d45*mt2^3 - 11*d15*d23^2*d45*mt2^3 + 
     2*d23^3*d45*mt2^3 - 9*d12^2*d34*d45*mt2^3 - 10*d12*d15*d34*d45*mt2^3 - 
     d15^2*d34*d45*mt2^3 - 19*d12*d23*d34*d45*mt2^3 - 
     5*d15*d23*d34*d45*mt2^3 - 12*d23^2*d34*d45*mt2^3 + 
     8*d12*d34^2*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 + 11*d23*d34^2*d45*mt2^3 - 
     d34^3*d45*mt2^3 - 10*d15^2*d45^2*mt2^3 + 9*d15*d23*d45^2*mt2^3 - 
     d23^2*d45^2*mt2^3 + 18*d12*d34*d45^2*mt2^3 + 10*d15*d34*d45^2*mt2^3 + 
     17*d23*d34*d45^2*mt2^3 - 8*d34^2*d45^2*mt2^3 - 9*d34*d45^3*mt2^3 - 
     5*d12*d15^2*mt2^4 + 10*d12*d15*d23*mt2^4 - 2*d15^2*d23*mt2^4 - 
     5*d12*d23^2*mt2^4 + 4*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 - 
     3*d15*d23*d34*mt2^4 + 3*d23^2*d34*mt2^4 + 5*d15^2*d45*mt2^4 - 
     7*d15*d23*d45*mt2^4 + 2*d23^2*d45*mt2^4 - 7*d12*d34*d45*mt2^4 - 
     3*d15*d34*d45*mt2^4 - 7*d23*d34*d45*mt2^4 + 3*d34^2*d45*mt2^4 + 
     7*d34*d45^2*mt2^4 - d15^2*mt2^5 + 2*d15*d23*mt2^5 - d23^2*mt2^5 - 
     2*d34*d45*mt2^5)/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(d12^3*d15^2 - 2*d12^3*d15*d23 - 2*d12*d15^3*d23 + 
      d12^3*d23^2 + 4*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - d12^2*d15^2*d34 + 
      4*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 3*d12^2*d23^2*d34 - 
      2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
      2*d12*d15*d23*d34^2 + 3*d12*d23^2*d34^2 + 2*d15*d23^2*d34^2 - 
      d23^2*d34^3 - 3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 
      4*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 - 2*d12^2*d23^2*d45 + 
      4*d12*d15*d23^2*d45 - 6*d15^2*d23^2*d45 + 4*d15*d23^3*d45 + 
      d12^2*d15*d34*d45 + 2*d12*d15^2*d34*d45 + d12^2*d23*d34*d45 - 
      d12*d15*d23*d34*d45 + 4*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 - 
      d12*d15*d34^2*d45 - 2*d12*d23*d34^2*d45 - 2*d15*d23*d34^2*d45 - 
      2*d23^2*d34^2*d45 + d23*d34^3*d45 + 3*d12*d15^2*d45^2 - 
      4*d12*d15*d23*d45^2 + 4*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 
      4*d15*d23^2*d45^2 - 2*d12*d15*d34*d45^2 - d15^2*d34*d45^2 - 
      2*d12*d23*d34*d45^2 - 3*d15*d23*d34*d45^2 - d23^2*d34*d45^2 + 
      d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 - d15^2*d45^3 + d15*d23*d45^3 + 
      d15*d34*d45^3 + d23*d34*d45^3 + 3*d12^2*d15^2*mt2 - 
      6*d12^2*d15*d23*mt2 - 2*d15^3*d23*mt2 + 3*d12^2*d23^2*mt2 + 
      4*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 - d12*d15^2*d34*mt2 + 
      7*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - 6*d12*d23^2*d34*mt2 - 
      2*d15*d23^2*d34*mt2 - d15*d23*d34^2*mt2 + 3*d23^2*d34^2*mt2 - 
      6*d12*d15^2*d45*mt2 + 8*d12*d15*d23*d45*mt2 - 4*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + d12^2*d34*d45*mt2 + 
      4*d12*d15*d34*d45*mt2 + d15^2*d34*d45*mt2 + 4*d12*d23*d34*d45*mt2 + 
      3*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - 
      2*d15*d34^2*d45*mt2 - 4*d23*d34^2*d45*mt2 + d34^3*d45*mt2 + 
      3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - d23^2*d45^2*mt2 - 
      2*d12*d34*d45^2*mt2 - 4*d15*d34*d45^2*mt2 - 4*d23*d34*d45^2*mt2 + 
      2*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 3*d12*d15^2*mt2^2 - 
      6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 3*d15*d23*d34*mt2^2 - 
      3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 + 
      3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
      3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
      d23^2*mt2^3 + 2*d34*d45*mt2^3))/((-d12 + d34 + d45 - mt2)*
     (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d12^4*d15^2 - d12^3*d15^3 - 2*d12^4*d15*d23 + 2*d12^3*d15^2*d23 - 
     4*d12^2*d15^3*d23 - 2*d12*d15^4*d23 + d12^4*d23^2 - d12^3*d15*d23^2 + 
     8*d12^2*d15^2*d23^2 + 4*d12*d15^3*d23^2 - 4*d12^2*d15*d23^3 - 
     2*d12*d15^2*d23^3 - d12^4*d15*d34 - 2*d12^3*d15^2*d34 + 
     2*d12^2*d15^3*d34 + 2*d12*d15^4*d34 + d12^4*d23*d34 + 
     6*d12^3*d15*d23*d34 + 3*d12^2*d15^2*d23*d34 + 10*d12*d15^3*d23*d34 + 
     4*d15^4*d23*d34 - 4*d12^3*d23^2*d34 - 5*d12^2*d15*d23^2*d34 - 
     20*d12*d15^2*d23^2*d34 - 6*d15^3*d23^2*d34 + 8*d12*d15*d23^3*d34 + 
     2*d15^2*d23^3*d34 + 3*d12^3*d15*d34^2 + d12^2*d15^2*d34^2 - 
     3*d12*d15^3*d34^2 - 4*d12^3*d23*d34^2 - 10*d12^2*d15*d23*d34^2 - 
     14*d12*d15^2*d23*d34^2 - 10*d15^3*d23*d34^2 + 6*d12^2*d23^2*d34^2 + 
     13*d12*d15*d23^2*d34^2 + 12*d15^2*d23^2*d34^2 - 4*d15*d23^3*d34^2 - 
     3*d12^2*d15*d34^3 + 6*d12^2*d23*d34^3 + 10*d12*d15*d23*d34^3 + 
     9*d15^2*d23*d34^3 - 4*d12*d23^2*d34^3 - 7*d15*d23^2*d34^3 + 
     d12*d15*d34^4 - 4*d12*d23*d34^4 - 4*d15*d23*d34^4 + d23^2*d34^4 + 
     d23*d34^5 - 4*d12^3*d15^2*d45 + 3*d12^2*d15^3*d45 + 
     6*d12^3*d15*d23*d45 - 6*d12^2*d15^2*d23*d45 + 6*d12*d15^3*d23*d45 + 
     2*d15^4*d23*d45 - 2*d12^3*d23^2*d45 + 3*d12^2*d15*d23^2*d45 - 
     8*d12*d15^2*d23^2*d45 - 2*d15^3*d23^2*d45 + 2*d12*d15*d23^3*d45 + 
     4*d12^3*d15*d34*d45 + 4*d12^2*d15^2*d34*d45 - 2*d12*d15^3*d34*d45 - 
     2*d15^4*d34*d45 - d12^3*d23*d34*d45 - 8*d12^2*d15*d23*d34*d45 + 
     d12*d15^2*d23*d34*d45 - 2*d15^3*d23*d34*d45 + 6*d12^2*d23^2*d34*d45 - 
     2*d12*d15*d23^2*d34*d45 + 4*d15^2*d23^2*d34*d45 - 2*d15*d23^3*d34*d45 + 
     d12^3*d34^2*d45 - 5*d12^2*d15*d34^2*d45 + d12*d15^2*d34^2*d45 + 
     5*d15^3*d34^2*d45 + 3*d12^2*d23*d34^2*d45 - 3*d15^2*d23*d34^2*d45 - 
     6*d12*d23^2*d34^2*d45 - d15*d23^2*d34^2*d45 - 3*d12^2*d34^3*d45 - 
     2*d12*d15*d34^3*d45 - 5*d15^2*d34^3*d45 - 3*d12*d23*d34^3*d45 + 
     2*d15*d23*d34^3*d45 + 2*d23^2*d34^3*d45 + 3*d12*d34^4*d45 + 
     3*d15*d34^4*d45 + d23*d34^4*d45 - d34^5*d45 + 6*d12^2*d15^2*d45^2 - 
     3*d12*d15^3*d45^2 - 6*d12^2*d15*d23*d45^2 + 6*d12*d15^2*d23*d45^2 - 
     2*d15^3*d23*d45^2 + d12^2*d23^2*d45^2 - 2*d12*d15*d23^2*d45^2 + 
     2*d15^2*d23^2*d45^2 - 6*d12^2*d15*d34*d45^2 - 2*d12*d15^2*d34*d45^2 - 
     d12^2*d23*d34*d45^2 - 2*d12*d23^2*d34*d45^2 - 2*d12^2*d34^2*d45^2 + 
     2*d12*d15*d34^2*d45^2 + 2*d12*d23*d34^2*d45^2 + 2*d15*d23*d34^2*d45^2 + 
     d23^2*d34^2*d45^2 + 4*d12*d34^3*d45^2 + 2*d15*d34^3*d45^2 - 
     d23*d34^3*d45^2 - 2*d34^4*d45^2 - 4*d12*d15^2*d45^3 + d15^3*d45^3 + 
     2*d12*d15*d23*d45^3 - 2*d15^2*d23*d45^3 + 4*d12*d15*d34*d45^3 + 
     d12*d23*d34*d45^3 + 2*d15*d23*d34*d45^3 + d12*d34^2*d45^3 - 
     d23*d34^2*d45^3 - d34^3*d45^3 + d15^2*d45^4 - d15*d34*d45^4 + 
     3*d12^3*d15^2*mt2 - 3*d12^2*d15^3*mt2 - 6*d12^3*d15*d23*mt2 + 
     6*d12^2*d15^2*d23*mt2 - 8*d12*d15^3*d23*mt2 - 2*d15^4*d23*mt2 + 
     3*d12^3*d23^2*mt2 - 3*d12^2*d15*d23^2*mt2 + 16*d12*d15^2*d23^2*mt2 + 
     4*d15^3*d23^2*mt2 - 8*d12*d15*d23^3*mt2 - 2*d15^2*d23^3*mt2 - 
     3*d12^3*d15*d34*mt2 - 2*d12^2*d15^2*d34*mt2 + 6*d12*d15^3*d34*mt2 + 
     2*d15^4*d34*mt2 + 3*d12^3*d23*d34*mt2 + 11*d12^2*d15*d23*d34*mt2 + 
     4*d12*d15^2*d23*d34*mt2 + 10*d15^3*d23*d34*mt2 - 9*d12^2*d23^2*d34*mt2 - 
     10*d12*d15*d23^2*d34*mt2 - 20*d15^2*d23^2*d34*mt2 + 
     8*d15*d23^3*d34*mt2 + 5*d12^2*d15*d34^2*mt2 - 5*d12*d15^2*d34^2*mt2 - 
     5*d15^3*d34^2*mt2 - 9*d12^2*d23*d34^2*mt2 - 12*d12*d15*d23*d34^2*mt2 - 
     12*d15^2*d23*d34^2*mt2 + 9*d12*d23^2*d34^2*mt2 + 
     13*d15*d23^2*d34^2*mt2 - d12*d15*d34^3*mt2 + 4*d15^2*d34^3*mt2 + 
     9*d12*d23*d34^3*mt2 + 7*d15*d23*d34^3*mt2 - 3*d23^2*d34^3*mt2 - 
     d15*d34^4*mt2 - 3*d23*d34^4*mt2 - 9*d12^2*d15^2*d45*mt2 + 
     6*d12*d15^3*d45*mt2 + 13*d12^2*d15*d23*d45*mt2 - 
     13*d12*d15^2*d23*d45*mt2 + 6*d15^3*d23*d45*mt2 - 4*d12^2*d23^2*d45*mt2 + 
     7*d12*d15*d23^2*d45*mt2 - 8*d15^2*d23^2*d45*mt2 + 2*d15*d23^3*d45*mt2 + 
     d12^3*d34*d45*mt2 + 7*d12^2*d15*d34*d45*mt2 + 3*d12*d15^2*d34*d45*mt2 - 
     4*d15^3*d34*d45*mt2 - 7*d12*d15*d23*d34*d45*mt2 + 
     5*d15^2*d23*d34*d45*mt2 + 8*d12*d23^2*d34*d45*mt2 - 
     3*d15*d23^2*d34*d45*mt2 + d12^2*d34^2*d45*mt2 - 
     2*d12*d15*d34^2*d45*mt2 + 6*d15^2*d34^2*d45*mt2 - 
     4*d15*d23*d34^2*d45*mt2 - 4*d23^2*d34^2*d45*mt2 - 5*d12*d34^3*d45*mt2 - 
     5*d15*d34^3*d45*mt2 + 3*d34^4*d45*mt2 + 9*d12*d15^2*d45^2*mt2 - 
     3*d15^3*d45^2*mt2 - 8*d12*d15*d23*d45^2*mt2 + 7*d15^2*d23*d45^2*mt2 + 
     d12*d23^2*d45^2*mt2 - 2*d15*d23^2*d45^2*mt2 - 3*d12^2*d34*d45^2*mt2 - 
     5*d12*d15*d34*d45^2*mt2 - d15^2*d34*d45^2*mt2 - 
     5*d12*d23*d34*d45^2*mt2 - d23^2*d34*d45^2*mt2 - d15*d34^2*d45^2*mt2 + 
     5*d23*d34^2*d45^2*mt2 + 3*d34^3*d45^2*mt2 - 3*d15^2*d45^3*mt2 + 
     d15*d23*d45^3*mt2 + 3*d12*d34*d45^3*mt2 + d15*d34*d45^3*mt2 + 
     2*d23*d34*d45^3*mt2 - d34^2*d45^3*mt2 - d34*d45^4*mt2 + 
     3*d12^2*d15^2*mt2^2 - 3*d12*d15^3*mt2^2 - 6*d12^2*d15*d23*mt2^2 + 
     6*d12*d15^2*d23*mt2^2 - 4*d15^3*d23*mt2^2 + 3*d12^2*d23^2*mt2^2 - 
     3*d12*d15*d23^2*mt2^2 + 8*d15^2*d23^2*mt2^2 - 4*d15*d23^3*mt2^2 - 
     3*d12^2*d15*d34*mt2^2 + 2*d12*d15^2*d34*mt2^2 + 4*d15^3*d34*mt2^2 + 
     3*d12^2*d23*d34*mt2^2 + 4*d12*d15*d23*d34*mt2^2 + d15^2*d23*d34*mt2^2 - 
     6*d12*d23^2*d34*mt2^2 - 5*d15*d23^2*d34*mt2^2 + d12*d15*d34^2*mt2^2 - 
     6*d15^2*d34^2*mt2^2 - 6*d12*d23*d34^2*mt2^2 - 2*d15*d23*d34^2*mt2^2 + 
     3*d23^2*d34^2*mt2^2 + 2*d15*d34^3*mt2^2 + 3*d23*d34^3*mt2^2 - 
     6*d12*d15^2*d45*mt2^2 + 3*d15^3*d45*mt2^2 + 8*d12*d15*d23*d45*mt2^2 - 
     7*d15^2*d23*d45*mt2^2 - 2*d12*d23^2*d45*mt2^2 + 4*d15*d23^2*d45*mt2^2 + 
     2*d12^2*d34*d45*mt2^2 + 3*d12*d15*d34*d45*mt2^2 - d15^2*d34*d45*mt2^2 + 
     3*d12*d23*d34*d45*mt2^2 + d15*d23*d34*d45*mt2^2 + 
     2*d23^2*d34*d45*mt2^2 + d12*d34^2*d45*mt2^2 + 2*d15*d34^2*d45*mt2^2 - 
     3*d23*d34^2*d45*mt2^2 - 3*d34^3*d45*mt2^2 + 3*d15^2*d45^2*mt2^2 - 
     2*d15*d23*d45^2*mt2^2 - 4*d12*d34*d45^2*mt2^2 - 4*d23*d34*d45^2*mt2^2 + 
     2*d34*d45^3*mt2^2 + d12*d15^2*mt2^3 - d15^3*mt2^3 - 
     2*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 + d12*d23^2*mt2^3 - 
     d15*d23^2*mt2^3 - d12*d15*d34*mt2^3 + 2*d15^2*d34*mt2^3 + 
     d12*d23*d34*mt2^3 - d15*d23*d34*mt2^3 - d23^2*d34*mt2^3 - 
     d15*d34^2*mt2^3 - d23*d34^2*mt2^3 - d15^2*d45*mt2^3 + 
     d15*d23*d45*mt2^3 + d12*d34*d45*mt2^3 + 2*d23*d34*d45*mt2^3 + 
     d34^2*d45*mt2^3 - d34*d45^2*mt2^3)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d15 - d23)*(-4*d15^3*d23 + 8*d15^2*d23^2 - 4*d15*d23^3 - 
      d12*d15^2*d34 + d12*d15*d23*d34 + 4*d15^2*d23*d34 - 4*d15*d23^2*d34 - 
      d15*d23*d34^2 + d12*d15*d23*d45 - 4*d15^2*d23*d45 - d12*d23^2*d45 + 
      4*d15*d23^2*d45 - d12*d15*d34*d45 + d15^2*d34*d45 - d12*d23*d34*d45 + 
      d23^2*d34*d45 - d15*d34^2*d45 + d23*d34^2*d45 - d15*d23*d45^2 + 
      d15*d34*d45^2 - d23*d34*d45^2 - d34^2*d45^2 + d15^2*d34*mt2 - 
      d15*d23*d34*mt2 - d15*d23*d45*mt2 + d23^2*d45*mt2 - d12*d34*d45*mt2 + 
      d15*d34*d45*mt2 + d23*d34*d45*mt2 + d34^2*d45*mt2 + d34*d45^2*mt2))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^4*d15^3*d23 - 2*d12^3*d15^4*d23 - 8*d12^2*d15^5*d23 + 
     6*d12^4*d15^2*d23^2 + 6*d12^3*d15^3*d23^2 + 28*d12^2*d15^4*d23^2 - 
     4*d12*d15^5*d23^2 - 6*d12^4*d15*d23^3 - 6*d12^3*d15^2*d23^3 - 
     36*d12^2*d15^3*d23^3 + 12*d12*d15^4*d23^3 + 2*d12^4*d23^4 + 
     2*d12^3*d15*d23^4 + 20*d12^2*d15^2*d23^4 - 12*d12*d15^3*d23^4 - 
     4*d12^2*d15*d23^5 + 4*d12*d15^2*d23^5 - 2*d12^4*d15^3*d34 - 
     2*d12^3*d15^4*d34 + 8*d12^4*d15^2*d23*d34 + 12*d12^3*d15^3*d23*d34 + 
     22*d12^2*d15^4*d23*d34 + 4*d12*d15^5*d23*d34 - 10*d12^4*d15*d23^2*d34 - 
     26*d12^3*d15^2*d23^2*d34 - 62*d12^2*d15^3*d23^2*d34 - 
     16*d12*d15^4*d23^2*d34 + 4*d12^4*d23^3*d34 + 24*d12^3*d15*d23^3*d34 + 
     58*d12^2*d15^2*d23^3*d34 + 28*d12*d15^3*d23^3*d34 - 4*d15^4*d23^3*d34 - 
     8*d12^3*d23^4*d34 - 18*d12^2*d15*d23^4*d34 - 24*d12*d15^2*d23^4*d34 + 
     8*d15^3*d23^4*d34 + 8*d12*d15*d23^5*d34 - 4*d15^2*d23^5*d34 + 
     2*d12^4*d15^2*d34^2 + 6*d12^3*d15^3*d34^2 + 2*d12^2*d15^4*d34^2 - 
     4*d12^4*d15*d23*d34^2 - 24*d12^3*d15^2*d23*d34^2 - 
     30*d12^2*d15^3*d23*d34^2 - 12*d12*d15^4*d23*d34^2 + 
     2*d12^4*d23^2*d34^2 + 34*d12^3*d15*d23^2*d34^2 + 
     64*d12^2*d15^2*d23^2*d34^2 + 56*d12*d15^3*d23^2*d34^2 + 
     4*d15^4*d23^2*d34^2 - 16*d12^3*d23^3*d34^2 - 48*d12^2*d15*d23^3*d34^2 - 
     74*d12*d15^2*d23^3*d34^2 - 4*d15^3*d23^3*d34^2 + 12*d12^2*d23^4*d34^2 + 
     30*d12*d15*d23^4*d34^2 + 4*d15^2*d23^4*d34^2 - 4*d15*d23^5*d34^2 - 
     4*d12^3*d15^2*d34^3 - 4*d12^2*d15^3*d34^3 + 12*d12^3*d15*d23*d34^3 + 
     28*d12^2*d15^2*d23*d34^3 + 16*d12*d15^3*d23*d34^3 - 
     8*d12^3*d23^2*d34^3 - 46*d12^2*d15*d23^2*d34^3 - 
     58*d12*d15^2*d23^2*d34^3 - 12*d15^3*d23^2*d34^3 + 24*d12^2*d23^3*d34^3 + 
     48*d12*d15*d23^3*d34^3 + 22*d15^2*d23^3*d34^3 - 8*d12*d23^4*d34^3 - 
     14*d15*d23^4*d34^3 + 2*d12^2*d15^2*d34^4 - 12*d12^2*d15*d23*d34^4 - 
     12*d12*d15^2*d23*d34^4 + 12*d12^2*d23^2*d34^4 + 30*d12*d15*d23^2*d34^4 + 
     14*d15^2*d23^2*d34^4 - 16*d12*d23^3*d34^4 - 18*d15*d23^3*d34^4 + 
     2*d23^4*d34^4 + 4*d12*d15*d23*d34^5 - 8*d12*d23^2*d34^5 - 
     8*d15*d23^2*d34^5 + 4*d23^3*d34^5 + 2*d23^2*d34^6 + 
     10*d12^3*d15^3*d23*d45 - 2*d12^2*d15^4*d23*d45 + 16*d12*d15^5*d23*d45 - 
     24*d12^3*d15^2*d23^2*d45 + 4*d12^2*d15^3*d23^2*d45 - 
     60*d12*d15^4*d23^2*d45 + 4*d15^5*d23^2*d45 + 18*d12^3*d15*d23^3*d45 - 
     2*d12^2*d15^2*d23^3*d45 + 72*d12*d15^3*d23^3*d45 - 16*d15^4*d23^3*d45 - 
     4*d12^3*d23^4*d45 - 28*d12*d15^2*d23^4*d45 + 20*d15^3*d23^4*d45 - 
     8*d15^2*d23^5*d45 + 6*d12^3*d15^3*d34*d45 + 6*d12^2*d15^4*d34*d45 - 
     36*d12^3*d15^2*d23*d34*d45 - 22*d12^2*d15^3*d23*d34*d45 - 
     40*d12*d15^4*d23*d34*d45 - 4*d15^5*d23*d34*d45 + 
     36*d12^3*d15*d23^2*d34*d45 + 30*d12^2*d15^2*d23^2*d34*d45 + 
     102*d12*d15^3*d23^2*d34*d45 + 8*d15^4*d23^2*d34*d45 - 
     6*d12^3*d23^3*d34*d45 - 26*d12^2*d15*d23^3*d34*d45 - 
     66*d12*d15^2*d23^3*d34*d45 + 4*d15^3*d23^3*d34*d45 + 
     12*d12^2*d23^4*d34*d45 + 4*d12*d15*d23^4*d34*d45 - 
     8*d15^2*d23^4*d34*d45 - 8*d12^3*d15^2*d34^2*d45 - 
     18*d12^2*d15^3*d34^2*d45 - 4*d12*d15^4*d34^2*d45 + 
     20*d12^3*d15*d23*d34^2*d45 + 60*d12^2*d15^2*d23*d34^2*d45 + 
     44*d12*d15^3*d23*d34^2*d45 + 8*d15^4*d23*d34^2*d45 - 
     50*d12^2*d15*d23^2*d34^2*d45 - 44*d12*d15^2*d23^2*d34^2*d45 - 
     16*d15^3*d23^2*d34^2*d45 + 18*d12^2*d23^3*d34^2*d45 + 
     10*d12*d15*d23^3*d34^2*d45 + 8*d15^2*d23^3*d34^2*d45 - 
     12*d12*d23^4*d34^2*d45 - 4*d15*d23^4*d34^2*d45 + 2*d12^3*d15*d34^3*d45 + 
     16*d12^2*d15^2*d34^3*d45 + 10*d12*d15^3*d34^3*d45 + 
     2*d12^3*d23*d34^3*d45 - 28*d12^2*d15*d23*d34^3*d45 - 
     26*d12*d15^2*d23*d34^3*d45 + 4*d12*d15*d23^2*d34^3*d45 - 
     6*d15^2*d23^2*d34^3*d45 - 18*d12*d23^3*d34^3*d45 - 
     2*d15*d23^3*d34^3*d45 + 4*d23^4*d34^3*d45 - 4*d12^2*d15*d34^4*d45 - 
     8*d12*d15^2*d34^4*d45 - 6*d12^2*d23*d34^4*d45 - 10*d15^2*d23*d34^4*d45 + 
     10*d15*d23^2*d34^4*d45 + 6*d23^3*d34^4*d45 + 2*d12*d15*d34^5*d45 + 
     6*d12*d23*d34^5*d45 + 8*d15*d23*d34^5*d45 - 2*d23*d34^6*d45 - 
     18*d12^2*d15^3*d23*d45^2 + 10*d12*d15^4*d23*d45^2 - 8*d15^5*d23*d45^2 + 
     34*d12^2*d15^2*d23^2*d45^2 - 26*d12*d15^3*d23^2*d45^2 + 
     32*d15^4*d23^2*d45^2 - 18*d12^2*d15*d23^3*d45^2 + 
     18*d12*d15^2*d23^3*d45^2 - 40*d15^3*d23^3*d45^2 + 2*d12^2*d23^4*d45^2 - 
     2*d12*d15*d23^4*d45^2 + 16*d15^2*d23^4*d45^2 - 6*d12^2*d15^3*d34*d45^2 - 
     6*d12*d15^4*d34*d45^2 + 56*d12^2*d15^2*d23*d34*d45^2 + 
     8*d12*d15^3*d23*d34*d45^2 + 18*d15^4*d23*d34*d45^2 - 
     46*d12^2*d15*d23^2*d34*d45^2 + 12*d12*d15^2*d23^2*d34*d45^2 - 
     48*d15^3*d23^2*d34*d45^2 - 6*d12*d15*d23^3*d34*d45^2 + 
     36*d15^2*d23^3*d34*d45^2 - 4*d12*d23^4*d34*d45^2 - 
     6*d15*d23^4*d34*d45^2 + 10*d12^2*d15^2*d34^2*d45^2 + 
     18*d12*d15^3*d34^2*d45^2 + 2*d15^4*d34^2*d45^2 - 
     32*d12^2*d15*d23*d34^2*d45^2 - 48*d12*d15^2*d23*d34^2*d45^2 - 
     18*d15^3*d23*d34^2*d45^2 - 6*d12^2*d23^2*d34^2*d45^2 + 
     12*d12*d15*d23^2*d34^2*d45^2 + 12*d15^2*d23^2*d34^2*d45^2 + 
     2*d23^4*d34^2*d45^2 - 4*d12^2*d15*d34^3*d45^2 - 
     18*d12*d15^2*d34^3*d45^2 - 6*d15^3*d34^3*d45^2 - 
     4*d12^2*d23*d34^3*d45^2 + 22*d12*d15*d23*d34^3*d45^2 + 
     10*d15^2*d23*d34^3*d45^2 + 12*d12*d23^2*d34^3*d45^2 + 
     10*d15*d23^2*d34^3*d45^2 + 6*d12*d15*d34^4*d45^2 + 6*d15^2*d34^4*d45^2 + 
     8*d12*d23*d34^4*d45^2 + 2*d15*d23*d34^4*d45^2 - 6*d23^2*d34^4*d45^2 - 
     2*d15*d34^5*d45^2 - 4*d23*d34^5*d45^2 + 14*d12*d15^3*d23*d45^3 - 
     6*d15^4*d23*d45^3 - 20*d12*d15^2*d23^2*d45^3 + 16*d15^3*d23^2*d45^3 + 
     6*d12*d15*d23^3*d45^3 - 10*d15^2*d23^3*d45^3 + 2*d12*d15^3*d34*d45^3 + 
     2*d15^4*d34*d45^3 - 36*d12*d15^2*d23*d34*d45^3 + 2*d15^3*d23*d34*d45^3 + 
     24*d12*d15*d23^2*d34*d45^3 - 16*d15^2*d23^2*d34*d45^3 + 
     2*d12*d23^3*d34*d45^3 + 8*d15*d23^3*d34*d45^3 - 
     4*d12*d15^2*d34^2*d45^3 - 6*d15^3*d34^2*d45^3 + 
     20*d12*d15*d23*d34^2*d45^3 + 12*d15^2*d23*d34^2*d45^3 + 
     4*d12*d23^2*d34^2*d45^3 + 4*d15*d23^2*d34^2*d45^3 - 
     2*d23^3*d34^2*d45^3 + 2*d12*d15*d34^3*d45^3 + 6*d15^2*d34^3*d45^3 + 
     2*d12*d23*d34^3*d45^3 - 6*d15*d23*d34^3*d45^3 - 4*d23^2*d34^3*d45^3 - 
     2*d15*d34^4*d45^3 - 2*d23*d34^4*d45^3 - 4*d15^3*d23*d45^4 + 
     4*d15^2*d23^2*d45^4 + 8*d15^2*d23*d34*d45^4 - 4*d15*d23^2*d34*d45^4 - 
     4*d15*d23*d34^2*d45^4 - 8*d12^3*d15^3*d23*mt2 - 10*d12^2*d15^4*d23*mt2 - 
     16*d12*d15^5*d23*mt2 + 24*d12^3*d15^2*d23^2*mt2 + 
     30*d12^2*d15^3*d23^2*mt2 + 56*d12*d15^4*d23^2*mt2 - 4*d15^5*d23^2*mt2 - 
     24*d12^3*d15*d23^3*mt2 - 30*d12^2*d15^2*d23^3*mt2 - 
     72*d12*d15^3*d23^3*mt2 + 12*d15^4*d23^3*mt2 + 8*d12^3*d23^4*mt2 + 
     10*d12^2*d15*d23^4*mt2 + 40*d12*d15^2*d23^4*mt2 - 12*d15^3*d23^4*mt2 - 
     8*d12*d15*d23^5*mt2 + 4*d15^2*d23^5*mt2 - 8*d12^3*d15^3*d34*mt2 - 
     2*d12^2*d15^4*d34*mt2 + 32*d12^3*d15^2*d23*d34*mt2 + 
     34*d12^2*d15^3*d23*d34*mt2 + 50*d12*d15^4*d23*d34*mt2 + 
     4*d15^5*d23*d34*mt2 - 40*d12^3*d15*d23^2*d34*mt2 - 
     86*d12^2*d15^2*d23^2*d34*mt2 - 144*d12*d15^3*d23^2*d34*mt2 - 
     16*d15^4*d23^2*d34*mt2 + 16*d12^3*d23^3*d34*mt2 + 
     78*d12^2*d15*d23^3*d34*mt2 + 138*d12*d15^2*d23^3*d34*mt2 + 
     28*d15^3*d23^3*d34*mt2 - 24*d12^2*d23^4*d34*mt2 - 
     44*d12*d15*d23^4*d34*mt2 - 24*d15^2*d23^4*d34*mt2 + 
     8*d15*d23^5*d34*mt2 + 8*d12^3*d15^2*d34^2*mt2 + 
     12*d12^2*d15^3*d34^2*mt2 + 2*d12*d15^4*d34^2*mt2 - 
     16*d12^3*d15*d23*d34^2*mt2 - 66*d12^2*d15^2*d23*d34^2*mt2 - 
     60*d12*d15^3*d23*d34^2*mt2 - 12*d15^4*d23*d34^2*mt2 + 
     8*d12^3*d23^2*d34^2*mt2 + 102*d12^2*d15*d23^2*d34^2*mt2 + 
     142*d12*d15^2*d23^2*d34^2*mt2 + 62*d15^3*d23^2*d34^2*mt2 - 
     48*d12^2*d23^3*d34^2*mt2 - 108*d12*d15*d23^3*d34^2*mt2 - 
     84*d15^2*d23^3*d34^2*mt2 + 24*d12*d23^4*d34^2*mt2 + 
     34*d15*d23^4*d34^2*mt2 - 10*d12^2*d15^2*d34^3*mt2 - 
     4*d12*d15^3*d34^3*mt2 + 34*d12^2*d15*d23*d34^3*mt2 + 
     46*d12*d15^2*d23*d34^3*mt2 + 14*d15^3*d23*d34^3*mt2 - 
     24*d12^2*d23^2*d34^3*mt2 - 92*d12*d15*d23^2*d34^3*mt2 - 
     64*d15^2*d23^2*d34^3*mt2 + 48*d12*d23^3*d34^3*mt2 + 
     54*d15*d23^3*d34^3*mt2 - 8*d23^4*d34^3*mt2 + 2*d12*d15^2*d34^4*mt2 - 
     20*d12*d15*d23*d34^4*mt2 - 8*d15^2*d23*d34^4*mt2 + 
     24*d12*d23^2*d34^4*mt2 + 30*d15*d23^2*d34^4*mt2 - 16*d23^3*d34^4*mt2 + 
     2*d15*d23*d34^5*mt2 - 8*d23^2*d34^5*mt2 + d12^3*d15^2*d23*d45*mt2 + 
     22*d12^2*d15^3*d23*d45*mt2 + 4*d12*d15^4*d23*d45*mt2 + 
     16*d15^5*d23*d45*mt2 - 2*d12^3*d15*d23^2*d45*mt2 - 
     56*d12^2*d15^2*d23^2*d45*mt2 - 18*d12*d15^3*d23^2*d45*mt2 - 
     60*d15^4*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 + 
     46*d12^2*d15*d23^3*d45*mt2 + 24*d12*d15^2*d23^3*d45*mt2 + 
     72*d15^3*d23^3*d45*mt2 - 12*d12^2*d23^4*d45*mt2 - 
     10*d12*d15*d23^4*d45*mt2 - 28*d15^2*d23^4*d45*mt2 - 
     3*d12^3*d15^2*d34*d45*mt2 + 22*d12^2*d15^3*d34*d45*mt2 + 
     4*d12*d15^4*d34*d45*mt2 - 4*d12^3*d15*d23*d34*d45*mt2 - 
     99*d12^2*d15^2*d23*d34*d45*mt2 - 32*d12*d15^3*d23*d34*d45*mt2 - 
     46*d15^4*d23*d34*d45*mt2 + 7*d12^3*d23^2*d34*d45*mt2 + 
     94*d12^2*d15*d23^2*d34*d45*mt2 + 72*d12*d15^2*d23^2*d34*d45*mt2 + 
     124*d15^3*d23^2*d34*d45*mt2 - 17*d12^2*d23^3*d34*d45*mt2 - 
     68*d12*d15*d23^3*d34*d45*mt2 - 92*d15^2*d23^3*d34*d45*mt2 + 
     24*d12*d23^4*d34*d45*mt2 + 14*d15*d23^4*d34*d45*mt2 + 
     2*d12^3*d15*d34^2*d45*mt2 - 27*d12^2*d15^2*d34^2*d45*mt2 - 
     26*d12*d15^3*d34^2*d45*mt2 - 2*d15^4*d34^2*d45*mt2 + 
     8*d12^3*d23*d34^2*d45*mt2 + 70*d12^2*d15*d23*d34^2*d45*mt2 + 
     104*d12*d15^2*d23*d34^2*d45*mt2 + 48*d15^3*d23*d34^2*d45*mt2 - 
     13*d12^2*d23^2*d34^2*d45*mt2 - 98*d12*d15*d23^2*d34^2*d45*mt2 - 
     74*d15^2*d23^2*d34^2*d45*mt2 + 31*d12*d23^3*d34^2*d45*mt2 + 
     34*d15*d23^3*d34^2*d45*mt2 - 12*d23^4*d34^2*d45*mt2 + 
     2*d12^3*d34^3*d45*mt2 + 10*d12^2*d15*d34^3*d45*mt2 + 
     36*d12*d15^2*d34^3*d45*mt2 + 8*d15^3*d34^3*d45*mt2 - 
     14*d12^2*d23*d34^3*d45*mt2 - 72*d12*d15*d23*d34^3*d45*mt2 - 
     30*d15^2*d23*d34^3*d45*mt2 + 5*d12*d23^2*d34^3*d45*mt2 + 
     18*d15*d23^2*d34^3*d45*mt2 - 15*d23^3*d34^3*d45*mt2 - 
     6*d12^2*d34^4*d45*mt2 - 20*d12*d15*d34^4*d45*mt2 - 
     12*d15^2*d34^4*d45*mt2 + 4*d12*d23*d34^4*d45*mt2 + 
     10*d15*d23*d34^4*d45*mt2 + d23^2*d34^4*d45*mt2 + 6*d12*d34^5*d45*mt2 + 
     8*d15*d34^5*d45*mt2 + 2*d23*d34^5*d45*mt2 - 2*d34^6*d45*mt2 - 
     3*d12^2*d15^2*d23*d45^2*mt2 - 20*d12*d15^3*d23*d45^2*mt2 + 
     6*d15^4*d23*d45^2*mt2 + 5*d12^2*d15*d23^2*d45^2*mt2 + 
     36*d12*d15^2*d23^2*d45^2*mt2 - 12*d15^3*d23^2*d45^2*mt2 - 
     2*d12^2*d23^3*d45^2*mt2 - 20*d12*d15*d23^3*d45^2*mt2 + 
     4*d12*d23^4*d45^2*mt2 + 6*d15*d23^4*d45^2*mt2 + 
     9*d12^2*d15^2*d34*d45^2*mt2 - 20*d12*d15^3*d34*d45^2*mt2 - 
     2*d15^4*d34*d45^2*mt2 + 10*d12^2*d15*d23*d34*d45^2*mt2 + 
     94*d12*d15^2*d23*d34*d45^2*mt2 - 2*d15^3*d23*d34*d45^2*mt2 - 
     17*d12^2*d23^2*d34*d45^2*mt2 - 61*d12*d15*d23^2*d34*d45^2*mt2 + 
     6*d15^2*d23^2*d34*d45^2*mt2 - 4*d12*d23^3*d34*d45^2*mt2 + 
     8*d15*d23^3*d34*d45^2*mt2 - 4*d23^4*d34*d45^2*mt2 - 
     7*d12^2*d15*d34^2*d45^2*mt2 + 26*d12*d15^2*d34^2*d45^2*mt2 + 
     14*d15^3*d34^2*d45^2*mt2 - 19*d12^2*d23*d34^2*d45^2*mt2 - 
     78*d12*d15*d23*d34^2*d45^2*mt2 - 36*d15^2*d23*d34^2*d45^2*mt2 + 
     6*d12*d23^2*d34^2*d45^2*mt2 + 8*d15*d23^2*d34^2*d45^2*mt2 + 
     6*d23^3*d34^2*d45^2*mt2 - 4*d12^2*d34^3*d45^2*mt2 - 
     13*d12*d15*d34^3*d45^2*mt2 - 22*d15^2*d34^3*d45^2*mt2 + 
     22*d12*d23*d34^3*d45^2*mt2 + 32*d15*d23*d34^3*d45^2*mt2 + 
     11*d23^2*d34^3*d45^2*mt2 + 8*d12*d34^4*d45^2*mt2 + 
     14*d15*d34^4*d45^2*mt2 - 3*d23*d34^4*d45^2*mt2 - 4*d34^5*d45^2*mt2 + 
     3*d12*d15^2*d23*d45^3*mt2 + 6*d15^3*d23*d45^3*mt2 - 
     4*d12*d15*d23^2*d45^3*mt2 - 4*d15^2*d23^2*d45^3*mt2 + 
     d12*d23^3*d45^3*mt2 - 2*d15*d23^3*d45^3*mt2 - 9*d12*d15^2*d34*d45^3*
      mt2 + 6*d15^3*d34*d45^3*mt2 - 8*d12*d15*d23*d34*d45^3*mt2 - 
     27*d15^2*d23*d34*d45^3*mt2 + 13*d12*d23^2*d34*d45^3*mt2 + 
     7*d15*d23^2*d34*d45^3*mt2 + 5*d23^3*d34*d45^3*mt2 + 
     8*d12*d15*d34^2*d45^3*mt2 - 7*d15^2*d34^2*d45^3*mt2 + 
     14*d12*d23*d34^2*d45^3*mt2 + 24*d15*d23*d34^2*d45^3*mt2 - 
     d23^2*d34^2*d45^3*mt2 + 2*d12*d34^3*d45^3*mt2 + 3*d15*d34^3*d45^3*mt2 - 
     8*d23*d34^3*d45^3*mt2 - 2*d34^4*d45^3*mt2 - d15^2*d23*d45^4*mt2 + 
     d15*d23^2*d45^4*mt2 + 3*d15^2*d34*d45^4*mt2 + 2*d15*d23*d34*d45^4*mt2 - 
     3*d23^2*d34*d45^4*mt2 - 3*d15*d34^2*d45^4*mt2 - 3*d23*d34^2*d45^4*mt2 - 
     12*d12^2*d15^3*d23*mt2^2 - 14*d12*d15^4*d23*mt2^2 - 8*d15^5*d23*mt2^2 + 
     36*d12^2*d15^2*d23^2*mt2^2 + 42*d12*d15^3*d23^2*mt2^2 + 
     28*d15^4*d23^2*mt2^2 - 36*d12^2*d15*d23^3*mt2^2 - 
     42*d12*d15^2*d23^3*mt2^2 - 36*d15^3*d23^3*mt2^2 + 12*d12^2*d23^4*mt2^2 + 
     14*d12*d15*d23^4*mt2^2 + 20*d15^2*d23^4*mt2^2 - 4*d15*d23^5*mt2^2 - 
     10*d12^2*d15^3*d34*mt2^2 + 2*d12*d15^4*d34*mt2^2 + 
     44*d12^2*d15^2*d23*d34*mt2^2 + 32*d12*d15^3*d23*d34*mt2^2 + 
     28*d15^4*d23*d34*mt2^2 - 58*d12^2*d15*d23^2*d34*mt2^2 - 
     94*d12*d15^2*d23^2*d34*mt2^2 - 82*d15^3*d23^2*d34*mt2^2 + 
     24*d12^2*d23^3*d34*mt2^2 + 84*d12*d15*d23^3*d34*mt2^2 + 
     80*d15^2*d23^3*d34*mt2^2 - 24*d12*d23^4*d34*mt2^2 - 
     26*d15*d23^4*d34*mt2^2 + 10*d12^2*d15^2*d34^2*mt2^2 + 
     4*d12*d15^3*d34^2*mt2^2 - 22*d12^2*d15*d23*d34^2*mt2^2 - 
     54*d12*d15^2*d23*d34^2*mt2^2 - 30*d15^3*d23*d34^2*mt2^2 + 
     12*d12^2*d23^2*d34^2*mt2^2 + 98*d12*d15*d23^2*d34^2*mt2^2 + 
     78*d15^2*d23^2*d34^2*mt2^2 - 48*d12*d23^3*d34^2*mt2^2 - 
     60*d15*d23^3*d34^2*mt2^2 + 12*d23^4*d34^2*mt2^2 - 
     6*d12*d15^2*d34^3*mt2^2 + 28*d12*d15*d23*d34^3*mt2^2 + 
     16*d15^2*d23*d34^3*mt2^2 - 24*d12*d23^2*d34^3*mt2^2 - 
     44*d15*d23^2*d34^3*mt2^2 + 24*d23^3*d34^3*mt2^2 - 
     6*d15*d23*d34^4*mt2^2 + 12*d23^2*d34^4*mt2^2 + 
     d12^2*d15^2*d23*d45*mt2^2 + 14*d12*d15^3*d23*d45*mt2^2 + 
     6*d15^4*d23*d45*mt2^2 - 2*d12^2*d15*d23^2*d45*mt2^2 - 
     40*d12*d15^2*d23^2*d45*mt2^2 - 22*d15^3*d23^2*d45*mt2^2 + 
     d12^2*d23^3*d45*mt2^2 + 38*d12*d15*d23^3*d45*mt2^2 + 
     26*d15^2*d23^3*d45*mt2^2 - 12*d12*d23^4*d45*mt2^2 - 
     10*d15*d23^4*d45*mt2^2 - d12^3*d15*d34*d45*mt2^2 - 
     5*d12^2*d15^2*d34*d45*mt2^2 + 22*d12*d15^3*d34*d45*mt2^2 - 
     2*d15^4*d34*d45*mt2^2 + d12^3*d23*d34*d45*mt2^2 - 
     10*d12^2*d15*d23*d34*d45*mt2^2 - 79*d12*d15^2*d23*d34*d45*mt2^2 - 
     10*d15^3*d23*d34*d45*mt2^2 + 15*d12^2*d23^2*d34*d45*mt2^2 + 
     69*d12*d15*d23^2*d34*d45*mt2^2 + 42*d15^2*d23^2*d34*d45*mt2^2 - 
     12*d12*d23^3*d34*d45*mt2^2 - 42*d15*d23^3*d34*d45*mt2^2 + 
     12*d23^4*d34*d45*mt2^2 + 2*d12^3*d34^2*d45*mt2^2 + 
     2*d12^2*d15*d34^2*d45*mt2^2 - 29*d12*d15^2*d34^2*d45*mt2^2 - 
     6*d15^3*d34^2*d45*mt2^2 + 19*d12^2*d23*d34^2*d45*mt2^2 + 
     67*d12*d15*d23*d34^2*d45*mt2^2 + 38*d15^2*d23*d34^2*d45*mt2^2 - 
     14*d12*d23^2*d34^2*d45*mt2^2 - 41*d15*d23^2*d34^2*d45*mt2^2 + 
     11*d23^3*d34^2*d45*mt2^2 + 2*d12^2*d34^3*d45*mt2^2 + 
     19*d12*d15*d34^3*d45*mt2^2 + 18*d15^2*d34^3*d45*mt2^2 - 
     27*d12*d23*d34^3*d45*mt2^2 - 33*d15*d23*d34^3*d45*mt2^2 - 
     d23^2*d34^3*d45*mt2^2 - 10*d12*d34^4*d45*mt2^2 - 
     16*d15*d34^4*d45*mt2^2 + 7*d23*d34^4*d45*mt2^2 + 6*d34^5*d45*mt2^2 - 
     2*d12*d15^2*d23*d45^2*mt2^2 - 2*d15^3*d23*d45^2*mt2^2 + 
     2*d12*d15*d23^2*d45^2*mt2^2 + 2*d15^2*d23^2*d45^2*mt2^2 - 
     2*d15*d23^3*d45^2*mt2^2 + 2*d23^4*d45^2*mt2^2 + 
     3*d12^2*d15*d34*d45^2*mt2^2 + 10*d12*d15^2*d34*d45^2*mt2^2 - 
     12*d15^3*d34*d45^2*mt2^2 - 3*d12^2*d23*d34*d45^2*mt2^2 + 
     16*d12*d15*d23*d34*d45^2*mt2^2 + 31*d15^2*d23*d34*d45^2*mt2^2 - 
     22*d12*d23^2*d34*d45^2*mt2^2 - 5*d15*d23^2*d34*d45^2*mt2^2 - 
     8*d23^3*d34*d45^2*mt2^2 - 6*d12^2*d34^2*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 17*d15^2*d34^2*d45^2*mt2^2 - 
     28*d12*d23*d34^2*d45^2*mt2^2 - 33*d15*d23*d34^2*d45^2*mt2^2 - 
     13*d15*d34^3*d45^2*mt2^2 + 19*d23*d34^3*d45^2*mt2^2 + 
     6*d34^4*d45^2*mt2^2 + d15^2*d23*d45^3*mt2^2 - d23^3*d45^3*mt2^2 - 
     3*d12*d15*d34*d45^3*mt2^2 - 5*d15^2*d34*d45^3*mt2^2 + 
     3*d12*d23*d34*d45^3*mt2^2 - 6*d15*d23*d34*d45^3*mt2^2 + 
     7*d23^2*d34*d45^3*mt2^2 + 6*d12*d34^2*d45^3*mt2^2 + 
     4*d15*d34^2*d45^3*mt2^2 + 9*d23*d34^2*d45^3*mt2^2 - 
     2*d34^3*d45^3*mt2^2 + d15*d34*d45^4*mt2^2 - d23*d34*d45^4*mt2^2 - 
     2*d34^2*d45^4*mt2^2 - 8*d12*d15^3*d23*mt2^3 - 6*d15^4*d23*mt2^3 + 
     24*d12*d15^2*d23^2*mt2^3 + 18*d15^3*d23^2*mt2^3 - 
     24*d12*d15*d23^3*mt2^3 - 18*d15^2*d23^3*mt2^3 + 8*d12*d23^4*mt2^3 + 
     6*d15*d23^4*mt2^3 - 4*d12*d15^3*d34*mt2^3 + 2*d15^4*d34*mt2^3 + 
     24*d12*d15^2*d23*d34*mt2^3 + 10*d15^3*d23*d34*mt2^3 - 
     36*d12*d15*d23^2*d34*mt2^3 - 34*d15^2*d23^2*d34*mt2^3 + 
     16*d12*d23^3*d34*mt2^3 + 30*d15*d23^3*d34*mt2^3 - 8*d23^4*d34*mt2^3 + 
     4*d12*d15^2*d34^2*mt2^3 - 2*d15^3*d34^2*mt2^3 - 
     12*d12*d15*d23*d34^2*mt2^3 - 12*d15^2*d23*d34^2*mt2^3 + 
     8*d12*d23^2*d34^2*mt2^3 + 30*d15*d23^2*d34^2*mt2^3 - 
     16*d23^3*d34^2*mt2^3 + 6*d15*d23*d34^3*mt2^3 - 8*d23^2*d34^3*mt2^3 - 
     d12*d15^2*d23*d45*mt2^3 + 2*d15^3*d23*d45*mt2^3 + 
     2*d12*d15*d23^2*d45*mt2^3 - 8*d15^2*d23^2*d45*mt2^3 - 
     d12*d23^3*d45*mt2^3 + 10*d15*d23^3*d45*mt2^3 - 4*d23^4*d45*mt2^3 - 
     2*d12^2*d15*d34*d45*mt2^3 - d12*d15^2*d34*d45*mt2^3 + 
     6*d15^3*d34*d45*mt2^3 + 2*d12^2*d23*d34*d45*mt2^3 - 
     8*d12*d15*d23*d34*d45*mt2^3 - 16*d15^2*d23*d34*d45*mt2^3 + 
     9*d12*d23^2*d34*d45*mt2^3 + 11*d15*d23^2*d34*d45*mt2^3 - 
     d23^3*d34*d45*mt2^3 + 4*d12^2*d34^2*d45*mt2^3 - 
     3*d12*d15*d34^2*d45*mt2^3 - 10*d15^2*d34^2*d45*mt2^3 + 
     16*d12*d23*d34^2*d45*mt2^3 + 17*d15*d23*d34^2*d45*mt2^3 - 
     d23^2*d34^2*d45*mt2^3 + 2*d12*d34^3*d45*mt2^3 + 11*d15*d34^3*d45*mt2^3 - 
     12*d23*d34^3*d45*mt2^3 - 6*d34^4*d45*mt2^3 + d15^2*d23*d45^2*mt2^3 - 
     3*d15*d23^2*d45^2*mt2^3 + 2*d23^3*d45^2*mt2^3 + 
     4*d12*d15*d34*d45^2*mt2^3 + d15^2*d34*d45^2*mt2^3 - 
     4*d12*d23*d34*d45^2*mt2^3 + 6*d15*d23*d34*d45^2*mt2^3 - 
     5*d23^2*d34*d45^2*mt2^3 - 8*d12*d34^2*d45^2*mt2^3 + 
     2*d15*d34^2*d45^2*mt2^3 - 11*d23*d34^2*d45^2*mt2^3 - 
     2*d15*d34*d45^3*mt2^3 + 2*d23*d34*d45^3*mt2^3 + 4*d34^2*d45^3*mt2^3 - 
     2*d15^3*d23*mt2^4 + 6*d15^2*d23^2*mt2^4 - 6*d15*d23^3*mt2^4 + 
     2*d23^4*mt2^4 + 4*d15^2*d23*d34*mt2^4 - 8*d15*d23^2*d34*mt2^4 + 
     4*d23^3*d34*mt2^4 - 2*d15*d23*d34^2*mt2^4 + 2*d23^2*d34^2*mt2^4 - 
     d15^2*d23*d45*mt2^4 + 2*d15*d23^2*d45*mt2^4 - d23^3*d45*mt2^4 - 
     d12*d15*d34*d45*mt2^4 + d15^2*d34*d45*mt2^4 + d12*d23*d34*d45*mt2^4 - 
     2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 + 2*d12*d34^2*d45*mt2^4 - 
     3*d15*d34^2*d45*mt2^4 + 5*d23*d34^2*d45*mt2^4 + 2*d34^3*d45*mt2^4 + 
     d15*d34*d45^2*mt2^4 - d23*d34*d45^2*mt2^4 - 2*d34^2*d45^2*mt2^4)/
    ((d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12*d15^4 - 6*d12*d15^3*d23 + 6*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - 
     2*d12*d15^3*d34 + 4*d12*d15^2*d23*d34 + 2*d15^3*d23*d34 - 
     2*d12*d15*d23^2*d34 - 4*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
     2*d15^2*d23*d34^2 + 2*d15*d23^2*d34^2 - d12^2*d15^2*d45 + 
     2*d12*d15^3*d45 - 2*d15^4*d45 + 2*d12^2*d15*d23*d45 - 
     4*d12*d15^2*d23*d45 + 4*d15^3*d23*d45 - d12^2*d23^2*d45 + 
     2*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + d12^2*d15*d34*d45 + 
     4*d15^3*d34*d45 - d12^2*d23*d34*d45 - 2*d12*d15*d23*d34*d45 - 
     4*d15^2*d23*d34*d45 + 2*d12*d23^2*d34*d45 - 3*d12*d15*d34^2*d45 - 
     4*d15^2*d34^2*d45 + 2*d12*d23*d34^2*d45 + 2*d15*d23*d34^2*d45 - 
     d23^2*d34^2*d45 + 2*d15*d34^3*d45 - d23*d34^3*d45 + 2*d12*d15^2*d45^2 - 
     2*d15^3*d45^2 - 2*d12*d15*d23*d45^2 + 2*d15^2*d23*d45^2 - 
     2*d12*d15*d34*d45^2 + 2*d15^2*d34*d45^2 - d12*d23*d34*d45^2 - 
     2*d15*d23*d34*d45^2 - d12*d34^2*d45^2 - d15*d34^2*d45^2 + 
     d23*d34^2*d45^2 + d34^3*d45^2 - d15^2*d45^3 + d15*d34*d45^3 + 
     2*d15^4*mt2 - 6*d15^3*d23*mt2 + 6*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 - 
     2*d15^3*d34*mt2 + 4*d15^2*d23*d34*mt2 - 2*d15*d23^2*d34*mt2 - 
     d12*d15^2*d45*mt2 + 2*d15^3*d45*mt2 + 2*d12*d15*d23*d45*mt2 - 
     4*d15^2*d23*d45*mt2 - d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 + 
     d12*d15*d34*d45*mt2 + 2*d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 - 
     3*d15*d23*d34*d45*mt2 + d23^2*d34*d45*mt2 - 3*d15*d34^2*d45*mt2 + 
     d23*d34^2*d45*mt2 + d15^2*d45^2*mt2 - d15*d23*d45^2*mt2 - 
     d12*d34*d45^2*mt2 + 2*d15*d34*d45^2*mt2 - 2*d23*d34*d45^2*mt2 - 
     d34^2*d45^2*mt2 + d34*d45^3*mt2)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
      d45*mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
      4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
      d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^4*d23 + 8*d12^2*d15^5*d23 - 6*d12^3*d15^3*d23^2 - 
     24*d12^2*d15^4*d23^2 + 4*d12*d15^5*d23^2 + 6*d12^3*d15^2*d23^3 + 
     24*d12^2*d15^3*d23^3 - 12*d12*d15^4*d23^3 - 2*d12^3*d15*d23^4 - 
     8*d12^2*d15^2*d23^4 + 12*d12*d15^3*d23^4 - 4*d12*d15^2*d23^5 + 
     2*d12^3*d15^4*d34 - 6*d12^3*d15^3*d23*d34 - 10*d12^2*d15^4*d23*d34 - 
     4*d12*d15^5*d23*d34 + 6*d12^3*d15^2*d23^2*d34 + 
     26*d12^2*d15^3*d23^2*d34 + 16*d12*d15^4*d23^2*d34 - 
     2*d12^3*d15*d23^3*d34 - 22*d12^2*d15^2*d23^3*d34 - 
     20*d12*d15^3*d23^3*d34 + 4*d15^4*d23^3*d34 + 6*d12^2*d15*d23^4*d34 + 
     8*d12*d15^2*d23^4*d34 - 8*d15^3*d23^4*d34 + 4*d15^2*d23^5*d34 - 
     2*d12^2*d15^4*d34^2 + 10*d12^2*d15^3*d23*d34^2 + 4*d12*d15^4*d23*d34^2 - 
     14*d12^2*d15^2*d23^2*d34^2 - 20*d12*d15^3*d23^2*d34^2 - 
     4*d15^4*d23^2*d34^2 + 6*d12^2*d15*d23^3*d34^2 + 
     22*d12*d15^2*d23^3*d34^2 + 4*d15^3*d23^3*d34^2 - 6*d12*d15*d23^4*d34^2 - 
     4*d12*d15^3*d23*d34^3 + 10*d12*d15^2*d23^2*d34^3 + 4*d15^3*d23^2*d34^3 - 
     6*d12*d15*d23^3*d34^3 - 6*d15^2*d23^3*d34^3 + 2*d15*d23^4*d34^3 - 
     2*d15^2*d23^2*d34^4 + 2*d15*d23^3*d34^4 - 2*d12^3*d15^3*d23*d45 + 
     2*d12^2*d15^4*d23*d45 - 16*d12*d15^5*d23*d45 + 4*d12^3*d15^2*d23^2*d45 - 
     4*d12^2*d15^3*d23^2*d45 + 52*d12*d15^4*d23^2*d45 - 4*d15^5*d23^2*d45 - 
     2*d12^3*d15*d23^3*d45 + 2*d12^2*d15^2*d23^3*d45 - 
     56*d12*d15^3*d23^3*d45 + 16*d15^4*d23^3*d45 + 20*d12*d15^2*d23^4*d45 - 
     20*d15^3*d23^4*d45 + 8*d15^2*d23^5*d45 + 2*d12^3*d15^3*d34*d45 - 
     6*d12^2*d15^4*d34*d45 + 20*d12^2*d15^3*d23*d34*d45 + 
     16*d12*d15^4*d23*d34*d45 + 4*d15^5*d23*d34*d45 - 
     2*d12^3*d15*d23^2*d34*d45 - 14*d12^2*d15^2*d23^2*d34*d45 - 
     22*d12*d15^3*d23^2*d34*d45 - 8*d15^4*d23^2*d34*d45 + 
     6*d12*d15^2*d23^3*d34*d45 + 4*d15^3*d23^3*d34*d45 + 
     4*d12*d15^4*d34^2*d45 - 4*d12^2*d15^2*d23*d34^2*d45 - 
     20*d12*d15^3*d23*d34^2*d45 - 12*d15^3*d23^2*d34^2*d45 + 
     6*d12*d15*d23^3*d34^2*d45 + 8*d15^2*d23^3*d34^2*d45 - 
     2*d12*d15^3*d34^3*d45 + 2*d12*d15^2*d23*d34^3*d45 - 
     4*d15^3*d23*d34^3*d45 + 6*d12*d15*d23^2*d34^3*d45 + 
     14*d15^2*d23^2*d34^3*d45 - 4*d15*d23^3*d34^3*d45 + 
     2*d15^2*d23*d34^4*d45 - 4*d15*d23^2*d34^4*d45 + 
     6*d12^2*d15^3*d23*d45^2 - 10*d12*d15^4*d23*d45^2 + 8*d15^5*d23*d45^2 - 
     10*d12^2*d15^2*d23^2*d45^2 + 26*d12*d15^3*d23^2*d45^2 - 
     28*d15^4*d23^2*d45^2 + 4*d12^2*d15*d23^3*d45^2 - 
     18*d12*d15^2*d23^3*d45^2 + 36*d15^3*d23^3*d45^2 + 
     2*d12*d15*d23^4*d45^2 - 16*d15^2*d23^4*d45^2 - 6*d12^2*d15^3*d34*d45^2 + 
     6*d12*d15^4*d34*d45^2 + 4*d12^2*d15^2*d23*d34*d45^2 - 
     22*d12*d15^3*d23*d34*d45^2 - 6*d15^4*d23*d34*d45^2 + 
     2*d12^2*d15*d23^2*d34*d45^2 + 16*d12*d15^2*d23^2*d34*d45^2 + 
     4*d15^3*d23^2*d34*d45^2 - 2*d12*d15*d23^3*d34*d45^2 - 
     2*d15*d23^4*d34*d45^2 + 2*d12^2*d15^2*d34^2*d45^2 - 
     2*d15^4*d34^2*d45^2 - 2*d12^2*d15*d23*d34^2*d45^2 + 
     8*d12*d15^2*d23*d34^2*d45^2 + 14*d15^3*d23*d34^2*d45^2 - 
     4*d12*d15*d23^2*d34^2*d45^2 - 6*d15^2*d23^2*d34^2*d45^2 - 
     2*d15*d23^3*d34^2*d45^2 - 2*d12*d15^2*d34^3*d45^2 + 
     2*d15^3*d34^3*d45^2 - 10*d15^2*d23*d34^3*d45^2 + 
     2*d15*d23^2*d34^3*d45^2 + 2*d15*d23*d34^4*d45^2 - 
     6*d12*d15^3*d23*d45^3 + 6*d15^4*d23*d45^3 + 8*d12*d15^2*d23^2*d45^3 - 
     16*d15^3*d23^2*d45^3 - 2*d12*d15*d23^3*d45^3 + 10*d15^2*d23^3*d45^3 + 
     6*d12*d15^3*d34*d45^3 - 2*d15^4*d34*d45^3 - 8*d12*d15^2*d23*d34*d45^3 + 
     8*d15^3*d23*d34*d45^3 + 2*d12*d15*d23^2*d34*d45^3 - 
     8*d15^2*d23^2*d34*d45^3 + 4*d15*d23^3*d34*d45^3 - 
     4*d12*d15^2*d34^2*d45^3 + 4*d12*d15*d23*d34^2*d45^3 - 
     4*d15^2*d23*d34^2*d45^3 + 4*d15*d23^2*d34^2*d45^3 + 
     2*d15^2*d34^3*d45^3 + 2*d15^3*d23*d45^4 - 2*d15^2*d23^2*d45^4 - 
     2*d15^3*d34*d45^4 + 4*d15^2*d23*d34*d45^4 - 2*d15*d23^2*d34*d45^4 + 
     2*d15^2*d34^2*d45^4 - 2*d15*d23*d34^2*d45^4 + 10*d12^2*d15^4*d23*mt2 + 
     16*d12*d15^5*d23*mt2 - 30*d12^2*d15^3*d23^2*mt2 - 
     48*d12*d15^4*d23^2*mt2 + 4*d15^5*d23^2*mt2 + 30*d12^2*d15^2*d23^3*mt2 + 
     48*d12*d15^3*d23^3*mt2 - 12*d15^4*d23^3*mt2 - 10*d12^2*d15*d23^4*mt2 - 
     16*d12*d15^2*d23^4*mt2 + 12*d15^3*d23^4*mt2 - 4*d15^2*d23^5*mt2 + 
     2*d12^2*d15^4*d34*mt2 - 14*d12^2*d15^3*d23*d34*mt2 - 
     26*d12*d15^4*d23*d34*mt2 - 4*d15^5*d23*d34*mt2 + 
     22*d12^2*d15^2*d23^2*d34*mt2 + 72*d12*d15^3*d23^2*d34*mt2 + 
     16*d15^4*d23^2*d34*mt2 - 10*d12^2*d15*d23^3*d34*mt2 - 
     66*d12*d15^2*d23^3*d34*mt2 - 20*d15^3*d23^3*d34*mt2 + 
     20*d12*d15*d23^4*d34*mt2 + 8*d15^2*d23^4*d34*mt2 - 
     2*d12*d15^4*d34^2*mt2 + 16*d12*d15^3*d23*d34^2*mt2 + 
     4*d15^4*d23*d34^2*mt2 - 34*d12*d15^2*d23^2*d34^2*mt2 - 
     26*d15^3*d23^2*d34^2*mt2 + 20*d12*d15*d23^3*d34^2*mt2 + 
     32*d15^2*d23^3*d34^2*mt2 - 10*d15*d23^4*d34^2*mt2 - 
     2*d15^3*d23*d34^3*mt2 + 12*d15^2*d23^2*d34^3*mt2 - 
     10*d15*d23^3*d34^3*mt2 - d12^3*d15^2*d23*d45*mt2 + 
     2*d12^2*d15^3*d23*d45*mt2 - 4*d12*d15^4*d23*d45*mt2 - 
     16*d15^5*d23*d45*mt2 + 2*d12^3*d15*d23^2*d45*mt2 - 
     4*d12^2*d15^2*d23^2*d45*mt2 + 18*d12*d15^3*d23^2*d45*mt2 + 
     52*d15^4*d23^2*d45*mt2 - d12^3*d23^3*d45*mt2 + 
     2*d12^2*d15*d23^3*d45*mt2 - 24*d12*d15^2*d23^3*d45*mt2 - 
     56*d15^3*d23^3*d45*mt2 + 10*d12*d15*d23^4*d45*mt2 + 
     20*d15^2*d23^4*d45*mt2 + 3*d12^3*d15^2*d34*d45*mt2 + 
     2*d12^2*d15^3*d34*d45*mt2 - 4*d12*d15^4*d34*d45*mt2 - 
     2*d12^3*d15*d23*d34*d45*mt2 + 7*d12^2*d15^2*d23*d34*d45*mt2 + 
     24*d12*d15^3*d23*d34*d45*mt2 + 22*d15^4*d23*d34*d45*mt2 - 
     d12^3*d23^2*d34*d45*mt2 - 12*d12^2*d15*d23^2*d34*d45*mt2 - 
     16*d12*d15^2*d23^2*d34*d45*mt2 - 44*d15^3*d23^2*d34*d45*mt2 + 
     3*d12^2*d23^3*d34*d45*mt2 - 4*d12*d15*d23^3*d34*d45*mt2 + 
     32*d15^2*d23^3*d34*d45*mt2 - 10*d15*d23^4*d34*d45*mt2 - 
     5*d12^2*d15^2*d34^2*d45*mt2 + 2*d12*d15^3*d34^2*d45*mt2 + 
     2*d15^4*d34^2*d45*mt2 - 2*d12^2*d15*d23*d34^2*d45*mt2 - 
     28*d12*d15^2*d23*d34^2*d45*mt2 - 20*d15^3*d23*d34^2*d45*mt2 + 
     3*d12^2*d23^2*d34^2*d45*mt2 + 8*d12*d15*d23^2*d34^2*d45*mt2 + 
     2*d15^2*d23^2*d34^2*d45*mt2 - 3*d12*d23^3*d34^2*d45*mt2 + 
     2*d15*d23^3*d34^2*d45*mt2 - 4*d15^3*d34^3*d45*mt2 + 
     10*d12*d15*d23*d34^3*d45*mt2 + 16*d15^2*d23*d34^3*d45*mt2 - 
     3*d12*d23^2*d34^3*d45*mt2 + 2*d15*d23^2*d34^3*d45*mt2 + 
     d23^3*d34^3*d45*mt2 + 2*d15^2*d34^4*d45*mt2 - 6*d15*d23*d34^4*d45*mt2 + 
     d23^2*d34^4*d45*mt2 + 3*d12^2*d15^2*d23*d45^2*mt2 - 
     4*d12*d15^3*d23*d45^2*mt2 - 6*d15^4*d23*d45^2*mt2 - 
     5*d12^2*d15*d23^2*d45^2*mt2 + 12*d12*d15^2*d23^2*d45^2*mt2 + 
     12*d15^3*d23^2*d45^2*mt2 + 2*d12^2*d23^3*d45^2*mt2 - 
     8*d12*d15*d23^3*d45^2*mt2 - 6*d15*d23^4*d45^2*mt2 - 
     9*d12^2*d15^2*d34*d45^2*mt2 - 4*d12*d15^3*d34*d45^2*mt2 + 
     2*d15^4*d34*d45^2*mt2 + 8*d12^2*d15*d23*d34*d45^2*mt2 - 
     6*d12*d15^2*d23*d34*d45^2*mt2 - 10*d15^3*d23*d34*d45^2*mt2 + 
     d12^2*d23^2*d34*d45^2*mt2 + 13*d12*d15*d23^2*d34*d45^2*mt2 + 
     2*d15^2*d23^2*d34*d45^2*mt2 - 4*d12*d23^3*d34*d45^2*mt2 + 
     d12^2*d15*d34^2*d45^2*mt2 + 14*d12*d15^2*d34^2*d45^2*mt2 - 
     2*d15^3*d34^2*d45^2*mt2 - d12^2*d23*d34^2*d45^2*mt2 - 
     6*d12*d15*d23*d34^2*d45^2*mt2 + 26*d15^2*d23*d34^2*d45^2*mt2 - 
     2*d12*d23^2*d34^2*d45^2*mt2 - 16*d15*d23^2*d34^2*d45^2*mt2 + 
     2*d23^3*d34^2*d45^2*mt2 - 3*d12*d15*d34^3*d45^2*mt2 - 
     4*d15^2*d34^3*d45^2*mt2 + 2*d12*d23*d34^3*d45^2*mt2 - 
     8*d15*d23*d34^3*d45^2*mt2 + d23^2*d34^3*d45^2*mt2 + 
     2*d15*d34^4*d45^2*mt2 - d23*d34^4*d45^2*mt2 - 3*d12*d15^2*d23*d45^3*
      mt2 + 2*d15^3*d23*d45^3*mt2 + 4*d12*d15*d23^2*d45^3*mt2 - 
     8*d15^2*d23^2*d45^3*mt2 - d12*d23^3*d45^3*mt2 + 6*d15*d23^3*d45^3*mt2 + 
     9*d12*d15^2*d34*d45^3*mt2 + 2*d15^3*d34*d45^3*mt2 - 
     10*d12*d15*d23*d34*d45^3*mt2 - d15^2*d23*d34*d45^3*mt2 + 
     d12*d23^2*d34*d45^3*mt2 - d15*d23^2*d34*d45^3*mt2 + 
     d23^3*d34*d45^3*mt2 - 2*d12*d15*d34^2*d45^3*mt2 - 
     9*d15^2*d34^2*d45^3*mt2 + 2*d12*d23*d34^2*d45^3*mt2 + 
     8*d15*d23*d34^2*d45^3*mt2 - d23^2*d34^2*d45^3*mt2 + 
     3*d15*d34^3*d45^3*mt2 - 2*d23*d34^3*d45^3*mt2 + d15^2*d23*d45^4*mt2 - 
     d15*d23^2*d45^4*mt2 - 3*d15^2*d34*d45^4*mt2 + 4*d15*d23*d34*d45^4*mt2 - 
     d23^2*d34*d45^4*mt2 + d15*d34^2*d45^4*mt2 - d23*d34^2*d45^4*mt2 + 
     14*d12*d15^4*d23*mt2^2 + 8*d15^5*d23*mt2^2 - 42*d12*d15^3*d23^2*mt2^2 - 
     24*d15^4*d23^2*mt2^2 + 42*d12*d15^2*d23^3*mt2^2 + 24*d15^3*d23^3*mt2^2 - 
     14*d12*d15*d23^4*mt2^2 - 8*d15^2*d23^4*mt2^2 - 2*d12^2*d15^3*d34*mt2^2 - 
     2*d12*d15^4*d34*mt2^2 + 4*d12^2*d15^2*d23*d34*mt2^2 - 
     10*d12*d15^3*d23*d34*mt2^2 - 16*d15^4*d23*d34*mt2^2 - 
     2*d12^2*d15*d23^2*d34*mt2^2 + 26*d12*d15^2*d23^2*d34*mt2^2 + 
     46*d15^3*d23^2*d34*mt2^2 - 14*d12*d15*d23^3*d34*mt2^2 - 
     44*d15^2*d23^3*d34*mt2^2 + 14*d15*d23^4*d34*mt2^2 + 
     2*d12*d15^3*d34^2*mt2^2 - 6*d12*d15^2*d23*d34^2*mt2^2 + 
     6*d15^3*d23*d34^2*mt2^2 + 4*d12*d15*d23^2*d34^2*mt2^2 - 
     20*d15^2*d23^2*d34^2*mt2^2 + 14*d15*d23^3*d34^2*mt2^2 + 
     2*d15^2*d23*d34^3*mt2^2 - 2*d15*d23^2*d34^3*mt2^2 - 
     d12^2*d15^2*d23*d45*mt2^2 + 10*d12*d15^3*d23*d45*mt2^2 - 
     6*d15^4*d23*d45*mt2^2 + 2*d12^2*d15*d23^2*d45*mt2^2 - 
     20*d12*d15^2*d23^2*d45*mt2^2 + 22*d15^3*d23^2*d45*mt2^2 - 
     d12^2*d23^3*d45*mt2^2 + 10*d12*d15*d23^3*d45*mt2^2 - 
     26*d15^2*d23^3*d45*mt2^2 + 10*d15*d23^4*d45*mt2^2 + 
     d12^3*d15*d34*d45*mt2^2 + 5*d12^2*d15^2*d34*d45*mt2^2 + 
     2*d12*d15^3*d34*d45*mt2^2 + 2*d15^4*d34*d45*mt2^2 - 
     d12^3*d23*d34*d45*mt2^2 - 4*d12^2*d15*d23*d34*d45*mt2^2 + 
     3*d12*d15^2*d23*d34*d45*mt2^2 + 4*d15^3*d23*d34*d45*mt2^2 - 
     d12^2*d23^2*d34*d45*mt2^2 - 7*d12*d15*d23^2*d34*d45*mt2^2 - 
     2*d15^2*d23^2*d34*d45*mt2^2 + 2*d12*d23^3*d34*d45*mt2^2 - 
     4*d15*d23^3*d34*d45*mt2^2 - 4*d12^2*d15*d34^2*d45*mt2^2 - 
     7*d12*d15^2*d34^2*d45*mt2^2 + 3*d12^2*d23*d34^2*d45*mt2^2 - 
     9*d12*d15*d23*d34^2*d45*mt2^2 - 18*d15^2*d23*d34^2*d45*mt2^2 + 
     2*d12*d23^2*d34^2*d45*mt2^2 + d15*d23^2*d34^2*d45*mt2^2 - 
     d23^3*d34^2*d45*mt2^2 + 5*d12*d15*d34^3*d45*mt2^2 - 
     3*d12*d23*d34^3*d45*mt2^2 + 13*d15*d23*d34^3*d45*mt2^2 - 
     d23^2*d34^3*d45*mt2^2 - 2*d15*d34^4*d45*mt2^2 + d23*d34^4*d45*mt2^2 + 
     2*d12*d15^2*d23*d45^2*mt2^2 - 10*d15^3*d23*d45^2*mt2^2 - 
     2*d12*d15*d23^2*d45^2*mt2^2 + 22*d15^2*d23^2*d45^2*mt2^2 - 
     12*d15*d23^3*d45^2*mt2^2 - 3*d12^2*d15*d34*d45^2*mt2^2 - 
     10*d12*d15^2*d34*d45^2*mt2^2 + 3*d12^2*d23*d34*d45^2*mt2^2 + 
     12*d12*d15*d23*d34*d45^2*mt2^2 - 3*d15^2*d23*d34*d45^2*mt2^2 - 
     2*d12*d23^2*d34*d45^2*mt2^2 + d15*d23^2*d34*d45^2*mt2^2 + 
     10*d12*d15*d34^2*d45^2*mt2^2 + 9*d15^2*d34^2*d45^2*mt2^2 - 
     8*d12*d23*d34^2*d45^2*mt2^2 - d15*d23*d34^2*d45^2*mt2^2 + 
     2*d23^2*d34^2*d45^2*mt2^2 - 9*d15*d34^3*d45^2*mt2^2 + 
     5*d23*d34^3*d45^2*mt2^2 - d15^2*d23*d45^3*mt2^2 + d23^3*d45^3*mt2^2 + 
     3*d12*d15*d34*d45^3*mt2^2 + 5*d15^2*d34*d45^3*mt2^2 - 
     3*d12*d23*d34*d45^3*mt2^2 - 8*d15*d23*d34*d45^3*mt2^2 + 
     3*d23^2*d34*d45^3*mt2^2 - 6*d15*d34^2*d45^3*mt2^2 + 
     5*d23*d34^2*d45^3*mt2^2 - d15*d34*d45^4*mt2^2 + d23*d34*d45^4*mt2^2 + 
     6*d15^4*d23*mt2^3 - 18*d15^3*d23^2*mt2^3 + 18*d15^2*d23^3*mt2^3 - 
     6*d15*d23^4*mt2^3 - 4*d12*d15^3*d34*mt2^3 - 2*d15^4*d34*mt2^3 + 
     8*d12*d15^2*d23*d34*mt2^3 - 2*d15^3*d23*d34*mt2^3 - 
     4*d12*d15*d23^2*d34*mt2^3 + 10*d15^2*d23^2*d34*mt2^3 - 
     6*d15*d23^3*d34*mt2^3 + 2*d15^3*d34^2*mt2^3 - 6*d15^2*d23*d34^2*mt2^3 + 
     4*d15*d23^2*d34^2*mt2^3 + d12*d15^2*d23*d45*mt2^3 + 
     6*d15^3*d23*d45*mt2^3 - 2*d12*d15*d23^2*d45*mt2^3 - 
     12*d15^2*d23^2*d45*mt2^3 + d12*d23^3*d45*mt2^3 + 6*d15*d23^3*d45*mt2^3 + 
     2*d12^2*d15*d34*d45*mt2^3 + d12*d15^2*d34*d45*mt2^3 + 
     2*d15^3*d34*d45*mt2^3 - 2*d12^2*d23*d34*d45*mt2^3 - 
     2*d12*d15*d23*d34*d45*mt2^3 - 4*d15^2*d23*d34*d45*mt2^3 + 
     d12*d23^2*d34*d45*mt2^3 + 3*d15*d23^2*d34*d45*mt2^3 - 
     d23^3*d34*d45*mt2^3 - 7*d12*d15*d34^2*d45*mt2^3 - 
     2*d15^2*d34^2*d45*mt2^3 + 4*d12*d23*d34^2*d45*mt2^3 - 
     7*d15*d23*d34^2*d45*mt2^3 - d23^2*d34^2*d45*mt2^3 + 
     5*d15*d34^3*d45*mt2^3 - 2*d23*d34^3*d45*mt2^3 - d15^2*d23*d45^2*mt2^3 + 
     3*d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 - 
     4*d12*d15*d34*d45^2*mt2^3 - d15^2*d34*d45^2*mt2^3 + 
     4*d12*d23*d34*d45^2*mt2^3 + 4*d15*d23*d34*d45^2*mt2^3 - 
     3*d23^2*d34*d45^2*mt2^3 + 8*d15*d34^2*d45^2*mt2^3 - 
     5*d23*d34^2*d45^2*mt2^3 + 2*d15*d34*d45^3*mt2^3 - 
     2*d23*d34*d45^3*mt2^3 - 2*d15^3*d34*mt2^4 + 4*d15^2*d23*d34*mt2^4 - 
     2*d15*d23^2*d34*mt2^4 + d15^2*d23*d45*mt2^4 - 2*d15*d23^2*d45*mt2^4 + 
     d23^3*d45*mt2^4 + d12*d15*d34*d45*mt2^4 - d15^2*d34*d45*mt2^4 - 
     d12*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 - 3*d15*d34^2*d45*mt2^4 + 
     d23*d34^2*d45*mt2^4 - d15*d34*d45^2*mt2^4 + d23*d34*d45^2*mt2^4)/
    ((d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^4*d15^5*d23 + 4*d12^3*d15^6*d23 + 16*d12^2*d15^7*d23 + 
     16*d12^4*d15^4*d23^2 - 16*d12^3*d15^5*d23^2 - 48*d12^2*d15^6*d23^2 + 
     24*d12*d15^7*d23^2 - 24*d12^4*d15^3*d23^3 + 24*d12^3*d15^4*d23^3 + 
     32*d12^2*d15^5*d23^3 - 96*d12*d15^6*d23^3 + 16*d12^4*d15^2*d23^4 - 
     16*d12^3*d15^3*d23^4 + 32*d12^2*d15^4*d23^4 + 144*d12*d15^5*d23^4 - 
     4*d12^4*d15*d23^5 + 4*d12^3*d15^2*d23^5 - 48*d12^2*d15^3*d23^5 - 
     96*d12*d15^4*d23^5 + 16*d12^2*d15^2*d23^6 + 24*d12*d15^3*d23^6 + 
     4*d12^4*d15^5*d34 + 4*d12^3*d15^6*d34 - 4*d12^4*d15^4*d23*d34 - 
     4*d12^3*d15^5*d23*d34 - 52*d12^2*d15^6*d23*d34 - 24*d12*d15^7*d23*d34 - 
     12*d12^4*d15^3*d23^2*d34 - 28*d12^3*d15^4*d23^2*d34 + 
     120*d12^2*d15^5*d23^2*d34 - 16*d12*d15^6*d23^2*d34 - 
     32*d15^7*d23^2*d34 + 20*d12^4*d15^2*d23^3*d34 + 
     68*d12^3*d15^3*d23^3*d34 - 48*d12^2*d15^4*d23^3*d34 + 
     224*d12*d15^5*d23^3*d34 + 120*d15^6*d23^3*d34 - 8*d12^4*d15*d23^4*d34 - 
     56*d12^3*d15^2*d23^4*d34 - 56*d12^2*d15^3*d23^4*d34 - 
     336*d12*d15^4*d23^4*d34 - 168*d15^5*d23^4*d34 + 16*d12^3*d15*d23^5*d34 + 
     36*d12^2*d15^2*d23^5*d34 + 184*d12*d15^3*d23^5*d34 + 
     104*d15^4*d23^5*d34 - 32*d12*d15^2*d23^6*d34 - 24*d15^3*d23^6*d34 - 
     4*d12^4*d15^4*d34^2 - 12*d12^3*d15^5*d34^2 - 4*d12^2*d15^6*d34^2 + 
     4*d12^4*d15^3*d23*d34^2 + 12*d12^3*d15^4*d23*d34^2 + 
     56*d12^2*d15^5*d23*d34^2 + 64*d12*d15^6*d23*d34^2 + 
     4*d12^4*d15^2*d23^2*d34^2 + 44*d12^3*d15^3*d23^2*d34^2 - 
     28*d12^2*d15^4*d23^2*d34^2 - 16*d12*d15^5*d23^2*d34^2 + 
     104*d15^6*d23^2*d34^2 - 4*d12^4*d15*d23^3*d34^2 - 
     76*d12^3*d15^2*d23^3*d34^2 - 120*d12^2*d15^3*d23^3*d34^2 - 
     244*d12*d15^4*d23^3*d34^2 - 312*d15^5*d23^3*d34^2 + 
     32*d12^3*d15*d23^4*d34^2 + 120*d12^2*d15^2*d23^4*d34^2 + 
     280*d12*d15^3*d23^4*d34^2 + 328*d15^4*d23^4*d34^2 - 
     24*d12^2*d15*d23^5*d34^2 - 84*d12*d15^2*d23^5*d34^2 - 
     136*d15^3*d23^5*d34^2 + 16*d15^2*d23^6*d34^2 + 8*d12^3*d15^4*d34^3 + 
     8*d12^2*d15^5*d34^3 - 8*d12^3*d15^3*d23*d34^3 - 
     24*d12^2*d15^4*d23*d34^3 - 56*d12*d15^5*d23*d34^3 - 
     16*d12^3*d15^2*d23^2*d34^3 - 60*d12^2*d15^3*d23^2*d34^3 - 
     28*d12*d15^4*d23^2*d34^3 - 128*d15^5*d23^2*d34^3 + 
     16*d12^3*d15*d23^3*d34^3 + 124*d12^2*d15^2*d23^3*d34^3 + 
     204*d12*d15^3*d23^3*d34^3 + 292*d15^4*d23^3*d34^3 - 
     48*d12^2*d15*d23^4*d34^3 - 136*d12*d15^2*d23^4*d34^3 - 
     208*d15^3*d23^4*d34^3 + 16*d12*d15*d23^5*d34^3 + 44*d15^2*d23^5*d34^3 - 
     4*d12^2*d15^4*d34^4 + 4*d12^2*d15^3*d23*d34^4 + 16*d12*d15^4*d23*d34^4 + 
     24*d12^2*d15^2*d23^2*d34^4 + 52*d12*d15^3*d23^2*d34^4 + 
     76*d15^4*d23^2*d34^4 - 24*d12^2*d15*d23^3*d34^4 - 
     100*d12*d15^2*d23^3*d34^4 - 128*d15^3*d23^3*d34^4 + 
     32*d12*d15*d23^4*d34^4 + 56*d15^2*d23^4*d34^4 - 4*d15*d23^5*d34^4 - 
     16*d12*d15^2*d23^2*d34^5 - 24*d15^3*d23^2*d34^5 + 
     16*d12*d15*d23^3*d34^5 + 32*d15^2*d23^3*d34^5 - 8*d15*d23^4*d34^5 + 
     4*d15^2*d23^2*d34^6 - 4*d15*d23^3*d34^6 + 16*d12^3*d15^5*d23*d45 + 
     20*d12^2*d15^6*d23*d45 - 32*d12*d15^7*d23*d45 - 
     52*d12^3*d15^4*d23^2*d45 - 36*d12^2*d15^5*d23^2*d45 + 
     144*d12*d15^6*d23^2*d45 - 24*d15^7*d23^2*d45 + 
     60*d12^3*d15^3*d23^3*d45 - 12*d12^2*d15^4*d23^3*d45 - 
     232*d12*d15^5*d23^3*d45 + 88*d15^6*d23^3*d45 - 
     28*d12^3*d15^2*d23^4*d45 + 52*d12^2*d15^3*d23^4*d45 + 
     152*d12*d15^4*d23^4*d45 - 120*d15^5*d23^4*d45 + 4*d12^3*d15*d23^5*d45 - 
     24*d12^2*d15^2*d23^5*d45 - 24*d12*d15^3*d23^5*d45 + 72*d15^4*d23^5*d45 - 
     8*d12*d15^2*d23^6*d45 - 16*d15^3*d23^6*d45 + 4*d12^4*d15^4*d34*d45 - 
     8*d12^3*d15^5*d34*d45 - 12*d12^2*d15^6*d34*d45 - 
     8*d12^4*d15^3*d23*d34*d45 + 8*d12^3*d15^4*d23*d34*d45 - 
     60*d12^2*d15^5*d23*d34*d45 + 56*d12*d15^6*d23*d34*d45 + 
     24*d15^7*d23*d34*d45 + 4*d12^4*d15^2*d23^2*d34*d45 + 
     8*d12^3*d15^3*d23^2*d34*d45 + 160*d12^2*d15^4*d23^2*d34*d45 - 
     284*d12*d15^5*d23^2*d34*d45 - 64*d15^6*d23^2*d34*d45 - 
     8*d12^3*d15^2*d23^3*d34*d45 - 104*d12^2*d15^3*d23^3*d34*d45 + 
     440*d12*d15^4*d23^3*d34*d45 + 48*d15^5*d23^3*d34*d45 + 
     28*d12^2*d15^2*d23^4*d34*d45 - 252*d12*d15^3*d23^4*d34*d45 + 
     8*d15^4*d23^4*d34*d45 - 12*d12^2*d15*d23^5*d34*d45 + 
     40*d12*d15^2*d23^5*d34*d45 - 24*d15^3*d23^5*d34*d45 + 
     8*d15^2*d23^6*d34*d45 - 4*d12^4*d15^3*d34^2*d45 + 
     4*d12^3*d15^4*d34^2*d45 + 32*d12^2*d15^5*d34^2*d45 + 
     8*d12*d15^6*d34^2*d45 + 4*d12^4*d15^2*d23*d34^2*d45 - 
     4*d12^3*d15^3*d23*d34^2*d45 + 24*d12^2*d15^4*d23*d34^2*d45 - 
     16*d12*d15^5*d23*d34^2*d45 - 72*d15^6*d23*d34^2*d45 + 
     12*d12^3*d15^2*d23^2*d34^2*d45 - 40*d12^2*d15^3*d23^2*d34^2*d45 + 
     176*d12*d15^4*d23^2*d34^2*d45 + 272*d15^5*d23^2*d34^2*d45 - 
     12*d12^3*d15*d23^3*d34^2*d45 - 16*d12^2*d15^2*d23^3*d34^2*d45 - 
     232*d12*d15^3*d23^3*d34^2*d45 - 336*d15^4*d23^3*d34^2*d45 + 
     52*d12*d15^2*d23^4*d34^2*d45 + 152*d15^3*d23^4*d34^2*d45 + 
     12*d12*d15*d23^5*d34^2*d45 - 16*d15^2*d23^5*d34^2*d45 + 
     4*d12^3*d15^3*d34^3*d45 - 24*d12^2*d15^4*d34^3*d45 - 
     20*d12*d15^5*d34^3*d45 - 8*d12^3*d15^2*d23*d34^3*d45 + 
     12*d12^2*d15^3*d23*d34^3*d45 + 80*d15^5*d23*d34^3*d45 - 
     8*d12^3*d15*d23^2*d34^3*d45 - 68*d12^2*d15^2*d23^2*d34^3*d45 - 
     116*d12*d15^3*d23^2*d34^3*d45 - 292*d15^4*d23^2*d34^3*d45 + 
     36*d12^2*d15*d23^3*d34^3*d45 + 96*d12*d15^2*d23^3*d34^3*d45 + 
     260*d15^3*d23^3*d34^3*d45 - 52*d15^2*d23^4*d34^3*d45 - 
     4*d15*d23^5*d34^3*d45 + 4*d12^2*d15^3*d34^4*d45 + 
     16*d12*d15^4*d34^4*d45 - 16*d12*d15^3*d23*d34^4*d45 - 
     44*d15^4*d23*d34^4*d45 + 24*d12^2*d15*d23^2*d34^4*d45 + 
     100*d12*d15^2*d23^2*d34^4*d45 + 148*d15^3*d23^2*d34^4*d45 - 
     36*d12*d15*d23^3*d34^4*d45 - 72*d15^2*d23^3*d34^4*d45 - 
     4*d12*d15^3*d34^5*d45 + 8*d12*d15^2*d23*d34^5*d45 + 
     16*d15^3*d23*d34^5*d45 - 24*d12*d15*d23^2*d34^5*d45 - 
     48*d15^2*d23^2*d34^5*d45 + 12*d15*d23^3*d34^5*d45 - 
     4*d15^2*d23*d34^6*d45 + 8*d15*d23^2*d34^6*d45 - 
     4*d12^3*d15^4*d23*d45^2 - 8*d12^2*d15^5*d23*d45^2 - 
     52*d12*d15^6*d23*d45^2 + 16*d15^7*d23*d45^2 + 
     8*d12^3*d15^3*d23^2*d45^2 + 28*d12^2*d15^4*d23^2*d45^2 + 
     144*d12*d15^5*d23^2*d45^2 - 96*d15^6*d23^2*d45^2 - 
     4*d12^3*d15^2*d23^3*d45^2 - 32*d12^2*d15^3*d23^3*d45^2 - 
     120*d12*d15^4*d23^3*d45^2 + 184*d15^5*d23^3*d45^2 + 
     12*d12^2*d15^2*d23^4*d45^2 + 16*d12*d15^3*d23^4*d45^2 - 
     144*d15^4*d23^4*d45^2 + 12*d12*d15^2*d23^5*d45^2 + 
     40*d15^3*d23^5*d45^2 - 12*d12^3*d15^4*d34*d45^2 + 
     12*d12*d15^6*d34*d45^2 + 40*d12^3*d15^3*d23*d34*d45^2 - 
     12*d12^2*d15^4*d23*d34*d45^2 + 108*d12*d15^5*d23*d34*d45^2 - 
     4*d15^6*d23*d34*d45^2 - 28*d12^3*d15^2*d23^2*d34*d45^2 + 
     44*d12^2*d15^3*d23^2*d34*d45^2 - 268*d12*d15^4*d23^2*d34*d45^2 + 
     100*d15^5*d23^2*d34*d45^2 - 40*d12^2*d15^2*d23^3*d34*d45^2 + 
     176*d12*d15^3*d23^3*d34*d45^2 - 192*d15^4*d23^3*d34*d45^2 + 
     8*d12^2*d15*d23^4*d34*d45^2 - 28*d12*d15^2*d23^4*d34*d45^2 + 
     116*d15^3*d23^4*d34*d45^2 - 20*d15^2*d23^5*d34*d45^2 + 
     16*d12^3*d15^3*d34^2*d45^2 + 16*d12^2*d15^4*d34^2*d45^2 - 
     28*d12*d15^5*d34^2*d45^2 - 4*d15^6*d34^2*d45^2 - 
     28*d12^3*d15^2*d23*d34^2*d45^2 - 32*d12^2*d15^3*d23*d34^2*d45^2 - 
     60*d12*d15^4*d23*d34^2*d45^2 - 56*d15^5*d23*d34^2*d45^2 - 
     12*d12^2*d15^2*d23^2*d34^2*d45^2 + 64*d12*d15^3*d23^2*d34^2*d45^2 + 
     52*d15^4*d23^2*d34^2*d45^2 + 12*d12^2*d15*d23^3*d34^2*d45^2 + 
     28*d12*d15^2*d23^3*d34^2*d45^2 + 8*d15^3*d23^3*d34^2*d45^2 - 
     16*d12*d15*d23^4*d34^2*d45^2 - 8*d15^2*d23^4*d34^2*d45^2 - 
     4*d12^3*d15^2*d34^3*d45^2 - 24*d12^2*d15^3*d34^3*d45^2 + 
     16*d12*d15^4*d34^3*d45^2 + 12*d15^5*d34^3*d45^2 + 
     48*d12^2*d15^2*d23*d34^3*d45^2 + 28*d12*d15^3*d23*d34^3*d45^2 + 
     64*d15^4*d23*d34^3*d45^2 + 40*d12*d15^2*d23^2*d34^3*d45^2 - 
     48*d15^3*d23^2*d34^3*d45^2 - 24*d12*d15*d23^3*d34^3*d45^2 - 
     8*d15^2*d23^3*d34^3*d45^2 + 8*d15*d23^4*d34^3*d45^2 + 
     8*d12^2*d15^2*d34^4*d45^2 + 4*d12*d15^3*d34^4*d45^2 - 
     12*d15^4*d34^4*d45^2 - 4*d12^2*d15*d23*d34^4*d45^2 - 
     32*d12*d15^2*d23*d34^4*d45^2 - 28*d15^3*d23*d34^4*d45^2 - 
     8*d15^2*d23^2*d34^4*d45^2 + 12*d15*d23^3*d34^4*d45^2 - 
     4*d12*d15^2*d34^5*d45^2 + 4*d15^3*d34^5*d45^2 + 
     8*d12*d15*d23*d34^5*d45^2 + 12*d15^2*d23*d34^5*d45^2 - 
     4*d15*d23*d34^6*d45^2 + 12*d12^2*d15^4*d23*d45^3 - 
     16*d12*d15^5*d23*d45^3 + 28*d15^6*d23*d45^3 - 20*d12^2*d15^3*d23^2*
      d45^3 + 36*d12*d15^4*d23^2*d45^3 - 92*d15^5*d23^2*d45^3 + 
     8*d12^2*d15^2*d23^3*d45^3 - 20*d12*d15^3*d23^3*d45^3 + 
     100*d15^4*d23^3*d45^3 - 36*d15^3*d23^4*d45^3 + 
     12*d12^2*d15^4*d34*d45^3 + 8*d12*d15^5*d34*d45^3 - 4*d15^6*d34*d45^3 - 
     64*d12^2*d15^3*d23*d34*d45^3 + 16*d12*d15^4*d23*d34*d45^3 - 
     44*d15^5*d23*d34*d45^3 + 48*d12^2*d15^2*d23^2*d34*d45^3 - 
     68*d12*d15^3*d23^2*d34*d45^3 + 120*d15^4*d23^2*d34*d45^3 + 
     40*d12*d15^2*d23^3*d34*d45^3 - 92*d15^3*d23^3*d34*d45^3 + 
     20*d15^2*d23^4*d34*d45^3 - 20*d12^2*d15^3*d34^2*d45^3 - 
     28*d12*d15^4*d34^2*d45^3 + 8*d15^5*d34^2*d45^3 + 
     48*d12^2*d15^2*d23*d34^2*d45^3 + 52*d12*d15^3*d23*d34^2*d45^3 + 
     16*d15^4*d23*d34^2*d45^3 - 4*d12*d15^2*d23^2*d34^2*d45^3 - 
     20*d15^3*d23^2*d34^2*d45^3 + 4*d12*d15*d23^3*d34^2*d45^3 + 
     4*d15^2*d23^3*d34^2*d45^3 + 8*d12^2*d15^2*d34^3*d45^3 + 
     32*d12*d15^3*d34^3*d45^3 - 56*d12*d15^2*d23*d34^3*d45^3 - 
     16*d15^3*d23*d34^3*d45^3 + 8*d12*d15*d23^2*d34^3*d45^3 - 
     4*d15*d23^3*d34^3*d45^3 - 12*d12*d15^2*d34^4*d45^3 - 
     8*d15^3*d34^4*d45^3 + 4*d12*d15*d23*d34^4*d45^3 + 
     20*d15^2*d23*d34^4*d45^3 - 8*d15*d23^2*d34^4*d45^3 + 
     4*d15^2*d34^5*d45^3 - 4*d15*d23*d34^5*d45^3 - 12*d12*d15^4*d23*d45^4 + 
     12*d15^5*d23*d45^4 + 16*d12*d15^3*d23^2*d45^4 - 28*d15^4*d23^2*d45^4 - 
     4*d12*d15^2*d23^3*d45^4 + 16*d15^3*d23^3*d45^4 - 4*d12*d15^4*d34*d45^4 - 
     4*d15^5*d34*d45^4 + 40*d12*d15^3*d23*d34*d45^4 - 8*d15^4*d23*d34*d45^4 - 
     28*d12*d15^2*d23^2*d34*d45^4 + 28*d15^3*d23^2*d34*d45^4 - 
     12*d15^2*d23^3*d34*d45^4 + 8*d12*d15^3*d34^2*d45^4 + 
     12*d15^4*d34^2*d45^4 - 28*d12*d15^2*d23*d34^2*d45^4 - 
     20*d15^3*d23*d34^2*d45^4 - 4*d12*d15^2*d34^3*d45^4 - 
     12*d15^3*d34^3*d45^4 + 16*d15^2*d23*d34^3*d45^4 + 4*d15^2*d34^4*d45^4 + 
     4*d15^4*d23*d45^5 - 4*d15^3*d23^2*d45^5 - 8*d15^3*d23*d34*d45^5 + 
     4*d15^2*d23^2*d34*d45^5 + 4*d15^2*d23*d34^2*d45^5 - 
     12*d12^3*d15^5*d23*mt2 + 20*d12^2*d15^6*d23*mt2 + 32*d12*d15^7*d23*mt2 + 
     48*d12^3*d15^4*d23^2*mt2 - 80*d12^2*d15^5*d23^2*mt2 - 
     96*d12*d15^6*d23^2*mt2 + 24*d15^7*d23^2*mt2 - 72*d12^3*d15^3*d23^3*mt2 + 
     120*d12^2*d15^4*d23^3*mt2 + 64*d12*d15^5*d23^3*mt2 - 
     96*d15^6*d23^3*mt2 + 48*d12^3*d15^2*d23^4*mt2 - 
     80*d12^2*d15^3*d23^4*mt2 + 64*d12*d15^4*d23^4*mt2 + 
     144*d15^5*d23^4*mt2 - 12*d12^3*d15*d23^5*mt2 + 
     20*d12^2*d15^2*d23^5*mt2 - 96*d12*d15^3*d23^5*mt2 - 96*d15^4*d23^5*mt2 + 
     32*d12*d15^2*d23^6*mt2 + 24*d15^3*d23^6*mt2 + 4*d12^4*d15^4*d34*mt2 + 
     16*d12^3*d15^5*d34*mt2 + 4*d12^2*d15^6*d34*mt2 - 
     12*d12^4*d15^3*d23*d34*mt2 - 24*d12^3*d15^4*d23*d34*mt2 - 
     36*d12^2*d15^5*d23*d34*mt2 - 140*d12*d15^6*d23*d34*mt2 - 
     24*d15^7*d23*d34*mt2 + 12*d12^4*d15^2*d23^2*d34*mt2 - 
     24*d12^3*d15^3*d23^2*d34*mt2 + 48*d12^2*d15^4*d23^2*d34*mt2 + 
     364*d12*d15^5*d23^2*d34*mt2 - 16*d15^6*d23^2*d34*mt2 - 
     4*d12^4*d15*d23^3*d34*mt2 + 56*d12^3*d15^2*d23^3*d34*mt2 + 
     32*d12^2*d15^3*d23^3*d34*mt2 - 252*d12*d15^4*d23^3*d34*mt2 + 
     224*d15^5*d23^3*d34*mt2 - 24*d12^3*d15*d23^4*d34*mt2 - 
     84*d12^2*d15^2*d23^4*d34*mt2 - 28*d12*d15^3*d23^4*d34*mt2 - 
     336*d15^4*d23^4*d34*mt2 + 36*d12^2*d15*d23^5*d34*mt2 + 
     56*d12*d15^2*d23^5*d34*mt2 + 184*d15^3*d23^5*d34*mt2 - 
     32*d15^2*d23^6*d34*mt2 - 4*d12^4*d15^3*d34^2*mt2 - 
     28*d12^3*d15^4*d34^2*mt2 - 20*d12^2*d15^5*d34^2*mt2 + 
     4*d12*d15^6*d34^2*mt2 + 8*d12^4*d15^2*d23*d34^2*mt2 + 
     60*d12^3*d15^3*d23*d34^2*mt2 + 76*d12^2*d15^4*d23*d34^2*mt2 + 
     204*d12*d15^5*d23*d34^2*mt2 + 96*d15^6*d23*d34^2*mt2 - 
     4*d12^4*d15*d23^2*d34^2*mt2 - 36*d12^3*d15^2*d23^2*d34^2*mt2 - 
     20*d12^2*d15^3*d23^2*d34^2*mt2 - 372*d12*d15^4*d23^2*d34^2*mt2 - 
     116*d15^5*d23^2*d34^2*mt2 + 4*d12^3*d15*d23^3*d34^2*mt2 - 
     108*d12^2*d15^2*d23^3*d34^2*mt2 + 80*d12*d15^3*d23^3*d34^2*mt2 - 
     132*d15^4*d23^3*d34^2*mt2 + 72*d12^2*d15*d23^4*d34^2*mt2 + 
     120*d12*d15^2*d23^4*d34^2*mt2 + 228*d15^3*d23^4*d34^2*mt2 - 
     36*d12*d15*d23^5*d34^2*mt2 - 76*d15^2*d23^5*d34^2*mt2 + 
     12*d12^3*d15^3*d34^3*mt2 + 28*d12^2*d15^4*d34^3*mt2 - 
     4*d12*d15^5*d34^3*mt2 - 28*d12^3*d15^2*d23*d34^3*mt2 - 
     96*d12^2*d15^3*d23*d34^3*mt2 - 152*d12*d15^4*d23*d34^3*mt2 - 
     140*d15^5*d23*d34^3*mt2 + 16*d12^3*d15*d23^2*d34^3*mt2 + 
     56*d12^2*d15^2*d23^2*d34^3*mt2 + 148*d12*d15^3*d23^2*d34^3*mt2 + 
     180*d15^4*d23^2*d34^3*mt2 + 12*d12^2*d15*d23^3*d34^3*mt2 + 
     80*d12*d15^2*d23^3*d34^3*mt2 + 32*d15^3*d23^3*d34^3*mt2 - 
     72*d12*d15*d23^4*d34^3*mt2 - 84*d15^2*d23^4*d34^3*mt2 + 
     12*d15*d23^5*d34^3*mt2 - 12*d12^2*d15^3*d34^4*mt2 - 
     4*d12*d15^4*d34^4*mt2 + 36*d12^2*d15^2*d23*d34^4*mt2 + 
     76*d12*d15^3*d23*d34^4*mt2 + 92*d15^4*d23*d34^4*mt2 - 
     24*d12^2*d15*d23^2*d34^4*mt2 - 52*d12*d15^2*d23^2*d34^4*mt2 - 
     88*d15^3*d23^2*d34^4*mt2 - 20*d12*d15*d23^3*d34^4*mt2 - 
     28*d15^2*d23^3*d34^4*mt2 + 24*d15*d23^4*d34^4*mt2 + 
     4*d12*d15^3*d34^5*mt2 - 20*d12*d15^2*d23*d34^5*mt2 - 
     28*d15^3*d23*d34^5*mt2 + 16*d12*d15*d23^2*d34^5*mt2 + 
     20*d15^2*d23^2*d34^5*mt2 + 8*d15*d23^3*d34^5*mt2 + 
     4*d15^2*d23*d34^6*mt2 - 4*d15*d23^2*d34^6*mt2 + 
     4*d12^3*d15^4*d23*d45*mt2 + 68*d12^2*d15^5*d23*d45*mt2 + 
     24*d12*d15^6*d23*d45*mt2 - 32*d15^7*d23*d45*mt2 - 
     12*d12^3*d15^3*d23^2*d45*mt2 - 200*d12^2*d15^4*d23^2*d45*mt2 + 
     16*d12*d15^5*d23^2*d45*mt2 + 144*d15^6*d23^2*d45*mt2 + 
     12*d12^3*d15^2*d23^3*d45*mt2 + 192*d12^2*d15^3*d23^3*d45*mt2 - 
     192*d12*d15^4*d23^3*d45*mt2 - 232*d15^5*d23^3*d45*mt2 - 
     4*d12^3*d15*d23^4*d45*mt2 - 56*d12^2*d15^2*d23^4*d45*mt2 + 
     240*d12*d15^3*d23^4*d45*mt2 + 152*d15^4*d23^4*d45*mt2 - 
     4*d12^2*d15*d23^5*d45*mt2 - 88*d12*d15^2*d23^5*d45*mt2 - 
     24*d15^3*d23^5*d45*mt2 - 8*d15^2*d23^6*d45*mt2 + 
     4*d12^4*d15^3*d34*d45*mt2 + 8*d12^3*d15^4*d34*d45*mt2 - 
     40*d12^2*d15^5*d34*d45*mt2 - 8*d12*d15^6*d34*d45*mt2 - 
     8*d12^4*d15^2*d23*d34*d45*mt2 - 16*d12^3*d15^3*d23*d34*d45*mt2 - 
     20*d12^2*d15^4*d23*d34*d45*mt2 - 168*d12*d15^5*d23*d34*d45*mt2 + 
     92*d15^6*d23*d34*d45*mt2 + 4*d12^4*d15*d23^2*d34*d45*mt2 + 
     8*d12^3*d15^2*d23^2*d34*d45*mt2 + 136*d12^2*d15^3*d23^2*d34*d45*mt2 + 
     248*d12*d15^4*d23^2*d34*d45*mt2 - 436*d15^5*d23^2*d34*d45*mt2 - 
     52*d12^2*d15^2*d23^3*d34*d45*mt2 + 48*d12*d15^3*d23^3*d34*d45*mt2 + 
     676*d15^4*d23^3*d34*d45*mt2 - 24*d12^2*d15*d23^4*d34*d45*mt2 - 
     128*d12*d15^2*d23^4*d34*d45*mt2 - 412*d15^3*d23^4*d34*d45*mt2 + 
     8*d12*d15*d23^5*d34*d45*mt2 + 80*d15^2*d23^5*d34*d45*mt2 - 
     4*d12^4*d15^2*d34^2*d45*mt2 - 16*d12^3*d15^3*d34^2*d45*mt2 + 
     64*d12^2*d15^4*d34^2*d45*mt2 + 56*d12*d15^5*d34^2*d45*mt2 - 
     4*d15^6*d34^2*d45*mt2 + 4*d12^4*d15*d23*d34^2*d45*mt2 + 
     32*d12^3*d15^2*d23*d34^2*d45*mt2 - 8*d12^2*d15^3*d23*d34^2*d45*mt2 + 
     176*d12*d15^4*d23*d34^2*d45*mt2 - 36*d15^5*d23*d34^2*d45*mt2 - 
     16*d12^3*d15*d23^2*d34^2*d45*mt2 + 4*d12^2*d15^2*d23^2*d34^2*d45*mt2 - 
     144*d12*d15^3*d23^2*d34^2*d45*mt2 + 388*d15^4*d23^2*d34^2*d45*mt2 - 
     60*d12^2*d15*d23^3*d34^2*d45*mt2 - 148*d12*d15^2*d23^3*d34^2*d45*mt2 - 
     552*d15^3*d23^3*d34^2*d45*mt2 + 60*d12*d15*d23^4*d34^2*d45*mt2 + 
     208*d15^2*d23^4*d34^2*d45*mt2 - 4*d15*d23^5*d34^2*d45*mt2 + 
     8*d12^3*d15^2*d34^3*d45*mt2 - 20*d12^2*d15^3*d34^3*d45*mt2 - 
     84*d12*d15^4*d34^3*d45*mt2 + 4*d15^5*d34^3*d45*mt2 - 
     20*d12^3*d15*d23*d34^3*d45*mt2 - 64*d12^2*d15^2*d23*d34^3*d45*mt2 - 
     72*d12*d15^3*d23*d34^3*d45*mt2 - 64*d15^4*d23*d34^3*d45*mt2 - 
     4*d12^2*d15*d23^2*d34^3*d45*mt2 - 96*d12*d15^2*d23^2*d34^3*d45*mt2 - 
     184*d15^3*d23^2*d34^3*d45*mt2 + 120*d12*d15*d23^3*d34^3*d45*mt2 + 
     228*d15^2*d23^3*d34^3*d45*mt2 - 32*d15*d23^4*d34^3*d45*mt2 - 
     4*d12^2*d15^2*d34^4*d45*mt2 + 36*d12*d15^3*d34^4*d45*mt2 + 
     4*d15^4*d34^4*d45*mt2 + 36*d12^2*d15*d23*d34^4*d45*mt2 + 
     64*d12*d15^2*d23*d34^4*d45*mt2 + 56*d15^3*d23*d34^4*d45*mt2 + 
     40*d12*d15*d23^2*d34^4*d45*mt2 + 100*d15^2*d23^2*d34^4*d45*mt2 - 
     60*d15*d23^3*d34^4*d45*mt2 - 4*d15^3*d34^5*d45*mt2 - 
     28*d12*d15*d23*d34^5*d45*mt2 - 24*d15^2*d23*d34^5*d45*mt2 - 
     24*d15*d23^2*d34^5*d45*mt2 + 8*d15*d23*d34^6*d45*mt2 - 
     4*d12^3*d15^3*d23*d45^2*mt2 - 68*d12*d15^5*d23*d45^2*mt2 - 
     44*d15^6*d23*d45^2*mt2 + 8*d12^3*d15^2*d23^2*d45^2*mt2 + 
     8*d12^2*d15^3*d23^2*d45^2*mt2 + 216*d12*d15^4*d23^2*d45^2*mt2 + 
     88*d15^5*d23^2*d45^2*mt2 - 4*d12^3*d15*d23^3*d45^2*mt2 - 
     16*d12^2*d15^2*d23^3*d45^2*mt2 - 220*d12*d15^3*d23^3*d45^2*mt2 - 
     8*d15^4*d23^3*d45^2*mt2 + 8*d12^2*d15*d23^4*d45^2*mt2 + 
     64*d12*d15^2*d23^4*d45^2*mt2 - 72*d15^3*d23^4*d45^2*mt2 + 
     8*d12*d15*d23^5*d45^2*mt2 + 36*d15^2*d23^5*d45^2*mt2 - 
     8*d12^3*d15^3*d34*d45^2*mt2 - 44*d12^2*d15^4*d34*d45^2*mt2 + 
     32*d12*d15^5*d34*d45^2*mt2 + 4*d15^6*d34*d45^2*mt2 + 
     36*d12^3*d15^2*d23*d34*d45^2*mt2 + 120*d12^2*d15^3*d23*d34*d45^2*mt2 + 
     28*d12*d15^4*d23*d34*d45^2*mt2 + 180*d15^5*d23*d34*d45^2*mt2 - 
     28*d12^3*d15*d23^2*d34*d45^2*mt2 - 84*d12^2*d15^2*d23^2*d34*d45^2*mt2 - 
     148*d12*d15^3*d23^2*d34*d45^2*mt2 - 368*d15^4*d23^2*d34*d45^2*mt2 + 
     8*d12^2*d15*d23^3*d34*d45^2*mt2 + 84*d12*d15^2*d23^3*d34*d45^2*mt2 + 
     196*d15^3*d23^3*d34*d45^2*mt2 + 4*d12*d15*d23^4*d34*d45^2*mt2 - 
     4*d15^2*d23^4*d34*d45^2*mt2 - 8*d15*d23^5*d34*d45^2*mt2 + 
     12*d12^3*d15^2*d34^2*d45^2*mt2 + 76*d12^2*d15^3*d34^2*d45^2*mt2 - 
     24*d12*d15^4*d34^2*d45^2*mt2 - 36*d15^5*d34^2*d45^2*mt2 - 
     28*d12^3*d15*d23*d34^2*d45^2*mt2 - 168*d12^2*d15^2*d23*d34^2*d45^2*mt2 - 
     108*d12*d15^3*d23*d34^2*d45^2*mt2 - 188*d15^4*d23*d34^2*d45^2*mt2 + 
     60*d12^2*d15*d23^2*d34^2*d45^2*mt2 + 116*d12*d15^2*d23^2*d34^2*d45^2*
      mt2 + 300*d15^3*d23^2*d34^2*d45^2*mt2 - 4*d12*d15*d23^3*d34^2*d45^2*
      mt2 - 80*d15^2*d23^3*d34^2*d45^2*mt2 - 12*d15*d23^4*d34^2*d45^2*mt2 - 
     4*d12^3*d15*d34^3*d45^2*mt2 - 40*d12^2*d15^2*d34^3*d45^2*mt2 - 
     32*d12*d15^3*d34^3*d45^2*mt2 + 56*d15^4*d34^3*d45^2*mt2 + 
     68*d12^2*d15*d23*d34^3*d45^2*mt2 + 196*d12*d15^2*d23*d34^3*d45^2*mt2 + 
     116*d15^3*d23*d34^3*d45^2*mt2 - 64*d12*d15*d23^2*d34^3*d45^2*mt2 - 
     100*d15^2*d23^2*d34^3*d45^2*mt2 + 8*d12^2*d15*d34^4*d45^2*mt2 + 
     28*d12*d15^2*d34^4*d45^2*mt2 - 24*d15^3*d34^4*d45^2*mt2 - 
     68*d12*d15*d23*d34^4*d45^2*mt2 - 88*d15^2*d23*d34^4*d45^2*mt2 + 
     32*d15*d23^2*d34^4*d45^2*mt2 - 4*d12*d15*d34^5*d45^2*mt2 + 
     28*d15*d23*d34^5*d45^2*mt2 + 12*d12^2*d15^3*d23*d45^3*mt2 - 
     12*d12*d15^4*d23*d45^3*mt2 + 12*d15^5*d23*d45^3*mt2 - 
     20*d12^2*d15^2*d23^2*d45^3*mt2 + 28*d12*d15^3*d23^2*d45^3*mt2 - 
     64*d15^4*d23^2*d45^3*mt2 + 8*d12^2*d15*d23^3*d45^3*mt2 - 
     12*d12*d15^2*d23^3*d45^3*mt2 + 92*d15^3*d23^3*d45^3*mt2 - 
     4*d12*d15*d23^4*d45^3*mt2 - 40*d15^2*d23^4*d45^3*mt2 + 
     48*d12*d15^4*d34*d45^3*mt2 - 8*d15^5*d34*d45^3*mt2 - 
     52*d12^2*d15^2*d23*d34*d45^3*mt2 - 128*d12*d15^3*d23*d34*d45^3*mt2 + 
     16*d15^4*d23*d34*d45^3*mt2 + 48*d12^2*d15*d23^2*d34*d45^3*mt2 + 
     68*d12*d15^2*d23^2*d34*d45^3*mt2 + 20*d15^3*d23^2*d34*d45^3*mt2 + 
     4*d12*d15*d23^3*d34*d45^3*mt2 - 40*d15^2*d23^3*d34*d45^3*mt2 + 
     12*d15*d23^4*d34*d45^3*mt2 - 8*d12^2*d15^2*d34^2*d45^3*mt2 - 
     80*d12*d15^3*d34^2*d45^3*mt2 - 12*d15^4*d34^2*d45^3*mt2 + 
     48*d12^2*d15*d23*d34^2*d45^3*mt2 + 176*d12*d15^2*d23*d34^2*d45^3*mt2 + 
     48*d15^3*d23*d34^2*d45^3*mt2 - 44*d12*d15*d23^2*d34^2*d45^3*mt2 - 
     36*d15^2*d23^2*d34^2*d45^3*mt2 + 12*d15*d23^3*d34^2*d45^3*mt2 + 
     8*d12^2*d15*d34^3*d45^3*mt2 + 44*d12*d15^2*d34^3*d45^3*mt2 + 
     40*d15^3*d34^3*d45^3*mt2 - 64*d12*d15*d23*d34^3*d45^3*mt2 - 
     88*d15^2*d23*d34^3*d45^3*mt2 + 20*d15*d23^2*d34^3*d45^3*mt2 - 
     12*d12*d15*d34^4*d45^3*mt2 - 24*d15^2*d34^4*d45^3*mt2 + 
     24*d15*d23*d34^4*d45^3*mt2 + 4*d15*d34^5*d45^3*mt2 - 
     12*d12*d15^3*d23*d45^4*mt2 + 8*d15^4*d23*d45^4*mt2 + 
     16*d12*d15^2*d23^2*d45^4*mt2 - 24*d15^3*d23^2*d45^4*mt2 - 
     4*d12*d15*d23^3*d45^4*mt2 + 16*d15^2*d23^3*d45^4*mt2 + 
     8*d12*d15^3*d34*d45^4*mt2 - 16*d15^4*d34*d45^4*mt2 + 
     28*d12*d15^2*d23*d34*d45^4*mt2 + 36*d15^3*d23*d34*d45^4*mt2 - 
     28*d12*d15*d23^2*d34*d45^4*mt2 - 4*d15^2*d23^2*d34*d45^4*mt2 - 
     8*d15*d23^3*d34*d45^4*mt2 - 4*d12*d15^2*d34^2*d45^4*mt2 + 
     24*d15^3*d34^2*d45^4*mt2 - 28*d12*d15*d23*d34^2*d45^4*mt2 - 
     48*d15^2*d23*d34^2*d45^4*mt2 + 4*d15*d23^2*d34^2*d45^4*mt2 - 
     4*d12*d15*d34^3*d45^4*mt2 - 12*d15^2*d34^3*d45^4*mt2 + 
     16*d15*d23*d34^3*d45^4*mt2 + 4*d15*d34^4*d45^4*mt2 + 
     4*d15^3*d23*d45^5*mt2 - 4*d15^2*d23^2*d45^5*mt2 - 
     4*d15^3*d34*d45^5*mt2 - 4*d15^2*d23*d34*d45^5*mt2 + 
     4*d15*d23^2*d34*d45^5*mt2 + 4*d15^2*d34^2*d45^5*mt2 + 
     4*d15*d23*d34^2*d45^5*mt2 - 12*d12^2*d15^5*d23*mt2^2 + 
     28*d12*d15^6*d23*mt2^2 + 16*d15^7*d23*mt2^2 + 48*d12^2*d15^4*d23^2*
      mt2^2 - 112*d12*d15^5*d23^2*mt2^2 - 48*d15^6*d23^2*mt2^2 - 
     72*d12^2*d15^3*d23^3*mt2^2 + 168*d12*d15^4*d23^3*mt2^2 + 
     32*d15^5*d23^3*mt2^2 + 48*d12^2*d15^2*d23^4*mt2^2 - 
     112*d12*d15^3*d23^4*mt2^2 + 32*d15^4*d23^4*mt2^2 - 
     12*d12^2*d15*d23^5*mt2^2 + 28*d12*d15^2*d23^5*mt2^2 - 
     48*d15^3*d23^5*mt2^2 + 16*d15^2*d23^6*mt2^2 + 14*d12^3*d15^4*d34*mt2^2 + 
     20*d12^2*d15^5*d34*mt2^2 - 4*d12*d15^6*d34*mt2^2 - 
     42*d12^3*d15^3*d23*d34*mt2^2 - 36*d12^2*d15^4*d23*d34*mt2^2 - 
     60*d12*d15^5*d23*d34*mt2^2 - 88*d15^6*d23*d34*mt2^2 + 
     42*d12^3*d15^2*d23^2*d34*mt2^2 - 12*d12^2*d15^3*d23^2*d34*mt2^2 + 
     180*d12*d15^4*d23^2*d34*mt2^2 + 244*d15^5*d23^2*d34*mt2^2 - 
     14*d12^3*d15*d23^3*d34*mt2^2 + 52*d12^2*d15^2*d23^3*d34*mt2^2 - 
     140*d12*d15^3*d23^3*d34*mt2^2 - 204*d15^4*d23^3*d34*mt2^2 - 
     24*d12^2*d15*d23^4*d34*mt2^2 + 28*d15^3*d23^4*d34*mt2^2 + 
     24*d12*d15*d23^5*d34*mt2^2 + 20*d15^2*d23^5*d34*mt2^2 - 
     14*d12^3*d15^3*d34^2*mt2^2 - 44*d12^2*d15^4*d34^2*mt2^2 + 
     8*d12*d15^5*d34^2*mt2^2 + 8*d15^6*d34^2*mt2^2 + 
     28*d12^3*d15^2*d23*d34^2*mt2^2 + 118*d12^2*d15^3*d23*d34^2*mt2^2 + 
     84*d12*d15^4*d23*d34^2*mt2^2 + 148*d15^5*d23*d34^2*mt2^2 - 
     14*d12^3*d15*d23^2*d34^2*mt2^2 - 104*d12^2*d15^2*d23^2*d34^2*mt2^2 - 
     144*d12*d15^3*d23^2*d34^2*mt2^2 - 344*d15^4*d23^2*d34^2*mt2^2 + 
     30*d12^2*d15*d23^3*d34^2*mt2^2 + 4*d12*d15^2*d23^3*d34^2*mt2^2 + 
     200*d15^3*d23^3*d34^2*mt2^2 + 48*d12*d15*d23^4*d34^2*mt2^2 - 
     12*d15*d23^5*d34^2*mt2^2 + 24*d12^2*d15^3*d34^3*mt2^2 + 
     2*d12*d15^4*d34^3*mt2^2 - 20*d15^5*d34^3*mt2^2 - 
     66*d12^2*d15^2*d23*d34^3*mt2^2 - 106*d12*d15^3*d23*d34^3*mt2^2 - 
     108*d15^4*d23*d34^3*mt2^2 + 42*d12^2*d15*d23^2*d34^3*mt2^2 + 
     122*d12*d15^2*d23^2*d34^3*mt2^2 + 192*d15^3*d23^2*d34^3*mt2^2 - 
     18*d12*d15*d23^3*d34^3*mt2^2 - 40*d15^2*d23^3*d34^3*mt2^2 - 
     24*d15*d23^4*d34^3*mt2^2 - 6*d12*d15^3*d34^4*mt2^2 + 
     16*d15^4*d34^4*mt2^2 + 48*d12*d15^2*d23*d34^4*mt2^2 + 
     42*d15^3*d23*d34^4*mt2^2 - 42*d12*d15*d23^2*d34^4*mt2^2 - 
     60*d15^2*d23^2*d34^4*mt2^2 + 2*d15*d23^3*d34^4*mt2^2 - 
     4*d15^3*d34^5*mt2^2 - 10*d15^2*d23*d34^5*mt2^2 + 
     14*d15*d23^2*d34^5*mt2^2 + 2*d12^3*d15^3*d23*d45*mt2^2 + 
     20*d12^2*d15^4*d23*d45*mt2^2 + 88*d12*d15^5*d23*d45*mt2^2 + 
     4*d15^6*d23*d45*mt2^2 - 6*d12^3*d15^2*d23^2*d45*mt2^2 - 
     60*d12^2*d15^3*d23^2*d45*mt2^2 - 244*d12*d15^4*d23^2*d45*mt2^2 + 
     52*d15^5*d23^2*d45*mt2^2 + 6*d12^3*d15*d23^3*d45*mt2^2 + 
     60*d12^2*d15^2*d23^3*d45*mt2^2 + 204*d12*d15^3*d23^3*d45*mt2^2 - 
     180*d15^4*d23^3*d45*mt2^2 - 2*d12^3*d23^4*d45*mt2^2 - 
     20*d12^2*d15*d23^4*d45*mt2^2 - 28*d12*d15^2*d23^4*d45*mt2^2 + 
     188*d15^3*d23^4*d45*mt2^2 - 20*d12*d15*d23^5*d45*mt2^2 - 
     64*d15^2*d23^5*d45*mt2^2 + d12^4*d15^2*d34*d45*mt2^2 + 
     16*d12^3*d15^3*d34*d45*mt2^2 - 10*d12^2*d15^4*d34*d45*mt2^2 - 
     48*d12*d15^5*d34*d45*mt2^2 + 4*d15^6*d34*d45*mt2^2 - 
     2*d12^4*d15*d23*d34*d45*mt2^2 - 36*d12^3*d15^2*d23*d34*d45*mt2^2 - 
     16*d12^2*d15^3*d23*d34*d45*mt2^2 - 124*d12*d15^4*d23*d34*d45*mt2^2 - 
     108*d15^5*d23*d34*d45*mt2^2 + d12^4*d23^2*d34*d45*mt2^2 + 
     24*d12^3*d15*d23^2*d34*d45*mt2^2 + 68*d12^2*d15^2*d23^2*d34*d45*mt2^2 + 
     360*d12*d15^3*d23^2*d34*d45*mt2^2 + 88*d15^4*d23^2*d34*d45*mt2^2 - 
     4*d12^3*d23^3*d34*d45*mt2^2 - 48*d12^2*d15*d23^3*d34*d45*mt2^2 - 
     156*d12*d15^2*d23^3*d34*d45*mt2^2 + 152*d15^3*d23^3*d34*d45*mt2^2 + 
     6*d12^2*d23^4*d34*d45*mt2^2 - 32*d12*d15*d23^4*d34*d45*mt2^2 - 
     156*d15^2*d23^4*d34*d45*mt2^2 + 20*d15*d23^5*d34*d45*mt2^2 - 
     d12^4*d15*d34^2*d45*mt2^2 - 16*d12^3*d15^2*d34^2*d45*mt2^2 + 
     120*d12*d15^4*d34^2*d45*mt2^2 + 12*d15^5*d34^2*d45*mt2^2 + 
     d12^4*d23*d34^2*d45*mt2^2 + 22*d12^3*d15*d23*d34^2*d45*mt2^2 + 
     90*d12^2*d15^2*d23*d34^2*d45*mt2^2 + 92*d12*d15^3*d23*d34^2*d45*mt2^2 + 
     216*d15^4*d23*d34^2*d45*mt2^2 - 6*d12^3*d23^2*d34^2*d45*mt2^2 - 
     102*d12^2*d15*d23^2*d34^2*d45*mt2^2 - 200*d12*d15^2*d23^2*d34^2*d45*
      mt2^2 - 200*d15^3*d23^2*d34^2*d45*mt2^2 + 12*d12^2*d23^3*d34^2*d45*
      mt2^2 - 6*d12*d15*d23^3*d34^2*d45*mt2^2 - 80*d15^2*d23^3*d34^2*d45*
      mt2^2 - 6*d12*d23^4*d34^2*d45*mt2^2 + 52*d15*d23^4*d34^2*d45*mt2^2 + 
     d12^3*d15*d34^3*d45*mt2^2 + 5*d12^2*d15^2*d34^3*d45*mt2^2 - 
     86*d12*d15^3*d34^3*d45*mt2^2 - 46*d15^4*d34^3*d45*mt2^2 - 
     4*d12^3*d23*d34^3*d45*mt2^2 - 74*d12^2*d15*d23*d34^3*d45*mt2^2 - 
     158*d12*d15^2*d23*d34^3*d45*mt2^2 - 176*d15^3*d23*d34^3*d45*mt2^2 + 
     12*d12^2*d23^2*d34^3*d45*mt2^2 + 100*d12*d15*d23^2*d34^3*d45*mt2^2 + 
     82*d15^2*d23^2*d34^3*d45*mt2^2 - 12*d12*d23^3*d34^3*d45*mt2^2 + 
     48*d15*d23^3*d34^3*d45*mt2^2 + 2*d23^4*d34^3*d45*mt2^2 + 
     3*d12^2*d15*d34^4*d45*mt2^2 + 22*d12*d15^2*d34^4*d45*mt2^2 + 
     40*d15^3*d34^4*d45*mt2^2 + 6*d12^2*d23*d34^4*d45*mt2^2 + 
     90*d12*d15*d23*d34^4*d45*mt2^2 + 104*d15^2*d23*d34^4*d45*mt2^2 - 
     10*d12*d23^2*d34^4*d45*mt2^2 - 22*d15*d23^2*d34^4*d45*mt2^2 + 
     4*d23^3*d34^4*d45*mt2^2 - 5*d12*d15*d34^5*d45*mt2^2 - 
     12*d15^2*d34^5*d45*mt2^2 - 4*d12*d23*d34^5*d45*mt2^2 - 
     36*d15*d23*d34^5*d45*mt2^2 + 3*d23^2*d34^5*d45*mt2^2 + 
     2*d15*d34^6*d45*mt2^2 + d23*d34^6*d45*mt2^2 - d12^3*d15^2*d23*d45^2*
      mt2^2 - 6*d12^2*d15^3*d23*d45^2*mt2^2 - 4*d12*d15^4*d23*d45^2*mt2^2 - 
     60*d15^5*d23*d45^2*mt2^2 + 2*d12^3*d15*d23^2*d45^2*mt2^2 + 
     16*d12^2*d15^2*d23^2*d45^2*mt2^2 + 46*d12*d15^3*d23^2*d45^2*mt2^2 + 
     188*d15^4*d23^2*d45^2*mt2^2 - d12^3*d23^3*d45^2*mt2^2 - 
     14*d12^2*d15*d23^3*d45^2*mt2^2 - 80*d12*d15^2*d23^3*d45^2*mt2^2 - 
     188*d15^3*d23^3*d45^2*mt2^2 + 4*d12^2*d23^4*d45^2*mt2^2 + 
     38*d12*d15*d23^4*d45^2*mt2^2 + 52*d15^2*d23^4*d45^2*mt2^2 + 
     8*d15*d23^5*d45^2*mt2^2 + d12^3*d15^2*d34*d45^2*mt2^2 - 
     36*d12^2*d15^3*d34*d45^2*mt2^2 - 26*d12*d15^4*d34*d45^2*mt2^2 + 
     28*d15^5*d34*d45^2*mt2^2 + 6*d12^3*d15*d23*d34*d45^2*mt2^2 + 
     113*d12^2*d15^2*d23*d34*d45^2*mt2^2 + 92*d12*d15^3*d23*d34*d45^2*mt2^2 + 
     88*d15^4*d23*d34*d45^2*mt2^2 - 7*d12^3*d23^2*d34*d45^2*mt2^2 - 
     86*d12^2*d15*d23^2*d34*d45^2*mt2^2 - 138*d12*d15^2*d23^2*d34*d45^2*
      mt2^2 - 296*d15^3*d23^2*d34*d45^2*mt2^2 + 9*d12^2*d23^3*d34*d45^2*
      mt2^2 + 80*d12*d15*d23^3*d34*d45^2*mt2^2 + 206*d15^2*d23^3*d34*d45^2*
      mt2^2 - 8*d12*d23^4*d34*d45^2*mt2^2 - 26*d15*d23^4*d34*d45^2*mt2^2 + 
     43*d12^2*d15^2*d34^2*d45^2*mt2^2 + 74*d12*d15^3*d34^2*d45^2*mt2^2 - 
     60*d15^4*d34^2*d45^2*mt2^2 - 7*d12^3*d23*d34^2*d45^2*mt2^2 - 
     94*d12^2*d15*d23*d34^2*d45^2*mt2^2 - 228*d12*d15^2*d23*d34^2*d45^2*
      mt2^2 - 94*d15^3*d23*d34^2*d45^2*mt2^2 + 21*d12^2*d23^2*d34^2*d45^2*
      mt2^2 + 162*d12*d15*d23^2*d34^2*d45^2*mt2^2 + 
     226*d15^2*d23^2*d34^2*d45^2*mt2^2 - 15*d12*d23^3*d34^2*d45^2*mt2^2 - 
     78*d15*d23^3*d34^2*d45^2*mt2^2 + 4*d23^4*d34^2*d45^2*mt2^2 - 
     d12^3*d34^3*d45^2*mt2^2 - 13*d12^2*d15*d34^3*d45^2*mt2^2 - 
     52*d12*d15^2*d34^3*d45^2*mt2^2 + 34*d15^3*d34^3*d45^2*mt2^2 + 
     19*d12^2*d23*d34^3*d45^2*mt2^2 + 140*d12*d15*d23*d34^3*d45^2*mt2^2 + 
     134*d15^2*d23*d34^3*d45^2*mt2^2 - 21*d12*d23^2*d34^3*d45^2*mt2^2 - 
     106*d15*d23^2*d34^3*d45^2*mt2^2 + 7*d23^3*d34^3*d45^2*mt2^2 + 
     3*d12^2*d34^4*d45^2*mt2^2 + 14*d12*d15*d34^4*d45^2*mt2^2 - 
     4*d15^2*d34^4*d45^2*mt2^2 - 17*d12*d23*d34^4*d45^2*mt2^2 - 
     64*d15*d23*d34^4*d45^2*mt2^2 + 7*d23^2*d34^4*d45^2*mt2^2 - 
     3*d12*d34^5*d45^2*mt2^2 - d15*d34^5*d45^2*mt2^2 + 
     5*d23*d34^5*d45^2*mt2^2 + d34^6*d45^2*mt2^2 + 3*d12^2*d15^2*d23*d45^3*
      mt2^2 + 6*d12*d15^3*d23*d45^3*mt2^2 - 16*d15^4*d23*d45^3*mt2^2 - 
     5*d12^2*d15*d23^2*d45^3*mt2^2 - 6*d12*d15^2*d23^2*d45^3*mt2^2 + 
     18*d15^3*d23^2*d45^3*mt2^2 + 2*d12^2*d23^3*d45^3*mt2^2 + 
     2*d12*d15*d23^3*d45^3*mt2^2 + 14*d15^2*d23^3*d45^3*mt2^2 - 
     2*d12*d23^4*d45^3*mt2^2 - 16*d15*d23^4*d45^3*mt2^2 - 
     9*d12^2*d15^2*d34*d45^3*mt2^2 + 24*d12*d15^3*d34*d45^3*mt2^2 + 
     22*d15^4*d34*d45^3*mt2^2 - 4*d12^2*d15*d23*d34*d45^3*mt2^2 - 
     102*d12*d15^2*d23*d34*d45^3*mt2^2 - 26*d15^3*d23*d34*d45^3*mt2^2 + 
     12*d12^2*d23^2*d34*d45^3*mt2^2 + 75*d12*d15*d23^2*d34*d45^3*mt2^2 + 
     12*d15^2*d23^2*d34*d45^3*mt2^2 - 4*d12*d23^3*d34*d45^3*mt2^2 - 
     10*d15*d23^3*d34*d45^3*mt2^2 + 2*d23^4*d34*d45^3*mt2^2 + 
     7*d12^2*d15*d34^2*d45^3*mt2^2 - 30*d12*d15^2*d34^2*d45^3*mt2^2 - 
     56*d15^3*d34^2*d45^3*mt2^2 + 12*d12^2*d23*d34^2*d45^3*mt2^2 + 
     96*d12*d15*d23*d34^2*d45^3*mt2^2 + 96*d15^2*d23*d34^2*d45^3*mt2^2 - 
     18*d12*d23^2*d34^2*d45^3*mt2^2 - 34*d15*d23^2*d34^2*d45^3*mt2^2 + 
     2*d23^3*d34^2*d45^3*mt2^2 + 2*d12^2*d34^3*d45^3*mt2^2 + 
     14*d12*d15*d34^3*d45^3*mt2^2 + 43*d15^2*d34^3*d45^3*mt2^2 - 
     20*d12*d23*d34^3*d45^3*mt2^2 - 58*d15*d23*d34^3*d45^3*mt2^2 + 
     6*d23^2*d34^3*d45^3*mt2^2 - 4*d12*d34^4*d45^3*mt2^2 - 
     15*d15*d34^4*d45^3*mt2^2 + 8*d23*d34^4*d45^3*mt2^2 + 
     2*d34^5*d45^3*mt2^2 - 3*d12*d15^2*d23*d45^4*mt2^2 - 
     2*d15^3*d23*d45^4*mt2^2 + 4*d12*d15*d23^2*d45^4*mt2^2 - 
     4*d15^2*d23^2*d45^4*mt2^2 - d12*d23^3*d45^4*mt2^2 + 
     6*d15*d23^3*d45^4*mt2^2 + 11*d12*d15^2*d34*d45^4*mt2^2 - 
     4*d15^3*d34*d45^4*mt2^2 - 2*d12*d15*d23*d34*d45^4*mt2^2 + 
     25*d15^2*d23*d34*d45^4*mt2^2 - 7*d12*d23^2*d34*d45^4*mt2^2 - 
     13*d15*d23^2*d34*d45^4*mt2^2 - d23^3*d34*d45^4*mt2^2 - 
     10*d12*d15*d34^2*d45^4*mt2^2 + 3*d15^2*d34^2*d45^4*mt2^2 - 
     7*d12*d23*d34^2*d45^4*mt2^2 - 24*d15*d23*d34^2*d45^4*mt2^2 + 
     3*d23^2*d34^2*d45^4*mt2^2 - d12*d34^3*d45^4*mt2^2 - 
     2*d15*d34^3*d45^4*mt2^2 + 5*d23*d34^3*d45^4*mt2^2 + d34^4*d45^4*mt2^2 + 
     d15^2*d23*d45^5*mt2^2 - d15*d23^2*d45^5*mt2^2 - 
     4*d15^2*d34*d45^5*mt2^2 + 2*d15*d23*d34*d45^5*mt2^2 + 
     d23^2*d34*d45^5*mt2^2 + 4*d15*d34^2*d45^5*mt2^2 + 
     d23*d34^2*d45^5*mt2^2 - 4*d12*d15^5*d23*mt2^3 + 12*d15^6*d23*mt2^3 + 
     16*d12*d15^4*d23^2*mt2^3 - 48*d15^5*d23^2*mt2^3 - 
     24*d12*d15^3*d23^3*mt2^3 + 72*d15^4*d23^3*mt2^3 + 
     16*d12*d15^2*d23^4*mt2^3 - 48*d15^3*d23^4*mt2^3 - 
     4*d12*d15*d23^5*mt2^3 + 12*d15^2*d23^5*mt2^3 + 
     18*d12^2*d15^4*d34*mt2^3 + 8*d12*d15^5*d34*mt2^3 - 4*d15^6*d34*mt2^3 - 
     54*d12^2*d15^3*d23*d34*mt2^3 - 16*d12*d15^4*d23*d34*mt2^3 - 
     28*d15^5*d23*d34*mt2^3 + 54*d12^2*d15^2*d23^2*d34*mt2^3 + 
     104*d15^4*d23^2*d34*mt2^3 - 18*d12^2*d15*d23^3*d34*mt2^3 + 
     16*d12*d15^2*d23^3*d34*mt2^3 - 104*d15^3*d23^3*d34*mt2^3 - 
     8*d12*d15*d23^4*d34*mt2^3 + 28*d15^2*d23^4*d34*mt2^3 + 
     4*d15*d23^5*d34*mt2^3 - 18*d12^2*d15^3*d34^2*mt2^3 - 
     20*d12*d15^4*d34^2*mt2^3 + 16*d15^5*d34^2*mt2^3 + 
     36*d12^2*d15^2*d23*d34^2*mt2^3 + 72*d12*d15^3*d23*d34^2*mt2^3 + 
     20*d15^4*d23*d34^2*mt2^3 - 18*d12^2*d15*d23^2*d34^2*mt2^3 - 
     84*d12*d15^2*d23^2*d34^2*mt2^3 - 80*d15^3*d23^2*d34^2*mt2^3 + 
     32*d12*d15*d23^3*d34^2*mt2^3 + 36*d15^2*d23^3*d34^2*mt2^3 + 
     8*d15*d23^4*d34^2*mt2^3 + 12*d12*d15^3*d34^3*mt2^3 - 
     18*d15^4*d34^3*mt2^3 - 48*d12*d15^2*d23*d34^3*mt2^3 - 
     18*d15^3*d23*d34^3*mt2^3 + 36*d12*d15*d23^2*d34^3*mt2^3 + 
     50*d15^2*d23^2*d34^3*mt2^3 - 14*d15*d23^3*d34^3*mt2^3 + 
     6*d15^3*d34^4*mt2^3 + 12*d15^2*d23*d34^4*mt2^3 - 
     18*d15*d23^2*d34^4*mt2^3 + 6*d12^2*d15^3*d23*d45*mt2^3 + 
     28*d12*d15^4*d23*d45*mt2^3 + 36*d15^5*d23*d45*mt2^3 - 
     18*d12^2*d15^2*d23^2*d45*mt2^3 - 84*d12*d15^3*d23^2*d45*mt2^3 - 
     96*d15^4*d23^2*d45*mt2^3 + 18*d12^2*d15*d23^3*d45*mt2^3 + 
     84*d12*d15^2*d23^3*d45*mt2^3 + 72*d15^3*d23^3*d45*mt2^3 - 
     6*d12^2*d23^4*d45*mt2^3 - 28*d12*d15*d23^4*d45*mt2^3 - 
     12*d15*d23^5*d45*mt2^3 + 3*d12^3*d15^2*d34*d45*mt2^3 + 
     20*d12^2*d15^3*d34*d45*mt2^3 - 28*d12*d15^4*d34*d45*mt2^3 - 
     16*d15^5*d34*d45*mt2^3 - 6*d12^3*d15*d23*d34*d45*mt2^3 - 
     52*d12^2*d15^2*d23*d34*d45*mt2^3 - 16*d12*d15^3*d23*d34*d45*mt2^3 - 
     96*d15^4*d23*d34*d45*mt2^3 + 3*d12^3*d23^2*d34*d45*mt2^3 + 
     44*d12^2*d15*d23^2*d34*d45*mt2^3 + 128*d12*d15^2*d23^2*d34*d45*mt2^3 + 
     232*d15^3*d23^2*d34*d45*mt2^3 - 12*d12^2*d23^3*d34*d45*mt2^3 - 
     96*d12*d15*d23^3*d34*d45*mt2^3 - 112*d15^2*d23^3*d34*d45*mt2^3 + 
     12*d12*d23^4*d34*d45*mt2^3 - 8*d15*d23^4*d34*d45*mt2^3 - 
     3*d12^3*d15*d34^2*d45*mt2^3 - 14*d12^2*d15^2*d34^2*d45*mt2^3 + 
     44*d12*d15^3*d34^2*d45*mt2^3 + 60*d15^4*d34^2*d45*mt2^3 + 
     3*d12^3*d23*d34^2*d45*mt2^3 + 29*d12^2*d15*d23*d34^2*d45*mt2^3 + 
     80*d12*d15^2*d23*d34^2*d45*mt2^3 + 96*d15^3*d23*d34^2*d45*mt2^3 - 
     15*d12^2*d23^2*d34^2*d45*mt2^3 - 148*d12*d15*d23^2*d34^2*d45*mt2^3 - 
     192*d15^2*d23^2*d34^2*d45*mt2^3 + 24*d12*d23^3*d34^2*d45*mt2^3 + 
     42*d15*d23^3*d34^2*d45*mt2^3 - 6*d23^4*d34^2*d45*mt2^3 - 
     3*d12^2*d15*d34^3*d45*mt2^3 - 33*d12*d15^2*d34^3*d45*mt2^3 - 
     70*d15^3*d34^3*d45*mt2^3 - 9*d12^2*d23*d34^3*d45*mt2^3 - 
     68*d12*d15*d23*d34^3*d45*mt2^3 - 90*d15^2*d23*d34^3*d45*mt2^3 + 
     21*d12*d23^2*d34^3*d45*mt2^3 + 92*d15*d23^2*d34^3*d45*mt2^3 - 
     12*d23^3*d34^3*d45*mt2^3 + 15*d12*d15*d34^4*d45*mt2^3 + 
     36*d15^2*d34^4*d45*mt2^3 + 9*d12*d23*d34^4*d45*mt2^3 + 
     45*d15*d23*d34^4*d45*mt2^3 - 9*d23^2*d34^4*d45*mt2^3 - 
     9*d15*d34^5*d45*mt2^3 - 3*d23*d34^5*d45*mt2^3 - 
     d12^2*d15^2*d23*d45^2*mt2^3 - 8*d15^4*d23*d45^2*mt2^3 + 
     2*d12^2*d15*d23^2*d45^2*mt2^3 + 8*d12*d15^2*d23^2*d45^2*mt2^3 + 
     46*d15^3*d23^2*d45^2*mt2^3 - d12^2*d23^3*d45^2*mt2^3 - 
     16*d12*d15*d23^3*d45^2*mt2^3 - 68*d15^2*d23^3*d45^2*mt2^3 + 
     8*d12*d23^4*d45^2*mt2^3 + 30*d15*d23^4*d45^2*mt2^3 + 
     d12^3*d15*d34*d45^2*mt2^3 - 40*d12*d15^3*d34*d45^2*mt2^3 + 
     6*d15^4*d34*d45^2*mt2^3 - d12^3*d23*d34*d45^2*mt2^3 + 
     15*d12^2*d15*d23*d34*d45^2*mt2^3 + 93*d12*d15^2*d23*d34*d45^2*mt2^3 + 
     12*d15^3*d23*d34*d45^2*mt2^3 - 15*d12^2*d23^2*d34*d45^2*mt2^3 - 
     67*d12*d15*d23^2*d34*d45^2*mt2^3 - 82*d15^2*d23^2*d34*d45^2*mt2^3 + 
     14*d12*d23^3*d34*d45^2*mt2^3 + 72*d15*d23^3*d34*d45^2*mt2^3 - 
     8*d23^4*d34*d45^2*mt2^3 - d12^3*d34^2*d45^2*mt2^3 + 
     2*d12^2*d15*d34^2*d45^2*mt2^3 + 45*d12*d15^2*d34^2*d45^2*mt2^3 + 
     2*d15^3*d34^2*d45^2*mt2^3 - 15*d12^2*d23*d34^2*d45^2*mt2^3 - 
     79*d12*d15*d23*d34^2*d45^2*mt2^3 - 60*d15^2*d23*d34^2*d45^2*mt2^3 + 
     30*d12*d23^2*d34^2*d45^2*mt2^3 + 85*d15*d23^2*d34^2*d45^2*mt2^3 - 
     13*d23^3*d34^2*d45^2*mt2^3 - d12^2*d34^3*d45^2*mt2^3 - 
     15*d12*d15*d34^3*d45^2*mt2^3 - 5*d15^2*d34^3*d45^2*mt2^3 + 
     29*d12*d23*d34^3*d45^2*mt2^3 + 50*d15*d23*d34^3*d45^2*mt2^3 - 
     15*d23^2*d34^3*d45^2*mt2^3 + 5*d12*d34^4*d45^2*mt2^3 + 
     4*d15*d34^4*d45^2*mt2^3 - 13*d23*d34^4*d45^2*mt2^3 - 
     3*d34^5*d45^2*mt2^3 + 2*d12*d15^2*d23*d45^3*mt2^3 - 
     6*d15^3*d23*d45^3*mt2^3 - 2*d12*d15*d23^2*d45^3*mt2^3 + 
     14*d15^2*d23^2*d45^3*mt2^3 - 6*d15*d23^3*d45^3*mt2^3 - 
     2*d23^4*d45^3*mt2^3 - 3*d12^2*d15*d34*d45^3*mt2^3 - 
     9*d12*d15^2*d34*d45^3*mt2^3 + 20*d15^3*d34*d45^3*mt2^3 + 
     3*d12^2*d23*d34*d45^3*mt2^3 - 8*d12*d15*d23*d34*d45^3*mt2^3 - 
     33*d15^2*d23*d34*d45^3*mt2^3 + 15*d12*d23^2*d34*d45^3*mt2^3 + 
     11*d15*d23^2*d34*d45^3*mt2^3 + 3*d12^2*d34^2*d45^3*mt2^3 + 
     7*d12*d15*d34^2*d45^3*mt2^3 - 27*d15^2*d34^2*d45^3*mt2^3 + 
     15*d12*d23*d34^2*d45^3*mt2^3 + 38*d15*d23*d34^2*d45^3*mt2^3 - 
     9*d23^2*d34^2*d45^3*mt2^3 + 14*d15*d34^3*d45^3*mt2^3 - 
     14*d23*d34^3*d45^3*mt2^3 - 3*d34^4*d45^3*mt2^3 - d15^2*d23*d45^4*mt2^3 + 
     d23^3*d45^4*mt2^3 + 3*d12*d15*d34*d45^4*mt2^3 + 
     6*d15^2*d34*d45^4*mt2^3 - 3*d12*d23*d34*d45^4*mt2^3 - 
     d15*d23*d34*d45^4*mt2^3 - 3*d23^2*d34*d45^4*mt2^3 - 
     3*d12*d34^2*d45^4*mt2^3 - 6*d15*d34^2*d45^4*mt2^3 - 
     3*d23*d34^2*d45^4*mt2^3 + d34^3*d45^4*mt2^3 - d15*d34*d45^5*mt2^3 + 
     d23*d34*d45^5*mt2^3 + d34^2*d45^5*mt2^3 + 10*d12*d15^4*d34*mt2^4 - 
     30*d12*d15^3*d23*d34*mt2^4 + 30*d12*d15^2*d23^2*d34*mt2^4 - 
     10*d12*d15*d23^3*d34*mt2^4 - 10*d12*d15^3*d34^2*mt2^4 + 
     20*d12*d15^2*d23*d34^2*mt2^4 + 10*d15^3*d23*d34^2*mt2^4 - 
     10*d12*d15*d23^2*d34^2*mt2^4 - 20*d15^2*d23^2*d34^2*mt2^4 + 
     10*d15*d23^3*d34^2*mt2^4 - 10*d15^2*d23*d34^3*mt2^4 + 
     10*d15*d23^2*d34^3*mt2^4 + 6*d12*d15^3*d23*d45*mt2^4 + 
     12*d15^4*d23*d45*mt2^4 - 18*d12*d15^2*d23^2*d45*mt2^4 - 
     36*d15^3*d23^2*d45*mt2^4 + 18*d12*d15*d23^3*d45*mt2^4 + 
     36*d15^2*d23^3*d45*mt2^4 - 6*d12*d23^4*d45*mt2^4 - 
     12*d15*d23^4*d45*mt2^4 + 3*d12^2*d15^2*d34*d45*mt2^4 + 
     8*d12*d15^3*d34*d45*mt2^4 - 14*d15^4*d34*d45*mt2^4 - 
     6*d12^2*d15*d23*d34*d45*mt2^4 - 28*d12*d15^2*d23*d34*d45*mt2^4 - 
     8*d15^3*d23*d34*d45*mt2^4 + 3*d12^2*d23^2*d34*d45*mt2^4 + 
     32*d12*d15*d23^2*d34*d45*mt2^4 + 64*d15^2*d23^2*d34*d45*mt2^4 - 
     12*d12*d23^3*d34*d45*mt2^4 - 48*d15*d23^3*d34*d45*mt2^4 + 
     6*d23^4*d34*d45*mt2^4 - 3*d12^2*d15*d34^2*d45*mt2^4 + 
     4*d12*d15^2*d34^2*d45*mt2^4 + 32*d15^3*d34^2*d45*mt2^4 + 
     3*d12^2*d23*d34^2*d45*mt2^4 + 8*d12*d15*d23*d34^2*d45*mt2^4 + 
     18*d15^2*d23*d34^2*d45*mt2^4 - 12*d12*d23^2*d34^2*d45*mt2^4 - 
     62*d15*d23^2*d34^2*d45*mt2^4 + 12*d23^3*d34^2*d45*mt2^4 - 
     9*d12*d15*d34^3*d45*mt2^4 - 30*d15^2*d34^3*d45*mt2^4 - 
     6*d12*d23*d34^3*d45*mt2^4 - 14*d15*d23*d34^3*d45*mt2^4 + 
     9*d23^2*d34^3*d45*mt2^4 + 12*d15*d34^4*d45*mt2^4 + 
     3*d23*d34^4*d45*mt2^4 + d12*d15^2*d23*d45^2*mt2^4 + 
     2*d15^3*d23*d45^2*mt2^4 - 2*d12*d15*d23^2*d45^2*mt2^4 + 
     d12*d23^3*d45^2*mt2^4 - 6*d15*d23^3*d45^2*mt2^4 + 4*d23^4*d45^2*mt2^4 + 
     2*d12^2*d15*d34*d45^2*mt2^4 - 3*d12*d15^2*d34*d45^2*mt2^4 - 
     12*d15^3*d34*d45^2*mt2^4 - 2*d12^2*d23*d34*d45^2*mt2^4 + 
     12*d12*d15*d23*d34*d45^2*mt2^4 + 16*d15^2*d23*d34*d45^2*mt2^4 - 
     9*d12*d23^2*d34*d45^2*mt2^4 - 9*d15*d23^2*d34*d45^2*mt2^4 + 
     5*d23^3*d34*d45^2*mt2^4 - 2*d12^2*d34^2*d45^2*mt2^4 + 
     7*d12*d15*d34^2*d45^2*mt2^4 + 14*d15^2*d34^2*d45^2*mt2^4 - 
     11*d12*d23*d34^2*d45^2*mt2^4 - 13*d15*d23*d34^2*d45^2*mt2^4 + 
     9*d23^2*d34^2*d45^2*mt2^4 - d12*d34^3*d45^2*mt2^4 - 
     8*d15*d34^3*d45^2*mt2^4 + 11*d23*d34^3*d45^2*mt2^4 + 
     3*d34^4*d45^2*mt2^4 - d15^2*d23*d45^3*mt2^4 + 3*d15*d23^2*d45^3*mt2^4 - 
     2*d23^3*d45^3*mt2^4 - 4*d12*d15*d34*d45^3*mt2^4 + 
     4*d12*d23*d34*d45^3*mt2^4 - 4*d15*d23*d34*d45^3*mt2^4 + 
     3*d23^2*d34*d45^3*mt2^4 + 4*d12*d34^2*d45^3*mt2^4 - 
     3*d15*d34^2*d45^3*mt2^4 + 5*d23*d34^2*d45^3*mt2^4 + 
     2*d15*d34*d45^4*mt2^4 - 2*d23*d34*d45^4*mt2^4 - 2*d34^2*d45^4*mt2^4 + 
     2*d15^4*d34*mt2^5 - 6*d15^3*d23*d34*mt2^5 + 6*d15^2*d23^2*d34*mt2^5 - 
     2*d15*d23^3*d34*mt2^5 - 2*d15^3*d34^2*mt2^5 + 4*d15^2*d23*d34^2*mt2^5 - 
     2*d15*d23^2*d34^2*mt2^5 + 2*d15^3*d23*d45*mt2^5 - 
     6*d15^2*d23^2*d45*mt2^5 + 6*d15*d23^3*d45*mt2^5 - 2*d23^4*d45*mt2^5 + 
     d12*d15^2*d34*d45*mt2^5 - 2*d12*d15*d23*d34*d45*mt2^5 - 
     4*d15^2*d23*d34*d45*mt2^5 + d12*d23^2*d34*d45*mt2^5 + 
     8*d15*d23^2*d34*d45*mt2^5 - 4*d23^3*d34*d45*mt2^5 - 
     d12*d15*d34^2*d45*mt2^5 + 6*d15^2*d34^2*d45*mt2^5 + 
     d12*d23*d34^2*d45*mt2^5 - 3*d15*d23*d34^2*d45*mt2^5 - 
     3*d23^2*d34^2*d45*mt2^5 - 5*d15*d34^3*d45*mt2^5 - d23*d34^3*d45*mt2^5 + 
     d15^2*d23*d45^2*mt2^5 - 2*d15*d23^2*d45^2*mt2^5 + d23^3*d45^2*mt2^5 + 
     d12*d15*d34*d45^2*mt2^5 - 2*d15^2*d34*d45^2*mt2^5 - 
     d12*d23*d34*d45^2*mt2^5 + 3*d15*d23*d34*d45^2*mt2^5 - 
     d23^2*d34*d45^2*mt2^5 - d12*d34^2*d45^2*mt2^5 + 
     5*d15*d34^2*d45^2*mt2^5 - 3*d23*d34^2*d45^2*mt2^5 - d34^3*d45^2*mt2^5 - 
     d15*d34*d45^3*mt2^5 + d23*d34*d45^3*mt2^5 + d34^2*d45^3*mt2^5)/
    ((d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, d34/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 0, 0, 0, 0, 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, (2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), (-2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  (2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), (2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, (2*d15 - 2*d23 - 2*d34 + d45)/(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
    2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
    2*d23*mt2 - 2*d34*mt2 + d45*mt2), 0, 0, 0, 
  (-4*(-d15 + d23 + d34)*(d12^2 + d12*d15 + d12*d23 + d15*d23 - d12*d34 - 
     d23*d34 + d12*mt2 - d15*mt2 + 2*d23*mt2 + d34*mt2 - d45*mt2))/
   (mt2*(-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 
     4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - 
     d45*mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2]), 0, 0, 0, 0, 
  (2*(d15 - d23 - d34)*(d12^3 + 2*d12^2*d15 + d12*d15^2 + d12^2*d23 + 
     2*d12*d15*d23 + d15^2*d23 - 2*d12^2*d34 - 2*d12*d15*d34 - 
     2*d12*d23*d34 - 2*d15*d23*d34 + d12*d34^2 + d23*d34^2 - 2*d12^2*d45 - 
     3*d12*d15*d45 - d15^2*d45 - d12*d23*d45 - d15*d23*d45 + 3*d12*d34*d45 + 
     2*d15*d34*d45 + d23*d34*d45 - d34^2*d45 + d12*d45^2 + d15*d45^2 - 
     d34*d45^2 + 2*d12^2*mt2 + d12*d15*mt2 - d15^2*mt2 + 3*d12*d23*mt2 + 
     3*d15*d23*mt2 - d12*d34*mt2 + 2*d15*d34*mt2 - 3*d23*d34*mt2 - 
     d34^2*mt2 - 2*d12*d45*mt2 - 2*d15*d45*mt2 + 2*d34*d45*mt2 + d12*mt2^2 - 
     d15*mt2^2 + 2*d23*mt2^2 + d34*mt2^2 - d45*mt2^2))/
   (mt2*(d12 + d23 - d45 + mt2)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 0, 
  (2*(d12 - d15 + 2*d23 + d34 - d45)*d45)/((d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)), 
  (-2*(d12 + d15 - d34)*(d15 - d23 - d34))/
   (mt2*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)), 0, (-2*(-(d12^2*d15) - d12*d15^2 + d12^2*d23 - d15^2*d23 + 
     d12*d23^2 + d15*d23^2 + d12^2*d34 + 2*d12*d15*d34 + 2*d15*d23*d34 - 
     d23^2*d34 - d12*d34^2 - d23*d34^2 + d12*d15*d45 + d15^2*d45 - 
     d12*d23*d45 - d15*d23*d45 - d12*d34*d45 - 2*d15*d34*d45 + d23*d34*d45 + 
     d34^2*d45 - d12*d15*mt2 + d15^2*mt2 + d12*d23*mt2 - 3*d15*d23*mt2 + 
     2*d23^2*mt2 + d12*d34*mt2 - 2*d15*d34*mt2 + 3*d23*d34*mt2 + d34^2*mt2 - 
     d12*d45*mt2 + 2*d15*d45*mt2 - 3*d23*d45*mt2 - 2*d34*d45*mt2 + 
     d45^2*mt2))/(mt2*(d12 + d23 - d45 + mt2)*(-2*d12*d15 - 2*d15^2 + 
     2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 
     2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2))}, 
 {0, 0, 0, d45/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 0, 0, 0, 
  (4*d15*(d15*d23 - d23^2 - d15*d45 + 2*d23*d45 - d45^2 + d45*mt2))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 
  (2*d15*(d15 - d23 + d45))/(mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, (-2*d15*(d15 - d23 + d45))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*d45)/(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2), 
  (-2*(d15^2 - d15*d23 + d15*d45 + d45*mt2))/
   (mt2*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2))}, 
 {0, 0, 0, 0, (d12^3 + d12^2*d23 + 2*d12*d15*d23 + 2*d15*d23^2 - 
    2*d12^2*d34 + 2*d12*d15*d34 - 2*d12*d23*d34 + 2*d15*d23*d34 + d12*d34^2 + 
    d23*d34^2 - 3*d12^2*d45 - 2*d12*d23*d45 - 2*d15*d23*d45 + 4*d12*d34*d45 - 
    2*d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + d23*d45^2 - 
    2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 4*d12*d23*mt2 + 2*d15*d23*mt2 - 
    2*d12*d34*mt2 + 2*d15*d34*mt2 - 4*d23*d34*mt2 - d34^2*mt2 - 
    6*d12*d45*mt2 - 4*d23*d45*mt2 + 2*d34*d45*mt2 + 3*d45^2*mt2 + 
    3*d12*mt2^2 + 3*d23*mt2^2 - 3*d45*mt2^2 + mt2^3)/
   ((d12 + d23 - d45 + mt2)*(d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, 0, 0, 0, 
  (-2*d15*(d12^2 + d12*d23 - d12*d34 - d23*d34 - 2*d12*d45 - d23*d45 + 
     d34*d45 + d45^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*d15*(d12^2 + d12*d23 - d12*d34 - d23*d34 - 2*d12*d45 - d23*d45 + 
     d34*d45 + d45^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*d15*(d12^3 + d12^2*d15 + d12^2*d23 + d12*d15*d23 - 2*d12^2*d34 - 
     d12*d15*d34 - 2*d12*d23*d34 - d15*d23*d34 + d12*d34^2 + d23*d34^2 - 
     3*d12^2*d45 - 2*d12*d15*d45 - 2*d12*d23*d45 - d15*d23*d45 + 
     4*d12*d34*d45 + d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + 
     d15*d45^2 + d23*d45^2 - 2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 
     3*d12*d23*mt2 - 3*d12*d34*mt2 - 3*d23*d34*mt2 - 6*d12*d45*mt2 - 
     3*d23*d45*mt2 + 3*d34*d45*mt2 + 3*d45^2*mt2 + 2*d12*mt2^2 - d15*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2))/(mt2*(d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*d15*(d12^3 + d12^2*d15 + d12^2*d23 + d12*d15*d23 - 2*d12^2*d34 - 
     d12*d15*d34 - 2*d12*d23*d34 - d15*d23*d34 + d12*d34^2 + d23*d34^2 - 
     3*d12^2*d45 - 2*d12*d15*d45 - 2*d12*d23*d45 - d15*d23*d45 + 
     4*d12*d34*d45 + d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + 
     d15*d45^2 + d23*d45^2 - 2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 
     3*d12*d23*mt2 - 3*d12*d34*mt2 - 3*d23*d34*mt2 - 6*d12*d45*mt2 - 
     3*d23*d45*mt2 + 3*d34*d45*mt2 + 3*d45^2*mt2 + 2*d12*mt2^2 - d15*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2))/(mt2*(d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*(-(d12^2*d15) - d12*d15*d23 + d12*d15*d34 + d15*d23*d34 + 
     2*d12*d15*d45 + d15*d23*d45 - d15*d34*d45 - d15*d45^2 + d12*mt2^2 + 
     d15*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3))/(mt2*(d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), (-2*(-(d12^2*d15) - d12*d15*d23 + d12*d15*d34 + 
     d15*d23*d34 + 2*d12*d15*d45 + d15*d23*d45 - d15*d34*d45 - d15*d45^2 + 
     d12*mt2^2 + d15*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, (d12^4*d23 + 2*d12^3*d23^2 + 3*d12^2*d23^3 + 4*d12*d23^4 + 
    2*d23^5 - 6*d12*d23^3*d45 - 6*d23^4*d45 - 2*d12^2*d23*d45^2 + 
    2*d12*d23^2*d45^2 + 7*d23^3*d45^2 - 4*d23^2*d45^3 + d23*d45^4 + 
    4*d12^3*d23*mt2 + 8*d12^2*d23^2*mt2 + 8*d12*d23^3*mt2 + 4*d23^4*mt2 - 
    4*d12^2*d23*d45*mt2 - 12*d12*d23^2*d45*mt2 - 12*d23^3*d45*mt2 + 
    4*d12*d23*d45^2*mt2 + 12*d23^2*d45^2*mt2 - 4*d23*d45^3*mt2 + 
    6*d12^2*d23*mt2^2 + 10*d12*d23^2*mt2^2 + 5*d23^3*mt2^2 - 
    2*d12^2*d45*mt2^2 - 12*d12*d23*d45*mt2^2 - 12*d23^2*d45*mt2^2 + 
    4*d12*d45^2*mt2^2 + 10*d23*d45^2*mt2^2 - 2*d45^3*mt2^2 + 
    4*d12*d23*mt2^3 + 4*d23^2*mt2^3 - 4*d12*d45*mt2^3 - 8*d23*d45*mt2^3 + 
    4*d45^2*mt2^3 + d23*mt2^4 - 2*d45*mt2^4)/((d12 + d23 - d45 + mt2)*
    (d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*Sqrt[d23]*(d12^4*d23 + 3*d12^3*d23^2 + 3*d12^2*d23^3 + d12*d23^4 - 
     2*d12^3*d23*d45 - 4*d12^2*d23^2*d45 - 2*d12*d23^3*d45 + 
     d12^2*d23*d45^2 + d12*d23^2*d45^2 + d12^4*mt2 + 4*d12^3*d23*mt2 + 
     7*d12^2*d23^2*mt2 + 6*d12*d23^3*mt2 + 2*d23^4*mt2 - 2*d12^3*d45*mt2 - 
     5*d12^2*d23*d45*mt2 - 7*d12*d23^2*d45*mt2 - 4*d23^3*d45*mt2 + 
     d12^2*d45^2*mt2 + 2*d12*d23*d45^2*mt2 + 3*d23^2*d45^2*mt2 - 
     d23*d45^3*mt2 + 3*d12^3*mt2^2 + 6*d12^2*d23*mt2^2 + 6*d12*d23^2*mt2^2 + 
     3*d23^3*mt2^2 - 3*d12^2*d45*mt2^2 - 6*d12*d23*d45*mt2^2 - 
     6*d23^2*d45*mt2^2 + 3*d23*d45^2*mt2^2 + 3*d12^2*mt2^3 + 
     4*d12*d23*mt2^3 + 2*d23^2*mt2^3 - 2*d12*d45*mt2^3 - 3*d23*d45*mt2^3 + 
     d45^2*mt2^3 + d12*mt2^4 + d23*mt2^4 - d45*mt2^4))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 
  (4*Sqrt[d23]*(d12^3*d23^2 + 2*d12^2*d23^3 + d12*d23^4 - d12^3*d23*d45 - 
     4*d12^2*d23^2*d45 - 3*d12*d23^3*d45 + 2*d12^2*d23*d45^2 + 
     3*d12*d23^2*d45^2 - d12*d23*d45^3 + d12^3*d23*mt2 + 4*d12^2*d23^2*mt2 + 
     5*d12*d23^3*mt2 + 2*d23^4*mt2 - 4*d12^2*d23*d45*mt2 - 
     10*d12*d23^2*d45*mt2 - 6*d23^3*d45*mt2 + d12^2*d45^2*mt2 + 
     7*d12*d23*d45^2*mt2 + 7*d23^2*d45^2*mt2 - 2*d12*d45^3*mt2 - 
     4*d23*d45^3*mt2 + d45^4*mt2 + 3*d12^2*d23*mt2^2 + 6*d12*d23^2*mt2^2 + 
     3*d23^3*mt2^2 - 9*d12*d23*d45*mt2^2 - 9*d23^2*d45*mt2^2 + 
     3*d12*d45^2*mt2^2 + 9*d23*d45^2*mt2^2 - 3*d45^3*mt2^2 + 
     3*d12*d23*mt2^3 + 3*d23^2*mt2^3 - 2*d12*d45*mt2^3 - 6*d23*d45*mt2^3 + 
     4*d45^2*mt2^3 + d23*mt2^4 - 2*d45*mt2^4))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*Sqrt[d23]*(d12^3*d23 + 2*d12^2*d23^2 + d12*d23^3 - 2*d12^2*d23*d45 - 
     2*d12*d23^2*d45 + d12*d23*d45^2 + 3*d12^2*d23*mt2 + 5*d12*d23^2*mt2 + 
     2*d23^3*mt2 - d12^2*d45*mt2 - 6*d12*d23*d45*mt2 - 4*d23^2*d45*mt2 + 
     2*d12*d45^2*mt2 + 3*d23*d45^2*mt2 - d45^3*mt2 + 3*d12*d23*mt2^2 + 
     3*d23^2*mt2^2 - 3*d12*d45*mt2^2 - 6*d23*d45*mt2^2 + 3*d45^2*mt2^2 + 
     d23*mt2^3 - 2*d45*mt2^3))/(mt2*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (2*Sqrt[d23]*(d12^3*d23 + 2*d12^2*d23^2 + d12*d23^3 - 2*d12^2*d23*d45 - 
     2*d12*d23^2*d45 + d12*d23*d45^2 + 3*d12^2*d23*mt2 + 5*d12*d23^2*mt2 + 
     2*d23^3*mt2 - d12^2*d45*mt2 - 6*d12*d23*d45*mt2 - 4*d23^2*d45*mt2 + 
     2*d12*d45^2*mt2 + 3*d23*d45^2*mt2 - d45^3*mt2 + 3*d12*d23*mt2^2 + 
     3*d23^2*mt2^2 - 3*d12*d45*mt2^2 - 6*d23*d45*mt2^2 + 3*d45^2*mt2^2 + 
     d23*mt2^3 - 2*d45*mt2^3))/(mt2*Sqrt[d12 + d23 - d45 + mt2]*
    Sqrt[d12*d23 + d23^2 - d23*d45 + d23*mt2 - 2*d45*mt2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, (2*Sqrt[d23]*(d12 + d23 - d45))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), (2*Sqrt[d23]*(d12 + d23 - d45))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), 0, (-2*Sqrt[d23]*(d12 + d23 - d45))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2]), 0, (-4*Sqrt[d23]*(d12 + d23 - d45))/
   (mt2*Sqrt[d12 + d23 - d45 + mt2]*Sqrt[d12*d23 + d23^2 - d23*d45 + 
      d23*mt2 - 2*d45*mt2])}, {0, 0, 0, 0, 0, 0, 
  (-d12^2 - 2*d12*d23 - d23^2 + mt2^2)/
   (mt2*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
     mt2^2)), 0, 0, 0, 0, (d12^2 + 2*d12*d23 + d23^2 - d12*d45 - d23*d45 - 
    2*d12*mt2 - 2*d23*mt2 + 2*d45*mt2 - mt2^2)/
   (mt2*(2*d12 + 2*d23 - 2*d45 + mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 
      2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2]), 0, 0, 
  -1/2*(d12 + d23 - mt2)/(mt2*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
       2*d23*mt2 - 2*d45*mt2 + mt2^2]), 0, 
  -((d12 + d23 - mt2)/(mt2*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
       2*d23*mt2 - 2*d45*mt2 + mt2^2]))}, {0, 0, 0, 0, 0, 0, 0, 
  (-d23^2 + 2*d23*d45 - d45^2)/(mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 
  0, 0, 0, 0, (d23*(-d23 + d45 - mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/(mt2*(2*d23 + mt2)*
    (d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 
  ((d23 - d45)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (2*mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 
  ((d23 - d45)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, (-2*d23)/(mt2*(2*d23 + mt2)), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 
  (-2*(d12 + d23 - d45))/(mt2*(2*d12 + 2*d23 - 2*d45 + mt2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 
  (2*(d15 - d23 - d34))/(mt2*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 
  (-2*d15)/(mt2*(2*d15 + mt2)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*d12 - 3*d23 + 3*d45 - mt2)/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12 + d23 - d45 + mt2)), 0, 0, 0, 0, (-2*(d12 + d23 - d45))/
   (mt2*(d12 + d23 - d45 + mt2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*d23 + mt2)^(-1), 0, 0, 0, -2/mt2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*d15 - 2*d23 - 2*d34 + mt2)^(-1), 0, 0, -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*d15 + mt2)^(-1), -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1)}}


==> anc/MIs_evaluation/T3/DIFFEXP_T3.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


(*Load DiffExp*)


Get[PathTo<>"DiffExp.m"];


(*Load the list of masters*)


masters=Get["masters_T3.m"];


(*Load the substitution list that writes explicitly masters[[k]] in terms of j[]: masters[[k]]//.mis*)


mis=Get["utdefsT3.m"];


(*Load the normalization for the masters*)


misnorm = Import["masters_T3_norm.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading numerical boundary values*)


boundary=Get["../../boundary/T3/bound_Num_T3.m"];


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../../boundary/Permutation.m"];


(* ::Section:: *)
(*DIFFEXP Permutation P2,P4,P5,P6*)


AC=Get["Analytic_Continuation_T3.m"][[1]];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"DEQs_T3/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,3,2,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point5=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point*)


ResultsP5=TransportTo[DiffExpBC,point5];


(*Code for creating a substitution list "masterrulesP5" for the MIs of permutation 5 into their numerical values.*)


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP5[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP5 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,5]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP5[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p13245.m",masterrulesP5];


(* ::Section:: *)
(*P2*)


(*Numerical evaluation for permutation P2*)


(*point2 is the permuted kinematic point of point5*)


inv0=InvariantsPermutations[[3,2]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point5;
point2=Inner[Rule,inv1,inv2,List]


ResultsP2=TransportTo[DiffExpBC,point2];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP2[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP2 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,2]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP2[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p15243.m",masterrulesP2];


(* ::Section:: *)
(*P3*)


(*Numerical evaluation for permutation 3*)


(*point3 is the permuted kinematic point of point5*)


InvariantsPermutations[[3,3]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
%[[All,1]];
%%[[All,2]]/.sijreplace/.point5;
point3=Inner[Rule,%%,%,List]


ResultsP3=TransportTo[DiffExpBC,point3];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP3[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP3 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,3]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP3[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export[PathTo<>"/resT3_p14235.m",masterrulesP3];


(* ::Section:: *)
(*P4*)


(*Numerical evaluation for permutation P4*)


(*point4 is the permuted kinematic point of point5*)


inv0=InvariantsPermutations[[3,4]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point5;
point4=Inner[Rule,inv1,inv2,List]


ResultsP4=TransportTo[DiffExpBC,point4];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP4[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP4 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,4]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP4[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p15234.m",masterrulesP4];


(* ::Section:: *)
(*P6*)


(*Numerical evaluation for permutation P6*)


(*point6 is the permuted kinematic point of point5*)


inv0=InvariantsPermutations[[3,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point5;
point6=Inner[Rule,inv1,inv2,List]


ResultsP6=TransportTo[DiffExpBC,point6];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP6[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP6 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,6]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP6[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p13254.m",masterrulesP6];


(* ::Section:: *)
(*DIFFEXP Permutation P1,P3*)


ACP=Get["Analytic_Continuation_T3.m"][[2]];


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->ACP,
MatrixDirectory->"DEQs_T3/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,3,2,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point5=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(* ::Section:: *)
(*P1*)


(*Numerical evaluation for permutation P1*)


(*point1 is the permuted kinematic point of point5*)


inv0=InvariantsPermutations[[3,1]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point5;
point1=Inner[Rule,inv1,inv2,List]


ResultsP1=TransportTo[DiffExpBC,point1];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP1[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP1 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,1]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP1[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p14253.m",masterrulesP1];


(* ::Section:: *)
(*P3*)


(*Numerical evaluation for permutation P3*)


(*point3 is the permuted kinematic point of point5*)


inv0=InvariantsPermutations[[3,3]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point5;
point3=Inner[Rule,inv1,inv2,List]


ResultsP3=TransportTo[DiffExpBC,point3];


mastersnorm = Get["masters_T3.m"];
mastersnorm = Get["masters_T3_norm.m"] /. ResultsP3[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP3 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[3,3]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP3[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT3_p14235.m",masterrulesP3];


==> anc/MIs_evaluation/T3/masters_T3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT3-n", {{1}, {3}, {2}, {4}, {5}}], 
 mi["boxT3", {{5, 1}, {3}, {2}, {4}}], mi["boxT3", {{1, 3}, {2}, {4}, {5}}], 
 mi["boxT3", {{3, 2}, {4}, {5}, {1}}], mi["boxT3", {{2, 4}, {5}, {1}, {3}}], 
 mi["boxT3-n", {{4, 5}, {1}, {3}, {2}}], 
 mi["triT3-n", {{4, 5}, {1, 3}, {2}}], mi["triT3-n", {{3, 2}, {4, 5}, {1}}], 
 mi["triT3", {{4, 5, 1}, {3}, {2}}], mi["triT3", {{2, 4, 5}, {1}, {3}}], 
 mi["triT3", {{2, 4}, {5, 1}, {3}}], mi["bubT3", {{1, 3}, {2, 4, 5}}], 
 mi["bubT3", {{3, 2}, {4, 5, 1}}], mi["bubT3", {{2, 4}, {5, 1, 3}}], 
 mi["bubT3", {{4, 5}, {1, 3, 2}}], mi["bubT3", {{1, 5}, {3, 2, 4}}], 
 mi["bubmt2T3", {{1}, {3, 2, 4, 5}}]}


==> anc/MIs_evaluation/T3/masters_T3_norm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT3-n", {{1}, {3}, {2}, {4}, {5}}] -> 
  16*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
    2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
    2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
    2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
    2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
    2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
    2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
    2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
    2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2), 
 mi["boxT3", {{5, 1}, {3}, {2}, {4}}] -> 1, 
 mi["boxT3", {{1, 3}, {2}, {4}, {5}}] -> 1, 
 mi["boxT3", {{3, 2}, {4}, {5}, {1}}] -> 1, 
 mi["boxT3", {{2, 4}, {5}, {1}, {3}}] -> 1, 
 mi["boxT3-n", {{4, 5}, {1}, {3}, {2}}] -> 
  1 + (2*d45*mt2)/(d23*(-d12 - d23 + d45 - mt2)), 
 mi["triT3-n", {{4, 5}, {1, 3}, {2}}] -> d45^2 - 2*d45*(-d12 - d23 + d45) + 
   (-d12 - d23 + d45 - mt2)^2, mi["triT3-n", {{3, 2}, {4, 5}, {1}}] -> 
  d23^2 + d45^2 - 2*d45*(d23 + mt2), mi["triT3", {{4, 5, 1}, {3}, {2}}] -> 1, 
 mi["triT3", {{2, 4, 5}, {1}, {3}}] -> 1, 
 mi["triT3", {{2, 4}, {5, 1}, {3}}] -> 1, mi["bubT3", {{1, 3}, {2, 4, 5}}] -> 
  1, mi["bubT3", {{3, 2}, {4, 5, 1}}] -> 1, 
 mi["bubT3", {{2, 4}, {5, 1, 3}}] -> 1, mi["bubT3", {{4, 5}, {1, 3, 2}}] -> 
  1, mi["bubT3", {{1, 5}, {3, 2, 4}}] -> 1, 
 mi["bubmt2T3", {{1}, {3, 2, 4, 5}}] -> 1}


==> anc/MIs_evaluation/T3/utdefsT3.m <==
{
mi["pent6dT3-n", {{1}, {3}, {2}, {4}, {5} }] -> LIBPEliminateZeroSectors[Collect[eps^3*LoweringDRR@@j[T3p13245, 1, 1, 1, 1, 1],_j,Together]],

mi["boxT3", {{5,1}, {3}, {2}, {4}}]  -> eps^2*4*d24*d23*j[T3p13245, 0, 1, 1, 1, 1],
mi["boxT3", {{1,3}, {2}, {4}, {5}}]  -> eps^2*4*d24*d45*j[T3p13245, 1, 0, 1, 1, 1],
mi["boxT3", {{3,2}, {4}, {5}, {1}}]  -> eps^2*4*d45*d15*j[T3p13245, 1, 1, 0, 1, 1],
mi["boxT3", {{2,4}, {5}, {1}, {3}}]  -> eps^2*4*d13*d15*j[T3p13245, 1, 1, 1, 0, 1],
mi["boxT3-n", {{4,5}, {1}, {3}, {2}}]  -> eps^2*4*d13*d23*j[T3p13245, 1, 1, 1, 1, 0],

mi["triT3-n", {{4,5}, {1,3}, {2}}] -> eps^2*j[T3p13245, 1, 0, 1, 1, 0],
mi["triT3-n", {{3,2}, {4,5}, {1}}] -> eps^2*j[T3p13245, 1, 1, 0, 1, 0],
mi["triT3", {{4,5,1}, {3}, {2}}] -> eps^2*2*d23*j[T3p13245, 0, 1, 1, 1, 0],
mi["triT3", {{2,4,5}, {1}, {3}}] -> eps^2*2*d13*j[T3p13245, 1, 1, 1, 0, 0],
mi["triT3", {{2,4}, {5,1}, {3}}] -> eps^2*2*(d15-d24)*j[T3p13245, 0, 1, 1, 0, 1],


mi["bubT3", {{1,3}, {2,4,5}}]  -> eps*s13*j[T3p13245, 1, 0, 2, 0, 0],
mi["bubT3", {{3,2}, {4,5,1}}]  -> eps*s23*j[T3p13245, 0, 2, 0, 1, 0], 
mi["bubT3", {{2,4}, {5,1,3}}]  -> eps*s24*j[T3p13245, 0, 0, 2, 0, 1],
mi["bubT3", {{4,5}, {1,3,2}}]  -> eps*s45*j[T3p13245, 2, 0, 0, 1, 0], 
mi["bubT3", {{1,5}, {3,2,4}}]  -> eps*s15*j[T3p13245, 0, 2, 0, 0, 1], 
mi["bubmt2T3", {{1}, {3,2,4,5}} ] -> eps*mt2*j[T3p13245, 1, 2, 0, 0, 0]  
}



==> anc/MIs_evaluation/T4/Analytic_Continuation_T4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
   2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
   2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
   2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
   2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
   2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
   2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
   2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
   2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
  2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
   2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
   2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
   d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
   2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
   2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
   2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
   2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
   d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
   2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
   2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
   d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + I*\[Delta], 
  2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
   2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2 + 
   I*\[Delta], d12 - d34 - d45 + mt2 - I*\[Delta], 
  2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
   d45*mt2 + mt2^2 + I*\[Delta], 2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
   d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
   d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
  d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
   2*d45*mt2 - 2*mt2^2 + I*\[Delta], d12 + d23 - d45 + mt2 - I*\[Delta], 
  d12 + d15 - d34 - d45 + mt2 - I*\[Delta], d12^2 + 2*d12*d23 + d23^2 + 
   2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2 + I*\[Delta], 
  2*d12 + 2*d23 - 2*d45 + mt2 - I*\[Delta], d15 - d23 - d34 + I*\[Delta], 
  2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + I*\[Delta], 
  2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
  d15*d45 - 2*d15*mt2 + 2*d23*mt2 + I*\[Delta], d23 - I*\[Delta], 
  d15 - d23 + I*\[Delta], d23 + d34 - I*\[Delta], 
  d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
  2*d23 + mt2 - I*\[Delta], 2*d15 - 2*d23 - 2*d34 + mt2 + I*\[Delta], 
  d34 - I*\[Delta], d45 + I*\[Delta], d45 - 2*mt2 + I*\[Delta], 
  d15 + I*\[Delta], 2*d15 + mt2 + I*\[Delta]}, 
 {d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
   2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
   2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
   2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
   2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
   2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
   2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
   2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
   2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
  2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
   2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
   2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
   d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
   2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
   2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
   2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
   2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
   d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
   2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
   2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
   d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + I*\[Delta], 
  2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
   2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2 + 
   I*\[Delta], d12 - d34 - d45 + mt2 - I*\[Delta], 
  2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
   d45*mt2 + mt2^2 + I*\[Delta], 2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
   d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
   d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
  d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
   2*d45*mt2 - 2*mt2^2 + I*\[Delta], d12 + d23 - d45 + mt2 - I*\[Delta], 
  d12 + d15 - d34 - d45 + mt2 - I*\[Delta], d12^2 + 2*d12*d23 + d23^2 + 
   2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2 + I*\[Delta], 
  2*d12 + 2*d23 - 2*d45 + mt2 - I*\[Delta], d15 - d23 - d34 + I*\[Delta], 
  2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2 + I*\[Delta], 
  2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
  d15*d45 - 2*d15*mt2 + 2*d23*mt2 + I*\[Delta], d23 + I*\[Delta], 
  d15 - d23 + I*\[Delta], d23 + d34 + I*\[Delta], 
  d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
  2*d23 + mt2 + I*\[Delta], 2*d15 - 2*d23 - 2*d34 + mt2 + I*\[Delta], 
  d34 - I*\[Delta], d45 + I*\[Delta], d45 - 2*mt2 + I*\[Delta], 
  d15 + I*\[Delta], 2*d15 + mt2 + I*\[Delta]}}


==> anc/MIs_evaluation/T4/DEQs_T4/dd12_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^2*d15^4*d23*d45 - 3*d12^2*d15^3*d23^2*d45 + 2*d12*d15^4*d23^2*d45 + 
     3*d12^2*d15^2*d23^3*d45 - 6*d12*d15^3*d23^3*d45 - d12^2*d15*d23^4*d45 + 
     6*d12*d15^2*d23^4*d45 - 2*d12*d15*d23^5*d45 - d12^2*d15^3*d23*d34*d45 + 
     2*d12^2*d15^2*d23^2*d34*d45 - 2*d12*d15^3*d23^2*d34*d45 - 
     d12^2*d15*d23^3*d34*d45 + 4*d12*d15^2*d23^3*d34*d45 + 
     2*d15^3*d23^3*d34*d45 - 2*d12*d15*d23^4*d34*d45 - 
     4*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - 3*d15^2*d23^3*d34^2*d45 + 
     3*d15*d23^4*d34^2*d45 + d15*d23^3*d34^3*d45 - 2*d12*d15^4*d23*d45^2 + 
     6*d12*d15^3*d23^2*d45^2 - 2*d15^4*d23^2*d45^2 - 
     6*d12*d15^2*d23^3*d45^2 + 4*d15^3*d23^3*d45^2 + 2*d12*d15*d23^4*d45^2 - 
     2*d15^2*d23^4*d45^2 + 2*d12*d15^3*d23*d34*d45^2 - 
     4*d12*d15^2*d23^2*d34*d45^2 + 2*d12*d15*d23^3*d34*d45^2 + 
     4*d15^2*d23^3*d34*d45^2 - 4*d15*d23^4*d34*d45^2 + 
     4*d15^2*d23^2*d34^2*d45^2 - 6*d15*d23^3*d34^2*d45^2 - 
     2*d15*d23^2*d34^3*d45^2 + d15^4*d23*d45^3 - 3*d15^3*d23^2*d45^3 + 
     2*d15^2*d23^3*d45^3 - d15^3*d23*d34*d45^3 + 2*d15*d23^3*d34*d45^3 - 
     d15^2*d23*d34^2*d45^3 + 3*d15*d23^2*d34^2*d45^3 + d15*d23*d34^3*d45^3 + 
     d12^2*d15^3*d23*d45*mt2 + 2*d12*d15^4*d23*d45*mt2 - 
     3*d12^2*d15^2*d23^2*d45*mt2 - 6*d12*d15^3*d23^2*d45*mt2 + 
     2*d15^4*d23^2*d45*mt2 + 3*d12^2*d15*d23^3*d45*mt2 + 
     6*d12*d15^2*d23^3*d45*mt2 - 6*d15^3*d23^3*d45*mt2 - 
     d12^2*d23^4*d45*mt2 - 2*d12*d15*d23^4*d45*mt2 + 6*d15^2*d23^4*d45*mt2 - 
     2*d15*d23^5*d45*mt2 - d12^2*d15^3*d34*d45*mt2 + 
     d12^2*d15^2*d23*d34*d45*mt2 - 6*d12*d15^3*d23*d34*d45*mt2 + 
     d12^2*d15*d23^2*d34*d45*mt2 + 14*d12*d15^2*d23^2*d34*d45*mt2 - 
     2*d15^3*d23^2*d34*d45*mt2 - d12^2*d23^3*d34*d45*mt2 - 
     10*d12*d15*d23^3*d34*d45*mt2 + 4*d15^2*d23^3*d34*d45*mt2 + 
     2*d12*d23^4*d34*d45*mt2 - 2*d15*d23^4*d34*d45*mt2 + 
     2*d12*d15^2*d23*d34^2*d45*mt2 - 4*d12*d15*d23^2*d34^2*d45*mt2 - 
     4*d15^2*d23^2*d34^2*d45*mt2 + 2*d12*d23^3*d34^2*d45*mt2 + 
     5*d15*d23^3*d34^2*d45*mt2 - d23^4*d34^2*d45*mt2 + 
     3*d15*d23^2*d34^3*d45*mt2 - d23^3*d34^3*d45*mt2 - 
     2*d12*d15^3*d23*d45^2*mt2 - 2*d15^4*d23*d45^2*mt2 + 
     5*d12*d15^2*d23^2*d45^2*mt2 + 6*d15^3*d23^2*d45^2*mt2 - 
     4*d12*d15*d23^3*d45^2*mt2 - 6*d15^2*d23^3*d45^2*mt2 + 
     d12*d23^4*d45^2*mt2 + 2*d15*d23^4*d45^2*mt2 + 2*d12*d15^3*d34*d45^2*
      mt2 - 4*d12*d15^2*d23*d34*d45^2*mt2 + 6*d15^3*d23*d34*d45^2*mt2 + 
     2*d12*d15*d23^2*d34*d45^2*mt2 - 12*d15^2*d23^2*d34*d45^2*mt2 + 
     7*d15*d23^3*d34*d45^2*mt2 - d23^4*d34*d45^2*mt2 - 
     d12*d15^2*d34^2*d45^2*mt2 + 2*d12*d15*d23*d34^2*d45^2*mt2 - 
     d12*d23^2*d34^2*d45^2*mt2 - 2*d15*d23^2*d34^2*d45^2*mt2 - 
     3*d15*d23*d34^3*d45^2*mt2 + d23^2*d34^3*d45^2*mt2 + 
     d15^3*d23*d45^3*mt2 - 2*d15^2*d23^2*d45^3*mt2 + d15*d23^3*d45^3*mt2 - 
     d15^3*d34*d45^3*mt2 + 3*d15^2*d23*d34*d45^3*mt2 - 
     3*d15*d23^2*d34*d45^3*mt2 + d23^3*d34*d45^3*mt2 + 
     d15^2*d34^2*d45^3*mt2 - 2*d15*d23*d34^2*d45^3*mt2 + 
     d23^2*d34^2*d45^3*mt2 + 2*d12*d15^3*d23*d45*mt2^2 + 
     d15^4*d23*d45*mt2^2 - 6*d12*d15^2*d23^2*d45*mt2^2 - 
     3*d15^3*d23^2*d45*mt2^2 + 6*d12*d15*d23^3*d45*mt2^2 + 
     3*d15^2*d23^3*d45*mt2^2 - 2*d12*d23^4*d45*mt2^2 - d15*d23^4*d45*mt2^2 - 
     d12^2*d15^2*d34*d45*mt2^2 - 2*d12*d15^3*d34*d45*mt2^2 + 
     2*d12^2*d15*d23*d34*d45*mt2^2 + 2*d12*d15^2*d23*d34*d45*mt2^2 - 
     5*d15^3*d23*d34*d45*mt2^2 - d12^2*d23^2*d34*d45*mt2^2 + 
     2*d12*d15*d23^2*d34*d45*mt2^2 + 12*d15^2*d23^2*d34*d45*mt2^2 - 
     2*d12*d23^3*d34*d45*mt2^2 - 9*d15*d23^3*d34*d45*mt2^2 + 
     2*d23^4*d34*d45*mt2^2 + 2*d12*d15^2*d34^2*d45*mt2^2 - 
     4*d12*d15*d23*d34^2*d45*mt2^2 + 2*d15^2*d23*d34^2*d45*mt2^2 + 
     2*d12*d23^2*d34^2*d45*mt2^2 - 4*d15*d23^2*d34^2*d45*mt2^2 + 
     2*d23^3*d34^2*d45*mt2^2 + 2*d15*d23*d34^3*d45*mt2^2 - 
     d23^2*d34^3*d45*mt2^2 - 2*d15^3*d23*d45^2*mt2^2 + 
     5*d15^2*d23^2*d45^2*mt2^2 - 4*d15*d23^3*d45^2*mt2^2 + 
     d23^4*d45^2*mt2^2 + 2*d12*d15^2*d34*d45^2*mt2^2 + 
     2*d15^3*d34*d45^2*mt2^2 - 4*d12*d15*d23*d34*d45^2*mt2^2 - 
     4*d15^2*d23*d34*d45^2*mt2^2 + 2*d12*d23^2*d34*d45^2*mt2^2 + 
     2*d15*d23^2*d34*d45^2*mt2^2 - 3*d15^2*d34^2*d45^2*mt2^2 + 
     6*d15*d23*d34^2*d45^2*mt2^2 - 3*d23^2*d34^2*d45^2*mt2^2 - 
     d15^2*d34*d45^3*mt2^2 + 2*d15*d23*d34*d45^3*mt2^2 - 
     d23^2*d34*d45^3*mt2^2 + d15^3*d23*d45*mt2^3 - 3*d15^2*d23^2*d45*mt2^3 + 
     3*d15*d23^3*d45*mt2^3 - d23^4*d45*mt2^3 - 2*d12*d15^2*d34*d45*mt2^3 - 
     d15^3*d34*d45*mt2^3 + 4*d12*d15*d23*d34*d45*mt2^3 + 
     d15^2*d23*d34*d45*mt2^3 - 2*d12*d23^2*d34*d45*mt2^3 + 
     d15*d23^2*d34*d45*mt2^3 - d23^3*d34*d45*mt2^3 + 
     2*d15^2*d34^2*d45*mt2^3 - 4*d15*d23*d34^2*d45*mt2^3 + 
     2*d23^2*d34^2*d45*mt2^3 + 2*d15^2*d34*d45^2*mt2^3 - 
     4*d15*d23*d34*d45^2*mt2^3 + 2*d23^2*d34*d45^2*mt2^3 - 
     d15^2*d34*d45*mt2^4 + 2*d15*d23*d34*d45*mt2^4 - d23^2*d34*d45*mt2^4))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d15 - d23 - d34]*Sqrt[d45]*(-2*d12*d15^5*d23*d45 + 
      8*d12*d15^4*d23^2*d45 - 12*d12*d15^3*d23^3*d45 + 
      8*d12*d15^2*d23^4*d45 - 2*d12*d15*d23^5*d45 + 6*d12*d15^4*d23*d34*d45 - 
      18*d12*d15^3*d23^2*d34*d45 - 2*d15^4*d23^2*d34*d45 + 
      18*d12*d15^2*d23^3*d34*d45 + 6*d15^3*d23^3*d34*d45 - 
      6*d12*d15*d23^4*d34*d45 - 6*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - 
      6*d12*d15^3*d23*d34^2*d45 + 12*d12*d15^2*d23^2*d34^2*d45 + 
      6*d15^3*d23^2*d34^2*d45 - 6*d12*d15*d23^3*d34^2*d45 - 
      12*d15^2*d23^3*d34^2*d45 + 6*d15*d23^4*d34^2*d45 + 
      2*d12*d15^2*d23*d34^3*d45 - 2*d12*d15*d23^2*d34^3*d45 - 
      6*d15^2*d23^2*d34^3*d45 + 6*d15*d23^3*d34^3*d45 + 
      2*d15*d23^2*d34^4*d45 - 2*d12*d15^4*d23*d45^2 + 2*d15^5*d23*d45^2 + 
      6*d12*d15^3*d23^2*d45^2 - 6*d15^4*d23^2*d45^2 - 
      6*d12*d15^2*d23^3*d45^2 + 6*d15^3*d23^3*d45^2 + 2*d12*d15*d23^4*d45^2 - 
      2*d15^2*d23^4*d45^2 + 8*d12*d15^3*d23*d34*d45^2 - 
      4*d15^4*d23*d34*d45^2 - 16*d12*d15^2*d23^2*d34*d45^2 + 
      8*d15^3*d23^2*d34*d45^2 + 8*d12*d15*d23^3*d34*d45^2 - 
      4*d15^2*d23^3*d34*d45^2 - 10*d12*d15^2*d23*d34^2*d45^2 + 
      10*d12*d15*d23^2*d34^2*d45^2 + 2*d15^2*d23^2*d34^2*d45^2 - 
      2*d15*d23^3*d34^2*d45^2 + 4*d12*d15*d23*d34^3*d45^2 + 
      4*d15^2*d23*d34^3*d45^2 - 4*d15*d23^2*d34^3*d45^2 - 
      2*d15*d23*d34^4*d45^2 + 2*d15^4*d23*d45^3 - 4*d15^3*d23^2*d45^3 + 
      2*d15^2*d23^3*d45^3 - 6*d15^3*d23*d34*d45^3 + 8*d15^2*d23^2*d34*d45^3 - 
      2*d15*d23^3*d34*d45^3 + 6*d15^2*d23*d34^2*d45^3 - 
      4*d15*d23^2*d34^2*d45^3 - 2*d15*d23*d34^3*d45^3 + d12^3*d15^4*mt2 - 
      2*d12^3*d15^3*d23*mt2 + 6*d12^2*d15^4*d23*mt2 + 4*d12*d15^5*d23*mt2 - 
      18*d12^2*d15^3*d23^2*mt2 - 12*d12*d15^4*d23^2*mt2 + 
      2*d12^3*d15*d23^3*mt2 + 18*d12^2*d15^2*d23^3*mt2 + 
      12*d12*d15^3*d23^3*mt2 - d12^3*d23^4*mt2 - 6*d12^2*d15*d23^4*mt2 - 
      4*d12*d15^2*d23^4*mt2 - d12^3*d15^3*d34*mt2 + d12^3*d15^2*d23*d34*mt2 - 
      9*d12^2*d15^3*d23*d34*mt2 - 12*d12*d15^4*d23*d34*mt2 + 
      d12^3*d15*d23^2*d34*mt2 + 21*d12^2*d15^2*d23^2*d34*mt2 + 
      36*d12*d15^3*d23^2*d34*mt2 + 4*d15^4*d23^2*d34*mt2 - 
      d12^3*d23^3*d34*mt2 - 15*d12^2*d15*d23^3*d34*mt2 - 
      36*d12*d15^2*d23^3*d34*mt2 - 8*d15^3*d23^3*d34*mt2 + 
      3*d12^2*d23^4*d34*mt2 + 12*d12*d15*d23^4*d34*mt2 + 
      4*d15^2*d23^4*d34*mt2 + 3*d12^2*d15^2*d23*d34^2*mt2 + 
      12*d12*d15^3*d23*d34^2*mt2 - 6*d12^2*d15*d23^2*d34^2*mt2 - 
      33*d12*d15^2*d23^2*d34^2*mt2 - 12*d15^3*d23^2*d34^2*mt2 + 
      3*d12^2*d23^3*d34^2*mt2 + 24*d12*d15*d23^3*d34^2*mt2 + 
      18*d15^2*d23^3*d34^2*mt2 - 3*d12*d23^4*d34^2*mt2 - 
      6*d15*d23^4*d34^2*mt2 - 4*d12*d15^2*d23*d34^3*mt2 + 
      9*d12*d15*d23^2*d34^3*mt2 + 12*d15^2*d23^2*d34^3*mt2 - 
      3*d12*d23^3*d34^3*mt2 - 11*d15*d23^3*d34^3*mt2 + d23^4*d34^3*mt2 - 
      4*d15*d23^2*d34^4*mt2 + d23^3*d34^4*mt2 - 3*d12^2*d15^4*d45*mt2 + 
      9*d12^2*d15^3*d23*d45*mt2 - 8*d12*d15^4*d23*d45*mt2 - 
      6*d15^5*d23*d45*mt2 - 9*d12^2*d15^2*d23^2*d45*mt2 + 
      20*d12*d15^3*d23^2*d45*mt2 + 16*d15^4*d23^2*d45*mt2 + 
      3*d12^2*d15*d23^3*d45*mt2 - 16*d12*d15^2*d23^3*d45*mt2 - 
      16*d15^3*d23^3*d45*mt2 + 4*d12*d15*d23^4*d45*mt2 + 
      8*d15^2*d23^4*d45*mt2 - 2*d15*d23^5*d45*mt2 + 6*d12^2*d15^3*d34*d45*
       mt2 + 2*d12*d15^4*d34*d45*mt2 - 15*d12^2*d15^2*d23*d34*d45*mt2 + 
      14*d15^4*d23*d34*d45*mt2 + 12*d12^2*d15*d23^2*d34*d45*mt2 + 
      2*d12*d15^2*d23^2*d34*d45*mt2 - 30*d15^3*d23^2*d34*d45*mt2 - 
      3*d12^2*d23^3*d34*d45*mt2 - 4*d12*d15*d23^3*d34*d45*mt2 + 
      26*d15^2*d23^3*d34*d45*mt2 - 10*d15*d23^4*d34*d45*mt2 - 
      3*d12^2*d15^2*d34^2*d45*mt2 - 4*d12*d15^3*d34^2*d45*mt2 + 
      6*d12^2*d15*d23*d34^2*d45*mt2 + 20*d12*d15^2*d23*d34^2*d45*mt2 - 
      4*d15^3*d23*d34^2*d45*mt2 - 3*d12^2*d23^2*d34^2*d45*mt2 - 
      26*d12*d15*d23^2*d34^2*d45*mt2 + 5*d15^2*d23^2*d34^2*d45*mt2 + 
      6*d12*d23^3*d34^2*d45*mt2 - 5*d15*d23^3*d34^2*d45*mt2 + 
      2*d12*d15^2*d34^3*d45*mt2 - 12*d12*d15*d23*d34^3*d45*mt2 - 
      10*d15^2*d23*d34^3*d45*mt2 + 6*d12*d23^2*d34^3*d45*mt2 + 
      12*d15*d23^2*d34^3*d45*mt2 - 3*d23^3*d34^3*d45*mt2 + 
      6*d15*d23*d34^4*d45*mt2 - 3*d23^2*d34^4*d45*mt2 + 
      3*d12*d15^4*d45^2*mt2 - 13*d12*d15^3*d23*d45^2*mt2 + 
      16*d12*d15^2*d23^2*d45^2*mt2 - 7*d12*d15*d23^3*d45^2*mt2 - 
      2*d15^2*d23^3*d45^2*mt2 + d12*d23^4*d45^2*mt2 + 2*d15*d23^4*d45^2*mt2 - 
      7*d12*d15^3*d34*d45^2*mt2 - 2*d15^4*d34*d45^2*mt2 + 
      26*d12*d15^2*d23*d34*d45^2*mt2 + 13*d15^3*d23*d34*d45^2*mt2 - 
      22*d12*d15*d23^2*d34*d45^2*mt2 - 20*d15^2*d23^2*d34*d45^2*mt2 + 
      5*d12*d23^3*d34*d45^2*mt2 + 12*d15*d23^3*d34*d45^2*mt2 - 
      d23^4*d34*d45^2*mt2 + 4*d12*d15^2*d34^2*d45^2*mt2 + 
      4*d15^3*d34^2*d45^2*mt2 - 12*d12*d15*d23*d34^2*d45^2*mt2 - 
      23*d15^2*d23*d34^2*d45^2*mt2 + 4*d12*d23^2*d34^2*d45^2*mt2 + 
      23*d15*d23^2*d34^2*d45^2*mt2 - 5*d23^3*d34^2*d45^2*mt2 - 
      2*d15^2*d34^3*d45^2*mt2 + 10*d15*d23*d34^3*d45^2*mt2 - 
      4*d23^2*d34^3*d45^2*mt2 - d15^4*d45^3*mt2 + 6*d15^3*d23*d45^3*mt2 - 
      6*d15^2*d23^2*d45^3*mt2 + d15*d23^3*d45^3*mt2 + 2*d15^3*d34*d45^3*mt2 - 
      11*d15^2*d23*d34*d45^3*mt2 + 7*d15*d23^2*d34*d45^3*mt2 - 
      d23^3*d34*d45^3*mt2 - d15^2*d34^2*d45^3*mt2 + 5*d15*d23*d34^2*d45^3*
       mt2 - d23^2*d34^2*d45^3*mt2 + d12^3*d15^3*mt2^2 + 
      3*d12^2*d15^4*mt2^2 - 3*d12^3*d15^2*d23*mt2^2 - 
      6*d12^2*d15^3*d23*mt2^2 + 12*d12*d15^4*d23*mt2^2 + 4*d15^5*d23*mt2^2 + 
      3*d12^3*d15*d23^2*mt2^2 - 36*d12*d15^3*d23^2*mt2^2 - 
      12*d15^4*d23^2*mt2^2 - d12^3*d23^3*mt2^2 + 6*d12^2*d15*d23^3*mt2^2 + 
      36*d12*d15^2*d23^3*mt2^2 + 12*d15^3*d23^3*mt2^2 - 3*d12^2*d23^4*mt2^2 - 
      12*d12*d15*d23^4*mt2^2 - 4*d15^2*d23^4*mt2^2 - 
      2*d12^3*d15^2*d34*mt2^2 - 9*d12^2*d15^3*d34*mt2^2 - 
      4*d12*d15^4*d34*mt2^2 + 4*d12^3*d15*d23*d34*mt2^2 + 
      18*d12^2*d15^2*d23*d34*mt2^2 - 10*d12*d15^3*d23*d34*mt2^2 - 
      12*d15^4*d23*d34*mt2^2 - 2*d12^3*d23^2*d34*mt2^2 - 
      9*d12^2*d15*d23^2*d34*mt2^2 + 38*d12*d15^2*d23^2*d34*mt2^2 + 
      36*d15^3*d23^2*d34*mt2^2 - 30*d12*d15*d23^3*d34*mt2^2 - 
      36*d15^2*d23^3*d34*mt2^2 + 6*d12*d23^4*d34*mt2^2 + 
      12*d15*d23^4*d34*mt2^2 + 6*d12^2*d15^2*d34^2*mt2^2 + 
      8*d12*d15^3*d34^2*mt2^2 - 12*d12^2*d15*d23*d34^2*mt2^2 - 
      14*d12*d15^2*d23*d34^2*mt2^2 + 8*d15^3*d23*d34^2*mt2^2 + 
      6*d12^2*d23^2*d34^2*mt2^2 + 3*d12*d15*d23^2*d34^2*mt2^2 - 
      29*d15^2*d23^2*d34^2*mt2^2 + 3*d12*d23^3*d34^2*mt2^2 + 
      24*d15*d23^3*d34^2*mt2^2 - 3*d23^4*d34^2*mt2^2 - 
      4*d12*d15^2*d34^3*mt2^2 + 12*d12*d15*d23*d34^3*mt2^2 + 
      4*d15^2*d23*d34^3*mt2^2 - 6*d12*d23^2*d34^3*mt2^2 + 
      3*d15*d23^2*d34^3*mt2^2 - 2*d23^3*d34^3*mt2^2 - 4*d15*d23*d34^4*mt2^2 + 
      2*d23^2*d34^4*mt2^2 - 3*d12^2*d15^3*d45*mt2^2 - 6*d12*d15^4*d45*mt2^2 + 
      9*d12^2*d15^2*d23*d45*mt2^2 + 20*d12*d15^3*d23*d45*mt2^2 - 
      8*d15^4*d23*d45*mt2^2 - 9*d12^2*d15*d23^2*d45*mt2^2 - 
      22*d12*d15^2*d23^2*d45*mt2^2 + 20*d15^3*d23^2*d45*mt2^2 + 
      3*d12^2*d23^3*d45*mt2^2 + 8*d12*d15*d23^3*d45*mt2^2 - 
      16*d15^2*d23^3*d45*mt2^2 + 4*d15*d23^4*d45*mt2^2 + 
      6*d12^2*d15^2*d34*d45*mt2^2 + 20*d12*d15^3*d34*d45*mt2^2 + 
      6*d15^4*d34*d45*mt2^2 - 12*d12^2*d15*d23*d34*d45*mt2^2 - 
      54*d12*d15^2*d23*d34*d45*mt2^2 - 8*d15^3*d23*d34*d45*mt2^2 + 
      6*d12^2*d23^2*d34*d45*mt2^2 + 46*d12*d15*d23^2*d34*d45*mt2^2 + 
      8*d15^2*d23^2*d34*d45*mt2^2 - 12*d12*d23^3*d34*d45*mt2^2 - 
      6*d15*d23^3*d34*d45*mt2^2 - 14*d12*d15^2*d34^2*d45*mt2^2 - 
      12*d15^3*d34^2*d45*mt2^2 + 32*d12*d15*d23*d34^2*d45*mt2^2 + 
      36*d15^2*d23*d34^2*d45*mt2^2 - 18*d12*d23^2*d34^2*d45*mt2^2 - 
      39*d15*d23^2*d34^2*d45*mt2^2 + 9*d23^3*d34^2*d45*mt2^2 + 
      6*d15^2*d34^3*d45*mt2^2 - 20*d15*d23*d34^3*d45*mt2^2 + 
      12*d23^2*d34^3*d45*mt2^2 + 3*d12*d15^3*d45^2*mt2^2 + 
      3*d15^4*d45^2*mt2^2 - 9*d12*d15^2*d23*d45^2*mt2^2 - 
      15*d15^3*d23*d45^2*mt2^2 + 8*d12*d15*d23^2*d45^2*mt2^2 + 
      18*d15^2*d23^2*d45^2*mt2^2 - 2*d12*d23^3*d45^2*mt2^2 - 
      7*d15*d23^3*d45^2*mt2^2 + d23^4*d45^2*mt2^2 - 5*d12*d15^2*d34*d45^2*
       mt2^2 - 9*d15^3*d34*d45^2*mt2^2 + 12*d12*d15*d23*d34*d45^2*mt2^2 + 
      33*d15^2*d23*d34*d45^2*mt2^2 - 5*d12*d23^2*d34*d45^2*mt2^2 - 
      26*d15*d23^2*d34*d45^2*mt2^2 + 7*d23^3*d34*d45^2*mt2^2 + 
      6*d15^2*d34^2*d45^2*mt2^2 - 17*d15*d23*d34^2*d45^2*mt2^2 + 
      9*d23^2*d34^2*d45^2*mt2^2 - d15^3*d45^3*mt2^2 + 
      3*d15^2*d23*d45^3*mt2^2 - 2*d15*d23^2*d45^3*mt2^2 + 
      d15^2*d34*d45^3*mt2^2 - 4*d15*d23*d34*d45^3*mt2^2 + 
      d23^2*d34*d45^3*mt2^2 + 3*d12^2*d15^3*mt2^3 + 3*d12*d15^4*mt2^3 - 
      9*d12^2*d15^2*d23*mt2^3 - 6*d12*d15^3*d23*mt2^3 + 6*d15^4*d23*mt2^3 + 
      9*d12^2*d15*d23^2*mt2^3 - 18*d15^3*d23^2*mt2^3 - 3*d12^2*d23^3*mt2^3 + 
      6*d12*d15*d23^3*mt2^3 + 18*d15^2*d23^3*mt2^3 - 3*d12*d23^4*mt2^3 - 
      6*d15*d23^4*mt2^3 - 6*d12^2*d15^2*d34*mt2^3 - 15*d12*d15^3*d34*mt2^3 - 
      4*d15^4*d34*mt2^3 + 12*d12^2*d15*d23*d34*mt2^3 + 
      33*d12*d15^2*d23*d34*mt2^3 - d15^3*d23*d34*mt2^3 - 
      6*d12^2*d23^2*d34*mt2^3 - 21*d12*d15*d23^2*d34*mt2^3 + 
      17*d15^2*d23^2*d34*mt2^3 + 3*d12*d23^3*d34*mt2^3 - 
      15*d15*d23^3*d34*mt2^3 + 3*d23^4*d34*mt2^3 + 12*d12*d15^2*d34^2*mt2^3 + 
      8*d15^3*d34^2*mt2^3 - 24*d12*d15*d23*d34^2*mt2^3 - 
      17*d15^2*d23*d34^2*mt2^3 + 12*d12*d23^2*d34^2*mt2^3 + 
      9*d15*d23^2*d34^2*mt2^3 - 4*d15^2*d34^3*mt2^3 + 
      12*d15*d23*d34^3*mt2^3 - 6*d23^2*d34^3*mt2^3 - 6*d12*d15^3*d45*mt2^3 - 
      3*d15^4*d45*mt2^3 + 18*d12*d15^2*d23*d45*mt2^3 + 
      11*d15^3*d23*d45*mt2^3 - 18*d12*d15*d23^2*d45*mt2^3 - 
      13*d15^2*d23^2*d45*mt2^3 + 6*d12*d23^3*d45*mt2^3 + 
      5*d15*d23^3*d45*mt2^3 + 10*d12*d15^2*d34*d45*mt2^3 + 
      14*d15^3*d34*d45*mt2^3 - 22*d12*d15*d23*d34*d45*mt2^3 - 
      39*d15^2*d23*d34*d45*mt2^3 + 12*d12*d23^2*d34*d45*mt2^3 + 
      34*d15*d23^2*d34*d45*mt2^3 - 9*d23^3*d34*d45*mt2^3 - 
      11*d15^2*d34^2*d45*mt2^3 + 24*d15*d23*d34^2*d45*mt2^3 - 
      15*d23^2*d34^2*d45*mt2^3 + 3*d15^3*d45^2*mt2^3 - 
      9*d15^2*d23*d45^2*mt2^3 + 8*d15*d23^2*d45^2*mt2^3 - 
      2*d23^3*d45^2*mt2^3 - 3*d15^2*d34*d45^2*mt2^3 + 
      10*d15*d23*d34*d45^2*mt2^3 - 5*d23^2*d34*d45^2*mt2^3 + 
      3*d12*d15^3*mt2^4 + d15^4*mt2^4 - 9*d12*d15^2*d23*mt2^4 - 
      2*d15^3*d23*mt2^4 + 9*d12*d15*d23^2*mt2^4 - 3*d12*d23^3*mt2^4 + 
      2*d15*d23^3*mt2^4 - d23^4*mt2^4 - 6*d12*d15^2*d34*mt2^4 - 
      7*d15^3*d34*mt2^4 + 12*d12*d15*d23*d34*mt2^4 + 16*d15^2*d23*d34*mt2^4 - 
      6*d12*d23^2*d34*mt2^4 - 11*d15*d23^2*d34*mt2^4 + 2*d23^3*d34*mt2^4 + 
      6*d15^2*d34^2*mt2^4 - 12*d15*d23*d34^2*mt2^4 + 6*d23^2*d34^2*mt2^4 - 
      3*d15^3*d45*mt2^4 + 9*d15^2*d23*d45*mt2^4 - 9*d15*d23^2*d45*mt2^4 + 
      3*d23^3*d45*mt2^4 + 4*d15^2*d34*d45*mt2^4 - 10*d15*d23*d34*d45*mt2^4 + 
      6*d23^2*d34*d45*mt2^4 + d15^3*mt2^5 - 3*d15^2*d23*mt2^5 + 
      3*d15*d23^2*mt2^5 - d23^3*mt2^5 - 2*d15^2*d34*mt2^5 + 
      4*d15*d23*d34*mt2^5 - 2*d23^2*d34*mt2^5))/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
       2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (d12*d15^2*d23 - 2*d12*d15*d23^2 + d12*d23^3 - d12*d15*d23*d34 + 
     d12*d23^2*d34 + d15*d23^2*d34 - d23^3*d34 - d23^2*d34^2 - 
     d15^2*d23*d45 + d15*d23^2*d45 + d23^2*d34*d45 + d23*d34^2*d45 + 
     d15^2*d23*mt2 - 2*d15*d23^2*mt2 + d23^3*mt2 - d12*d15*d34*mt2 + 
     d12*d23*d34*mt2 - d15*d23*d34*mt2 + d23^2*d34*mt2 - d23*d34^2*mt2 + 
     d15*d34*d45*mt2 - d23*d34*d45*mt2 - d15*d34*mt2^2 + d23*d34*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(-2*d12^3*d15^3*d23*d45 + 4*d12^3*d15^2*d23^2*d45 - 
      4*d12^2*d15^3*d23^2*d45 - 2*d12^3*d15*d23^3*d45 + 
      8*d12^2*d15^2*d23^3*d45 - 2*d12*d15^3*d23^3*d45 - 
      4*d12^2*d15*d23^4*d45 + 4*d12*d15^2*d23^4*d45 - 2*d12*d15*d23^5*d45 + 
      2*d12^3*d15^2*d23*d34*d45 + 4*d12^2*d15^3*d23*d34*d45 - 
      2*d12^3*d15*d23^2*d34*d45 - 2*d12^2*d15^2*d23^2*d34*d45 + 
      8*d12*d15^3*d23^2*d34*d45 - 2*d12^2*d15*d23^3*d34*d45 - 
      10*d12*d15^2*d23^3*d34*d45 + 4*d15^3*d23^3*d34*d45 + 
      2*d12*d15*d23^4*d34*d45 - 6*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - 
      4*d12^2*d15^2*d23*d34^2*d45 + 2*d12^2*d15*d23^2*d34^2*d45 - 
      8*d12*d15^2*d23^2*d34^2*d45 + 4*d12*d15*d23^3*d34^2*d45 - 
      4*d15^2*d23^3*d34^2*d45 + 2*d15*d23^4*d34^2*d45 + 
      6*d12^2*d15^3*d23*d45^2 - 10*d12^2*d15^2*d23^2*d45^2 + 
      8*d12*d15^3*d23^2*d45^2 + 4*d12^2*d15*d23^3*d45^2 - 
      12*d12*d15^2*d23^3*d45^2 + 2*d15^3*d23^3*d45^2 + 
      4*d12*d15*d23^4*d45^2 - 2*d15^2*d23^4*d45^2 - 4*d12^2*d15^2*d23*d34*
       d45^2 - 8*d12*d15^3*d23*d34*d45^2 + 2*d12^2*d15*d23^2*d34*d45^2 + 
      8*d12*d15^2*d23^2*d34*d45^2 - 8*d15^3*d23^2*d34*d45^2 - 
      4*d12*d15*d23^3*d34*d45^2 + 12*d15^2*d23^3*d34*d45^2 - 
      6*d15*d23^4*d34*d45^2 - 2*d12^2*d15*d23*d34^2*d45^2 + 
      8*d12*d15^2*d23*d34^2*d45^2 - 8*d12*d15*d23^2*d34^2*d45^2 + 
      8*d15^2*d23^2*d34^2*d45^2 - 6*d15*d23^3*d34^2*d45^2 - 
      6*d12*d15^3*d23*d45^3 + 8*d12*d15^2*d23^2*d45^3 - 4*d15^3*d23^2*d45^3 - 
      2*d12*d15*d23^3*d45^3 + 4*d15^2*d23^3*d45^3 + 2*d12*d15^2*d23*d34*
       d45^3 + 4*d15^3*d23*d34*d45^3 + 2*d12*d15*d23^2*d34*d45^3 - 
      6*d15^2*d23^2*d34*d45^3 + 6*d15*d23^3*d34*d45^3 + 
      4*d12*d15*d23*d34^2*d45^3 - 4*d15^2*d23*d34^2*d45^3 + 
      6*d15*d23^2*d34^2*d45^3 + 2*d15^3*d23*d45^4 - 2*d15^2*d23^2*d45^4 - 
      2*d15*d23^2*d34*d45^4 - 2*d15*d23*d34^2*d45^4 + d12^3*d15^3*d23*mt2 - 
      3*d12^3*d15^2*d23^2*mt2 + 3*d12^3*d15*d23^3*mt2 - d12^3*d23^4*mt2 + 
      d12^3*d15^3*d34*mt2 - 3*d12^3*d15^2*d23*d34*mt2 + 
      3*d12^3*d15*d23^2*d34*mt2 + 3*d12^2*d15^2*d23^2*d34*mt2 - 
      d12^3*d23^3*d34*mt2 - 6*d12^2*d15*d23^3*d34*mt2 + 
      3*d12^2*d23^4*d34*mt2 + 3*d12^2*d15^2*d23*d34^2*mt2 - 
      6*d12^2*d15*d23^2*d34^2*mt2 + 3*d12^2*d23^3*d34^2*mt2 + 
      3*d12*d15*d23^3*d34^2*mt2 - 3*d12*d23^4*d34^2*mt2 + 
      3*d12*d15*d23^2*d34^3*mt2 - 3*d12*d23^3*d34^3*mt2 + d23^4*d34^3*mt2 + 
      d23^3*d34^4*mt2 - d12^3*d15^2*d23*d45*mt2 - 9*d12^2*d15^3*d23*d45*mt2 + 
      2*d12^3*d15*d23^2*d45*mt2 + 18*d12^2*d15^2*d23^2*d45*mt2 - 
      8*d12*d15^3*d23^2*d45*mt2 - d12^3*d23^3*d45*mt2 - 
      9*d12^2*d15*d23^3*d45*mt2 + 16*d12*d15^2*d23^3*d45*mt2 - 
      2*d15^3*d23^3*d45*mt2 - 8*d12*d15*d23^4*d45*mt2 + 
      4*d15^2*d23^4*d45*mt2 - 2*d15*d23^5*d45*mt2 + 2*d12^3*d15^2*d34*d45*
       mt2 - 3*d12^2*d15^3*d34*d45*mt2 - d12^3*d15*d23*d34*d45*mt2 + 
      23*d12^2*d15^2*d23*d34*d45*mt2 + 8*d12*d15^3*d23*d34*d45*mt2 - 
      d12^3*d23^2*d34*d45*mt2 - 20*d12^2*d15*d23^2*d34*d45*mt2 + 
      8*d15^3*d23^2*d34*d45*mt2 - 8*d12*d15*d23^3*d34*d45*mt2 - 
      10*d15^2*d23^3*d34*d45*mt2 + 2*d15*d23^4*d34*d45*mt2 - 
      d12^2*d15^2*d34^2*d45*mt2 - 2*d12^2*d15*d23*d34^2*d45*mt2 - 
      19*d12*d15^2*d23*d34^2*d45*mt2 + 12*d12*d15*d23^2*d34^2*d45*mt2 - 
      14*d15^2*d23^2*d34^2*d45*mt2 + 3*d12*d23^3*d34^2*d45*mt2 + 
      11*d15*d23^3*d34^2*d45*mt2 + 3*d12*d15*d23*d34^3*d45*mt2 + 
      3*d12*d23^2*d34^3*d45*mt2 + 4*d15*d23^2*d34^3*d45*mt2 - 
      2*d23^3*d34^3*d45*mt2 - 2*d23^2*d34^4*d45*mt2 + 
      3*d12^2*d15^2*d23*d45^2*mt2 + 15*d12*d15^3*d23*d45^2*mt2 - 
      5*d12^2*d15*d23^2*d45^2*mt2 - 23*d12*d15^2*d23^2*d45^2*mt2 + 
      8*d15^3*d23^2*d45^2*mt2 + 2*d12^2*d23^3*d45^2*mt2 + 
      7*d12*d15*d23^3*d45^2*mt2 - 12*d15^2*d23^3*d45^2*mt2 + 
      d12*d23^4*d45^2*mt2 + 4*d15*d23^4*d45^2*mt2 - 6*d12^2*d15^2*d34*d45^2*
       mt2 + 3*d12*d15^3*d34*d45^2*mt2 + 4*d12^2*d15*d23*d34*d45^2*mt2 - 
      33*d12*d15^2*d23*d34*d45^2*mt2 - 8*d15^3*d23*d34*d45^2*mt2 + 
      d12^2*d23^2*d34*d45^2*mt2 + 25*d12*d15*d23^2*d34*d45^2*mt2 + 
      d15^2*d23^2*d34*d45^2*mt2 - d12*d23^3*d34*d45^2*mt2 + 
      4*d15*d23^3*d34*d45^2*mt2 - d23^4*d34*d45^2*mt2 + 
      2*d12*d15^2*d34^2*d45^2*mt2 - d12^2*d23*d34^2*d45^2*mt2 + 
      16*d15^2*d23*d34^2*d45^2*mt2 - 2*d12*d23^2*d34^2*d45^2*mt2 - 
      13*d15*d23^2*d34^2*d45^2*mt2 - d23^3*d34^2*d45^2*mt2 - 
      4*d15*d23*d34^3*d45^2*mt2 + d23^2*d34^3*d45^2*mt2 + 
      d23*d34^4*d45^2*mt2 - 3*d12*d15^2*d23*d45^3*mt2 - 
      7*d15^3*d23*d45^3*mt2 + 4*d12*d15*d23^2*d45^3*mt2 + 
      8*d15^2*d23^2*d45^3*mt2 - d12*d23^3*d45^3*mt2 - d15*d23^3*d45^3*mt2 + 
      6*d12*d15^2*d34*d45^3*mt2 - d15^3*d34*d45^3*mt2 - 
      5*d12*d15*d23*d34*d45^3*mt2 + 13*d15^2*d23*d34*d45^3*mt2 + 
      d12*d23^2*d34*d45^3*mt2 - 8*d15*d23^2*d34*d45^3*mt2 + 
      2*d23^3*d34*d45^3*mt2 - d15^2*d34^2*d45^3*mt2 + 
      2*d12*d23*d34^2*d45^3*mt2 + 2*d15*d23*d34^2*d45^3*mt2 + 
      2*d23^2*d34^2*d45^3*mt2 + d15^2*d23*d45^4*mt2 - d15*d23^2*d45^4*mt2 - 
      2*d15^2*d34*d45^4*mt2 + 2*d15*d23*d34*d45^4*mt2 - d23^2*d34*d45^4*mt2 - 
      d23*d34^2*d45^4*mt2 + 3*d12^2*d15^3*d23*mt2^2 - 
      9*d12^2*d15^2*d23^2*mt2^2 + 9*d12^2*d15*d23^3*mt2^2 - 
      3*d12^2*d23^4*mt2^2 + 3*d12^2*d15^3*d34*mt2^2 - 
      9*d12^2*d15^2*d23*d34*mt2^2 + 9*d12^2*d15*d23^2*d34*mt2^2 + 
      6*d12*d15^2*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
      12*d12*d15*d23^3*d34*mt2^2 + 6*d12*d23^4*d34*mt2^2 + 
      6*d12*d15^2*d23*d34^2*mt2^2 - 12*d12*d15*d23^2*d34^2*mt2^2 + 
      6*d12*d23^3*d34^2*mt2^2 + 3*d15*d23^3*d34^2*mt2^2 - 
      3*d23^4*d34^2*mt2^2 + 3*d15*d23^2*d34^3*mt2^2 - 3*d23^3*d34^3*mt2^2 - 
      3*d12^2*d15^2*d23*d45*mt2^2 - 12*d12*d15^3*d23*d45*mt2^2 + 
      6*d12^2*d15*d23^2*d45*mt2^2 + 24*d12*d15^2*d23^2*d45*mt2^2 - 
      4*d15^3*d23^2*d45*mt2^2 - 3*d12^2*d23^3*d45*mt2^2 - 
      12*d12*d15*d23^3*d45*mt2^2 + 8*d15^2*d23^3*d45*mt2^2 - 
      4*d15*d23^4*d45*mt2^2 + d12^3*d15*d34*d45*mt2^2 + 
      6*d12^2*d15^2*d34*d45*mt2^2 - 6*d12*d15^3*d34*d45*mt2^2 - 
      d12^3*d23*d34*d45*mt2^2 + 40*d12*d15^2*d23*d34*d45*mt2^2 + 
      4*d15^3*d23*d34*d45*mt2^2 - 6*d12^2*d23^2*d34*d45*mt2^2 - 
      34*d12*d15*d23^2*d34*d45*mt2^2 + 2*d15^2*d23^2*d34*d45*mt2^2 - 
      6*d15*d23^3*d34*d45*mt2^2 - d12^2*d15*d34^2*d45*mt2^2 - 
      2*d12*d15^2*d34^2*d45*mt2^2 - 9*d12*d15*d23*d34^2*d45*mt2^2 - 
      15*d15^2*d23*d34^2*d45*mt2^2 + 6*d12*d23^2*d34^2*d45*mt2^2 + 
      10*d15*d23^2*d34^2*d45*mt2^2 + 3*d23^3*d34^2*d45*mt2^2 + 
      3*d12*d23*d34^3*d45*mt2^2 + 5*d15*d23*d34^3*d45*mt2^2 - 
      2*d23*d34^4*d45*mt2^2 + 6*d12*d15^2*d23*d45^2*mt2^2 + 
      9*d15^3*d23*d45^2*mt2^2 - 10*d12*d15*d23^2*d45^2*mt2^2 - 
      13*d15^2*d23^2*d45^2*mt2^2 + 4*d12*d23^3*d45^2*mt2^2 + 
      3*d15*d23^3*d45^2*mt2^2 + d23^4*d45^2*mt2^2 - 3*d12^2*d15*d34*d45^2*
       mt2^2 - 12*d12*d15^2*d34*d45^2*mt2^2 + 3*d15^3*d34*d45^2*mt2^2 + 
      3*d12^2*d23*d34*d45^2*mt2^2 + 2*d12*d15*d23*d34*d45^2*mt2^2 - 
      29*d15^2*d23*d34*d45^2*mt2^2 + 8*d12*d23^2*d34*d45^2*mt2^2 + 
      23*d15*d23^2*d34*d45^2*mt2^2 - d23^3*d34*d45^2*mt2^2 + 
      2*d12*d15*d34^2*d45^2*mt2^2 + 2*d15^2*d34^2*d45^2*mt2^2 - 
      2*d12*d23*d34^2*d45^2*mt2^2 + 7*d15*d23*d34^2*d45^2*mt2^2 - 
      8*d23^2*d34^2*d45^2*mt2^2 - 3*d23*d34^3*d45^2*mt2^2 - 
      3*d15^2*d23*d45^3*mt2^2 + 4*d15*d23^2*d45^3*mt2^2 - d23^3*d45^3*mt2^2 + 
      3*d12*d15*d34*d45^3*mt2^2 + 6*d15^2*d34*d45^3*mt2^2 - 
      3*d12*d23*d34*d45^3*mt2^2 - 2*d15*d23*d34*d45^3*mt2^2 - 
      2*d23^2*d34*d45^3*mt2^2 - d15*d34^2*d45^3*mt2^2 + 
      2*d23*d34^2*d45^3*mt2^2 - d15*d34*d45^4*mt2^2 + d23*d34*d45^4*mt2^2 + 
      3*d12*d15^3*d23*mt2^3 - 9*d12*d15^2*d23^2*mt2^3 + 
      9*d12*d15*d23^3*mt2^3 - 3*d12*d23^4*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 
      9*d12*d15^2*d23*d34*mt2^3 + 9*d12*d15*d23^2*d34*mt2^3 + 
      3*d15^2*d23^2*d34*mt2^3 - 3*d12*d23^3*d34*mt2^3 - 
      6*d15*d23^3*d34*mt2^3 + 3*d23^4*d34*mt2^3 + 3*d15^2*d23*d34^2*mt2^3 - 
      6*d15*d23^2*d34^2*mt2^3 + 3*d23^3*d34^2*mt2^3 - 
      3*d12*d15^2*d23*d45*mt2^3 - 5*d15^3*d23*d45*mt2^3 + 
      6*d12*d15*d23^2*d45*mt2^3 + 10*d15^2*d23^2*d45*mt2^3 - 
      3*d12*d23^3*d45*mt2^3 - 5*d15*d23^3*d45*mt2^3 + 
      3*d12^2*d15*d34*d45*mt2^3 + 6*d12*d15^2*d34*d45*mt2^3 - 
      3*d15^3*d34*d45*mt2^3 - 3*d12^2*d23*d34*d45*mt2^3 + 
      3*d12*d15*d23*d34*d45*mt2^3 + 19*d15^2*d23*d34*d45*mt2^3 - 
      9*d12*d23^2*d34*d45*mt2^3 - 16*d15*d23^2*d34*d45*mt2^3 - 
      2*d12*d15*d34^2*d45*mt2^3 - d15^2*d34^2*d45*mt2^3 - 
      7*d15*d23*d34^2*d45*mt2^3 + 6*d23^2*d34^2*d45*mt2^3 + 
      3*d23*d34^3*d45*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 - 
      5*d15*d23^2*d45^2*mt2^3 + 2*d23^3*d45^2*mt2^3 - 
      6*d12*d15*d34*d45^2*mt2^3 - 6*d15^2*d34*d45^2*mt2^3 + 
      6*d12*d23*d34*d45^2*mt2^3 - 2*d15*d23*d34*d45^2*mt2^3 + 
      7*d23^2*d34*d45^2*mt2^3 + 2*d15*d34^2*d45^2*mt2^3 - 
      d23*d34^2*d45^2*mt2^3 + 3*d15*d34*d45^3*mt2^3 - 3*d23*d34*d45^3*mt2^3 + 
      d15^3*d23*mt2^4 - 3*d15^2*d23^2*mt2^4 + 3*d15*d23^3*mt2^4 - 
      d23^4*mt2^4 + d15^3*d34*mt2^4 - 3*d15^2*d23*d34*mt2^4 + 
      3*d15*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 - d15^2*d23*d45*mt2^4 + 
      2*d15*d23^2*d45*mt2^4 - d23^3*d45*mt2^4 + 3*d12*d15*d34*d45*mt2^4 + 
      2*d15^2*d34*d45*mt2^4 - 3*d12*d23*d34*d45*mt2^4 + 
      2*d15*d23*d34*d45*mt2^4 - 4*d23^2*d34*d45*mt2^4 - d15*d34^2*d45*mt2^4 - 
      3*d15*d34*d45^2*mt2^4 + 3*d23*d34*d45^2*mt2^4 + d15*d34*d45*mt2^5 - 
      d23*d34*d45*mt2^5))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(2*d12^3*d15^3*d23*d45 - 4*d12^3*d15^2*d23^2*d45 + 
      4*d12^2*d15^3*d23^2*d45 + 2*d12^3*d15*d23^3*d45 - 
      8*d12^2*d15^2*d23^3*d45 + 2*d12*d15^3*d23^3*d45 + 
      4*d12^2*d15*d23^4*d45 - 4*d12*d15^2*d23^4*d45 + 2*d12*d15*d23^5*d45 - 
      2*d12^3*d15^2*d23*d34*d45 + 2*d12^3*d15*d23^2*d34*d45 - 
      6*d12^2*d15^2*d23^2*d34*d45 + 6*d12^2*d15*d23^3*d34*d45 - 
      6*d12*d15^2*d23^3*d34*d45 + 6*d12*d15*d23^4*d34*d45 - 
      2*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 + 2*d12^2*d15*d23^2*d34^2*
       d45 + 4*d12*d15*d23^3*d34^2*d45 + 2*d15*d23^4*d34^2*d45 - 
      6*d12^2*d15^3*d23*d45^2 + 10*d12^2*d15^2*d23^2*d45^2 - 
      8*d12*d15^3*d23^2*d45^2 - 4*d12^2*d15*d23^3*d45^2 + 
      12*d12*d15^2*d23^3*d45^2 - 2*d15^3*d23^3*d45^2 - 
      4*d12*d15*d23^4*d45^2 + 2*d15^2*d23^4*d45^2 + 8*d12^2*d15^2*d23*d34*
       d45^2 - 6*d12^2*d15*d23^2*d34*d45^2 + 16*d12*d15^2*d23^2*d34*d45^2 - 
      12*d12*d15*d23^3*d34*d45^2 + 8*d15^2*d23^3*d34*d45^2 - 
      6*d15*d23^4*d34*d45^2 - 2*d12^2*d15*d23*d34^2*d45^2 - 
      8*d12*d15*d23^2*d34^2*d45^2 - 6*d15*d23^3*d34^2*d45^2 + 
      6*d12*d15^3*d23*d45^3 - 8*d12*d15^2*d23^2*d45^3 + 4*d15^3*d23^2*d45^3 + 
      2*d12*d15*d23^3*d45^3 - 4*d15^2*d23^3*d45^3 - 10*d12*d15^2*d23*d34*
       d45^3 + 6*d12*d15*d23^2*d34*d45^3 - 10*d15^2*d23^2*d34*d45^3 + 
      6*d15*d23^3*d34*d45^3 + 4*d12*d15*d23*d34^2*d45^3 + 
      6*d15*d23^2*d34^2*d45^3 - 2*d15^3*d23*d45^4 + 2*d15^2*d23^2*d45^4 + 
      4*d15^2*d23*d34*d45^4 - 2*d15*d23^2*d34*d45^4 - 2*d15*d23*d34^2*d45^4 - 
      d12^3*d15^3*d23*mt2 + 3*d12^3*d15^2*d23^2*mt2 - 3*d12^3*d15*d23^3*mt2 + 
      d12^3*d23^4*mt2 - 3*d12^2*d15^2*d23^2*d34*mt2 + 
      6*d12^2*d15*d23^3*d34*mt2 - 3*d12^2*d23^4*d34*mt2 - 
      3*d12*d15*d23^3*d34^2*mt2 + 3*d12*d23^4*d34^2*mt2 - d23^4*d34^3*mt2 + 
      d12^3*d15^2*d23*d45*mt2 + 9*d12^2*d15^3*d23*d45*mt2 - 
      2*d12^3*d15*d23^2*d45*mt2 - 18*d12^2*d15^2*d23^2*d45*mt2 + 
      8*d12*d15^3*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 + 
      9*d12^2*d15*d23^3*d45*mt2 - 16*d12*d15^2*d23^3*d45*mt2 + 
      2*d15^3*d23^3*d45*mt2 + 8*d12*d15*d23^4*d45*mt2 - 
      4*d15^2*d23^4*d45*mt2 + 2*d15*d23^5*d45*mt2 - d12^3*d15^2*d34*d45*mt2 - 
      d12^3*d15*d23*d34*d45*mt2 - 13*d12^2*d15^2*d23*d34*d45*mt2 + 
      2*d12^3*d23^2*d34*d45*mt2 + 9*d12^2*d15*d23^2*d34*d45*mt2 - 
      14*d12*d15^2*d23^2*d34*d45*mt2 + 4*d12^2*d23^3*d34*d45*mt2 + 
      12*d12*d15*d23^3*d34*d45*mt2 - 6*d15^2*d23^3*d34*d45*mt2 + 
      2*d12*d23^4*d34*d45*mt2 + 6*d15*d23^4*d34*d45*mt2 + 
      5*d12^2*d15*d23*d34^2*d45*mt2 - 2*d12^2*d23^2*d34^2*d45*mt2 + 
      11*d12*d15*d23^2*d34^2*d45*mt2 - 7*d12*d23^3*d34^2*d45*mt2 + 
      5*d15*d23^3*d34^2*d45*mt2 - 2*d23^4*d34^2*d45*mt2 + 
      2*d23^3*d34^3*d45*mt2 - 3*d12^2*d15^2*d23*d45^2*mt2 - 
      15*d12*d15^3*d23*d45^2*mt2 + 5*d12^2*d15*d23^2*d45^2*mt2 + 
      23*d12*d15^2*d23^2*d45^2*mt2 - 8*d15^3*d23^2*d45^2*mt2 - 
      2*d12^2*d23^3*d45^2*mt2 - 7*d12*d15*d23^3*d45^2*mt2 + 
      12*d15^2*d23^3*d45^2*mt2 - d12*d23^4*d45^2*mt2 - 
      4*d15*d23^4*d45^2*mt2 + 3*d12^2*d15^2*d34*d45^2*mt2 + 
      3*d12^2*d15*d23*d34*d45^2*mt2 + 30*d12*d15^2*d23*d34*d45^2*mt2 - 
      5*d12^2*d23^2*d34*d45^2*mt2 - 18*d12*d15*d23^2*d34*d45^2*mt2 + 
      21*d15^2*d23^2*d34*d45^2*mt2 - 6*d12*d23^3*d34*d45^2*mt2 - 
      16*d15*d23^3*d34*d45^2*mt2 - d23^4*d34*d45^2*mt2 - 
      d12^2*d15*d34^2*d45^2*mt2 - 16*d12*d15*d23*d34^2*d45^2*mt2 + 
      4*d12*d23^2*d34^2*d45^2*mt2 - 15*d15*d23^2*d34^2*d45^2*mt2 + 
      4*d23^3*d34^2*d45^2*mt2 - d23^2*d34^3*d45^2*mt2 + 
      3*d12*d15^2*d23*d45^3*mt2 + 7*d15^3*d23*d45^3*mt2 - 
      4*d12*d15*d23^2*d45^3*mt2 - 8*d15^2*d23^2*d45^3*mt2 + 
      d12*d23^3*d45^3*mt2 + d15*d23^3*d45^3*mt2 - 3*d12*d15^2*d34*d45^3*mt2 - 
      3*d12*d15*d23*d34*d45^3*mt2 - 17*d15^2*d23*d34*d45^3*mt2 + 
      4*d12*d23^2*d34*d45^3*mt2 + 9*d15*d23^2*d34*d45^3*mt2 + 
      2*d23^3*d34*d45^3*mt2 + 2*d12*d15*d34^2*d45^3*mt2 + 
      11*d15*d23*d34^2*d45^3*mt2 - 2*d23^2*d34^2*d45^3*mt2 - 
      d15^2*d23*d45^4*mt2 + d15*d23^2*d45^4*mt2 + d15^2*d34*d45^4*mt2 + 
      d15*d23*d34*d45^4*mt2 - d23^2*d34*d45^4*mt2 - d15*d34^2*d45^4*mt2 - 
      3*d12^2*d15^3*d23*mt2^2 + 9*d12^2*d15^2*d23^2*mt2^2 - 
      9*d12^2*d15*d23^3*mt2^2 + 3*d12^2*d23^4*mt2^2 - 
      6*d12*d15^2*d23^2*d34*mt2^2 + 12*d12*d15*d23^3*d34*mt2^2 - 
      6*d12*d23^4*d34*mt2^2 - 3*d15*d23^3*d34^2*mt2^2 + 3*d23^4*d34^2*mt2^2 + 
      3*d12^2*d15^2*d23*d45*mt2^2 + 12*d12*d15^3*d23*d45*mt2^2 - 
      6*d12^2*d15*d23^2*d45*mt2^2 - 24*d12*d15^2*d23^2*d45*mt2^2 + 
      4*d15^3*d23^2*d45*mt2^2 + 3*d12^2*d23^3*d45*mt2^2 + 
      12*d12*d15*d23^3*d45*mt2^2 - 8*d15^2*d23^3*d45*mt2^2 + 
      4*d15*d23^4*d45*mt2^2 - d12^3*d15*d34*d45*mt2^2 - 
      3*d12^2*d15^2*d34*d45*mt2^2 + d12^3*d23*d34*d45*mt2^2 - 
      6*d12^2*d15*d23*d34*d45*mt2^2 - 20*d12*d15^2*d23*d34*d45*mt2^2 + 
      9*d12^2*d23^2*d34*d45*mt2^2 + 12*d12*d15*d23^2*d34*d45*mt2^2 - 
      8*d15^2*d23^2*d34*d45*mt2^2 + 8*d12*d23^3*d34*d45*mt2^2 + 
      6*d15*d23^3*d34*d45*mt2^2 + 2*d23^4*d34*d45*mt2^2 + 
      2*d12^2*d15*d34^2*d45*mt2^2 - d12^2*d23*d34^2*d45*mt2^2 + 
      14*d12*d15*d23*d34^2*d45*mt2^2 - 9*d12*d23^2*d34^2*d45*mt2^2 + 
      9*d15*d23^2*d34^2*d45*mt2^2 - 7*d23^3*d34^2*d45*mt2^2 + 
      2*d23^2*d34^3*d45*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 - 
      9*d15^3*d23*d45^2*mt2^2 + 10*d12*d15*d23^2*d45^2*mt2^2 + 
      13*d15^2*d23^2*d45^2*mt2^2 - 4*d12*d23^3*d45^2*mt2^2 - 
      3*d15*d23^3*d45^2*mt2^2 - d23^4*d45^2*mt2^2 + 3*d12^2*d15*d34*d45^2*
       mt2^2 + 6*d12*d15^2*d34*d45^2*mt2^2 - 3*d12^2*d23*d34*d45^2*mt2^2 + 
      12*d12*d15*d23*d34*d45^2*mt2^2 + 22*d15^2*d23*d34*d45^2*mt2^2 - 
      16*d12*d23^2*d34*d45^2*mt2^2 - 12*d15*d23^2*d34*d45^2*mt2^2 - 
      6*d23^3*d34*d45^2*mt2^2 - 6*d12*d15*d34^2*d45^2*mt2^2 + 
      2*d12*d23*d34^2*d45^2*mt2^2 - 18*d15*d23*d34^2*d45^2*mt2^2 + 
      9*d23^2*d34^2*d45^2*mt2^2 + 3*d15^2*d23*d45^3*mt2^2 - 
      4*d15*d23^2*d45^3*mt2^2 + d23^3*d45^3*mt2^2 - 3*d12*d15*d34*d45^3*
       mt2^2 - 3*d15^2*d34*d45^3*mt2^2 + 3*d12*d23*d34*d45^3*mt2^2 - 
      6*d15*d23*d34*d45^3*mt2^2 + 7*d23^2*d34*d45^3*mt2^2 + 
      4*d15*d34^2*d45^3*mt2^2 - d23*d34^2*d45^3*mt2^2 + d15*d34*d45^4*mt2^2 - 
      d23*d34*d45^4*mt2^2 - 3*d12*d15^3*d23*mt2^3 + 9*d12*d15^2*d23^2*mt2^3 - 
      9*d12*d15*d23^3*mt2^3 + 3*d12*d23^4*mt2^3 - 3*d15^2*d23^2*d34*mt2^3 + 
      6*d15*d23^3*d34*mt2^3 - 3*d23^4*d34*mt2^3 + 3*d12*d15^2*d23*d45*mt2^3 + 
      5*d15^3*d23*d45*mt2^3 - 6*d12*d15*d23^2*d45*mt2^3 - 
      10*d15^2*d23^2*d45*mt2^3 + 3*d12*d23^3*d45*mt2^3 + 
      5*d15*d23^3*d45*mt2^3 - 3*d12^2*d15*d34*d45*mt2^3 - 
      3*d12*d15^2*d34*d45*mt2^3 + 3*d12^2*d23*d34*d45*mt2^3 - 
      9*d12*d15*d23*d34*d45*mt2^3 - 9*d15^2*d23*d34*d45*mt2^3 + 
      12*d12*d23^2*d34*d45*mt2^3 + 5*d15*d23^2*d34*d45*mt2^3 + 
      4*d23^3*d34*d45*mt2^3 + 4*d12*d15*d34^2*d45*mt2^3 - 
      2*d12*d23*d34^2*d45*mt2^3 + 9*d15*d23*d34^2*d45*mt2^3 - 
      7*d23^2*d34^2*d45*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
      5*d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 + 
      6*d12*d15*d34*d45^2*mt2^3 + 3*d15^2*d34*d45^2*mt2^3 - 
      6*d12*d23*d34*d45^2*mt2^3 + 9*d15*d23*d34*d45^2*mt2^3 - 
      11*d23^2*d34*d45^2*mt2^3 - 5*d15*d34^2*d45^2*mt2^3 + 
      2*d23*d34^2*d45^2*mt2^3 - 3*d15*d34*d45^3*mt2^3 + 
      3*d23*d34*d45^3*mt2^3 - d15^3*d23*mt2^4 + 3*d15^2*d23^2*mt2^4 - 
      3*d15*d23^3*mt2^4 + d23^4*mt2^4 + d15^2*d23*d45*mt2^4 - 
      2*d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 3*d12*d15*d34*d45*mt2^4 - 
      d15^2*d34*d45*mt2^4 + 3*d12*d23*d34*d45*mt2^4 - 
      4*d15*d23*d34*d45*mt2^4 + 5*d23^2*d34*d45*mt2^4 + 
      2*d15*d34^2*d45*mt2^4 - d23*d34^2*d45*mt2^4 + 3*d15*d34*d45^2*mt2^4 - 
      3*d23*d34*d45^2*mt2^4 - d15*d34*d45*mt2^5 + d23*d34*d45*mt2^5))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(d15 - d23 - d34)*d45*(-(d12*d15^2) + d12*d15*d23 - 2*d15^2*d23 + 
      2*d15*d23^2 + d15*d23*d34 + d15^2*d45 - 2*d15*d23*d45 - d15*d34*d45 - 
      d12*d15*mt2 - d15^2*mt2 + d12*d23*mt2 + d15*d23*mt2 + 2*d15*d34*mt2 - 
      d23*d34*mt2 + d15*d45*mt2 - d23*d45*mt2 - d15*mt2^2 + d23*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (-2*(2*d12^4*d15^2*d23 + 4*d12^3*d15^3*d23 - 4*d12^4*d15*d23^2 - 
     6*d12^3*d15^2*d23^2 + 6*d12^2*d15^3*d23^2 + 2*d12^4*d23^3 - 
     12*d12^2*d15^2*d23^3 + 2*d12*d15^3*d23^3 + 2*d12^3*d23^4 + 
     6*d12^2*d15*d23^4 - 4*d12*d15^2*d23^4 + 2*d12*d15*d23^5 - 
     2*d12^4*d15*d23*d34 - 8*d12^3*d15^2*d23*d34 + 2*d12^4*d23^2*d34 + 
     8*d12^3*d15*d23^2*d34 - 12*d12^2*d15^2*d23^2*d34 + 
     12*d12^2*d15*d23^3*d34 - 6*d12*d15^2*d23^3*d34 + 4*d12*d15*d23^4*d34 - 
     2*d15^2*d23^4*d34 + 2*d12*d23^5*d34 + 2*d15*d23^5*d34 + 
     4*d12^3*d15*d23*d34^2 - 2*d12^3*d23^2*d34^2 + 6*d12^2*d15*d23^2*d34^2 + 
     6*d12*d15*d23^3*d34^2 + 4*d15*d23^4*d34^2 - 2*d23^5*d34^2 - 
     2*d12*d23^3*d34^3 - 2*d23^4*d34^3 - 2*d12^3*d15^2*d23*d45 - 
     6*d12^2*d15^3*d23*d45 + 2*d12^3*d15*d23^2*d45 + 
     6*d12^2*d15^2*d23^2*d45 - 8*d12*d15^3*d23^2*d45 + 
     10*d12*d15^2*d23^3*d45 - 2*d15^3*d23^3*d45 - 2*d12*d15*d23^4*d45 + 
     2*d15^2*d23^4*d45 + 12*d12^2*d15^2*d23*d34*d45 + 2*d12^3*d23^2*d34*d45 - 
     6*d12^2*d15*d23^2*d34*d45 + 20*d12*d15^2*d23^2*d34*d45 - 
     12*d12*d15*d23^3*d34*d45 + 8*d15^2*d23^3*d34*d45 - 2*d12*d23^4*d34*d45 - 
     6*d15*d23^4*d34*d45 + 2*d12^3*d23*d34^2*d45 - 6*d12^2*d15*d23*d34^2*
      d45 - 16*d12*d15*d23^2*d34^2*d45 + 2*d12*d23^3*d34^2*d45 - 
     10*d15*d23^3*d34^2*d45 + 4*d23^4*d34^2*d45 + 4*d12*d23^2*d34^3*d45 + 
     4*d23^3*d34^3*d45 + 2*d12*d15^3*d23*d45^2 - 2*d12*d15^2*d23^2*d45^2 + 
     2*d15^3*d23^2*d45^2 - 2*d15^2*d23^3*d45^2 - 6*d12*d15^2*d23*d34*d45^2 + 
     4*d12*d15*d23^2*d34*d45^2 - 6*d15^2*d23^2*d34*d45^2 + 
     4*d15*d23^3*d34*d45^2 + 6*d12*d15*d23*d34^2*d45^2 - 
     2*d12*d23^2*d34^2*d45^2 + 6*d15*d23^2*d34^2*d45^2 - 
     2*d23^3*d34^2*d45^2 - 2*d12*d23*d34^3*d45^2 - 2*d23^2*d34^3*d45^2 + 
     d12^4*d15^2*mt2 + 2*d12^3*d15^3*mt2 - 2*d12^4*d15*d23*mt2 + 
     3*d12^3*d15^2*d23*mt2 + 12*d12^2*d15^3*d23*mt2 + d12^4*d23^2*mt2 - 
     12*d12^3*d15*d23^2*mt2 - 18*d12^2*d15^2*d23^2*mt2 + 
     12*d12*d15^3*d23^2*mt2 + 7*d12^3*d23^3*mt2 - 24*d12*d15^2*d23^3*mt2 + 
     2*d15^3*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 12*d12*d15*d23^4*mt2 - 
     4*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 - d12^4*d15*d34*mt2 - 
     4*d12^3*d15^2*d34*mt2 + d12^4*d23*d34*mt2 - 2*d12^3*d15*d23*d34*mt2 - 
     24*d12^2*d15^2*d23*d34*mt2 + 6*d12^3*d23^2*d34*mt2 + 
     21*d12^2*d15*d23^2*d34*mt2 - 26*d12*d15^2*d23^2*d34*mt2 + 
     3*d12^2*d23^3*d34*mt2 + 26*d12*d15*d23^3*d34*mt2 - 
     6*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + 2*d23^5*d34*mt2 + 
     2*d12^3*d15*d34^2*mt2 - d12^3*d23*d34^2*mt2 + 12*d12^2*d15*d23*d34^2*
      mt2 - 3*d12^2*d23^2*d34^2*mt2 + 16*d12*d15*d23^2*d34^2*mt2 - 
     2*d12*d23^3*d34^2*mt2 + 6*d15*d23^3*d34^2*mt2 - 2*d12*d23^2*d34^3*mt2 - 
     2*d23^3*d34^3*mt2 - 3*d12^3*d15^2*d45*mt2 - 6*d12^2*d15^3*d45*mt2 + 
     5*d12^3*d15*d23*d45*mt2 + 3*d12^2*d15^2*d23*d45*mt2 - 
     16*d12*d15^3*d23*d45*mt2 - 2*d12^3*d23^2*d45*mt2 + 
     6*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     8*d15^3*d23^2*d45*mt2 - 3*d12^2*d23^3*d45*mt2 - 
     3*d12*d15*d23^3*d45*mt2 + 10*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 - 
     2*d15*d23^4*d45*mt2 + 2*d12^3*d15*d34*d45*mt2 + 
     12*d12^2*d15^2*d34*d45*mt2 + d12^3*d23*d34*d45*mt2 + 
     40*d12*d15^2*d23*d34*d45*mt2 - 3*d12^2*d23^2*d34*d45*mt2 - 
     20*d12*d15*d23^2*d34*d45*mt2 + 26*d15^2*d23^2*d34*d45*mt2 - 
     9*d12*d23^3*d34*d45*mt2 - 18*d15*d23^3*d34*d45*mt2 - 
     3*d23^4*d34*d45*mt2 + d12^3*d34^2*d45*mt2 - 6*d12^2*d15*d34^2*d45*mt2 - 
     3*d12^2*d23*d34^2*d45*mt2 - 32*d12*d15*d23*d34^2*d45*mt2 - 
     28*d15*d23^2*d34^2*d45*mt2 + 8*d23^3*d34^2*d45*mt2 + 
     8*d12*d23*d34^3*d45*mt2 + 10*d23^2*d34^3*d45*mt2 + 
     3*d12^2*d15^2*d45^2*mt2 + 6*d12*d15^3*d45^2*mt2 - 
     3*d12^2*d15*d23*d45^2*mt2 - 7*d12*d15^2*d23*d45^2*mt2 + 
     6*d15^3*d23*d45^2*mt2 - 6*d15^2*d23^2*d45^2*mt2 - d15*d23^3*d45^2*mt2 - 
     3*d12^2*d15*d34*d45^2*mt2 - 14*d12*d15^2*d34*d45^2*mt2 - 
     3*d12^2*d23*d34*d45^2*mt2 + 4*d12*d15*d23*d34*d45^2*mt2 - 
     18*d15^2*d23*d34*d45^2*mt2 + 4*d12*d23^2*d34*d45^2*mt2 + 
     11*d15*d23^2*d34*d45^2*mt2 + 3*d23^3*d34*d45^2*mt2 + 
     10*d12*d15*d34^2*d45^2*mt2 + 3*d12*d23*d34^2*d45^2*mt2 + 
     18*d15*d23*d34^2*d45^2*mt2 - 5*d23^2*d34^2*d45^2*mt2 - 
     2*d12*d34^3*d45^2*mt2 - 6*d23*d34^3*d45^2*mt2 - d12*d15^2*d45^3*mt2 - 
     2*d15^3*d45^3*mt2 + 3*d15^2*d23*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     6*d15^2*d34*d45^3*mt2 - 6*d15*d23*d34*d45^3*mt2 - d12*d34^2*d45^3*mt2 - 
     6*d15*d34^2*d45^3*mt2 + 3*d23*d34^2*d45^3*mt2 + 2*d34^3*d45^3*mt2 + 
     4*d12^3*d15^2*mt2^2 + 6*d12^2*d15^3*mt2^2 - 8*d12^3*d15*d23*mt2^2 - 
     3*d12^2*d15^2*d23*mt2^2 + 12*d12*d15^3*d23*mt2^2 + 4*d12^3*d23^2*mt2^2 - 
     12*d12^2*d15*d23^2*mt2^2 - 18*d12*d15^2*d23^2*mt2^2 + 
     6*d15^3*d23^2*mt2^2 + 9*d12^2*d23^3*mt2^2 - 12*d15^2*d23^3*mt2^2 + 
     6*d12*d23^4*mt2^2 + 6*d15*d23^4*mt2^2 - 4*d12^3*d15*d34*mt2^2 - 
     12*d12^2*d15^2*d34*mt2^2 + 4*d12^3*d23*d34*mt2^2 + 
     6*d12^2*d15*d23*d34*mt2^2 - 24*d12*d15^2*d23*d34*mt2^2 + 
     6*d12^2*d23^2*d34*mt2^2 + 18*d12*d15*d23^2*d34*mt2^2 - 
     14*d15^2*d23^2*d34*mt2^2 + 6*d12*d23^3*d34*mt2^2 + 
     14*d15*d23^3*d34*mt2^2 + 6*d12^2*d15*d34^2*mt2^2 - 
     3*d12^2*d23*d34^2*mt2^2 + 12*d12*d15*d23*d34^2*mt2^2 + 
     10*d15*d23^2*d34^2*mt2^2 - 2*d23^3*d34^2*mt2^2 - 2*d23^2*d34^3*mt2^2 - 
     9*d12^2*d15^2*d45*mt2^2 - 12*d12*d15^3*d45*mt2^2 + 
     15*d12^2*d15*d23*d45*mt2^2 + 12*d12*d15^2*d23*d45*mt2^2 - 
     10*d15^3*d23*d45*mt2^2 - 6*d12^2*d23^2*d45*mt2^2 + 
     6*d12*d15*d23^2*d45*mt2^2 + 14*d15^2*d23^2*d45*mt2^2 - 
     6*d12*d23^3*d45*mt2^2 - 3*d15*d23^3*d45*mt2^2 - d23^4*d45*mt2^2 + 
     d12^3*d34*d45*mt2^2 + 12*d12^2*d15*d34*d45*mt2^2 + 
     28*d12*d15^2*d34*d45*mt2^2 - 3*d12^2*d23*d34*d45*mt2^2 - 
     4*d12*d15*d23*d34*d45*mt2^2 + 28*d15^2*d23*d34*d45*mt2^2 - 
     13*d12*d23^2*d34*d45*mt2^2 - 14*d15*d23^2*d34*d45*mt2^2 - 
     9*d23^3*d34*d45*mt2^2 - 3*d12^2*d34^2*d45*mt2^2 - 
     20*d12*d15*d34^2*d45*mt2^2 - 8*d12*d23*d34^2*d45*mt2^2 - 
     26*d15*d23*d34^2*d45*mt2^2 + 4*d12*d34^3*d45*mt2^2 + 
     8*d23*d34^3*d45*mt2^2 + 6*d12*d15^2*d45^2*mt2^2 + 6*d15^3*d45^2*mt2^2 - 
     8*d12*d15*d23*d45^2*mt2^2 - 7*d15^2*d23*d45^2*mt2^2 + 
     2*d12*d23^2*d45^2*mt2^2 - 3*d12^2*d34*d45^2*mt2^2 - 
     14*d12*d15*d34*d45^2*mt2^2 - 18*d15^2*d34*d45^2*mt2^2 + 
     6*d12*d23*d34*d45^2*mt2^2 + 8*d15*d23*d34*d45^2*mt2^2 + 
     7*d23^2*d34*d45^2*mt2^2 + 8*d12*d34^2*d45^2*mt2^2 + 
     18*d15*d34^2*d45^2*mt2^2 - d23*d34^2*d45^2*mt2^2 - 6*d34^3*d45^2*mt2^2 - 
     d15^2*d45^3*mt2^2 + 2*d15*d23*d45^3*mt2^2 + 2*d12*d34*d45^3*mt2^2 + 
     4*d15*d34*d45^3*mt2^2 - 4*d23*d34*d45^3*mt2^2 - 3*d34^2*d45^3*mt2^2 + 
     6*d12^2*d15^2*mt2^3 + 6*d12*d15^3*mt2^3 - 12*d12^2*d15*d23*mt2^3 - 
     7*d12*d15^2*d23*mt2^3 + 4*d15^3*d23*mt2^3 + 6*d12^2*d23^2*mt2^3 - 
     4*d12*d15*d23^2*mt2^3 - 6*d15^2*d23^2*mt2^3 + 5*d12*d23^3*mt2^3 + 
     2*d23^4*mt2^3 - 6*d12^2*d15*d34*mt2^3 - 12*d12*d15^2*d34*mt2^3 + 
     6*d12^2*d23*d34*mt2^3 + 10*d12*d15*d23*d34*mt2^3 - 
     8*d15^2*d23*d34*mt2^3 + 2*d12*d23^2*d34*mt2^3 + 5*d15*d23^2*d34*mt2^3 + 
     3*d23^3*d34*mt2^3 + 6*d12*d15*d34^2*mt2^3 - 3*d12*d23*d34^2*mt2^3 + 
     4*d15*d23*d34^2*mt2^3 + d23^2*d34^2*mt2^3 - 9*d12*d15^2*d45*mt2^3 - 
     6*d15^3*d45*mt2^3 + 15*d12*d15*d23*d45*mt2^3 + 7*d15^2*d23*d45*mt2^3 - 
     6*d12*d23^2*d45*mt2^3 + 2*d15*d23^2*d45*mt2^3 - 3*d23^3*d45*mt2^3 + 
     3*d12^2*d34*d45*mt2^3 + 18*d12*d15*d34*d45*mt2^3 + 
     16*d15^2*d34*d45*mt2^3 - 9*d12*d23*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 - 8*d23^2*d34*d45*mt2^3 - 
     9*d12*d34^2*d45*mt2^3 - 14*d15*d34^2*d45*mt2^3 - 3*d23*d34^2*d45*mt2^3 + 
     4*d34^3*d45*mt2^3 + 3*d15^2*d45^2*mt2^3 - 5*d15*d23*d45^2*mt2^3 + 
     2*d23^2*d45^2*mt2^3 - 4*d12*d34*d45^2*mt2^3 - 11*d15*d34*d45^2*mt2^3 + 
     9*d23*d34*d45^2*mt2^3 + 8*d34^2*d45^2*mt2^3 + 4*d12*d15^2*mt2^4 + 
     2*d15^3*mt2^4 - 8*d12*d15*d23*mt2^4 - 3*d15^2*d23*mt2^4 + 
     4*d12*d23^2*mt2^4 + d23^3*mt2^4 - 4*d12*d15*d34*mt2^4 - 
     4*d15^2*d34*mt2^4 + 4*d12*d23*d34*mt2^4 + 4*d15*d23*d34*mt2^4 + 
     2*d15*d34^2*mt2^4 - d23*d34^2*mt2^4 - 3*d15^2*d45*mt2^4 + 
     5*d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 + 3*d12*d34*d45*mt2^4 + 
     8*d15*d34*d45*mt2^4 - 5*d23*d34*d45*mt2^4 - 5*d34^2*d45*mt2^4 - 
     d34*d45^2*mt2^4 + d15^2*mt2^5 - 2*d15*d23*mt2^5 + d23^2*mt2^5 - 
     d15*d34*mt2^5 + d23*d34*mt2^5 + d34*d45*mt2^5))/
   (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
    (-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - 
     d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - 
     d34*d45*mt2 + d34*mt2^2))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  -((d15 - d23)/Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (d15*(-(d12*d15*d23) + d12*d23^2 + d12*d15*d34 + d12*d23*d34 + 
     2*d15*d23*d34 - d23^2*d34 - d23*d34^2 + d15*d23*d45 - d15*d34*d45 + 
     d23*d34*d45 + d34^2*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
     d15*d34*mt2 + d23*d34*mt2 - d34^2*mt2 - d34*d45*mt2 + d34*mt2^2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 + d12*d15*d34 - d12*d23*d34 - 
     d15*d23*d34 + d23^2*d34 + d23*d34^2 + d15^2*d45 - d15*d23*d45 - 
     2*d15*d34*d45 + d23*d34*d45 + d34^2*d45 - d15^2*mt2 + 2*d15*d23*mt2 - 
     d23^2*mt2 + d15*d34*mt2 - d23*d34*mt2 - d34*d45*mt2)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((-d15 + d23 + d34)*(d12*d15 + 2*d15^2 - d12*d23 - 2*d15*d23 - 2*d15*d34 + 
     d23*d34 + d15*d45 - d34*d45 + d15*mt2 - d23*mt2 + d45*mt2))/
   ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((2*d12^3*d15^3 - 4*d12^3*d15^2*d23 + 4*d12^2*d15^3*d23 + 
     2*d12*d15^4*d23 + 2*d12^3*d15*d23^2 - 8*d12^2*d15^2*d23^2 - 
     4*d12*d15^3*d23^2 + 4*d12^2*d15*d23^3 + 2*d12*d15^2*d23^3 - 
     2*d12^3*d15^2*d34 - 4*d12^2*d15^3*d34 - 2*d12*d15^4*d34 + 
     2*d12^3*d15*d23*d34 + 2*d12^2*d15^2*d23*d34 - 10*d12*d15^3*d23*d34 - 
     4*d15^4*d23*d34 + 2*d12^2*d15*d23^2*d34 + 20*d12*d15^2*d23^2*d34 + 
     6*d15^3*d23^2*d34 - 8*d12*d15*d23^3*d34 - 2*d15^2*d23^3*d34 + 
     4*d12^2*d15^2*d34^2 + 4*d12*d15^3*d34^2 - 2*d12^2*d15*d23*d34^2 + 
     10*d12*d15^2*d23*d34^2 + 10*d15^3*d23*d34^2 - 10*d12*d15*d23^2*d34^2 - 
     12*d15^2*d23^2*d34^2 + 4*d15*d23^3*d34^2 - 2*d12*d15^2*d34^3 - 
     2*d12*d15*d23*d34^3 - 8*d15^2*d23*d34^3 + 6*d15*d23^2*d34^3 + 
     2*d15*d23*d34^4 - 6*d12^2*d15^3*d45 + 10*d12^2*d15^2*d23*d45 - 
     6*d12*d15^3*d23*d45 - 2*d15^4*d23*d45 - 4*d12^2*d15*d23^2*d45 + 
     8*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 - 2*d12*d15*d23^3*d45 + 
     8*d12^2*d15^2*d34*d45 + 6*d12*d15^3*d34*d45 + 2*d15^4*d34*d45 - 
     6*d12^2*d15*d23*d34*d45 - 6*d12*d15^2*d23*d34*d45 + 
     2*d15^3*d23*d34*d45 + 4*d12*d15*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 + 
     2*d15*d23^3*d34*d45 - 2*d12^2*d15*d34^2*d45 - 10*d12*d15^2*d34^2*d45 - 
     6*d15^3*d34^2*d45 + 10*d12*d15*d23*d34^2*d45 + 4*d15^2*d23*d34^2*d45 + 
     4*d12*d15*d34^3*d45 + 6*d15^2*d34^3*d45 - 4*d15*d23*d34^3*d45 - 
     2*d15*d34^4*d45 + 6*d12*d15^3*d45^2 - 8*d12*d15^2*d23*d45^2 + 
     2*d15^3*d23*d45^2 + 2*d12*d15*d23^2*d45^2 - 2*d15^2*d23^2*d45^2 - 
     10*d12*d15^2*d34*d45^2 - 2*d15^3*d34*d45^2 + 6*d12*d15*d23*d34*d45^2 + 
     4*d12*d15*d34^2*d45^2 + 4*d15^2*d34^2*d45^2 - 2*d15*d23*d34^2*d45^2 - 
     2*d15*d34^3*d45^2 - 2*d15^3*d45^3 + 2*d15^2*d23*d45^3 + 
     4*d15^2*d34*d45^3 - 2*d15*d23*d34*d45^3 - 2*d15*d34^2*d45^3 + 
     d12^3*d15^2*mt2 + 6*d12^2*d15^3*mt2 - 2*d12^3*d15*d23*mt2 - 
     12*d12^2*d15^2*d23*mt2 + 8*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 + 
     d12^3*d23^2*mt2 + 6*d12^2*d15*d23^2*mt2 - 16*d12*d15^2*d23^2*mt2 - 
     4*d15^3*d23^2*mt2 + 8*d12*d15*d23^3*mt2 + 2*d15^2*d23^3*mt2 - 
     d12^3*d15*d34*mt2 - 10*d12^2*d15^2*d34*mt2 - 10*d12*d15^3*d34*mt2 - 
     2*d15^4*d34*mt2 + d12^3*d23*d34*mt2 + 13*d12^2*d15*d23*d34*mt2 + 
     6*d12*d15^2*d23*d34*mt2 - 10*d15^3*d23*d34*mt2 - 3*d12^2*d23^2*d34*mt2 + 
     4*d12*d15*d23^2*d34*mt2 + 20*d15^2*d23^2*d34*mt2 - 8*d15*d23^3*d34*mt2 + 
     4*d12^2*d15*d34^2*mt2 + 15*d12*d15^2*d34^2*mt2 + 6*d15^3*d34^2*mt2 - 
     3*d12^2*d23*d34^2*mt2 - 12*d12*d15*d23*d34^2*mt2 + 
     8*d15^2*d23*d34^2*mt2 + 3*d12*d23^2*d34^2*mt2 - 10*d15*d23^2*d34^2*mt2 - 
     5*d12*d15*d34^3*mt2 - 6*d15^2*d34^3*mt2 + 3*d12*d23*d34^3*mt2 + 
     d15*d23*d34^3*mt2 - d23^2*d34^3*mt2 + 2*d15*d34^4*mt2 - d23*d34^4*mt2 - 
     3*d12^2*d15^2*d45*mt2 - 12*d12*d15^3*d45*mt2 + 5*d12^2*d15*d23*d45*mt2 + 
     21*d12*d15^2*d23*d45*mt2 - 6*d15^3*d23*d45*mt2 - 2*d12^2*d23^2*d45*mt2 - 
     9*d12*d15*d23^2*d45*mt2 + 8*d15^2*d23^2*d45*mt2 - 2*d15*d23^3*d45*mt2 + 
     6*d12^2*d15*d34*d45*mt2 + 21*d12*d15^2*d34*d45*mt2 + 
     8*d15^3*d34*d45*mt2 - 3*d12^2*d23*d34*d45*mt2 - 
     21*d12*d15*d23*d34*d45*mt2 - 10*d15^2*d23*d34*d45*mt2 + 
     4*d12*d23^2*d34*d45*mt2 + 5*d15*d23^2*d34*d45*mt2 - 
     d12^2*d34^2*d45*mt2 - 14*d12*d15*d34^2*d45*mt2 - 
     15*d15^2*d34^2*d45*mt2 + 6*d12*d23*d34^2*d45*mt2 + 
     14*d15*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 + 2*d12*d34^3*d45*mt2 + 
     8*d15*d34^3*d45*mt2 - 3*d23*d34^3*d45*mt2 - d34^4*d45*mt2 + 
     3*d12*d15^2*d45^2*mt2 + 6*d15^3*d45^2*mt2 - 4*d12*d15*d23*d45^2*mt2 - 
     9*d15^2*d23*d45^2*mt2 + d12*d23^2*d45^2*mt2 + 2*d15*d23^2*d45^2*mt2 - 
     9*d12*d15*d34*d45^2*mt2 - 11*d15^2*d34*d45^2*mt2 + 
     3*d12*d23*d34*d45^2*mt2 + 6*d15*d23*d34*d45^2*mt2 - 
     d23^2*d34*d45^2*mt2 + 2*d12*d34^2*d45^2*mt2 + 9*d15*d34^2*d45^2*mt2 - 
     3*d23*d34^2*d45^2*mt2 - 2*d34^3*d45^2*mt2 - d15^2*d45^3*mt2 + 
     d15*d23*d45^3*mt2 + 4*d15*d34*d45^3*mt2 - d23*d34*d45^3*mt2 - 
     d34^2*d45^3*mt2 + 3*d12^2*d15^2*mt2^2 + 6*d12*d15^3*mt2^2 - 
     6*d12^2*d15*d23*mt2^2 - 12*d12*d15^2*d23*mt2^2 + 4*d15^3*d23*mt2^2 + 
     3*d12^2*d23^2*mt2^2 + 6*d12*d15*d23^2*mt2^2 - 8*d15^2*d23^2*mt2^2 + 
     4*d15*d23^3*mt2^2 - 3*d12^2*d15*d34*mt2^2 - 14*d12*d15^2*d34*mt2^2 - 
     6*d15^3*d34*mt2^2 + 3*d12^2*d23*d34*mt2^2 + 20*d12*d15*d23*d34*mt2^2 + 
     4*d15^2*d23*d34*mt2^2 - 6*d12*d23^2*d34*mt2^2 + 2*d15*d23^2*d34*mt2^2 + 
     8*d12*d15*d34^2*mt2^2 + 11*d15^2*d34^2*mt2^2 - 6*d12*d23*d34^2*mt2^2 - 
     10*d15*d23*d34^2*mt2^2 + 3*d23^2*d34^2*mt2^2 - 5*d15*d34^3*mt2^2 + 
     3*d23*d34^3*mt2^2 - 6*d12*d15^2*d45*mt2^2 - 6*d15^3*d45*mt2^2 + 
     10*d12*d15*d23*d45*mt2^2 + 11*d15^2*d23*d45*mt2^2 - 
     4*d12*d23^2*d45*mt2^2 - 5*d15*d23^2*d45*mt2^2 + d12^2*d34*d45*mt2^2 + 
     11*d12*d15*d34*d45*mt2^2 + 13*d15^2*d34*d45*mt2^2 - 
     6*d12*d23*d34*d45*mt2^2 - 15*d15*d23*d34*d45*mt2^2 + 
     4*d23^2*d34*d45*mt2^2 - 4*d12*d34^2*d45*mt2^2 - 11*d15*d34^2*d45*mt2^2 + 
     6*d23*d34^2*d45*mt2^2 + 3*d34^3*d45*mt2^2 + 3*d15^2*d45^2*mt2^2 - 
     4*d15*d23*d45^2*mt2^2 + d23^2*d45^2*mt2^2 - 2*d12*d34*d45^2*mt2^2 - 
     8*d15*d34*d45^2*mt2^2 + 3*d23*d34*d45^2*mt2^2 + 4*d34^2*d45^2*mt2^2 + 
     d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 + 2*d15^3*mt2^3 - 
     6*d12*d15*d23*mt2^3 - 4*d15^2*d23*mt2^3 + 3*d12*d23^2*mt2^3 + 
     2*d15*d23^2*mt2^3 - 3*d12*d15*d34*mt2^3 - 6*d15^2*d34*mt2^3 + 
     3*d12*d23*d34*mt2^3 + 9*d15*d23*d34*mt2^3 - 3*d23^2*d34*mt2^3 + 
     4*d15*d34^2*mt2^3 - 3*d23*d34^2*mt2^3 - 3*d15^2*d45*mt2^3 + 
     5*d15*d23*d45*mt2^3 - 2*d23^2*d45*mt2^3 + 2*d12*d34*d45*mt2^3 + 
     5*d15*d34*d45*mt2^3 - 3*d23*d34*d45*mt2^3 - 3*d34^2*d45*mt2^3 - 
     2*d34*d45^2*mt2^3 + d15^2*mt2^4 - 2*d15*d23*mt2^4 + d23^2*mt2^4 - 
     d15*d34*mt2^4 + d23*d34*mt2^4 + d34*d45*mt2^4)/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -((2*d12^3*d15^2*d23*d34 - 2*d12^3*d15*d23^2*d34 + 
     4*d12^2*d15^2*d23^2*d34 - 4*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 + 2*d12^2*d15*d23^2*d34^2 + 
     4*d12*d15*d23^3*d34^2 + 2*d15*d23^4*d34^2 - 2*d12^3*d15^2*d23*d45 + 
     2*d12^3*d15*d23^2*d45 - 4*d12^2*d15^2*d23^2*d45 + 
     4*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 2*d12*d15*d23^4*d45 + 
     4*d12^3*d15*d23*d34*d45 - 2*d12^2*d15^2*d23*d34*d45 + 
     14*d12^2*d15*d23^2*d34*d45 + 12*d12*d15*d23^3*d34*d45 + 
     2*d15^2*d23^3*d34*d45 + 2*d15*d23^4*d34*d45 - 2*d12^2*d15*d23*d34^2*
      d45 - 8*d12*d15*d23^2*d34^2*d45 - 6*d15*d23^3*d34^2*d45 + 
     6*d12^2*d15^2*d23*d45^2 - 4*d12^2*d15*d23^2*d45^2 + 
     8*d12*d15^2*d23^2*d45^2 - 4*d12*d15*d23^3*d45^2 + 2*d15^2*d23^3*d45^2 - 
     10*d12^2*d15*d23*d34*d45^2 - 2*d12*d15^2*d23*d34*d45^2 - 
     18*d12*d15*d23^2*d34*d45^2 - 4*d15^2*d23^2*d34*d45^2 - 
     6*d15*d23^3*d34*d45^2 + 4*d12*d15*d23*d34^2*d45^2 + 
     6*d15*d23^2*d34^2*d45^2 - 6*d12*d15^2*d23*d45^3 + 
     2*d12*d15*d23^2*d45^3 - 4*d15^2*d23^2*d45^3 + 8*d12*d15*d23*d34*d45^3 + 
     2*d15^2*d23*d34*d45^3 + 6*d15*d23^2*d34*d45^3 - 2*d15*d23*d34^2*d45^3 + 
     2*d15^2*d23*d45^4 - 2*d15*d23*d34*d45^4 + d12^3*d15^2*d23*mt2 - 
     2*d12^3*d15*d23^2*mt2 + d12^3*d23^3*mt2 + d12^3*d15^2*d34*mt2 - 
     d12^3*d15*d23*d34*mt2 + 6*d12^2*d15^2*d23*d34*mt2 - 
     3*d12^2*d15*d23^2*d34*mt2 + 8*d12*d15^2*d23^2*d34*mt2 - 
     3*d12^2*d23^3*d34*mt2 - 8*d12*d15*d23^3*d34*mt2 + 
     2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 + d12^2*d15*d23*d34^2*mt2 + 
     3*d12*d15*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 + 
     4*d15*d23^3*d34^2*mt2 - d23^3*d34^3*mt2 - d12^3*d15*d23*d45*mt2 - 
     9*d12^2*d15^2*d23*d45*mt2 + d12^3*d23^2*d45*mt2 + 
     9*d12^2*d15*d23^2*d45*mt2 - 8*d12*d15^2*d23^2*d45*mt2 + 
     8*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 2*d15*d23^4*d45*mt2 + 
     2*d12^3*d15*d34*d45*mt2 - 3*d12^2*d15^2*d34*d45*mt2 + 
     2*d12^3*d23*d34*d45*mt2 + 23*d12^2*d15*d23*d34*d45*mt2 - 
     4*d12*d15^2*d23*d34*d45*mt2 + 4*d12^2*d23^2*d34*d45*mt2 + 
     32*d12*d15*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 + 
     12*d15*d23^3*d34*d45*mt2 - d12^2*d15*d34^2*d45*mt2 - 
     2*d12^2*d23*d34^2*d45*mt2 - 11*d12*d15*d23*d34^2*d45*mt2 - 
     7*d12*d23^2*d34^2*d45*mt2 - 13*d15*d23^2*d34^2*d45*mt2 - 
     2*d23^3*d34^2*d45*mt2 + 2*d23^2*d34^3*d45*mt2 + 
     3*d12^2*d15*d23*d45^2*mt2 + 15*d12*d15^2*d23*d45^2*mt2 - 
     2*d12^2*d23^2*d45^2*mt2 - 8*d12*d15*d23^2*d45^2*mt2 + 
     8*d15^2*d23^2*d45^2*mt2 - d12*d23^3*d45^2*mt2 - 4*d15*d23^3*d45^2*mt2 - 
     6*d12^2*d15*d34*d45^2*mt2 + 3*d12*d15^2*d34*d45^2*mt2 - 
     5*d12^2*d23*d34*d45^2*mt2 - 39*d12*d15*d23*d34*d45^2*mt2 - 
     2*d15^2*d23*d34*d45^2*mt2 - 6*d12*d23^2*d34*d45^2*mt2 - 
     25*d15*d23^2*d34*d45^2*mt2 - d23^3*d34*d45^2*mt2 + 
     2*d12*d15*d34^2*d45^2*mt2 + 4*d12*d23*d34^2*d45^2*mt2 + 
     10*d15*d23*d34^2*d45^2*mt2 + 4*d23^2*d34^2*d45^2*mt2 - 
     d23*d34^3*d45^2*mt2 - 3*d12*d15*d23*d45^3*mt2 - 7*d15^2*d23*d45^3*mt2 + 
     d12*d23^2*d45^3*mt2 + d15*d23^2*d45^3*mt2 + 6*d12*d15*d34*d45^3*mt2 - 
     d15^2*d34*d45^3*mt2 + 4*d12*d23*d34*d45^3*mt2 + 
     17*d15*d23*d34*d45^3*mt2 + 2*d23^2*d34*d45^3*mt2 - d15*d34^2*d45^3*mt2 - 
     2*d23*d34^2*d45^3*mt2 + d15*d23*d45^4*mt2 - 2*d15*d34*d45^4*mt2 - 
     d23*d34*d45^4*mt2 + 3*d12^2*d15^2*d23*mt2^2 - 6*d12^2*d15*d23^2*mt2^2 + 
     3*d12^2*d23^3*mt2^2 + 3*d12^2*d15^2*d34*mt2^2 - 
     3*d12^2*d15*d23*d34*mt2^2 + 6*d12*d15^2*d23*d34*mt2^2 + 
     4*d15^2*d23^2*d34*mt2^2 - 6*d12*d23^3*d34*mt2^2 - 
     4*d15*d23^3*d34*mt2^2 + 2*d12*d15*d23*d34^2*mt2^2 + 
     d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 - 
     3*d12^2*d15*d23*d45*mt2^2 - 12*d12*d15^2*d23*d45*mt2^2 + 
     3*d12^2*d23^2*d45*mt2^2 + 12*d12*d15*d23^2*d45*mt2^2 - 
     4*d15^2*d23^2*d45*mt2^2 + 4*d15*d23^3*d45*mt2^2 + d12^3*d34*d45*mt2^2 + 
     6*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 + 
     9*d12^2*d23*d34*d45*mt2^2 + 34*d12*d15*d23*d34*d45*mt2^2 - 
     2*d15^2*d23*d34*d45*mt2^2 + 8*d12*d23^2*d34*d45*mt2^2 + 
     18*d15*d23^2*d34*d45*mt2^2 + 2*d23^3*d34*d45*mt2^2 - 
     d12^2*d34^2*d45*mt2^2 - 2*d12*d15*d34^2*d45*mt2^2 - 
     9*d12*d23*d34^2*d45*mt2^2 - 9*d15*d23*d34^2*d45*mt2^2 - 
     7*d23^2*d34^2*d45*mt2^2 + 2*d23*d34^3*d45*mt2^2 + 
     6*d12*d15*d23*d45^2*mt2^2 + 9*d15^2*d23*d45^2*mt2^2 - 
     4*d12*d23^2*d45^2*mt2^2 - 4*d15*d23^2*d45^2*mt2^2 - d23^3*d45^2*mt2^2 - 
     3*d12^2*d34*d45^2*mt2^2 - 12*d12*d15*d34*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 - 16*d12*d23*d34*d45^2*mt2^2 - 
     29*d15*d23*d34*d45^2*mt2^2 - 6*d23^2*d34*d45^2*mt2^2 + 
     2*d12*d34^2*d45^2*mt2^2 + 2*d15*d34^2*d45^2*mt2^2 + 
     9*d23*d34^2*d45^2*mt2^2 - 3*d15*d23*d45^3*mt2^2 + d23^2*d45^3*mt2^2 + 
     3*d12*d34*d45^3*mt2^2 + 6*d15*d34*d45^3*mt2^2 + 7*d23*d34*d45^3*mt2^2 - 
     d34^2*d45^3*mt2^2 - d34*d45^4*mt2^2 + 3*d12*d15^2*d23*mt2^3 - 
     6*d12*d15*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 + 3*d12*d15^2*d34*mt2^3 - 
     3*d12*d15*d23*d34*mt2^3 + 2*d15^2*d23*d34*mt2^3 + d15*d23^2*d34*mt2^3 - 
     3*d23^3*d34*mt2^3 + d15*d23*d34^2*mt2^3 - 3*d12*d15*d23*d45*mt2^3 - 
     5*d15^2*d23*d45*mt2^3 + 3*d12*d23^2*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 + 
     3*d12^2*d34*d45*mt2^3 + 6*d12*d15*d34*d45*mt2^3 - 
     3*d15^2*d34*d45*mt2^3 + 12*d12*d23*d34*d45*mt2^3 + 
     15*d15*d23*d34*d45*mt2^3 + 4*d23^2*d34*d45*mt2^3 - 
     2*d12*d34^2*d45*mt2^3 - d15*d34^2*d45*mt2^3 - 7*d23*d34^2*d45*mt2^3 + 
     3*d15*d23*d45^2*mt2^3 - 2*d23^2*d45^2*mt2^3 - 6*d12*d34*d45^2*mt2^3 - 
     6*d15*d34*d45^2*mt2^3 - 11*d23*d34*d45^2*mt2^3 + 2*d34^2*d45^2*mt2^3 + 
     3*d34*d45^3*mt2^3 + d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + d23^3*mt2^4 + 
     d15^2*d34*mt2^4 - d15*d23*d34*mt2^4 - d15*d23*d45*mt2^4 + 
     d23^2*d45*mt2^4 + 3*d12*d34*d45*mt2^4 + 2*d15*d34*d45*mt2^4 + 
     5*d23*d34*d45*mt2^4 - d34^2*d45*mt2^4 - 3*d34*d45^2*mt2^4 + 
     d34*d45*mt2^5)/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(-(d12*d15^2) + d12*d15*d23 - d15*d23*d34 - 2*d12*d15*d45 + 
      d15^2*d45 - 2*d15*d23*d45 + d15*d34*d45 + 2*d15*d45^2 - d15^2*mt2 + 
      d15*d23*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 + d45^2*mt2 - 
      d45*mt2^2))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d23 + d34)*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 - 
      d15^2*d45 + 2*d15*d23*d45 - d15*d34*d45 - 2*d15*d45^2 + d15^2*mt2 - 
      d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 - d45^2*mt2 + 
      d45*mt2^2))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d12*d15*d45 - 
      d12*d23*d45 - d15*d23*d45 + 2*d23*d34*d45 + d15*d45^2 - d34*d45^2 - 
      d15*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d15*d45*mt2 - d23*d45*mt2 + 
      2*d34*d45*mt2 + d45^2*mt2 - d45*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((2*d12^3*d15^2*d23^2 - 2*d12^3*d15*d23^3 + 2*d12^2*d15^2*d23^3 - 
     2*d12^2*d15*d23^4 - 2*d12^3*d15^2*d23*d34 + 2*d12^3*d15*d23^2*d34 - 
     6*d12^2*d15^2*d23^2*d34 + 8*d12^2*d15*d23^3*d34 - 
     4*d12*d15^2*d23^3*d34 + 6*d12*d15*d23^4*d34 - 2*d12^2*d15*d23^2*d34^2 - 
     6*d12*d15*d23^3*d34^2 - 4*d15*d23^4*d34^2 + 4*d12^3*d15^2*d23*d45 + 
     4*d12^2*d15^2*d23^2*d45 + 2*d12^2*d15*d23^3*d45 + 
     2*d12*d15^2*d23^3*d45 - 4*d12^3*d15*d23*d34*d45 - 
     20*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 - 
     24*d12*d15*d23^3*d34*d45 - 4*d15^2*d23^3*d34*d45 - 4*d15*d23^4*d34*d45 + 
     2*d12^2*d15*d23*d34^2*d45 + 12*d12*d15*d23^2*d34^2*d45 + 
     12*d15*d23^3*d34^2*d45 - 12*d12^2*d15^2*d23*d45^2 - 
     14*d12*d15^2*d23^2*d45^2 - 4*d15^2*d23^3*d45^2 + 
     12*d12^2*d15*d23*d34*d45^2 + 6*d12*d15^2*d23*d34*d45^2 + 
     30*d12*d15*d23^2*d34*d45^2 + 8*d15^2*d23^2*d34*d45^2 + 
     12*d15*d23^3*d34*d45^2 - 6*d12*d15*d23*d34^2*d45^2 - 
     12*d15*d23^2*d34^2*d45^2 + 12*d12*d15^2*d23*d45^3 + 
     8*d15^2*d23^2*d45^3 - 12*d12*d15*d23*d34*d45^3 - 4*d15^2*d23*d34*d45^3 - 
     12*d15*d23^2*d34*d45^3 + 4*d15*d23*d34^2*d45^3 - 4*d15^2*d23*d45^4 + 
     4*d15*d23*d34*d45^4 - d12^3*d15^2*d23*mt2 + 3*d12^3*d15*d23^2*mt2 + 
     6*d12^2*d15^2*d23^2*mt2 - 2*d12^3*d23^3*mt2 - 6*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - d12^3*d15^2*d34*mt2 + 
     d12^3*d15*d23*d34*mt2 - 6*d12^2*d15^2*d23*d34*mt2 + 
     d12^2*d15*d23^2*d34*mt2 - 12*d12*d15^2*d23^2*d34*mt2 + 
     6*d12^2*d23^3*d34*mt2 + 16*d12*d15*d23^3*d34*mt2 - 
     4*d15^2*d23^3*d34*mt2 + 6*d15*d23^4*d34*mt2 - d12^2*d15*d23*d34^2*mt2 - 
     2*d12*d15*d23^2*d34^2*mt2 - 6*d12*d23^3*d34^2*mt2 - 
     6*d15*d23^3*d34^2*mt2 + 2*d23^3*d34^3*mt2 + 4*d12^3*d15*d23*d45*mt2 + 
     15*d12^2*d15^2*d23*d45*mt2 - 2*d12^2*d15*d23^2*d45*mt2 + 
     8*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     4*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 
     2*d12^3*d15*d34*d45*mt2 + 3*d12^2*d15^2*d34*d45*mt2 - 
     2*d12^3*d23*d34*d45*mt2 - 31*d12^2*d15*d23*d34*d45*mt2 - 
     8*d12^2*d23^2*d34*d45*mt2 - 50*d12*d15*d23^2*d34*d45*mt2 - 
     2*d15^2*d23^2*d34*d45*mt2 - 6*d12*d23^3*d34*d45*mt2 - 
     24*d15*d23^3*d34*d45*mt2 + d12^2*d15*d34^2*d45*mt2 + 
     2*d12^2*d23*d34^2*d45*mt2 + 16*d12*d15*d23*d34^2*d45*mt2 + 
     12*d12*d23^2*d34^2*d45*mt2 + 22*d15*d23^2*d34^2*d45*mt2 + 
     4*d23^3*d34^2*d45*mt2 - 4*d23^2*d34^3*d45*mt2 - 
     12*d12^2*d15*d23*d45^2*mt2 - 27*d12*d15^2*d23*d45^2*mt2 - 
     5*d12*d15*d23^2*d45^2*mt2 - 14*d15^2*d23^2*d45^2*mt2 + 
     6*d12^2*d15*d34*d45^2*mt2 - 3*d12*d15^2*d34*d45^2*mt2 + 
     6*d12^2*d23*d34*d45^2*mt2 + 59*d12*d15*d23*d34*d45^2*mt2 + 
     6*d15^2*d23*d34*d45^2*mt2 + 12*d12*d23^2*d34*d45^2*mt2 + 
     45*d15*d23^2*d34*d45^2*mt2 + 2*d23^3*d34*d45^2*mt2 - 
     2*d12*d15*d34^2*d45^2*mt2 - 6*d12*d23*d34^2*d45^2*mt2 - 
     17*d15*d23*d34^2*d45^2*mt2 - 8*d23^2*d34^2*d45^2*mt2 + 
     2*d23*d34^3*d45^2*mt2 + 12*d12*d15*d23*d45^3*mt2 + 
     13*d15^2*d23*d45^3*mt2 + 4*d15*d23^2*d45^3*mt2 - 
     6*d12*d15*d34*d45^3*mt2 + d15^2*d34*d45^3*mt2 - 
     6*d12*d23*d34*d45^3*mt2 - 29*d15*d23*d34*d45^3*mt2 - 
     4*d23^2*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 + 4*d23*d34^2*d45^3*mt2 - 
     4*d15*d23*d45^4*mt2 + 2*d15*d34*d45^4*mt2 + 2*d23*d34*d45^4*mt2 - 
     3*d12^2*d15^2*d23*mt2^2 + 9*d12^2*d15*d23^2*mt2^2 + 
     6*d12*d15^2*d23^2*mt2^2 - 6*d12^2*d23^3*mt2^2 - 6*d12*d15*d23^3*mt2^2 + 
     2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 3*d12^2*d15^2*d34*mt2^2 + 
     3*d12^2*d15*d23*d34*mt2^2 - 6*d12*d15^2*d23*d34*mt2^2 - 
     4*d12*d15*d23^2*d34*mt2^2 - 6*d15^2*d23^2*d34*mt2^2 + 
     12*d12*d23^3*d34*mt2^2 + 8*d15*d23^3*d34*mt2^2 - 
     2*d12*d15*d23*d34^2*mt2^2 - 6*d23^3*d34^2*mt2^2 + d12^3*d23*d45*mt2^2 + 
     12*d12^2*d15*d23*d45*mt2^2 + 18*d12*d15^2*d23*d45*mt2^2 - 
     4*d12*d15*d23^2*d45*mt2^2 + 4*d15^2*d23^2*d45*mt2^2 + 
     4*d12*d23^3*d45*mt2^2 + 2*d15*d23^3*d45*mt2^2 - d12^3*d34*d45*mt2^2 - 
     6*d12^2*d15*d34*d45*mt2^2 + 6*d12*d15^2*d34*d45*mt2^2 - 
     13*d12^2*d23*d34*d45*mt2^2 - 50*d12*d15*d23*d34*d45*mt2^2 - 
     16*d12*d23^2*d34*d45*mt2^2 - 30*d15*d23^2*d34*d45*mt2^2 - 
     6*d23^3*d34*d45*mt2^2 + d12^2*d34^2*d45*mt2^2 + 
     2*d12*d15*d34^2*d45*mt2^2 + 14*d12*d23*d34^2*d45*mt2^2 + 
     14*d15*d23*d34^2*d45*mt2^2 + 12*d23^2*d34^2*d45*mt2^2 - 
     4*d23*d34^3*d45*mt2^2 - 3*d12^2*d23*d45^2*mt2^2 - 
     24*d12*d15*d23*d45^2*mt2^2 - 15*d15^2*d23*d45^2*mt2^2 - 
     5*d15*d23^2*d45^2*mt2^2 + 3*d12^2*d34*d45^2*mt2^2 + 
     12*d12*d15*d34*d45^2*mt2^2 - 3*d15^2*d34*d45^2*mt2^2 + 
     26*d12*d23*d34*d45^2*mt2^2 + 47*d15*d23*d34*d45^2*mt2^2 + 
     12*d23^2*d34*d45^2*mt2^2 - 2*d12*d34^2*d45^2*mt2^2 - 
     2*d15*d34^2*d45^2*mt2^2 - 16*d23*d34^2*d45^2*mt2^2 + 
     3*d12*d23*d45^3*mt2^2 + 12*d15*d23*d45^3*mt2^2 - 3*d12*d34*d45^3*mt2^2 - 
     6*d15*d34*d45^3*mt2^2 - 13*d23*d34*d45^3*mt2^2 + d34^2*d45^3*mt2^2 - 
     d23*d45^4*mt2^2 + d34*d45^4*mt2^2 - 3*d12*d15^2*d23*mt2^3 + 
     9*d12*d15*d23^2*mt2^3 + 2*d15^2*d23^2*mt2^3 - 6*d12*d23^3*mt2^3 - 
     2*d15*d23^3*mt2^3 - 3*d12*d15^2*d34*mt2^3 + 3*d12*d15*d23*d34*mt2^3 - 
     2*d15^2*d23*d34*mt2^3 - 3*d15*d23^2*d34*mt2^3 + 6*d23^3*d34*mt2^3 - 
     d15*d23*d34^2*mt2^3 + 3*d12^2*d23*d45*mt2^3 + 12*d12*d15*d23*d45*mt2^3 + 
     7*d15^2*d23*d45*mt2^3 - 2*d15*d23^2*d45*mt2^3 + 2*d23^3*d45*mt2^3 - 
     3*d12^2*d34*d45*mt2^3 - 6*d12*d15*d34*d45*mt2^3 + 
     3*d15^2*d34*d45*mt2^3 - 20*d12*d23*d34*d45*mt2^3 - 
     23*d15*d23*d34*d45*mt2^3 - 8*d23^2*d34*d45*mt2^3 + 
     2*d12*d34^2*d45*mt2^3 + d15*d34^2*d45*mt2^3 + 12*d23*d34^2*d45*mt2^3 - 
     6*d12*d23*d45^2*mt2^3 - 12*d15*d23*d45^2*mt2^3 + 6*d12*d34*d45^2*mt2^3 + 
     6*d15*d34*d45^2*mt2^3 + 20*d23*d34*d45^2*mt2^3 - 2*d34^2*d45^2*mt2^3 + 
     3*d23*d45^3*mt2^3 - 3*d34*d45^3*mt2^3 - d15^2*d23*mt2^4 + 
     3*d15*d23^2*mt2^4 - 2*d23^3*mt2^4 - d15^2*d34*mt2^4 + 
     d15*d23*d34*mt2^4 + 3*d12*d23*d45*mt2^4 + 4*d15*d23*d45*mt2^4 - 
     3*d12*d34*d45*mt2^4 - 2*d15*d34*d45*mt2^4 - 9*d23*d34*d45*mt2^4 + 
     d34^2*d45*mt2^4 - 3*d23*d45^2*mt2^4 + 3*d34*d45^2*mt2^4 + 
     d23*d45*mt2^5 - d34*d45*mt2^5)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, 
 {0, (-2*(d15^2*d45 - 2*d15*d23*d45 + d23^2*d45 - 2*d15*d34*d45 + 
     2*d23*d34*d45 + d34^2*d45 + 2*d15*d45*mt2 - 2*d23*d45*mt2 - 
     2*d34*d45*mt2 + d45*mt2^2))/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 0, 
  (-4*(-d15 + d23 + d34)*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 
      2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*
    (-(d12^2*d15) + d12^2*d23 - 2*d12*d15*d23 + 2*d12*d23^2 - d15*d23^2 + 
     d23^3 + d12^2*d34 + 2*d12*d23*d34 + d23^2*d34 - d12*d15*d45 - 
     2*d15^2*d45 + d12*d23*d45 + 3*d15*d23*d45 - d23^2*d45 + d12*d34*d45 + 
     4*d15*d34*d45 - 3*d23*d34*d45 - 2*d34^2*d45 + d12^2*mt2 + 
     4*d12*d15*mt2 + 4*d15^2*mt2 - 2*d12*d23*mt2 - 4*d15*d23*mt2 + 
     d23^2*mt2 - 4*d12*d34*mt2 - 8*d15*d34*mt2 + 4*d23*d34*mt2 + 
     4*d34^2*mt2 - 2*d12*d45*mt2 - 3*d15*d45*mt2 + d23*d45*mt2 + 
     3*d34*d45*mt2 + 2*d12*mt2^2 + 5*d15*mt2^2 - 3*d23*mt2^2 - 5*d34*mt2^2 + 
     mt2^3))/(Sqrt[d15 - d23 - d34]*(d12 + d23 - d45 + mt2)*
    (-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 
     2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  (2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d15 - d23 - d34]*Sqrt[d45 - 2*mt2])/((d12 + d23 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (2*Sqrt[d15 - d23 - d34]*Sqrt[d45])/
   ((d12 + d15 - d34 - d45 + mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 
      2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]), 
  (-2*Sqrt[d15 - d23 - d34]*Sqrt[d45])/((d12 + d15 - d34 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*(d23 + d34)*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 
  (-2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 
  (-2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, (2*d23*(d12*d23 + d23^2 - d12*d45 - 2*d23*d45 + d45^2 + 
     d12*mt2 + d23*mt2 - 2*d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 
  (4*d23*(d12*d23 + d23^2 + d12*d45 - d23*d45 + d23*mt2 - d45*mt2))/
   (Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 0, 0, 0, 0, 0, 0, 
  (2*d23*(d12*d23 + d23^2 - d12*d45 - 2*d23*d45 + d45^2 + d12*mt2 + d23*mt2 - 
     2*d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 0, 0, 
  (2*(2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - d45*mt2 + mt2^2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 
  (-2*(2*d12^2*d23 + 4*d12*d23^2 + 2*d23^3 - 4*d12*d23*d45 - 4*d23^2*d45 + 
     2*d23*d45^2 + d12^2*mt2 + 6*d12*d23*mt2 + 4*d23^2*mt2 - 2*d12*d45*mt2 - 
     6*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 4*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3))/((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, (-2*(d12*d45 + d23*d45 - d45*mt2))/
   ((d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
     2*d23*mt2 - 2*d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 0, 
  -((Sqrt[d45]*Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + 
       (-d12 - d23 + d45 - mt2)^2]*Sqrt[d45 - 2*mt2])/
    ((d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2))), 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (-d12 - d23 + 2*d45 - mt2))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d12 + 2*d23 - 2*d45 + mt2), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d12 + d23 - d45))/
   ((2*d12 + 2*d23 - 2*d45 + mt2)*(d12 + d23 - d45 + mt2)), 0, 0, 0, 
  2/(d12 + d23 - d45 + mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T4/DEQs_T4/dd15_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^2*d23^2*d45 - 2*d12^3*d15*d23^3*d45 + d12^2*d15^2*d23^3*d45 + 
     d12^3*d23^4*d45 - 2*d12^2*d15*d23^4*d45 + d12^2*d23^5*d45 - 
     d12^3*d15^2*d23*d34*d45 - 3*d12^2*d15^2*d23^2*d34*d45 + 
     d12^3*d23^3*d34*d45 + 4*d12^2*d15*d23^3*d34*d45 - 
     2*d12*d15^2*d23^3*d34*d45 - d12^2*d23^4*d34*d45 + 
     4*d12*d15*d23^4*d34*d45 - 2*d12*d23^5*d34*d45 - 
     2*d12^2*d23^3*d34^2*d45 - 2*d12*d15*d23^3*d34^2*d45 - 
     d12*d23^4*d34^2*d45 - 2*d15*d23^4*d34^2*d45 + d23^5*d34^2*d45 + 
     d12*d23^3*d34^3*d45 + d23^4*d34^3*d45 - d12^2*d15^2*d23^2*d45^2 + 
     2*d12^2*d15*d23^3*d45^2 - d12^2*d23^4*d45^2 + 
     d12^2*d15^2*d23*d34*d45^2 - 4*d12^2*d15*d23^2*d34*d45^2 + 
     d12^2*d23^3*d34*d45^2 - 8*d12*d15*d23^3*d34*d45^2 - 
     2*d15^2*d23^3*d34*d45^2 + 4*d12*d23^4*d34*d45^2 + 
     2*d12^2*d23^2*d34^2*d45^2 + 4*d12*d15*d23^2*d34^2*d45^2 + 
     2*d12*d23^3*d34^2*d45^2 + 6*d15*d23^3*d34^2*d45^2 - 
     3*d23^4*d34^2*d45^2 - 2*d12*d23^2*d34^3*d45^2 - 3*d23^3*d34^3*d45^2 - 
     d12*d15^2*d23^2*d45^3 - d15^2*d23^3*d45^3 + d12*d15^2*d23*d34*d45^3 + 
     4*d12*d15*d23^2*d34*d45^3 + 3*d15^2*d23^2*d34*d45^3 - 
     2*d12*d23^3*d34*d45^3 - 2*d12*d15*d23*d34^2*d45^3 - 
     d12*d23^2*d34^2*d45^3 - 6*d15*d23^2*d34^2*d45^3 + 3*d23^3*d34^2*d45^3 + 
     d12*d23*d34^3*d45^3 + 3*d23^2*d34^3*d45^3 + d15^2*d23^2*d45^4 - 
     d15^2*d23*d34*d45^4 + 2*d15*d23*d34^2*d45^4 - d23^2*d34^2*d45^4 - 
     d23*d34^3*d45^4 + d12^3*d15^2*d23*d45*mt2 - 2*d12^3*d15*d23^2*d45*mt2 + 
     3*d12^2*d15^2*d23^2*d45*mt2 + d12^3*d23^3*d45*mt2 - 
     6*d12^2*d15*d23^3*d45*mt2 + 2*d12*d15^2*d23^3*d45*mt2 + 
     3*d12^2*d23^4*d45*mt2 - 4*d12*d15*d23^4*d45*mt2 + 2*d12*d23^5*d45*mt2 - 
     d12^3*d15^2*d34*d45*mt2 - 2*d12^3*d15*d23*d34*d45*mt2 - 
     5*d12^2*d15^2*d23*d34*d45*mt2 + 3*d12^3*d23^2*d34*d45*mt2 + 
     2*d12^2*d15*d23^2*d34*d45*mt2 - 6*d12*d15^2*d23^2*d34*d45*mt2 + 
     3*d12^2*d23^3*d34*d45*mt2 + 8*d12*d15*d23^3*d34*d45*mt2 - 
     2*d15^2*d23^3*d34*d45*mt2 - 2*d12*d23^4*d34*d45*mt2 + 
     4*d15*d23^4*d34*d45*mt2 - 2*d23^5*d34*d45*mt2 + 
     2*d12^2*d15*d23*d34^2*d45*mt2 - 6*d12^2*d23^2*d34^2*d45*mt2 - 
     7*d12*d23^3*d34^2*d45*mt2 - 2*d15*d23^3*d34^2*d45*mt2 - 
     d23^4*d34^2*d45*mt2 + 3*d12*d23^2*d34^3*d45*mt2 + 
     3*d23^3*d34^3*d45*mt2 - 3*d12^2*d15^2*d23*d45^2*mt2 + 
     5*d12^2*d15*d23^2*d45^2*mt2 - 2*d12*d15^2*d23^2*d45^2*mt2 - 
     2*d12^2*d23^3*d45^2*mt2 + 4*d12*d15*d23^3*d45^2*mt2 - 
     2*d12*d23^4*d45^2*mt2 + 3*d12^2*d15^2*d34*d45^2*mt2 + 
     6*d12*d15^2*d23*d34*d45^2*mt2 - 5*d12^2*d23^2*d34*d45^2*mt2 - 
     16*d12*d15*d23^2*d34*d45^2*mt2 + 3*d12*d23^3*d34*d45^2*mt2 - 
     8*d15*d23^3*d34*d45^2*mt2 + 4*d23^4*d34*d45^2*mt2 - 
     d12^2*d15*d34^2*d45^2*mt2 + 3*d12^2*d23*d34^2*d45^2*mt2 + 
     14*d12*d23^2*d34^2*d45^2*mt2 + 8*d15*d23^2*d34^2*d45^2*mt2 + 
     3*d23^3*d34^2*d45^2*mt2 - 3*d12*d23*d34^3*d45^2*mt2 - 
     7*d23^2*d34^3*d45^2*mt2 + 3*d12*d15^2*d23*d45^3*mt2 - 
     4*d12*d15*d23^2*d45^3*mt2 - d15^2*d23^2*d45^3*mt2 + 
     d12*d23^3*d45^3*mt2 - 3*d12*d15^2*d34*d45^3*mt2 + 
     6*d12*d15*d23*d34*d45^3*mt2 - d15^2*d23*d34*d45^3*mt2 + 
     d12*d23^2*d34*d45^3*mt2 + 10*d15*d23^2*d34*d45^3*mt2 - 
     3*d23^3*d34*d45^3*mt2 + 2*d12*d15*d34^2*d45^3*mt2 - 
     6*d12*d23*d34^2*d45^3*mt2 - 4*d15*d23*d34^2*d45^3*mt2 - 
     5*d23^2*d34^2*d45^3*mt2 + 4*d23*d34^3*d45^3*mt2 - d15^2*d23*d45^4*mt2 + 
     d15*d23^2*d45^4*mt2 + d15^2*d34*d45^4*mt2 - 4*d15*d23*d34*d45^4*mt2 + 
     d23^2*d34*d45^4*mt2 - d15*d34^2*d45^4*mt2 + 3*d23*d34^2*d45^4*mt2 + 
     3*d12^2*d15^2*d23*d45*mt2^2 - 6*d12^2*d15*d23^2*d45*mt2^2 + 
     3*d12*d15^2*d23^2*d45*mt2^2 + 3*d12^2*d23^3*d45*mt2^2 - 
     6*d12*d15*d23^3*d45*mt2^2 + d15^2*d23^3*d45*mt2^2 + 
     3*d12*d23^4*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 + d23^5*d45*mt2^2 - 
     2*d12^3*d15*d34*d45*mt2^2 - 3*d12^2*d15^2*d34*d45*mt2^2 + 
     2*d12^3*d23*d34*d45*mt2^2 - 6*d12^2*d15*d23*d34*d45*mt2^2 - 
     7*d12*d15^2*d23*d34*d45*mt2^2 + 9*d12^2*d23^2*d34*d45*mt2^2 + 
     4*d12*d15*d23^2*d34*d45*mt2^2 - 3*d15^2*d23^2*d34*d45*mt2^2 + 
     3*d12*d23^3*d34*d45*mt2^2 + 4*d15*d23^3*d34*d45*mt2^2 - 
     d23^4*d34*d45*mt2^2 + 2*d12^2*d15*d34^2*d45*mt2^2 - 
     4*d12^2*d23*d34^2*d45*mt2^2 + 4*d12*d15*d23*d34^2*d45*mt2^2 - 
     12*d12*d23^2*d34^2*d45*mt2^2 - 5*d23^3*d34^2*d45*mt2^2 + 
     2*d12*d23*d34^3*d45*mt2^2 + 3*d23^2*d34^3*d45*mt2^2 - 
     6*d12*d15^2*d23*d45^2*mt2^2 + 10*d12*d15*d23^2*d45^2*mt2^2 - 
     d15^2*d23^2*d45^2*mt2^2 - 4*d12*d23^3*d45^2*mt2^2 + 
     2*d15*d23^3*d45^2*mt2^2 - d23^4*d45^2*mt2^2 + 6*d12^2*d15*d34*d45^2*
      mt2^2 + 6*d12*d15^2*d34*d45^2*mt2^2 - 6*d12^2*d23*d34*d45^2*mt2^2 + 
     5*d15^2*d23*d34*d45^2*mt2^2 - 10*d12*d23^2*d34*d45^2*mt2^2 - 
     12*d15*d23^2*d34*d45^2*mt2^2 + 2*d23^3*d34*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 14*d12*d23*d34^2*d45^2*mt2^2 + 
     12*d23^2*d34^2*d45^2*mt2^2 - 5*d23*d34^3*d45^2*mt2^2 + 
     3*d15^2*d23*d45^3*mt2^2 - 4*d15*d23^2*d45^3*mt2^2 + d23^3*d45^3*mt2^2 - 
     6*d12*d15*d34*d45^3*mt2^2 - 3*d15^2*d34*d45^3*mt2^2 + 
     6*d12*d23*d34*d45^3*mt2^2 + 6*d15*d23*d34*d45^3*mt2^2 + 
     d23^2*d34*d45^3*mt2^2 + 4*d15*d34^2*d45^3*mt2^2 - 
     10*d23*d34^2*d45^3*mt2^2 + 2*d15*d34*d45^4*mt2^2 - 
     2*d23*d34*d45^4*mt2^2 + 3*d12*d15^2*d23*d45*mt2^3 - 
     6*d12*d15*d23^2*d45*mt2^3 + d15^2*d23^2*d45*mt2^3 + 
     3*d12*d23^3*d45*mt2^3 - 2*d15*d23^3*d45*mt2^3 + d23^4*d45*mt2^3 - 
     6*d12^2*d15*d34*d45*mt2^3 - 3*d12*d15^2*d34*d45*mt2^3 + 
     6*d12^2*d23*d34*d45*mt2^3 - 6*d12*d15*d23*d34*d45*mt2^3 - 
     3*d15^2*d23*d34*d45*mt2^3 + 9*d12*d23^2*d34*d45*mt2^3 + 
     2*d15*d23^2*d34*d45*mt2^3 + d23^3*d34*d45*mt2^3 + 
     4*d12*d15*d34^2*d45*mt2^3 - 8*d12*d23*d34^2*d45*mt2^3 + 
     2*d15*d23*d34^2*d45*mt2^3 - 6*d23^2*d34^2*d45*mt2^3 + 
     2*d23*d34^3*d45*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
     5*d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 + 
     12*d12*d15*d34*d45^2*mt2^3 + 3*d15^2*d34*d45^2*mt2^3 - 
     12*d12*d23*d34*d45^2*mt2^3 - 5*d23^2*d34*d45^2*mt2^3 - 
     5*d15*d34^2*d45^2*mt2^3 + 11*d23*d34^2*d45^2*mt2^3 - 
     6*d15*d34*d45^3*mt2^3 + 6*d23*d34*d45^3*mt2^3 + d15^2*d23*d45*mt2^4 - 
     2*d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 6*d12*d15*d34*d45*mt2^4 - 
     d15^2*d34*d45*mt2^4 + 6*d12*d23*d34*d45*mt2^4 - 
     2*d15*d23*d34*d45*mt2^4 + 3*d23^2*d34*d45*mt2^4 + 
     2*d15*d34^2*d45*mt2^4 - 4*d23*d34^2*d45*mt2^4 + 6*d15*d34*d45^2*mt2^4 - 
     6*d23*d34*d45^2*mt2^4 - 2*d15*d34*d45*mt2^5 + 2*d23*d34*d45*mt2^5))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d45]*(-2*d12^3*d15^4*d23*d45 + 8*d12^3*d15^3*d23^2*d45 - 
      2*d12^2*d15^4*d23^2*d45 - 12*d12^3*d15^2*d23^3*d45 + 
      8*d12^2*d15^3*d23^3*d45 + 8*d12^3*d15*d23^4*d45 - 
      12*d12^2*d15^2*d23^4*d45 - 2*d12^3*d23^5*d45 + 8*d12^2*d15*d23^5*d45 - 
      2*d12^2*d23^6*d45 + 6*d12^3*d15^3*d23*d34*d45 + 
      2*d12^2*d15^4*d23*d34*d45 - 18*d12^3*d15^2*d23^2*d34*d45 - 
      4*d12^2*d15^3*d23^2*d34*d45 + 2*d12*d15^4*d23^2*d34*d45 + 
      18*d12^3*d15*d23^3*d34*d45 - 10*d12*d15^3*d23^3*d34*d45 - 
      6*d12^3*d23^4*d34*d45 + 4*d12^2*d15*d23^4*d34*d45 + 
      18*d12*d15^2*d23^4*d34*d45 - 2*d12^2*d23^5*d34*d45 - 
      14*d12*d15*d23^5*d34*d45 + 4*d12*d23^6*d34*d45 - 
      6*d12^3*d15^2*d23*d34^2*d45 - 6*d12^2*d15^3*d23*d34^2*d45 + 
      12*d12^3*d15*d23^2*d34^2*d45 + 18*d12^2*d15^2*d23^2*d34^2*d45 - 
      4*d12*d15^3*d23^2*d34^2*d45 - 6*d12^3*d23^3*d34^2*d45 - 
      18*d12^2*d15*d23^3*d34^2*d45 + 18*d12*d15^2*d23^3*d34^2*d45 + 
      2*d15^3*d23^3*d34^2*d45 + 6*d12^2*d23^4*d34^2*d45 - 
      24*d12*d15*d23^4*d34^2*d45 - 6*d15^2*d23^4*d34^2*d45 + 
      10*d12*d23^5*d34^2*d45 + 6*d15*d23^5*d34^2*d45 - 2*d23^6*d34^2*d45 + 
      2*d12^3*d15*d23*d34^3*d45 + 6*d12^2*d15^2*d23*d34^3*d45 - 
      2*d12^3*d23^2*d34^3*d45 - 16*d12^2*d15*d23^2*d34^3*d45 + 
      10*d12^2*d23^3*d34^3*d45 - 6*d12*d15*d23^3*d34^3*d45 - 
      6*d15^2*d23^3*d34^3*d45 + 6*d12*d23^4*d34^3*d45 + 
      12*d15*d23^4*d34^3*d45 - 6*d23^5*d34^3*d45 - 2*d12^2*d15*d23*d34^4*
       d45 + 4*d12^2*d23^2*d34^4*d45 + 4*d12*d15*d23^2*d34^4*d45 - 
      2*d12*d23^3*d34^4*d45 + 6*d15*d23^3*d34^4*d45 - 6*d23^4*d34^4*d45 - 
      2*d12*d23^2*d34^5*d45 - 2*d23^3*d34^5*d45 + 4*d12^2*d15^4*d23*d45^2 - 
      14*d12^2*d15^3*d23^2*d45^2 + 2*d12*d15^4*d23^2*d45^2 + 
      18*d12^2*d15^2*d23^3*d45^2 - 6*d12*d15^3*d23^3*d45^2 - 
      10*d12^2*d15*d23^4*d45^2 + 6*d12*d15^2*d23^4*d45^2 + 
      2*d12^2*d23^5*d45^2 - 2*d12*d15*d23^5*d45^2 - 10*d12^2*d15^3*d23*d34*
       d45^2 + 24*d12^2*d15^2*d23^2*d34*d45^2 + 2*d15^4*d23^2*d34*d45^2 - 
      18*d12^2*d15*d23^3*d34*d45^2 - 6*d12*d15^2*d23^3*d34*d45^2 - 
      6*d15^3*d23^3*d34*d45^2 + 4*d12^2*d23^4*d34*d45^2 + 
      12*d12*d15*d23^4*d34*d45^2 + 6*d15^2*d23^4*d34*d45^2 - 
      6*d12*d23^5*d34*d45^2 - 2*d15*d23^5*d34*d45^2 + 
      6*d12^2*d15^2*d23*d34^2*d45^2 - 2*d12*d15^3*d23*d34^2*d45^2 - 
      6*d12^2*d15*d23^2*d34^2*d45^2 - 6*d12*d15^2*d23^2*d34^2*d45^2 - 
      10*d15^3*d23^2*d34^2*d45^2 + 24*d12*d15*d23^3*d34^2*d45^2 + 
      24*d15^2*d23^3*d34^2*d45^2 - 16*d12*d23^4*d34^2*d45^2 - 
      18*d15*d23^4*d34^2*d45^2 + 4*d23^5*d34^2*d45^2 + 
      2*d12^2*d15*d23*d34^3*d45^2 + 6*d12*d15^2*d23*d34^3*d45^2 - 
      4*d12^2*d23^2*d34^3*d45^2 + 4*d12*d15*d23^2*d34^3*d45^2 + 
      18*d15^2*d23^2*d34^3*d45^2 - 12*d12*d23^3*d34^3*d45^2 - 
      30*d15*d23^3*d34^3*d45^2 + 12*d23^4*d34^3*d45^2 - 
      2*d12^2*d23*d34^4*d45^2 - 6*d12*d15*d23*d34^4*d45^2 - 
      14*d15*d23^2*d34^4*d45^2 + 12*d23^3*d34^4*d45^2 + 
      2*d12*d23*d34^5*d45^2 + 4*d23^2*d34^5*d45^2 - 2*d12*d15^4*d23*d45^3 + 
      6*d12*d15^3*d23^2*d45^3 - 6*d12*d15^2*d23^3*d45^3 + 
      2*d12*d15*d23^4*d45^3 + 4*d12*d15^3*d23*d34*d45^3 - 
      2*d15^4*d23*d34*d45^3 - 6*d12*d15^2*d23^2*d34*d45^3 + 
      6*d15^3*d23^2*d34*d45^3 - 6*d15^2*d23^3*d34*d45^3 + 
      2*d12*d23^4*d34*d45^3 + 2*d15*d23^4*d34*d45^3 + 
      8*d15^3*d23*d34^2*d45^3 - 6*d12*d15*d23^2*d34^2*d45^3 - 
      18*d15^2*d23^2*d34^2*d45^3 + 6*d12*d23^3*d34^2*d45^3 + 
      12*d15*d23^3*d34^2*d45^3 - 2*d23^4*d34^2*d45^3 - 
      4*d12*d15*d23*d34^3*d45^3 - 12*d15^2*d23*d34^3*d45^3 + 
      6*d12*d23^2*d34^3*d45^3 + 18*d15*d23^2*d34^3*d45^3 - 
      6*d23^3*d34^3*d45^3 + 2*d12*d23*d34^4*d45^3 + 8*d15*d23*d34^4*d45^3 - 
      6*d23^2*d34^4*d45^3 - 2*d23*d34^5*d45^3 - d12^4*d15^4*mt2 + 
      6*d12^4*d15^3*d23*mt2 + d12^3*d15^4*d23*mt2 - 12*d12^4*d15^2*d23^2*
       mt2 + 2*d12^2*d15^4*d23^2*mt2 + 10*d12^4*d15*d23^3*mt2 - 
      6*d12^3*d15^2*d23^3*mt2 - 6*d12^2*d15^3*d23^3*mt2 - 3*d12^4*d23^4*mt2 + 
      8*d12^3*d15*d23^4*mt2 + 6*d12^2*d15^2*d23^4*mt2 - 3*d12^3*d23^5*mt2 - 
      2*d12^2*d15*d23^5*mt2 + d12^4*d15^3*d34*mt2 - 9*d12^4*d15^2*d23*d34*
       mt2 - 14*d12^3*d15^3*d23*d34*mt2 - 4*d12^2*d15^4*d23*d34*mt2 + 
      15*d12^4*d15*d23^2*d34*mt2 + 30*d12^3*d15^2*d23^2*d34*mt2 - 
      3*d12^2*d15^3*d23^2*d34*mt2 - 4*d12*d15^4*d23^2*d34*mt2 - 
      7*d12^4*d23^3*d34*mt2 - 18*d12^3*d15*d23^3*d34*mt2 + 
      27*d12^2*d15^2*d23^3*d34*mt2 + 12*d12*d15^3*d23^3*d34*mt2 + 
      2*d12^3*d23^4*d34*mt2 - 29*d12^2*d15*d23^4*d34*mt2 - 
      12*d12*d15^2*d23^4*d34*mt2 + 9*d12^2*d23^5*d34*mt2 + 
      4*d12*d15*d23^5*d34*mt2 + 4*d12^4*d15*d23*d34^2*mt2 + 
      21*d12^3*d15^2*d23*d34^2*mt2 + 12*d12^2*d15^3*d23*d34^2*mt2 - 
      4*d12^4*d23^2*d34^2*mt2 - 38*d12^3*d15*d23^2*d34^2*mt2 - 
      18*d12^2*d15^2*d23^2*d34^2*mt2 + 8*d12*d15^3*d23^2*d34^2*mt2 + 
      17*d12^3*d23^3*d34^2*mt2 - 6*d12^2*d15*d23^3*d34^2*mt2 - 
      33*d12*d15^2*d23^3*d34^2*mt2 - 4*d15^3*d23^3*d34^2*mt2 + 
      12*d12^2*d23^4*d34^2*mt2 + 34*d12*d15*d23^4*d34^2*mt2 + 
      6*d15^2*d23^4*d34^2*mt2 - 9*d12*d23^5*d34^2*mt2 - 
      2*d15*d23^5*d34^2*mt2 - 8*d12^3*d15*d23*d34^3*mt2 - 
      12*d12^2*d15^2*d23*d34^3*mt2 + 12*d12^3*d23^2*d34^3*mt2 + 
      31*d12^2*d15*d23^2*d34^3*mt2 - 9*d12^2*d23^3*d34^3*mt2 + 
      26*d12*d15*d23^3*d34^3*mt2 + 12*d15^2*d23^3*d34^3*mt2 - 
      18*d12*d23^4*d34^3*mt2 - 13*d15*d23^4*d34^3*mt2 + 3*d23^5*d34^3*mt2 + 
      4*d12^2*d15*d23*d34^4*mt2 - 12*d12^2*d23^2*d34^4*mt2 - 
      8*d12*d15*d23^2*d34^4*mt2 - 5*d12*d23^3*d34^4*mt2 - 
      12*d15*d23^3*d34^4*mt2 + 7*d23^4*d34^4*mt2 + 4*d12*d23^2*d34^5*mt2 + 
      4*d23^3*d34^5*mt2 + 3*d12^3*d15^4*d45*mt2 - 15*d12^3*d15^3*d23*d45*
       mt2 - 5*d12^2*d15^4*d23*d45*mt2 + 27*d12^3*d15^2*d23^2*d45*mt2 + 
      17*d12^2*d15^3*d23^2*d45*mt2 - 4*d12*d15^4*d23^2*d45*mt2 - 
      21*d12^3*d15*d23^3*d45*mt2 - 21*d12^2*d15^2*d23^3*d45*mt2 + 
      16*d12*d15^3*d23^3*d45*mt2 + 6*d12^3*d23^4*d45*mt2 + 
      11*d12^2*d15*d23^4*d45*mt2 - 24*d12*d15^2*d23^4*d45*mt2 - 
      2*d12^2*d23^5*d45*mt2 + 16*d12*d15*d23^5*d45*mt2 - 
      4*d12*d23^6*d45*mt2 - 2*d12^3*d15^3*d34*d45*mt2 + 
      2*d12^2*d15^4*d34*d45*mt2 + 9*d12^3*d15^2*d23*d34*d45*mt2 + 
      18*d12^2*d15^3*d23*d34*d45*mt2 + 4*d12*d15^4*d23*d34*d45*mt2 - 
      16*d12^3*d15*d23^2*d34*d45*mt2 - 81*d12^2*d15^2*d23^2*d34*d45*mt2 - 
      18*d12*d15^3*d23^2*d34*d45*mt2 - 2*d15^4*d23^2*d34*d45*mt2 + 
      9*d12^3*d23^3*d34*d45*mt2 + 88*d12^2*d15*d23^3*d34*d45*mt2 - 
      6*d15^3*d23^3*d34*d45*mt2 - 27*d12^2*d23^4*d34*d45*mt2 + 
      26*d12*d15*d23^4*d34*d45*mt2 + 18*d15^2*d23^4*d34*d45*mt2 - 
      12*d12*d23^5*d34*d45*mt2 - 14*d15*d23^5*d34*d45*mt2 + 
      4*d23^6*d34*d45*mt2 - 3*d12^3*d15^2*d34^2*d45*mt2 - 
      6*d12^2*d15^3*d34^2*d45*mt2 + 10*d12^3*d15*d23*d34^2*d45*mt2 - 
      3*d12^2*d15^2*d23*d34^2*d45*mt2 - 6*d12*d15^3*d23*d34^2*d45*mt2 - 
      3*d12^3*d23^2*d34^2*d45*mt2 + 66*d12^2*d15*d23^2*d34^2*d45*mt2 + 
      75*d12*d15^2*d23^2*d34^2*d45*mt2 + 16*d15^3*d23^2*d34^2*d45*mt2 - 
      45*d12^2*d23^3*d34^2*d45*mt2 - 69*d12*d15*d23^3*d34^2*d45*mt2 + 
      3*d15^2*d23^3*d34^2*d45*mt2 + 12*d12*d23^4*d34^2*d45*mt2 - 
      29*d15*d23^4*d34^2*d45*mt2 + 14*d23^5*d34^2*d45*mt2 + 
      2*d12^3*d15*d34^3*d45*mt2 + 6*d12^2*d15^2*d34^3*d45*mt2 - 
      6*d12^3*d23*d34^3*d45*mt2 - 22*d12^2*d15*d23*d34^3*d45*mt2 - 
      6*d12*d15^2*d23*d34^3*d45*mt2 - 8*d12^2*d23^2*d34^3*d45*mt2 - 
      74*d12*d15*d23^2*d34^3*d45*mt2 - 36*d15^2*d23^2*d34^3*d45*mt2 + 
      47*d12*d23^3*d34^3*d45*mt2 + 14*d15*d23^3*d34^3*d45*mt2 + 
      9*d23^4*d34^3*d45*mt2 - 2*d12^2*d15*d34^4*d45*mt2 + 
      12*d12^2*d23*d34^4*d45*mt2 + 14*d12*d15*d23*d34^4*d45*mt2 + 
      21*d12*d23^2*d34^4*d45*mt2 + 32*d15*d23^2*d34^4*d45*mt2 - 
      11*d23^3*d34^4*d45*mt2 - 6*d12*d23*d34^5*d45*mt2 - 
      10*d23^2*d34^5*d45*mt2 - 3*d12^2*d15^4*d45^2*mt2 + 
      10*d12^2*d15^3*d23*d45^2*mt2 + 3*d12*d15^4*d23*d45^2*mt2 - 
      15*d12^2*d15^2*d23^2*d45^2*mt2 - 18*d12*d15^3*d23^2*d45^2*mt2 + 
      10*d12^2*d15*d23^3*d45^2*mt2 + 27*d12*d15^2*d23^3*d45^2*mt2 - 
      4*d15^3*d23^3*d45^2*mt2 - 2*d12^2*d23^4*d45^2*mt2 - 
      16*d12*d15*d23^4*d45^2*mt2 + 6*d15^2*d23^4*d45^2*mt2 + 
      4*d12*d23^5*d45^2*mt2 - 2*d15*d23^5*d45^2*mt2 + 
      d12^2*d15^3*d34*d45^2*mt2 - 4*d12*d15^4*d34*d45^2*mt2 + 
      12*d12^2*d15^2*d23*d34*d45^2*mt2 + 18*d12*d15^3*d23*d34*d45^2*mt2 + 
      4*d15^4*d23*d34*d45^2*mt2 - 16*d12^2*d15*d23^2*d34*d45^2*mt2 + 
      15*d12*d15^2*d23^2*d34*d45^2*mt2 + 9*d15^3*d23^2*d34*d45^2*mt2 + 
      5*d12^2*d23^3*d34*d45^2*mt2 - 40*d12*d15*d23^3*d34*d45^2*mt2 - 
      21*d15^2*d23^3*d34*d45^2*mt2 + 15*d12*d23^4*d34*d45^2*mt2 + 
      16*d15*d23^4*d34*d45^2*mt2 - 6*d23^5*d34*d45^2*mt2 + 
      6*d12^2*d15^2*d34^2*d45^2*mt2 + 12*d12*d15^3*d34^2*d45^2*mt2 - 
      33*d12^2*d15*d23*d34^2*d45^2*mt2 - 69*d12*d15^2*d23*d34^2*d45^2*mt2 - 
      20*d15^3*d23*d34^2*d45^2*mt2 + 19*d12^2*d23^2*d34^2*d45^2*mt2 + 
      36*d12*d15*d23^2*d34^2*d45^2*mt2 - 15*d15^2*d23^2*d34^2*d45^2*mt2 + 
      2*d12*d23^3*d34^2*d45^2*mt2 + 45*d15*d23^3*d34^2*d45^2*mt2 - 
      21*d23^4*d34^2*d45^2*mt2 - 4*d12^2*d15*d34^3*d45^2*mt2 - 
      12*d12*d15^2*d34^3*d45^2*mt2 + 12*d12^2*d23*d34^3*d45^2*mt2 + 
      70*d12*d15*d23*d34^3*d45^2*mt2 + 36*d15^2*d23*d34^3*d45^2*mt2 - 
      31*d12*d23^2*d34^3*d45^2*mt2 + 2*d15*d23^2*d34^3*d45^2*mt2 - 
      19*d23^3*d34^3*d45^2*mt2 + 4*d12*d15*d34^4*d45^2*mt2 - 
      22*d12*d23*d34^4*d45^2*mt2 - 28*d15*d23*d34^4*d45^2*mt2 + 
      4*d23^2*d34^4*d45^2*mt2 + 8*d23*d34^5*d45^2*mt2 + d12*d15^4*d45^3*mt2 + 
      d12*d15^3*d23*d45^3*mt2 + d15^4*d23*d45^3*mt2 - 
      3*d12*d15^2*d23^2*d45^3*mt2 + 3*d15^3*d23^2*d45^3*mt2 + 
      2*d12*d15*d23^3*d45^3*mt2 - 6*d15^2*d23^3*d45^3*mt2 - 
      d12*d23^4*d45^3*mt2 + 2*d15*d23^4*d45^3*mt2 + 2*d15^4*d34*d45^3*mt2 - 
      15*d12*d15^2*d23*d34*d45^3*mt2 - 20*d15^3*d23*d34*d45^3*mt2 + 
      18*d12*d15*d23^2*d34*d45^3*mt2 + 24*d15^2*d23^2*d34*d45^3*mt2 - 
      6*d12*d23^3*d34*d45^3*mt2 - 14*d15*d23^3*d34*d45^3*mt2 + 
      5*d23^4*d34*d45^3*mt2 - 3*d12*d15^2*d34^2*d45^3*mt2 - 
      6*d15^3*d34^2*d45^3*mt2 + 19*d12*d15*d23*d34^2*d45^3*mt2 + 
      45*d15^2*d23*d34^2*d45^3*mt2 - 10*d12*d23^2*d34^2*d45^3*mt2 - 
      47*d15*d23^2*d34^2*d45^3*mt2 + 17*d23^3*d34^2*d45^3*mt2 + 
      2*d12*d15*d34^3*d45^3*mt2 + 6*d15^2*d34^3*d45^3*mt2 - 
      5*d12*d23*d34^3*d45^3*mt2 - 34*d15*d23*d34^3*d45^3*mt2 + 
      20*d23^2*d34^3*d45^3*mt2 - 2*d15*d34^4*d45^3*mt2 + 
      8*d23*d34^4*d45^3*mt2 - 2*d15^3*d23*d45^4*mt2 + 
      3*d15^2*d23^2*d45^4*mt2 - d15*d23^3*d45^4*mt2 + 
      3*d15^2*d23*d34*d45^4*mt2 - d15*d23^2*d34*d45^4*mt2 - 
      d23^3*d34*d45^4*mt2 - 2*d23^2*d34^2*d45^4*mt2 - d23*d34^3*d45^4*mt2 + 
      d12^4*d15^3*mt2^2 - 2*d12^3*d15^4*mt2^2 - 3*d12^4*d15^2*d23*mt2^2 + 
      17*d12^3*d15^3*d23*mt2^2 + 3*d12^2*d15^4*d23*mt2^2 + 
      3*d12^4*d15*d23^2*mt2^2 - 39*d12^3*d15^2*d23^2*mt2^2 + 
      4*d12*d15^4*d23^2*mt2^2 - d12^4*d23^3*mt2^2 + 35*d12^3*d15*d23^3*
       mt2^2 - 18*d12^2*d15^2*d23^3*mt2^2 - 12*d12*d15^3*d23^3*mt2^2 - 
      11*d12^3*d23^4*mt2^2 + 24*d12^2*d15*d23^4*mt2^2 + 
      12*d12*d15^2*d23^4*mt2^2 - 9*d12^2*d23^5*mt2^2 - 
      4*d12*d15*d23^5*mt2^2 - 6*d12^4*d15^2*d34*mt2^2 - 
      8*d12^3*d15^3*d34*mt2^2 - 4*d12^2*d15^4*d34*mt2^2 + 
      12*d12^4*d15*d23*d34*mt2^2 - 9*d12^3*d15^2*d23*d34*mt2^2 - 
      30*d12^2*d15^3*d23*d34*mt2^2 - 8*d12*d15^4*d23*d34*mt2^2 - 
      6*d12^4*d23^2*d34*mt2^2 + 42*d12^3*d15*d23^2*d34*mt2^2 + 
      75*d12^2*d15^2*d23^2*d34*mt2^2 - 6*d12*d15^3*d23^2*d34*mt2^2 - 
      4*d15^4*d23^2*d34*mt2^2 - 25*d12^3*d23^3*d34*mt2^2 - 
      44*d12^2*d15*d23^3*d34*mt2^2 + 54*d12*d15^2*d23^3*d34*mt2^2 + 
      12*d15^3*d23^3*d34*mt2^2 + 3*d12^2*d23^4*d34*mt2^2 - 
      58*d12*d15*d23^4*d34*mt2^2 - 12*d15^2*d23^4*d34*mt2^2 + 
      18*d12*d23^5*d34*mt2^2 + 4*d15*d23^5*d34*mt2^2 + 
      4*d12^4*d15*d34^2*mt2^2 + 18*d12^3*d15^2*d34^2*mt2^2 + 
      12*d12^2*d15^3*d34^2*mt2^2 - 4*d12^4*d23*d34^2*mt2^2 - 
      20*d12^3*d15*d23*d34^2*mt2^2 + 27*d12^2*d15^2*d23*d34^2*mt2^2 + 
      20*d12*d15^3*d23*d34^2*mt2^2 + 2*d12^3*d23^2*d34^2*mt2^2 - 
      87*d12^2*d15*d23^2*d34^2*mt2^2 - 30*d12*d15^2*d23^2*d34^2*mt2^2 + 
      8*d15^3*d23^2*d34^2*mt2^2 + 48*d12^2*d23^3*d34^2*mt2^2 - 
      17*d12*d15*d23^3*d34^2*mt2^2 - 33*d15^2*d23^3*d34^2*mt2^2 + 
      27*d12*d23^4*d34^2*mt2^2 + 34*d15*d23^4*d34^2*mt2^2 - 
      9*d23^5*d34^2*mt2^2 - 8*d12^3*d15*d34^3*mt2^2 - 
      12*d12^2*d15^2*d34^3*mt2^2 + 12*d12^3*d23*d34^3*mt2^2 + 
      12*d12^2*d15*d23*d34^3*mt2^2 - 12*d12*d15^2*d23*d34^3*mt2^2 + 
      18*d12^2*d23^2*d34^3*mt2^2 + 50*d12*d15*d23^2*d34^3*mt2^2 - 
      17*d12*d23^3*d34^3*mt2^2 + 26*d15*d23^3*d34^3*mt2^2 - 
      19*d23^4*d34^3*mt2^2 + 4*d12^2*d15*d34^4*mt2^2 - 
      12*d12^2*d23*d34^4*mt2^2 - 4*d12*d15*d23*d34^4*mt2^2 - 
      18*d12*d23^2*d34^4*mt2^2 - 8*d15*d23^2*d34^4*mt2^2 - 
      5*d23^3*d34^4*mt2^2 + 4*d12*d23*d34^5*mt2^2 + 4*d23^2*d34^5*mt2^2 - 
      4*d12^3*d15^3*d45*mt2^2 + 3*d12^2*d15^4*d45*mt2^2 + 
      12*d12^3*d15^2*d23*d45*mt2^2 - 26*d12^2*d15^3*d23*d45*mt2^2 - 
      4*d12*d15^4*d23*d45*mt2^2 - 12*d12^3*d15*d23^2*d45*mt2^2 + 
      60*d12^2*d15^2*d23^2*d45*mt2^2 + 10*d12*d15^3*d23^2*d45*mt2^2 - 
      2*d15^4*d23^2*d45*mt2^2 + 4*d12^3*d23^3*d45*mt2^2 - 
      54*d12^2*d15*d23^3*d45*mt2^2 - 6*d12*d15^2*d23^3*d45*mt2^2 + 
      8*d15^3*d23^3*d45*mt2^2 + 17*d12^2*d23^4*d45*mt2^2 - 
      2*d12*d15*d23^4*d45*mt2^2 - 12*d15^2*d23^4*d45*mt2^2 + 
      2*d12*d23^5*d45*mt2^2 + 8*d15*d23^5*d45*mt2^2 - 2*d23^6*d45*mt2^2 + 
      18*d12^3*d15^2*d34*d45*mt2^2 + 28*d12^2*d15^3*d34*d45*mt2^2 + 
      12*d12*d15^4*d34*d45*mt2^2 - 38*d12^3*d15*d23*d34*d45*mt2^2 - 
      54*d12^2*d15^2*d23*d34*d45*mt2^2 - 6*d12*d15^3*d23*d34*d45*mt2^2 + 
      2*d15^4*d23*d34*d45*mt2^2 + 20*d12^3*d23^2*d34*d45*mt2^2 + 
      8*d12^2*d15*d23^2*d34*d45*mt2^2 - 84*d12*d15^2*d23^2*d34*d45*mt2^2 - 
      14*d15^3*d23^2*d34*d45*mt2^2 + 18*d12^2*d23^3*d34*d45*mt2^2 + 
      112*d12*d15*d23^3*d34*d45*mt2^2 - 34*d12*d23^4*d34*d45*mt2^2 + 
      22*d15*d23^4*d34*d45*mt2^2 - 10*d23^5*d34*d45*mt2^2 - 
      12*d12^3*d15*d34^2*d45*mt2^2 - 57*d12^2*d15^2*d34^2*d45*mt2^2 - 
      36*d12*d15^3*d34^2*d45*mt2^2 + 12*d12^3*d23*d34^2*d45*mt2^2 + 
      124*d12^2*d15*d23*d34^2*d45*mt2^2 + 84*d12*d15^2*d23*d34^2*d45*mt2^2 + 
      4*d15^3*d23*d34^2*d45*mt2^2 - 57*d12^2*d23^2*d34^2*d45*mt2^2 + 
      38*d12*d15*d23^2*d34^2*d45*mt2^2 + 51*d15^2*d23^2*d34^2*d45*mt2^2 - 
      66*d12*d23^3*d34^2*d45*mt2^2 - 50*d15*d23^3*d34^2*d45*mt2^2 + 
      5*d23^4*d34^2*d45*mt2^2 + 26*d12^2*d15*d34^3*d45*mt2^2 + 
      36*d12*d15^2*d34^3*d45*mt2^2 - 46*d12^2*d23*d34^3*d45*mt2^2 - 
      118*d12*d15*d23*d34^3*d45*mt2^2 - 24*d15^2*d23*d34^3*d45*mt2^2 + 
      26*d12*d23^2*d34^3*d45*mt2^2 - 44*d15*d23^2*d34^3*d45*mt2^2 + 
      36*d23^3*d34^3*d45*mt2^2 - 12*d12*d15*d34^4*d45*mt2^2 + 
      44*d12*d23*d34^4*d45*mt2^2 + 28*d15*d23*d34^4*d45*mt2^2 + 
      9*d23^2*d34^4*d45*mt2^2 - 10*d23*d34^5*d45*mt2^2 + 
      6*d12^2*d15^3*d45^2*mt2^2 - 18*d12^2*d15^2*d23*d45^2*mt2^2 + 
      3*d12*d15^3*d23*d45^2*mt2^2 - d15^4*d23*d45^2*mt2^2 + 
      17*d12^2*d15*d23^2*d45^2*mt2^2 - 15*d12*d15^2*d23^2*d45^2*mt2^2 - 
      4*d15^3*d23^2*d45^2*mt2^2 - 5*d12^2*d23^3*d45^2*mt2^2 + 
      16*d12*d15*d23^3*d45^2*mt2^2 + 9*d15^2*d23^3*d45^2*mt2^2 - 
      4*d12*d23^4*d45^2*mt2^2 - 6*d15*d23^4*d45^2*mt2^2 + 
      2*d23^5*d45^2*mt2^2 - 18*d12^2*d15^2*d34*d45^2*mt2^2 - 
      30*d12*d15^3*d34*d45^2*mt2^2 - 8*d15^4*d34*d45^2*mt2^2 + 
      38*d12^2*d15*d23*d34*d45^2*mt2^2 + 105*d12*d15^2*d23*d34*d45^2*mt2^2 + 
      40*d15^3*d23*d34*d45^2*mt2^2 - 20*d12^2*d23^2*d34*d45^2*mt2^2 - 
      94*d12*d15*d23^2*d34*d45^2*mt2^2 - 18*d15^2*d23^2*d34*d45^2*mt2^2 + 
      22*d12*d23^3*d34*d45^2*mt2^2 - 22*d15*d23^3*d34*d45^2*mt2^2 + 
      11*d23^4*d34*d45^2*mt2^2 + 11*d12^2*d15*d34^2*d45^2*mt2^2 + 
      54*d12*d15^2*d34^2*d45^2*mt2^2 + 24*d15^3*d34^2*d45^2*mt2^2 - 
      9*d12^2*d23*d34^2*d45^2*mt2^2 - 145*d12*d15*d23*d34^2*d45^2*mt2^2 - 
      111*d15^2*d23*d34^2*d45^2*mt2^2 + 79*d12*d23^2*d34^2*d45^2*mt2^2 + 
      75*d15*d23^2*d34^2*d45^2*mt2^2 - 5*d23^3*d34^2*d45^2*mt2^2 - 
      24*d12*d15*d34^3*d45^2*mt2^2 - 24*d15^2*d34^3*d45^2*mt2^2 + 
      41*d12*d23*d34^3*d45^2*mt2^2 + 100*d15*d23*d34^3*d45^2*mt2^2 - 
      48*d23^2*d34^3*d45^2*mt2^2 + 8*d15*d34^4*d45^2*mt2^2 - 
      28*d23*d34^4*d45^2*mt2^2 - 4*d12*d15^3*d45^3*mt2^2 - 
      d15^4*d45^3*mt2^2 + 12*d12*d15^2*d23*d45^3*mt2^2 + 
      6*d15^3*d23*d45^3*mt2^2 - 10*d12*d15*d23^2*d45^3*mt2^2 - 
      6*d15^2*d23^2*d45^3*mt2^2 + 2*d12*d23^3*d45^3*mt2^2 + 
      2*d15*d23^3*d45^3*mt2^2 - d23^4*d45^3*mt2^2 + 6*d12*d15^2*d34*d45^3*
       mt2^2 + 10*d15^3*d34*d45^3*mt2^2 - 10*d12*d15*d23*d34*d45^3*mt2^2 - 
      42*d15^2*d23*d34*d45^3*mt2^2 + 4*d12*d23^2*d34*d45^3*mt2^2 + 
      42*d15*d23^2*d34*d45^3*mt2^2 - 12*d23^3*d34*d45^3*mt2^2 - 
      2*d12*d15*d34^2*d45^3*mt2^2 - 15*d15^2*d34^2*d45^3*mt2^2 - 
      2*d12*d23*d34^2*d45^3*mt2^2 + 40*d15*d23*d34^2*d45^3*mt2^2 - 
      21*d23^2*d34^2*d45^3*mt2^2 + 6*d15*d34^3*d45^3*mt2^2 - 
      6*d23*d34^3*d45^3*mt2^2 + d15^3*d45^4*mt2^2 - 3*d15^2*d23*d45^4*mt2^2 + 
      2*d15*d23^2*d45^4*mt2^2 - 2*d15*d23*d34*d45^4*mt2^2 + 
      2*d23^2*d34*d45^4*mt2^2 - d15*d34^2*d45^4*mt2^2 + 
      3*d23*d34^2*d45^4*mt2^2 + 4*d12^3*d15^3*mt2^3 - 
      12*d12^3*d15^2*d23*mt2^3 + 15*d12^2*d15^3*d23*mt2^3 + 
      3*d12*d15^4*d23*mt2^3 + 12*d12^3*d15*d23^2*mt2^3 - 
      45*d12^2*d15^2*d23^2*mt2^3 + 2*d15^4*d23^2*mt2^3 - 
      4*d12^3*d23^3*mt2^3 + 45*d12^2*d15*d23^3*mt2^3 - 
      18*d12*d15^2*d23^3*mt2^3 - 6*d15^3*d23^3*mt2^3 - 15*d12^2*d23^4*mt2^3 + 
      24*d12*d15*d23^4*mt2^3 + 6*d15^2*d23^4*mt2^3 - 9*d12*d23^5*mt2^3 - 
      2*d15*d23^5*mt2^3 - 24*d12^3*d15^2*d34*mt2^3 - 
      30*d12^2*d15^3*d34*mt2^3 - 8*d12*d15^4*d34*mt2^3 + 
      48*d12^3*d15*d23*d34*mt2^3 + 27*d12^2*d15^2*d23*d34*mt2^3 - 
      18*d12*d15^3*d23*d34*mt2^3 - 4*d15^4*d23*d34*mt2^3 - 
      24*d12^3*d23^2*d34*mt2^3 + 36*d12^2*d15*d23^2*d34*mt2^3 + 
      60*d12*d15^2*d23^2*d34*mt2^3 - 3*d15^3*d23^2*d34*mt2^3 - 
      33*d12^2*d23^3*d34*mt2^3 - 34*d12*d15*d23^3*d34*mt2^3 + 
      27*d15^2*d23^3*d34*mt2^3 - 29*d15*d23^4*d34*mt2^3 + 9*d23^5*d34*mt2^3 + 
      16*d12^3*d15*d34^2*mt2^3 + 54*d12^2*d15^2*d34^2*mt2^3 + 
      24*d12*d15^3*d34^2*mt2^3 - 16*d12^3*d23*d34^2*mt2^3 - 
      84*d12^2*d15*d23*d34^2*mt2^3 - 9*d12*d15^2*d23*d34^2*mt2^3 + 
      8*d15^3*d23*d34^2*mt2^3 + 30*d12^2*d23^2*d34^2*mt2^3 - 
      60*d12*d15*d23^2*d34^2*mt2^3 - 12*d15^2*d23^2*d34^2*mt2^3 + 
      45*d12*d23^3*d34^2*mt2^3 - 11*d15*d23^3*d34^2*mt2^3 + 
      15*d23^4*d34^2*mt2^3 - 24*d12^2*d15*d34^3*mt2^3 - 
      24*d12*d15^2*d34^3*mt2^3 + 36*d12^2*d23*d34^3*mt2^3 + 
      48*d12*d15*d23*d34^3*mt2^3 + 19*d15*d23^2*d34^3*mt2^3 - 
      8*d23^3*d34^3*mt2^3 + 8*d12*d15*d34^4*mt2^3 - 24*d12*d23*d34^4*mt2^3 - 
      8*d15*d23*d34^4*mt2^3 - 6*d23^2*d34^4*mt2^3 + 4*d23*d34^5*mt2^3 - 
      12*d12^2*d15^3*d45*mt2^3 - 3*d12*d15^4*d45*mt2^3 + 
      36*d12^2*d15^2*d23*d45*mt2^3 - 7*d12*d15^3*d23*d45*mt2^3 - 
      d15^4*d23*d45*mt2^3 - 36*d12^2*d15*d23^2*d45*mt2^3 + 
      39*d12*d15^2*d23^2*d45*mt2^3 + d15^3*d23^2*d45*mt2^3 + 
      12*d12^2*d23^3*d45*mt2^3 - 45*d12*d15*d23^3*d45*mt2^3 + 
      3*d15^2*d23^3*d45*mt2^3 + 16*d12*d23^4*d45*mt2^3 - 
      5*d15*d23^4*d45*mt2^3 + 2*d23^5*d45*mt2^3 - 2*d12^3*d15*d34*d45*mt2^3 + 
      54*d12^2*d15^2*d34*d45*mt2^3 + 62*d12*d15^3*d34*d45*mt2^3 + 
      10*d15^4*d34*d45*mt2^3 + 2*d12^3*d23*d34*d45*mt2^3 - 
      116*d12^2*d15*d23*d34*d45*mt2^3 - 135*d12*d15^2*d23*d34*d45*mt2^3 - 
      18*d15^3*d23*d34*d45*mt2^3 + 62*d12^2*d23^2*d34*d45*mt2^3 + 
      64*d12*d15*d23^2*d34*d45*mt2^3 - 21*d15^2*d23^2*d34*d45*mt2^3 + 
      9*d12*d23^3*d34*d45*mt2^3 + 42*d15*d23^3*d34*d45*mt2^3 - 
      13*d23^4*d34*d45*mt2^3 - 34*d12^2*d15*d34^2*d45*mt2^3 - 
      105*d12*d15^2*d34^2*d45*mt2^3 - 30*d15^3*d34^2*d45*mt2^3 + 
      32*d12^2*d23*d34^2*d45*mt2^3 + 220*d12*d15*d23*d34^2*d45*mt2^3 + 
      81*d15^2*d23*d34^2*d45*mt2^3 - 109*d12*d23^2*d34^2*d45*mt2^3 - 
      16*d15*d23^2*d34^2*d45*mt2^3 - 27*d23^3*d34^2*d45*mt2^3 + 
      46*d12*d15*d34^3*d45*mt2^3 + 30*d15^2*d34^3*d45*mt2^3 - 
      72*d12*d23*d34^3*d45*mt2^3 - 94*d15*d23*d34^3*d45*mt2^3 + 
      34*d23^2*d34^3*d45*mt2^3 - 10*d15*d34^4*d45*mt2^3 + 
      32*d23*d34^4*d45*mt2^3 + 12*d12*d15^3*d45^2*mt2^3 + 
      3*d15^4*d45^2*mt2^3 - 36*d12*d15^2*d23*d45^2*mt2^3 - 
      7*d15^3*d23*d45^2*mt2^3 + 34*d12*d15*d23^2*d45^2*mt2^3 - 
      10*d12*d23^3*d45^2*mt2^3 + 6*d15*d23^3*d45^2*mt2^3 - 
      2*d23^4*d45^2*mt2^3 + 6*d12^2*d15*d34*d45^2*mt2^3 - 
      36*d12*d15^2*d34*d45^2*mt2^3 - 31*d15^3*d34*d45^2*mt2^3 - 
      6*d12^2*d23*d34*d45^2*mt2^3 + 80*d12*d15*d23*d34*d45^2*mt2^3 + 
      93*d15^2*d23*d34*d45^2*mt2^3 - 44*d12*d23^2*d34*d45^2*mt2^3 - 
      78*d15*d23^2*d34*d45^2*mt2^3 + 17*d23^3*d34*d45^2*mt2^3 + 
      18*d12*d15*d34^2*d45^2*mt2^3 + 48*d15^2*d34^2*d45^2*mt2^3 - 
      10*d12*d23*d34^2*d45^2*mt2^3 - 114*d15*d23*d34^2*d45^2*mt2^3 + 
      64*d23^2*d34^2*d45^2*mt2^3 - 20*d15*d34^3*d45^2*mt2^3 + 
      27*d23*d34^3*d45^2*mt2^3 - 4*d15^3*d45^3*mt2^3 + 
      12*d15^2*d23*d45^3*mt2^3 - 10*d15*d23^2*d45^3*mt2^3 + 
      2*d23^3*d45^3*mt2^3 - 6*d12*d15*d34*d45^3*mt2^3 + 
      6*d15^2*d34*d45^3*mt2^3 + 6*d12*d23*d34*d45^3*mt2^3 - 
      12*d15*d23*d34*d45^3*mt2^3 + 6*d23^2*d34*d45^3*mt2^3 - 
      6*d23*d34^2*d45^3*mt2^3 + 2*d15*d34*d45^4*mt2^3 - 
      2*d23*d34*d45^4*mt2^3 + 6*d12^2*d15^3*mt2^4 + 2*d12*d15^4*mt2^4 - 
      18*d12^2*d15^2*d23*mt2^4 + 3*d12*d15^3*d23*mt2^4 + d15^4*d23*mt2^4 + 
      18*d12^2*d15*d23^2*mt2^4 - 21*d12*d15^2*d23^2*mt2^4 - 
      6*d12^2*d23^3*mt2^4 + 25*d12*d15*d23^3*mt2^4 - 6*d15^2*d23^3*mt2^4 - 
      9*d12*d23^4*mt2^4 + 8*d15*d23^4*mt2^4 - 3*d23^5*mt2^4 - 
      36*d12^2*d15^2*d34*mt2^4 - 32*d12*d15^3*d34*mt2^4 - 4*d15^4*d34*mt2^4 + 
      72*d12^2*d15*d23*d34*mt2^4 + 45*d12*d15^2*d23*d34*mt2^4 - 
      2*d15^3*d23*d34*mt2^4 - 36*d12^2*d23^2*d34*mt2^4 + 
      6*d12*d15*d23^2*d34*mt2^4 + 15*d15^2*d23^2*d34*mt2^4 - 
      19*d12*d23^3*d34*mt2^4 - 8*d15*d23^3*d34*mt2^4 - d23^4*d34*mt2^4 + 
      24*d12^2*d15*d34^2*mt2^4 + 54*d12*d15^2*d34^2*mt2^4 + 
      12*d15^3*d34^2*mt2^4 - 24*d12^2*d23*d34^2*mt2^4 - 
      92*d12*d15*d23*d34^2*mt2^4 - 15*d15^2*d23*d34^2*mt2^4 + 
      38*d12*d23^2*d34^2*mt2^4 - 11*d15*d23^2*d34^2*mt2^4 + 
      14*d23^3*d34^2*mt2^4 - 24*d12*d15*d34^3*mt2^4 - 12*d15^2*d34^3*mt2^4 + 
      36*d12*d23*d34^3*mt2^4 + 28*d15*d23*d34^3*mt2^4 - 6*d23^2*d34^3*mt2^4 + 
      4*d15*d34^4*mt2^4 - 12*d23*d34^4*mt2^4 - 12*d12*d15^3*d45*mt2^4 - 
      3*d15^4*d45*mt2^4 + 36*d12*d15^2*d23*d45*mt2^4 + 
      4*d15^3*d23*d45*mt2^4 - 36*d12*d15*d23^2*d45*mt2^4 + 
      6*d15^2*d23^2*d45*mt2^4 + 12*d12*d23^3*d45*mt2^4 - 
      12*d15*d23^3*d45*mt2^4 + 5*d23^4*d45*mt2^4 - 6*d12^2*d15*d34*d45*
       mt2^4 + 54*d12*d15^2*d34*d45*mt2^4 + 32*d15^3*d34*d45*mt2^4 + 
      6*d12^2*d23*d34*d45*mt2^4 - 118*d12*d15*d23*d34*d45*mt2^4 - 
      72*d15^2*d23*d34*d45*mt2^4 + 64*d12*d23^2*d34*d45*mt2^4 + 
      40*d15*d23^2*d34*d45*mt2^4 - 32*d12*d15*d34^2*d45*mt2^4 - 
      51*d15^2*d34^2*d45*mt2^4 + 28*d12*d23*d34^2*d45*mt2^4 + 
      106*d15*d23*d34^2*d45*mt2^4 - 55*d23^2*d34^2*d45*mt2^4 + 
      22*d15*d34^3*d45*mt2^4 - 32*d23*d34^3*d45*mt2^4 + 6*d15^3*d45^2*mt2^4 - 
      18*d15^2*d23*d45^2*mt2^4 + 17*d15*d23^2*d45^2*mt2^4 - 
      5*d23^3*d45^2*mt2^4 + 12*d12*d15*d34*d45^2*mt2^4 - 
      18*d15^2*d34*d45^2*mt2^4 - 12*d12*d23*d34*d45^2*mt2^4 + 
      42*d15*d23*d34*d45^2*mt2^4 - 24*d23^2*d34*d45^2*mt2^4 + 
      7*d15*d34^2*d45^2*mt2^4 - d23*d34^2*d45^2*mt2^4 - 
      6*d15*d34*d45^3*mt2^4 + 6*d23*d34*d45^3*mt2^4 + 4*d12*d15^3*mt2^5 + 
      d15^4*mt2^5 - 12*d12*d15^2*d23*mt2^5 - d15^3*d23*mt2^5 + 
      12*d12*d15*d23^2*mt2^5 - 3*d15^2*d23^2*mt2^5 - 4*d12*d23^3*mt2^5 + 
      5*d15*d23^3*mt2^5 - 2*d23^4*mt2^5 - 24*d12*d15^2*d34*mt2^5 - 
      11*d15^3*d34*mt2^5 + 48*d12*d15*d23*d34*mt2^5 + 
      18*d15^2*d23*d34*mt2^5 - 24*d12*d23^2*d34*mt2^5 - 
      3*d15*d23^2*d34*mt2^5 - 4*d23^3*d34*mt2^5 + 16*d12*d15*d34^2*mt2^5 + 
      18*d15^2*d34^2*mt2^5 - 16*d12*d23*d34^2*mt2^5 - 
      32*d15*d23*d34^2*mt2^5 + 14*d23^2*d34^2*mt2^5 - 8*d15*d34^3*mt2^5 + 
      12*d23*d34^3*mt2^5 - 4*d15^3*d45*mt2^5 + 12*d15^2*d23*d45*mt2^5 - 
      12*d15*d23^2*d45*mt2^5 + 4*d23^3*d45*mt2^5 - 6*d12*d15*d34*d45*mt2^5 + 
      18*d15^2*d34*d45*mt2^5 + 6*d12*d23*d34*d45*mt2^5 - 
      40*d15*d23*d34*d45*mt2^5 + 22*d23^2*d34*d45*mt2^5 - 
      10*d15*d34^2*d45*mt2^5 + 8*d23*d34^2*d45*mt2^5 + 
      6*d15*d34*d45^2*mt2^5 - 6*d23*d34*d45^2*mt2^5 + d15^3*mt2^6 - 
      3*d15^2*d23*mt2^6 + 3*d15*d23^2*mt2^6 - d23^3*mt2^6 - 
      6*d15^2*d34*mt2^6 + 12*d15*d23*d34*mt2^6 - 6*d23^2*d34*mt2^6 + 
      4*d15*d34^2*mt2^6 - 4*d23*d34^2*mt2^6 - 2*d15*d34*d45*mt2^6 + 
      2*d23*d34*d45*mt2^6))/(Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
       2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d45]*(-2*d12^2*d15^4*d23*d34*d45 + 2*d12^2*d15^3*d23^2*d34*d45 - 
     2*d12*d15^4*d23^2*d34*d45 + 2*d12*d15^3*d23^3*d34*d45 - 
     2*d12*d15^3*d23^2*d34^2*d45 - 2*d15^3*d23^3*d34^2*d45 + 
     2*d12^2*d15^4*d23*d45^2 - 2*d12^2*d15^3*d23^2*d45^2 + 
     2*d12*d15^4*d23^2*d45^2 - 2*d12*d15^3*d23^3*d45^2 - 
     4*d12^2*d15^3*d23*d34*d45^2 - 8*d12*d15^3*d23^2*d34*d45^2 - 
     2*d15^4*d23^2*d34*d45^2 - 2*d15^3*d23^3*d34*d45^2 + 
     2*d12*d15^3*d23*d34^2*d45^2 + 4*d15^3*d23^2*d34^2*d45^2 - 
     4*d12*d15^4*d23*d45^3 + 2*d12*d15^3*d23^2*d45^3 - 2*d15^4*d23^2*d45^3 + 
     6*d12*d15^3*d23*d34*d45^3 + 2*d15^4*d23*d34*d45^3 + 
     4*d15^3*d23^2*d34*d45^3 - 2*d15^3*d23*d34^2*d45^3 + 2*d15^4*d23*d45^4 - 
     2*d15^3*d23*d34*d45^4 - d12^3*d15^4*d23*mt2 + 3*d12^3*d15^3*d23^2*mt2 - 
     2*d12^2*d15^4*d23^2*mt2 - 3*d12^3*d15^2*d23^3*mt2 + 
     6*d12^2*d15^3*d23^3*mt2 + d12^3*d15*d23^4*mt2 - 
     6*d12^2*d15^2*d23^4*mt2 + 2*d12^2*d15*d23^5*mt2 + 
     4*d12^2*d15^4*d23*d34*mt2 - 9*d12^2*d15^3*d23^2*d34*mt2 + 
     4*d12*d15^4*d23^2*d34*mt2 + 6*d12^2*d15^2*d23^3*d34*mt2 - 
     12*d12*d15^3*d23^3*d34*mt2 - d12^2*d15*d23^4*d34*mt2 + 
     12*d12*d15^2*d23^4*d34*mt2 - 4*d12*d15*d23^5*d34*mt2 + 
     4*d12*d15^3*d23^2*d34^2*mt2 - 3*d12*d15^2*d23^3*d34^2*mt2 + 
     4*d15^3*d23^3*d34^2*mt2 - d12*d15*d23^4*d34^2*mt2 - 
     6*d15^2*d23^4*d34^2*mt2 + 2*d15*d23^5*d34^2*mt2 + d15*d23^4*d34^3*mt2 + 
     d12^3*d15^4*d45*mt2 - 3*d12^3*d15^3*d23*d45*mt2 - 
     d12^2*d15^4*d23*d45*mt2 + 3*d12^3*d15^2*d23^2*d45*mt2 - 
     d12^3*d15*d23^3*d45*mt2 + 3*d12^2*d15^2*d23^3*d45*mt2 - 
     2*d12^2*d15*d23^4*d45*mt2 - 2*d12^2*d15^4*d34*d45*mt2 + 
     10*d12^2*d15^3*d23*d34*d45*mt2 - 4*d12*d15^4*d23*d34*d45*mt2 - 
     12*d12^2*d15^2*d23^2*d34*d45*mt2 + 14*d12*d15^3*d23^2*d34*d45*mt2 + 
     2*d15^4*d23^2*d34*d45*mt2 + 4*d12^2*d15*d23^3*d34*d45*mt2 - 
     18*d12*d15^2*d23^3*d34*d45*mt2 - 2*d15^3*d23^3*d34*d45*mt2 + 
     8*d12*d15*d23^4*d34*d45*mt2 - 6*d12*d15^3*d23*d34^2*d45*mt2 + 
     9*d12*d15^2*d23^2*d34^2*d45*mt2 - 10*d15^3*d23^2*d34^2*d45*mt2 - 
     d12*d15*d23^3*d34^2*d45*mt2 + 15*d15^2*d23^3*d34^2*d45*mt2 - 
     6*d15*d23^4*d34^2*d45*mt2 - 2*d15*d23^3*d34^3*d45*mt2 - 
     3*d12^2*d15^4*d45^2*mt2 + 8*d12^2*d15^3*d23*d45^2*mt2 + 
     9*d12*d15^4*d23*d45^2*mt2 - 6*d12^2*d15^2*d23^2*d45^2*mt2 - 
     9*d12*d15^3*d23^2*d45^2*mt2 + 4*d15^4*d23^2*d45^2*mt2 + 
     d12^2*d15*d23^3*d45^2*mt2 - 4*d15^3*d23^3*d45^2*mt2 - 
     d12^2*d15^3*d34*d45^2*mt2 + 4*d12*d15^4*d34*d45^2*mt2 - 
     3*d12^2*d15^2*d23*d34*d45^2*mt2 - 24*d12*d15^3*d23*d34*d45^2*mt2 - 
     4*d15^4*d23*d34*d45^2*mt2 - 2*d12^2*d15*d23^2*d34*d45^2*mt2 + 
     9*d12*d15^2*d23^2*d34*d45^2*mt2 - 5*d15^3*d23^2*d34*d45^2*mt2 - 
     6*d12*d15*d23^3*d34*d45^2*mt2 + 8*d15^3*d23*d34^2*d45^2*mt2 + 
     3*d12*d15*d23^2*d34^2*d45^2*mt2 - 9*d15^2*d23^2*d34^2*d45^2*mt2 + 
     7*d15*d23^3*d34^2*d45^2*mt2 + d15*d23^2*d34^3*d45^2*mt2 + 
     3*d12*d15^4*d45^3*mt2 - 7*d12*d15^3*d23*d45^3*mt2 - 
     7*d15^4*d23*d45^3*mt2 + 3*d12*d15^2*d23^2*d45^3*mt2 + 
     4*d15^3*d23^2*d45^3*mt2 + 2*d12*d15^3*d34*d45^3*mt2 - 
     2*d15^4*d34*d45^3*mt2 + 6*d12*d15^2*d23*d34*d45^3*mt2 + 
     12*d15^3*d23*d34*d45^3*mt2 + 2*d12*d15*d23^2*d34*d45^3*mt2 + 
     3*d15^2*d23^2*d34*d45^3*mt2 - d12*d15*d23*d34^2*d45^3*mt2 - 
     4*d15*d23^2*d34^2*d45^3*mt2 - d15^4*d45^4*mt2 + 2*d15^3*d23*d45^4*mt2 - 
     d15^3*d34*d45^4*mt2 - 3*d15^2*d23*d34*d45^4*mt2 + 
     d15*d23*d34^2*d45^4*mt2 - 2*d12^3*d15^4*mt2^2 + 
     7*d12^3*d15^3*d23*mt2^2 - 3*d12^2*d15^4*d23*mt2^2 - 
     9*d12^3*d15^2*d23^2*mt2^2 + 9*d12^2*d15^3*d23^2*mt2^2 - 
     4*d12*d15^4*d23^2*mt2^2 + 5*d12^3*d15*d23^3*mt2^2 - 
     9*d12^2*d15^2*d23^3*mt2^2 + 12*d12*d15^3*d23^3*mt2^2 - 
     d12^3*d23^4*mt2^2 + 3*d12^2*d15*d23^4*mt2^2 - 12*d12*d15^2*d23^4*mt2^2 + 
     4*d12*d15*d23^5*mt2^2 + 4*d12^2*d15^4*d34*mt2^2 - 
     12*d12^2*d15^3*d23*d34*mt2^2 + 8*d12*d15^4*d23*d34*mt2^2 + 
     15*d12^2*d15^2*d23^2*d34*mt2^2 - 18*d12*d15^3*d23^2*d34*mt2^2 + 
     4*d15^4*d23^2*d34*mt2^2 - 10*d12^2*d15*d23^3*d34*mt2^2 + 
     12*d12*d15^2*d23^3*d34*mt2^2 - 12*d15^3*d23^3*d34*mt2^2 + 
     3*d12^2*d23^4*d34*mt2^2 - 2*d12*d15*d23^4*d34*mt2^2 + 
     12*d15^2*d23^4*d34*mt2^2 - 4*d15*d23^5*d34*mt2^2 + 
     4*d12*d15^3*d23*d34^2*mt2^2 - 6*d12*d15^2*d23^2*d34^2*mt2^2 + 
     4*d15^3*d23^2*d34^2*mt2^2 + 5*d12*d15*d23^3*d34^2*mt2^2 - 
     3*d15^2*d23^3*d34^2*mt2^2 - 3*d12*d23^4*d34^2*mt2^2 - 
     d15*d23^4*d34^2*mt2^2 + d23^4*d34^3*mt2^2 + 9*d12^2*d15^4*d45*mt2^2 - 
     28*d12^2*d15^3*d23*d45*mt2^2 - 2*d12*d15^4*d23*d45*mt2^2 + 
     30*d12^2*d15^2*d23^2*d45*mt2^2 - 12*d12^2*d15*d23^3*d45*mt2^2 + 
     6*d12*d15^2*d23^3*d45*mt2^2 + d12^2*d23^4*d45*mt2^2 - 
     4*d12*d15*d23^4*d45*mt2^2 + 2*d12^2*d15^3*d34*d45*mt2^2 - 
     12*d12*d15^4*d34*d45*mt2^2 + 44*d12*d15^3*d23*d34*d45*mt2^2 - 
     2*d15^4*d23*d34*d45*mt2^2 - 48*d12*d15^2*d23^2*d34*d45*mt2^2 + 
     12*d15^3*d23^2*d34*d45*mt2^2 - 2*d12^2*d23^3*d34*d45*mt2^2 + 
     18*d12*d15*d23^3*d34*d45*mt2^2 - 18*d15^2*d23^3*d34*d45*mt2^2 - 
     2*d12*d23^4*d34*d45*mt2^2 + 8*d15*d23^4*d34*d45*mt2^2 - 
     10*d15^3*d23*d34^2*d45*mt2^2 + 2*d12*d15*d23^2*d34^2*d45*mt2^2 + 
     15*d15^2*d23^2*d34^2*d45*mt2^2 + 4*d12*d23^3*d34^2*d45*mt2^2 - 
     2*d15*d23^3*d34^2*d45*mt2^2 + d23^4*d34^2*d45*mt2^2 - 
     2*d15*d23^2*d34^3*d45*mt2^2 - 2*d23^3*d34^3*d45*mt2^2 - 
     12*d12*d15^4*d45^2*mt2^2 + 33*d12*d15^3*d23*d45^2*mt2^2 + 
     7*d15^4*d23*d45^2*mt2^2 - 27*d12*d15^2*d23^2*d45^2*mt2^2 - 
     7*d15^3*d23^2*d45^2*mt2^2 + 6*d12*d15*d23^3*d45^2*mt2^2 - 
     6*d12*d15^3*d34*d45^2*mt2^2 + 8*d15^4*d34*d45^2*mt2^2 - 
     2*d12^2*d15*d23*d34*d45^2*mt2^2 - 6*d12*d15^2*d23*d34*d45^2*mt2^2 - 
     32*d15^3*d23*d34*d45^2*mt2^2 - 4*d12*d15*d23^2*d34*d45^2*mt2^2 + 
     18*d15^2*d23^2*d34*d45^2*mt2^2 + 2*d12*d23^3*d34*d45^2*mt2^2 - 
     6*d15*d23^3*d34*d45^2*mt2^2 + 3*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     d12*d23^2*d34^2*d45^2*mt2^2 + 3*d15*d23^2*d34^2*d45^2*mt2^2 - 
     2*d23^3*d34^2*d45^2*mt2^2 + d23^2*d34^3*d45^2*mt2^2 + 
     5*d15^4*d45^3*mt2^2 - 12*d15^3*d23*d45^3*mt2^2 + 
     6*d15^2*d23^2*d45^3*mt2^2 + 4*d15^3*d34*d45^3*mt2^2 + 
     4*d12*d15*d23*d34*d45^3*mt2^2 + 6*d15^2*d23*d34*d45^3*mt2^2 + 
     2*d15*d23^2*d34*d45^3*mt2^2 - 4*d15*d23*d34^2*d45^3*mt2^2 + 
     d23^2*d34^2*d45^3*mt2^2 - 2*d15*d23*d34*d45^4*mt2^2 - 
     6*d12^2*d15^4*mt2^3 + 21*d12^2*d15^3*d23*mt2^3 - 3*d12*d15^4*d23*mt2^3 - 
     27*d12^2*d15^2*d23^2*mt2^3 + 9*d12*d15^3*d23^2*mt2^3 - 
     2*d15^4*d23^2*mt2^3 + 15*d12^2*d15*d23^3*mt2^3 - 
     9*d12*d15^2*d23^3*mt2^3 + 6*d15^3*d23^3*mt2^3 - 3*d12^2*d23^4*mt2^3 + 
     3*d12*d15*d23^4*mt2^3 - 6*d15^2*d23^4*mt2^3 + 2*d15*d23^5*mt2^3 + 
     8*d12*d15^4*d34*mt2^3 - 24*d12*d15^3*d23*d34*mt2^3 + 
     4*d15^4*d23*d34*mt2^3 + 30*d12*d15^2*d23^2*d34*mt2^3 - 
     9*d15^3*d23^2*d34*mt2^3 - 20*d12*d15*d23^3*d34*mt2^3 + 
     6*d15^2*d23^3*d34*mt2^3 + 6*d12*d23^4*d34*mt2^3 - d15*d23^4*d34*mt2^3 + 
     4*d15^3*d23*d34^2*mt2^3 - 6*d15^2*d23^2*d34^2*mt2^3 + 
     5*d15*d23^3*d34^2*mt2^3 - 3*d23^4*d34^2*mt2^3 + 15*d12*d15^4*d45*mt2^3 - 
     47*d12*d15^3*d23*d45*mt2^3 - d15^4*d23*d45*mt2^3 + 
     51*d12*d15^2*d23^2*d45*mt2^3 - 21*d12*d15*d23^3*d45*mt2^3 + 
     3*d15^2*d23^3*d45*mt2^3 + 2*d12*d23^4*d45*mt2^3 - 
     2*d15*d23^4*d45*mt2^3 + 4*d12*d15^3*d34*d45*mt2^3 - 
     10*d15^4*d34*d45*mt2^3 + 2*d12^2*d15*d23*d34*d45*mt2^3 + 
     34*d15^3*d23*d34*d45*mt2^3 - 2*d12^2*d23^2*d34*d45*mt2^3 - 
     36*d15^2*d23^2*d34*d45*mt2^3 - 4*d12*d23^3*d34*d45*mt2^3 + 
     14*d15*d23^3*d34*d45*mt2^3 - 2*d23^4*d34*d45*mt2^3 - 
     2*d12*d15*d23*d34^2*d45*mt2^3 + 4*d12*d23^2*d34^2*d45*mt2^3 + 
     2*d15*d23^2*d34^2*d45*mt2^3 + 4*d23^3*d34^2*d45*mt2^3 - 
     2*d23^2*d34^3*d45*mt2^3 - 9*d15^4*d45^2*mt2^3 + 
     25*d15^3*d23*d45^2*mt2^3 - 21*d15^2*d23^2*d45^2*mt2^3 + 
     5*d15*d23^3*d45^2*mt2^3 - 5*d15^3*d34*d45^2*mt2^3 - 
     8*d12*d15*d23*d34*d45^2*mt2^3 - 3*d15^2*d23*d34*d45^2*mt2^3 + 
     4*d12*d23^2*d34*d45^2*mt2^3 - 2*d15*d23^2*d34*d45^2*mt2^3 + 
     2*d23^3*d34*d45^2*mt2^3 + 5*d15*d23*d34^2*d45^2*mt2^3 - 
     5*d23^2*d34^2*d45^2*mt2^3 + 6*d15*d23*d34*d45^3*mt2^3 - 
     2*d23^2*d34*d45^3*mt2^3 - 6*d12*d15^4*mt2^4 + 21*d12*d15^3*d23*mt2^4 - 
     d15^4*d23*mt2^4 - 27*d12*d15^2*d23^2*mt2^4 + 3*d15^3*d23^2*mt2^4 + 
     15*d12*d15*d23^3*mt2^4 - 3*d15^2*d23^3*mt2^4 - 3*d12*d23^4*mt2^4 + 
     d15*d23^4*mt2^4 + 4*d15^4*d34*mt2^4 - 12*d15^3*d23*d34*mt2^4 + 
     15*d15^2*d23^2*d34*mt2^4 - 10*d15*d23^3*d34*mt2^4 + 3*d23^4*d34*mt2^4 + 
     7*d15^4*d45*mt2^4 - 22*d15^3*d23*d45*mt2^4 + 24*d15^2*d23^2*d45*mt2^4 - 
     10*d15*d23^3*d45*mt2^4 + d23^4*d45*mt2^4 + 2*d15^3*d34*d45*mt2^4 + 
     4*d12*d15*d23*d34*d45*mt2^4 - 4*d12*d23^2*d34*d45*mt2^4 - 
     2*d23^3*d34*d45*mt2^4 - 2*d15*d23*d34^2*d45*mt2^4 + 
     4*d23^2*d34^2*d45*mt2^4 - 6*d15*d23*d34*d45^2*mt2^4 + 
     4*d23^2*d34*d45^2*mt2^4 - 2*d15^4*mt2^5 + 7*d15^3*d23*mt2^5 - 
     9*d15^2*d23^2*mt2^5 + 5*d15*d23^3*mt2^5 - d23^4*mt2^5 + 
     2*d15*d23*d34*d45*mt2^5 - 2*d23^2*d34*d45*mt2^5))/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -(((d12 + d23 - d45 + mt2)*(-2*d12^2*d15^3*d23*d45 + 
      2*d12^2*d15^2*d23^2*d45 - 2*d12*d15^3*d23^2*d45 + 
      2*d12*d15^2*d23^3*d45 + 4*d12^2*d15^2*d23*d34*d45 + 
      6*d12*d15^2*d23^2*d34*d45 + 2*d15^2*d23^3*d34*d45 + 
      4*d12*d15^3*d23*d45^2 - 2*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 - 
      6*d12*d15^2*d23*d34*d45^2 - 4*d15^2*d23^2*d34*d45^2 - 
      2*d15^3*d23*d45^3 + 2*d15^2*d23*d34*d45^3 - d12^3*d15^3*mt2 + 
      3*d12^3*d15^2*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + d12^3*d23^3*mt2 - 
      3*d12^2*d15^2*d23*d34*mt2 + 6*d12^2*d15*d23^2*d34*mt2 - 
      3*d12^2*d23^3*d34*mt2 - 3*d12*d15*d23^2*d34^2*mt2 + 
      3*d12*d23^3*d34^2*mt2 - d23^3*d34^3*mt2 + 3*d12^2*d15^3*d45*mt2 - 
      8*d12^2*d15^2*d23*d45*mt2 - 4*d12*d15^3*d23*d45*mt2 + 
      6*d12^2*d15*d23^2*d45*mt2 + 4*d12*d15^2*d23^2*d45*mt2 - 
      2*d15^3*d23^2*d45*mt2 - d12^2*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 + 
      d12^2*d15^2*d34*d45*mt2 + 3*d12^2*d15*d23*d34*d45*mt2 + 
      14*d12*d15^2*d23*d34*d45*mt2 + 2*d12^2*d23^2*d34*d45*mt2 - 
      3*d12*d15*d23^2*d34*d45*mt2 + 6*d15^2*d23^2*d34*d45*mt2 + 
      2*d12*d23^3*d34*d45*mt2 - 3*d12*d15*d23*d34^2*d45*mt2 - 
      4*d12*d23^2*d34^2*d45*mt2 - 3*d15*d23^2*d34^2*d45*mt2 - 
      d23^3*d34^2*d45*mt2 + 2*d23^2*d34^3*d45*mt2 - 3*d12*d15^3*d45^2*mt2 + 
      7*d12*d15^2*d23*d45^2*mt2 + 4*d15^3*d23*d45^2*mt2 - 
      3*d12*d15*d23^2*d45^2*mt2 - 2*d15^2*d23^2*d45^2*mt2 - 
      2*d12*d15^2*d34*d45^2*mt2 - 6*d12*d15*d23*d34*d45^2*mt2 - 
      9*d15^2*d23*d34*d45^2*mt2 - 2*d12*d23^2*d34*d45^2*mt2 - 
      3*d15*d23^2*d34*d45^2*mt2 + d12*d23*d34^2*d45^2*mt2 + 
      3*d15*d23*d34^2*d45^2*mt2 + 2*d23^2*d34^2*d45^2*mt2 - 
      d23*d34^3*d45^2*mt2 + d15^3*d45^3*mt2 - 2*d15^2*d23*d45^3*mt2 + 
      d15^2*d34*d45^3*mt2 + 3*d15*d23*d34*d45^3*mt2 - d23*d34^2*d45^3*mt2 - 
      3*d12^2*d15^3*mt2^2 + 9*d12^2*d15^2*d23*mt2^2 - 
      9*d12^2*d15*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 
      6*d12*d15^2*d23*d34*mt2^2 + 12*d12*d15*d23^2*d34*mt2^2 - 
      6*d12*d23^3*d34*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 + 
      6*d12*d15^3*d45*mt2^2 - 16*d12*d15^2*d23*d45*mt2^2 - 
      2*d15^3*d23*d45*mt2^2 + 12*d12*d15*d23^2*d45*mt2^2 + 
      2*d15^2*d23^2*d45*mt2^2 - 2*d12*d23^3*d45*mt2^2 + 
      2*d12*d15^2*d34*d45*mt2^2 + 2*d12^2*d23*d34*d45*mt2^2 + 
      6*d12*d15*d23*d34*d45*mt2^2 + 10*d15^2*d23*d34*d45*mt2^2 + 
      4*d12*d23^2*d34*d45*mt2^2 - 3*d15*d23^2*d34*d45*mt2^2 + 
      2*d23^3*d34*d45*mt2^2 - 4*d12*d23*d34^2*d45*mt2^2 - 
      3*d15*d23*d34^2*d45*mt2^2 - 4*d23^2*d34^2*d45*mt2^2 + 
      2*d23*d34^3*d45*mt2^2 - 3*d15^3*d45^2*mt2^2 + 7*d15^2*d23*d45^2*mt2^2 - 
      3*d15*d23^2*d45^2*mt2^2 - 2*d15^2*d34*d45^2*mt2^2 - 
      4*d12*d23*d34*d45^2*mt2^2 - 6*d15*d23*d34*d45^2*mt2^2 - 
      2*d23^2*d34*d45^2*mt2^2 + 5*d23*d34^2*d45^2*mt2^2 + 
      2*d23*d34*d45^3*mt2^2 - 3*d12*d15^3*mt2^3 + 9*d12*d15^2*d23*mt2^3 - 
      9*d12*d15*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 - 3*d15^2*d23*d34*mt2^3 + 
      6*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 + 3*d15^3*d45*mt2^3 - 
      8*d15^2*d23*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 - d23^3*d45*mt2^3 + 
      d15^2*d34*d45*mt2^3 + 4*d12*d23*d34*d45*mt2^3 + 
      3*d15*d23*d34*d45*mt2^3 + 2*d23^2*d34*d45*mt2^3 - 
      4*d23*d34^2*d45*mt2^3 - 4*d23*d34*d45^2*mt2^3 - d15^3*mt2^4 + 
      3*d15^2*d23*mt2^4 - 3*d15*d23^2*mt2^4 + d23^3*mt2^4 + 
      2*d23*d34*d45*mt2^4))/((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*d45*(d12 + d23 - d45 + mt2)*(d12*d15*d23 - d12*d23^2 - d12*d15*d34 - 
      d12*d23*d34 - 2*d15*d23*d34 + d23^2*d34 + d23*d34^2 - d15*d23*d45 + 
      d15*d34*d45 - d23*d34*d45 - d34^2*d45 + d15*d23*mt2 - d23^2*mt2 - 
      2*d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 2*d34^2*mt2 + 
      2*d34*d45*mt2 - 2*d34*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(-2*d12^2*d15^3*d23*d45 + 2*d12^2*d15^2*d23^2*d45 - 
      2*d12*d15^3*d23^2*d45 + 2*d12^2*d15*d23^3*d45 + 2*d12*d15^2*d23^3*d45 - 
      2*d12^2*d23^4*d45 + 2*d12*d15*d23^4*d45 - 2*d12*d23^5*d45 + 
      4*d12^2*d15^2*d23*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
      4*d12^2*d23^3*d34*d45 - 4*d12*d15*d23^3*d34*d45 + 
      2*d15^2*d23^3*d34*d45 - 2*d12*d23^4*d34*d45 - 4*d15*d23^4*d34*d45 + 
      2*d23^5*d34*d45 - 2*d12^2*d15*d23*d34^2*d45 - 2*d12^2*d23^2*d34^2*d45 - 
      6*d12*d15*d23^2*d34^2*d45 + 2*d12*d23^3*d34^2*d45 - 
      4*d15*d23^3*d34^2*d45 + 4*d23^4*d34^2*d45 + 2*d12*d23^2*d34^3*d45 + 
      2*d23^3*d34^3*d45 + 4*d12*d15^3*d23*d45^2 - 6*d12*d15^2*d23^2*d45^2 + 
      2*d15^3*d23^2*d45^2 - 4*d15^2*d23^3*d45^2 + 2*d12*d23^4*d45^2 + 
      2*d15*d23^4*d45^2 - 10*d12*d15^2*d23*d34*d45^2 + 
      8*d12*d15*d23^2*d34*d45^2 - 8*d15^2*d23^2*d34*d45^2 + 
      2*d12*d23^3*d34*d45^2 + 12*d15*d23^3*d34*d45^2 - 4*d23^4*d34*d45^2 + 
      8*d12*d15*d23*d34^2*d45^2 - 2*d12*d23^2*d34^2*d45^2 + 
      10*d15*d23^2*d34^2*d45^2 - 8*d23^3*d34^2*d45^2 - 
      2*d12*d23*d34^3*d45^2 - 4*d23^2*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 
      4*d15^2*d23^2*d45^3 - 2*d15*d23^3*d45^3 + 6*d15^2*d23*d34*d45^3 - 
      8*d15*d23^2*d34*d45^3 + 2*d23^3*d34*d45^3 - 6*d15*d23*d34^2*d45^3 + 
      4*d23^2*d34^2*d45^3 + 2*d23*d34^3*d45^3 - d12^3*d15^3*mt2 + 
      3*d12^3*d15^2*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + d12^3*d23^3*mt2 - 
      3*d12^2*d15^2*d23*d34*mt2 + 6*d12^2*d15*d23^2*d34*mt2 - 
      3*d12^2*d23^3*d34*mt2 - 3*d12*d15*d23^2*d34^2*mt2 + 
      3*d12*d23^3*d34^2*mt2 - d23^3*d34^3*mt2 + 3*d12^2*d15^3*d45*mt2 - 
      10*d12^2*d15^2*d23*d45*mt2 - 4*d12*d15^3*d23*d45*mt2 + 
      11*d12^2*d15*d23^2*d45*mt2 + 4*d12*d15^2*d23^2*d45*mt2 - 
      2*d15^3*d23^2*d45*mt2 - 4*d12^2*d23^3*d45*mt2 + 
      4*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 4*d12*d23^4*d45*mt2 + 
      2*d15*d23^4*d45*mt2 - 2*d23^5*d45*mt2 - d12^2*d15^2*d34*d45*mt2 + 
      7*d12^2*d15*d23*d34*d45*mt2 + 14*d12*d15^2*d23*d34*d45*mt2 - 
      6*d12^2*d23^2*d34*d45*mt2 - 9*d12*d15*d23^2*d34*d45*mt2 + 
      6*d15^2*d23^2*d34*d45*mt2 - 5*d12*d23^3*d34*d45*mt2 - 
      4*d15*d23^3*d34*d45*mt2 - 2*d23^4*d34*d45*mt2 - 
      d12^2*d15*d34^2*d45*mt2 - 5*d12^2*d23*d34^2*d45*mt2 - 
      13*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
      9*d15*d23^2*d34^2*d45*mt2 + 3*d23^3*d34^2*d45*mt2 + 
      5*d12*d23*d34^3*d45*mt2 + 6*d23^2*d34^3*d45*mt2 - 
      3*d12*d15^3*d45^2*mt2 + 11*d12*d15^2*d23*d45^2*mt2 + 
      4*d15^3*d23*d45^2*mt2 - 13*d12*d15*d23^2*d45^2*mt2 - 
      6*d15^2*d23^2*d45^2*mt2 + 5*d12*d23^3*d45^2*mt2 + 2*d23^4*d45^2*mt2 + 
      2*d12*d15^2*d34*d45^2*mt2 - 14*d12*d15*d23*d34*d45^2*mt2 - 
      13*d15^2*d23*d34*d45^2*mt2 + 11*d12*d23^2*d34*d45^2*mt2 + 
      11*d15*d23^2*d34*d45^2*mt2 + d23^3*d34*d45^2*mt2 + 
      2*d12*d15*d34^2*d45^2*mt2 + 8*d12*d23*d34^2*d45^2*mt2 + 
      17*d15*d23*d34^2*d45^2*mt2 - 6*d23^2*d34^2*d45^2*mt2 - 
      d12*d34^3*d45^2*mt2 - 8*d23*d34^3*d45^2*mt2 + d15^3*d45^3*mt2 - 
      4*d15^2*d23*d45^3*mt2 + 5*d15*d23^2*d45^3*mt2 - 2*d23^3*d45^3*mt2 - 
      d15^2*d34*d45^3*mt2 + 7*d15*d23*d34*d45^3*mt2 - 5*d23^2*d34*d45^3*mt2 - 
      d15*d34^2*d45^3*mt2 - 3*d23*d34^2*d45^3*mt2 + d34^3*d45^3*mt2 - 
      3*d12^2*d15^3*mt2^2 + 9*d12^2*d15^2*d23*mt2^2 - 
      9*d12^2*d15*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 
      6*d12*d15^2*d23*d34*mt2^2 + 12*d12*d15*d23^2*d34*mt2^2 - 
      6*d12*d23^3*d34*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 + 
      6*d12*d15^3*d45*mt2^2 - 20*d12*d15^2*d23*d45*mt2^2 - 
      2*d15^3*d23*d45*mt2^2 + 22*d12*d15*d23^2*d45*mt2^2 + 
      2*d15^2*d23^2*d45*mt2^2 - 8*d12*d23^3*d45*mt2^2 + 
      2*d15*d23^3*d45*mt2^2 - 2*d23^4*d45*mt2^2 - 2*d12*d15^2*d34*d45*mt2^2 + 
      14*d12*d15*d23*d34*d45*mt2^2 + 10*d15^2*d23*d34*d45*mt2^2 - 
      12*d12*d23^2*d34*d45*mt2^2 - 9*d15*d23^2*d34*d45*mt2^2 - 
      d23^3*d34*d45*mt2^2 - 2*d12^2*d34^2*d45*mt2^2 - 
      2*d12*d15*d34^2*d45*mt2^2 - 12*d12*d23*d34^2*d45*mt2^2 - 
      11*d15*d23*d34^2*d45*mt2^2 + 2*d12*d34^3*d45*mt2^2 + 
      7*d23*d34^3*d45*mt2^2 - 3*d15^3*d45^2*mt2^2 + 11*d15^2*d23*d45^2*
       mt2^2 - 13*d15*d23^2*d45^2*mt2^2 + 5*d23^3*d45^2*mt2^2 + 
      2*d15^2*d34*d45^2*mt2^2 - 14*d15*d23*d34*d45^2*mt2^2 + 
      11*d23^2*d34*d45^2*mt2^2 + 4*d12*d34^2*d45^2*mt2^2 + 
      2*d15*d34^2*d45^2*mt2^2 + 10*d23*d34^2*d45^2*mt2^2 - 
      3*d34^3*d45^2*mt2^2 - 2*d34^2*d45^3*mt2^2 - 3*d12*d15^3*mt2^3 + 
      9*d12*d15^2*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 3*d12*d23^3*mt2^3 - 
      3*d15^2*d23*d34*mt2^3 + 6*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 + 
      3*d15^3*d45*mt2^3 - 10*d15^2*d23*d45*mt2^3 + 11*d15*d23^2*d45*mt2^3 - 
      4*d23^3*d45*mt2^3 - d15^2*d34*d45*mt2^3 + 7*d15*d23*d34*d45*mt2^3 - 
      6*d23^2*d34*d45*mt2^3 - 4*d12*d34^2*d45*mt2^3 - d15*d34^2*d45*mt2^3 - 
      7*d23*d34^2*d45*mt2^3 + 2*d34^3*d45*mt2^3 + 4*d34^2*d45^2*mt2^3 - 
      d15^3*mt2^4 + 3*d15^2*d23*mt2^4 - 3*d15*d23^2*mt2^4 + d23^3*mt2^4 - 
      2*d34^2*d45*mt2^4))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (2*(-(d12*d15) + d12*d23 + 2*d12*d34 + 2*d15*d34 - d23*d34 - 2*d34^2 + 
     d15*d45 - d34*d45 - d15*mt2 + d23*mt2 + 2*d34*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (-2*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
     d15*mt2 + d23*mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((2*d12*d15^3*d23 - 2*d12*d15^2*d23^2 - 2*d12*d15*d23^3 + 2*d12*d23^4 - 
     4*d12*d15^2*d23*d34 + 2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 
     2*d12*d23^3*d34 + 4*d15*d23^3*d34 - 2*d23^4*d34 - 2*d23^3*d34^2 + 
     4*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 - 2*d12*d15*d23^2*d45 + 
     4*d15^2*d23^2*d45 - 2*d12*d23^3*d45 - 2*d15*d23^3*d45 - 
     6*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 - 2*d12*d23^2*d34*d45 - 
     10*d15*d23^2*d34*d45 + 4*d23^3*d34*d45 + 4*d23^2*d34^2*d45 - 
     4*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 6*d15*d23*d34*d45^2 - 
     2*d23^2*d34*d45^2 - 2*d23*d34^2*d45^2 + 2*d15^3*d23*mt2 - 
     2*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 + 2*d23^4*mt2 - 
     2*d12*d15^2*d34*mt2 + d12*d15*d23*d34*mt2 - 4*d15^2*d23*d34*mt2 + 
     d12*d23^2*d34*mt2 + 2*d15*d23^2*d34*mt2 + 2*d23^3*d34*mt2 - 
     d23^2*d34^2*mt2 + 3*d12*d15*d23*d45*mt2 + 4*d15^2*d23*d45*mt2 - 
     3*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 2*d23^3*d45*mt2 - 
     3*d12*d15*d34*d45*mt2 + 2*d15^2*d34*d45*mt2 - 5*d12*d23*d34*d45*mt2 - 
     13*d15*d23*d34*d45*mt2 + d23^2*d34*d45*mt2 + 6*d23*d34^2*d45*mt2 - 
     3*d15*d23*d45^2*mt2 + 2*d23^2*d45^2*mt2 + 3*d15*d34*d45^2*mt2 + 
     3*d23*d34*d45^2*mt2 - d34^2*d45^2*mt2 - 2*d15^2*d34*mt2^2 + 
     d15*d23*d34*mt2^2 + d23^2*d34*mt2^2 + 3*d15*d23*d45*mt2^2 - 
     3*d23^2*d45*mt2^2 - 2*d12*d34*d45*mt2^2 - 3*d15*d34*d45*mt2^2 - 
     5*d23*d34*d45*mt2^2 + 2*d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 
     2*d34*d45*mt2^3)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 - 2*d12^2*d15^2*d23 + 2*d12*d15^3*d23 - 
     2*d12*d15^2*d23^2 - 2*d12*d15^2*d23*d34 - 2*d15^2*d23^2*d34 - 
     4*d12*d15^3*d45 + 2*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 + 
     2*d12*d15^2*d34*d45 + 4*d15^2*d23*d34*d45 + 2*d15^3*d45^2 - 
     2*d15^2*d34*d45^2 + 2*d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - 
     3*d12^2*d15*d23*mt2 - 4*d12*d15^2*d23*mt2 + 2*d15^3*d23*mt2 + 
     d12^2*d23^2*mt2 - 2*d15^2*d23^2*mt2 - 2*d12*d15^2*d34*mt2 + 
     3*d12*d15*d23*d34*mt2 - 2*d15^2*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     d23^2*d34^2*mt2 - 4*d12*d15^2*d45*mt2 - 4*d15^3*d45*mt2 + 
     3*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 + 3*d12*d15*d34*d45*mt2 + 
     4*d15^2*d34*d45*mt2 + 2*d12*d23*d34*d45*mt2 + 3*d15*d23*d34*d45*mt2 - 
     2*d23*d34^2*d45*mt2 + 2*d15^2*d45^2*mt2 - 3*d15*d34*d45^2*mt2 + 
     d34^2*d45^2*mt2 + 4*d12*d15^2*mt2^2 + 2*d15^3*mt2^2 - 
     6*d12*d15*d23*mt2^2 - 2*d15^2*d23*mt2^2 + 2*d12*d23^2*mt2^2 - 
     2*d15^2*d34*mt2^2 + 3*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     4*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 + 2*d12*d34*d45*mt2^2 + 
     3*d15*d34*d45*mt2^2 + 2*d23*d34*d45*mt2^2 - 2*d34^2*d45*mt2^2 - 
     2*d34*d45^2*mt2^2 + 2*d15^2*mt2^3 - 3*d15*d23*mt2^3 + d23^2*mt2^3 + 
     2*d34*d45*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 - 6*d12^2*d15^2*d23 + 6*d12^2*d15*d23^2 - 2*d12^2*d23^3 + 
     2*d12^2*d15*d23*d34 + 6*d12*d15^2*d23*d34 - 2*d12^2*d23^2*d34 - 
     10*d12*d15*d23^2*d34 + 4*d12*d23^3*d34 - 2*d12*d15*d23*d34^2 + 
     4*d12*d23^2*d34^2 + 4*d15*d23^2*d34^2 - 2*d23^3*d34^2 - 2*d23^2*d34^3 - 
     4*d12*d15^3*d45 - 2*d12^2*d15*d23*d45 + 6*d12*d15^2*d23*d45 + 
     2*d12^2*d23^2*d45 - 2*d12*d15*d23^2*d45 + 2*d12^2*d15*d34*d45 + 
     6*d12*d15^2*d34*d45 + 2*d12^2*d23*d34*d45 + 8*d12*d15*d23*d34*d45 + 
     6*d15^2*d23*d34*d45 - 6*d12*d23^2*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d12*d15*d34^2*d45 - 6*d12*d23*d34^2*d45 - 10*d15*d23*d34^2*d45 + 
     4*d23^2*d34^2*d45 + 4*d23*d34^3*d45 + 2*d15^3*d45^2 + 
     2*d12*d15*d23*d45^2 - 2*d12*d15*d34*d45^2 - 6*d15^2*d34*d45^2 + 
     2*d12*d23*d34*d45^2 + 2*d15*d23*d34*d45^2 + 2*d12*d34^2*d45^2 + 
     6*d15*d34^2*d45^2 - 2*d23*d34^2*d45^2 - 2*d34^3*d45^2 + 
     4*d12*d15^3*mt2 - 12*d12*d15^2*d23*mt2 + 12*d12*d15*d23^2*mt2 - 
     4*d12*d23^3*mt2 + 4*d12*d15*d23*d34*mt2 + 6*d15^2*d23*d34*mt2 - 
     4*d12*d23^2*d34*mt2 - 10*d15*d23^2*d34*mt2 + 4*d23^3*d34*mt2 - 
     2*d15*d23*d34^2*mt2 + 4*d23^2*d34^2*mt2 - d12^2*d15*d45*mt2 - 
     4*d15^3*d45*mt2 + d12^2*d23*d45*mt2 - 4*d12*d15*d23*d45*mt2 + 
     6*d15^2*d23*d45*mt2 + 4*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 + 
     2*d12^2*d34*d45*mt2 + 12*d12*d15*d34*d45*mt2 + 6*d15^2*d34*d45*mt2 - 
     d12*d23*d34*d45*mt2 + 8*d15*d23*d34*d45*mt2 - 6*d23^2*d34*d45*mt2 - 
     6*d12*d34^2*d45*mt2 - 10*d15*d34^2*d45*mt2 - 2*d23*d34^2*d45*mt2 + 
     4*d34^3*d45*mt2 + 2*d12*d15*d45^2*mt2 - d12*d23*d45^2*mt2 + 
     2*d15*d23*d45^2*mt2 - d12*d34*d45^2*mt2 - 10*d15*d34*d45^2*mt2 + 
     5*d23*d34*d45^2*mt2 + 4*d34^2*d45^2*mt2 - d15*d45^3*mt2 - 
     d34*d45^3*mt2 + 2*d15^3*mt2^2 - 6*d15^2*d23*mt2^2 + 6*d15*d23^2*mt2^2 - 
     2*d23^3*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d12*d15*d45*mt2^2 + 2*d12*d23*d45*mt2^2 - 2*d15*d23*d45*mt2^2 + 
     2*d23^2*d45*mt2^2 + 4*d12*d34*d45*mt2^2 + 10*d15*d34*d45*mt2^2 - 
     3*d23*d34*d45*mt2^2 - 6*d34^2*d45*mt2^2 + 2*d15*d45^2*mt2^2 - 
     d23*d45^2*mt2^2 - d34*d45^2*mt2^2 - d15*d45*mt2^3 + d23*d45*mt2^3 + 
     2*d34*d45*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((4*d12^2*d15^2*d23 + 2*d12*d15^3*d23 - 8*d12^2*d15*d23^2 - 
     2*d12*d15^2*d23^2 + 4*d12^2*d23^3 - 2*d12*d15*d23^3 + 2*d12*d23^4 - 
     8*d12^2*d15*d23*d34 - 8*d12*d15^2*d23*d34 + 8*d12^2*d23^2*d34 + 
     8*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 4*d15*d23^3*d34 - 
     2*d23^4*d34 + 4*d12^2*d23*d34^2 + 10*d12*d15*d23*d34^2 - 
     6*d12*d23^2*d34^2 + 4*d15*d23^2*d34^2 - 4*d23^3*d34^2 - 
     4*d12*d23*d34^3 - 2*d23^2*d34^3 - 4*d12*d15^2*d23*d45 - 
     2*d15^3*d23*d45 + 8*d12*d15*d23^2*d45 + 4*d15^2*d23^2*d45 - 
     4*d12*d23^3*d45 - 2*d15*d23^3*d45 + 8*d12*d15*d23*d34*d45 + 
     6*d15^2*d23*d34*d45 - 8*d12*d23^2*d34*d45 - 8*d15*d23^2*d34*d45 + 
     2*d23^3*d34*d45 - 4*d12*d23*d34^2*d45 - 6*d15*d23*d34^2*d45 + 
     4*d23^2*d34^2*d45 + 2*d23*d34^3*d45 + 8*d12*d15^2*d23*mt2 + 
     2*d15^3*d23*mt2 - 16*d12*d15*d23^2*mt2 - 2*d15^2*d23^2*mt2 + 
     8*d12*d23^3*mt2 - 2*d15*d23^3*mt2 + 2*d23^4*mt2 - 3*d12^2*d15*d34*mt2 - 
     2*d12*d15^2*d34*mt2 + 3*d12^2*d23*d34*mt2 - 15*d12*d15*d23*d34*mt2 - 
     8*d15^2*d23*d34*mt2 + 17*d12*d23^2*d34*mt2 + 8*d15*d23^2*d34*mt2 + 
     2*d12^2*d34^2*mt2 + 4*d12*d15*d34^2*mt2 + 5*d12*d23*d34^2*mt2 + 
     10*d15*d23*d34^2*mt2 - 7*d23^2*d34^2*mt2 - 2*d12*d34^3*mt2 - 
     4*d23*d34^3*mt2 + 3*d12*d15*d23*d45*mt2 - 4*d15^2*d23*d45*mt2 - 
     3*d12*d23^2*d45*mt2 + 8*d15*d23^2*d45*mt2 - 4*d23^3*d45*mt2 + 
     3*d12*d15*d34*d45*mt2 + 2*d15^2*d34*d45*mt2 - 8*d12*d23*d34*d45*mt2 + 
     d15*d23*d34*d45*mt2 - 5*d23^2*d34*d45*mt2 - 3*d12*d34^2*d45*mt2 - 
     4*d15*d34^2*d45*mt2 + 3*d23*d34^2*d45*mt2 + 2*d34^3*d45*mt2 - 
     3*d15*d23*d45^2*mt2 + 2*d23^2*d45^2*mt2 + 3*d23*d34*d45^2*mt2 + 
     4*d15^2*d23*mt2^2 - 8*d15*d23^2*mt2^2 + 4*d23^3*mt2^2 - 
     6*d12*d15*d34*mt2^2 - 2*d15^2*d34*mt2^2 + 6*d12*d23*d34*mt2^2 - 
     7*d15*d23*d34*mt2^2 + 9*d23^2*d34*mt2^2 + 4*d12*d34^2*mt2^2 + 
     4*d15*d34^2*mt2^2 + d23*d34^2*mt2^2 - 2*d34^3*mt2^2 + 
     3*d15*d23*d45*mt2^2 - 3*d23^2*d45*mt2^2 - 2*d12*d34*d45*mt2^2 + 
     3*d15*d34*d45*mt2^2 - 8*d23*d34*d45*mt2^2 - d34^2*d45*mt2^2 + 
     2*d34*d45^2*mt2^2 - 3*d15*d34*mt2^3 + 3*d23*d34*mt2^3 + 2*d34^2*mt2^3 - 
     2*d34*d45*mt2^3)/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 + 2*d12^3*d15*d23 - 2*d12^2*d15^2*d23 + 2*d12*d15^3*d23 - 
     2*d12^3*d23^2 + 2*d12^2*d15*d23^2 - 2*d12*d15^2*d23^2 - 2*d12^2*d23^3 - 
     2*d12^3*d15*d34 - 4*d12^2*d15^2*d34 - 2*d12^3*d23*d34 - 
     8*d12^2*d15*d23*d34 - 6*d12*d15^2*d23*d34 + 2*d12^2*d23^2*d34 - 
     6*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 4*d12*d23^3*d34 + 
     2*d12^2*d15*d34^2 + 4*d12^2*d23*d34^2 + 6*d12*d15*d23*d34^2 + 
     2*d12*d23^2*d34^2 + 4*d15*d23^2*d34^2 - 2*d23^3*d34^2 - 
     2*d12*d23*d34^3 - 2*d23^2*d34^3 - 4*d12*d15^3*d45 - 
     4*d12^2*d15*d23*d45 + 2*d12*d15^2*d23*d45 - 2*d15^3*d23*d45 + 
     2*d12^2*d23^2*d45 - 2*d12*d15*d23^2*d45 + 4*d12^2*d15*d34*d45 + 
     10*d12*d15^2*d34*d45 + 6*d12*d15*d23*d34*d45 + 8*d15^2*d23*d34*d45 - 
     6*d12*d23^2*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d12^2*d34^2*d45 - 
     8*d12*d15*d34^2*d45 - 4*d12*d23*d34^2*d45 - 10*d15*d23*d34^2*d45 + 
     4*d23^2*d34^2*d45 + 2*d12*d34^3*d45 + 4*d23*d34^3*d45 + 2*d15^3*d45^2 + 
     2*d12*d15*d23*d45^2 - 2*d12*d15*d34*d45^2 - 6*d15^2*d34*d45^2 + 
     2*d12*d23*d34*d45^2 + 2*d15*d23*d34*d45^2 + 2*d12*d34^2*d45^2 + 
     6*d15*d34^2*d45^2 - 2*d23*d34^2*d45^2 - 2*d34^3*d45^2 + d12^3*d15*mt2 + 
     2*d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - d12^3*d23*mt2 + 
     3*d12^2*d15*d23*mt2 - 4*d12*d15^2*d23*mt2 + 2*d15^3*d23*mt2 - 
     5*d12^2*d23^2*mt2 + 4*d12*d15*d23^2*mt2 - 2*d15^2*d23^2*mt2 - 
     4*d12*d23^3*mt2 - 2*d12^3*d34*mt2 - 11*d12^2*d15*d34*mt2 - 
     10*d12*d15^2*d34*mt2 - 4*d12^2*d23*d34*mt2 - 13*d12*d15*d23*d34*mt2 - 
     6*d15^2*d23*d34*mt2 + 2*d12*d23^2*d34*mt2 - 6*d15*d23^2*d34*mt2 + 
     4*d23^3*d34*mt2 + 4*d12^2*d34^2*mt2 + 8*d12*d15*d34^2*mt2 + 
     7*d12*d23*d34^2*mt2 + 6*d15*d23*d34^2*mt2 + 3*d23^2*d34^2*mt2 - 
     2*d12*d34^3*mt2 - 2*d23*d34^3*mt2 - 3*d12^2*d15*d45*mt2 - 
     4*d12*d15^2*d45*mt2 - 4*d15^3*d45*mt2 + 2*d12^2*d23*d45*mt2 - 
     5*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 + 4*d12*d23^2*d45*mt2 - 
     2*d15*d23^2*d45*mt2 + 3*d12^2*d34*d45*mt2 + 21*d12*d15*d34*d45*mt2 + 
     12*d15^2*d34*d45*mt2 - 3*d12*d23*d34*d45*mt2 + 9*d15*d23*d34*d45*mt2 - 
     6*d23^2*d34*d45*mt2 - 9*d12*d34^2*d45*mt2 - 12*d15*d34^2*d45*mt2 - 
     3*d23*d34^2*d45*mt2 + 4*d34^3*d45*mt2 + 3*d12*d15*d45^2*mt2 + 
     2*d15^2*d45^2*mt2 - d12*d23*d45^2*mt2 + 2*d15*d23*d45^2*mt2 - 
     10*d15*d34*d45^2*mt2 + 5*d23*d34*d45^2*mt2 + 4*d34^2*d45^2*mt2 - 
     d15*d45^3*mt2 - d34*d45^3*mt2 + 3*d12^2*d15*mt2^2 + 4*d12*d15^2*mt2^2 + 
     2*d15^3*mt2^2 - 3*d12^2*d23*mt2^2 - 2*d15^2*d23*mt2^2 - 
     4*d12*d23^2*mt2^2 + 2*d15*d23^2*mt2^2 - 2*d23^3*mt2^2 - 
     6*d12^2*d34*mt2^2 - 16*d12*d15*d34*mt2^2 - 6*d15^2*d34*mt2^2 - 
     2*d12*d23*d34*mt2^2 - 5*d15*d23*d34*mt2^2 + 8*d12*d34^2*mt2^2 + 
     6*d15*d34^2*mt2^2 + 3*d23*d34^2*mt2^2 - 2*d34^3*mt2^2 - 
     6*d12*d15*d45*mt2^2 - 4*d15^2*d45*mt2^2 + 4*d12*d23*d45*mt2^2 - 
     d15*d23*d45*mt2^2 + 2*d23^2*d45*mt2^2 + 8*d12*d34*d45*mt2^2 + 
     17*d15*d34*d45*mt2^2 - 3*d23*d34*d45*mt2^2 - 9*d34^2*d45*mt2^2 + 
     3*d15*d45^2*mt2^2 - d23*d45^2*mt2^2 - 2*d34*d45^2*mt2^2 + 
     3*d12*d15*mt2^3 + 2*d15^2*mt2^3 - 3*d12*d23*mt2^3 - d15*d23*mt2^3 - 
     d23^2*mt2^3 - 6*d12*d34*mt2^3 - 7*d15*d34*mt2^3 + 4*d34^2*mt2^3 - 
     3*d15*d45*mt2^3 + 2*d23*d45*mt2^3 + 5*d34*d45*mt2^3 + d15*mt2^4 - 
     d23*mt2^4 - 2*d34*mt2^4)/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -(((d12 + d23 - d45 + mt2)*(-(d12*d15) + d12*d23 - d23*d34 + d15*d45 + 
      d34*d45 - d15*mt2 + d23*mt2))/((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d23 + d34)*(2*d12^2*d15*d23 - 2*d12^2*d23^2 + 2*d12*d15*d23^2 - 
      2*d12*d23^3 + 2*d12*d23^2*d34 + 2*d23^3*d34 + 2*d12*d23^2*d45 + 
      2*d15*d23^2*d45 - 2*d12*d23*d34*d45 - 4*d23^2*d34*d45 - 
      2*d15*d23*d45^2 + 2*d23*d34*d45^2 + d12^2*d15*mt2 - d12^2*d23*mt2 + 
      4*d12*d15*d23*mt2 - 4*d12*d23^2*mt2 + 2*d15*d23^2*mt2 - 2*d23^3*mt2 + 
      d12*d23*d34*mt2 + 2*d23^2*d34*mt2 - 2*d12*d15*d45*mt2 + 
      3*d12*d23*d45*mt2 + 2*d23^2*d45*mt2 - d12*d34*d45*mt2 - 
      5*d23*d34*d45*mt2 + d15*d45^2*mt2 - 2*d23*d45^2*mt2 + d34*d45^2*mt2 + 
      2*d12*d15*mt2^2 - 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 - 2*d23^2*mt2^2 + 
      d23*d34*mt2^2 - 2*d15*d45*mt2^2 + 3*d23*d45*mt2^2 - d34*d45*mt2^2 + 
      d15*mt2^3 - d23*mt2^3))/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d23 + d34)*(2*d12^2*d15*d23 - 2*d12^2*d23^2 + 2*d12*d15*d23^2 - 
      2*d12*d23^3 + 2*d12*d23^2*d34 + 2*d23^3*d34 + 2*d12*d23^2*d45 + 
      2*d15*d23^2*d45 - 2*d12*d23*d34*d45 - 4*d23^2*d34*d45 - 
      2*d15*d23*d45^2 + 2*d23*d34*d45^2 + d12^2*d15*mt2 - d12^2*d23*mt2 + 
      4*d12*d15*d23*mt2 - 4*d12*d23^2*mt2 + 2*d15*d23^2*mt2 - 2*d23^3*mt2 + 
      d12*d23*d34*mt2 + 2*d23^2*d34*mt2 - 2*d12*d15*d45*mt2 + 
      3*d12*d23*d45*mt2 + 2*d23^2*d45*mt2 - d12*d34*d45*mt2 - 
      5*d23*d34*d45*mt2 + d15*d45^2*mt2 - 2*d23*d45^2*mt2 + d34*d45^2*mt2 + 
      2*d12*d15*mt2^2 - 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 - 2*d23^2*mt2^2 + 
      d23*d34*mt2^2 - 2*d15*d45*mt2^2 + 3*d23*d45*mt2^2 - d34*d45*mt2^2 + 
      d15*mt2^3 - d23*mt2^3))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(-(d12*d15) + d12*d23 - d23*d34 + d15*d45 - 2*d23*d45 - d34*d45 - 
      d15*mt2 + d23*mt2))/((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-4*d12^2*d15^2*d23 + 6*d12^2*d15*d23^2 - 4*d12*d15^2*d23^2 - 
     2*d12^2*d23^3 + 6*d12*d15*d23^3 - 2*d12*d23^4 + 2*d12^2*d15*d23*d34 - 
     2*d12^2*d23^2*d34 - 2*d12*d15*d23^2*d34 - 4*d15*d23^3*d34 + 
     2*d23^4*d34 + 2*d12*d23^2*d34^2 + 2*d23^3*d34^2 + 8*d12*d15^2*d23*d45 - 
     12*d12*d15*d23^2*d45 + 4*d15^2*d23^2*d45 + 2*d12*d23^3*d45 - 
     6*d15*d23^3*d45 - 4*d12*d15*d23*d34*d45 + 2*d15*d23^2*d34*d45 - 
     4*d23^3*d34*d45 - 2*d12*d23*d34^2*d45 - 4*d23^2*d34^2*d45 - 
     4*d15^2*d23*d45^2 + 6*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     2*d23^2*d34*d45^2 + 2*d23*d34^2*d45^2 - d12^2*d15*d23*mt2 - 
     8*d12*d15^2*d23*mt2 + d12^2*d23^2*mt2 + 12*d12*d15*d23^2*mt2 - 
     4*d15^2*d23^2*mt2 - 4*d12*d23^3*mt2 + 6*d15*d23^3*mt2 - 2*d23^4*mt2 + 
     d12^2*d15*d34*mt2 - d12^2*d23*d34*mt2 + 6*d12*d15*d23*d34*mt2 - 
     7*d12*d23^2*d34*mt2 - 2*d15*d23^2*d34*mt2 + d12*d23*d34^2*mt2 + 
     4*d23^2*d34^2*mt2 + 2*d12*d15*d23*d45*mt2 + 8*d15^2*d23*d45*mt2 - 
     3*d12*d23^2*d45*mt2 - 12*d15*d23^2*d45*mt2 + 2*d23^3*d45*mt2 - 
     2*d12*d15*d34*d45*mt2 - 6*d15*d23*d34*d45*mt2 + 3*d23^2*d34*d45*mt2 - 
     d12*d34^2*d45*mt2 - 3*d23*d34^2*d45*mt2 - d15*d23*d45^2*mt2 + 
     2*d23^2*d45^2*mt2 + d15*d34*d45^2*mt2 + d23*d34*d45^2*mt2 + 
     d34^2*d45^2*mt2 - 2*d12*d15*d23*mt2^2 - 4*d15^2*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 6*d15*d23^2*mt2^2 - 2*d23^3*mt2^2 + 
     2*d12*d15*d34*mt2^2 - 2*d12*d23*d34*mt2^2 + 4*d15*d23*d34*mt2^2 - 
     5*d23^2*d34*mt2^2 + d23*d34^2*mt2^2 + 2*d15*d23*d45*mt2^2 - 
     3*d23^2*d45*mt2^2 - 2*d15*d34*d45*mt2^2 - d34^2*d45*mt2^2 - 
     d15*d23*mt2^3 + d23^2*mt2^3 + d15*d34*mt2^3 - d23*d34*mt2^3)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, (2*(d12*d15^2*d45 - 2*d12*d15*d23*d45 + d15^2*d23*d45 + d12*d23^2*d45 - 
     2*d15*d23^2*d45 + d23^3*d45 - 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 - 
     2*d15*d23*d34*d45 + 2*d23^2*d34*d45 + d12*d34^2*d45 + d23*d34^2*d45 - 
     d15^2*d45*mt2 + 2*d15*d23*d45*mt2 - d23^2*d45*mt2 + 2*d15*d34*d45*mt2 - 
     2*d23*d34*d45*mt2 - d34^2*d45*mt2 + d15*d45^2*mt2 - d23*d45^2*mt2 - 
     d34*d45^2*mt2 - d12*d45*mt2^2 - 2*d15*d45*mt2^2 + d23*d45*mt2^2 + 
     2*d34*d45*mt2^2 + d45^2*mt2^2 - d45*mt2^3))/
   ((d15 - d23 - d34)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 0, 
  (-4*Sqrt[d45]*(-d15 + d23 + d34 - mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2])/(Sqrt[d15 - d23 - d34]*
    (-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 
     2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  (-2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d45 - 2*mt2])/(Sqrt[d15 - d23 - d34]*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (-2*Sqrt[d45]*(d12 + d23 - d45 + mt2))/
   (Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (2*Sqrt[d45]*(d12 + d23 - d45 + mt2))/
   (Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), 0, 0, 0}, 
 {0, 0, (-2*(-(d15^2*d23*d45) + d15^2*d45^2 - 2*d15^2*d45*mt2 + 
     d15*d45^2*mt2 - 2*d15*d45*mt2^2 + d23*d45*mt2^2))/
   (d15*(d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, 0, (-4*Sqrt[d45]*(d15 + mt2)*
    Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*Sqrt[d45]*(d15*d23 - d15*d45 + 2*d15*mt2 - d23*mt2))/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*Sqrt[d45]*(d15*d23 - d15*d45 + 2*d15*mt2 - d23*mt2))/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (2*Sqrt[d45]*(d15*d23 - d15*d45 + 2*d15*mt2 - d23*mt2))/
   (Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 
  (-2*Sqrt[d45 - 2*mt2])/(Sqrt[d15]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 
  0, 0, (2*d23*Sqrt[d45])/(Sqrt[d15]*(d15 - d23)*
    Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), (-2*d23*Sqrt[d45])/
   (Sqrt[d15]*(d15 - d23)*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0}, 
 {0, 0, 0, (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))/(d15*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 
  (2*(d12 + d23 - d45 + mt2))/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
    2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2), 0, 0, 
  (2*(d12 + d23 - d45 + mt2))/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
    2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2), 0, 
  (2*(d12^2 - d12*d15 + d12*d23 - d15*d23 - d12*d34 - d23*d34 - 2*d12*d45 + 
     d15*d45 - d23*d45 + d34*d45 + d45^2 + d12*mt2 - d15*mt2 + d23*mt2 - 
     d45*mt2))/((d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*(d12 + d23 - d45 + mt2)*(3*d12*d15 + d15^2 - d12*d23 + d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - 3*d15*d45 + d23*d45 + d34*d45 + 
     d12*mt2 + 3*d15*mt2 - d23*mt2 - 2*d34*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(d12 + d15 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), (2*(d12 + d23 - d45 + mt2))/
   (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
    d45*mt2 + mt2^2), 0, (2*(d12*d15 + d12*d23 + d15*d23 + d23^2 + d12*d34 + 
     d23*d34 - d15*d45 - d23*d45 - d34*d45 + d12*mt2 + d15*mt2 + d23*mt2 - 
     d45*mt2 + mt2^2))/((d15 - d23 - d34)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*(d15*d23 - d23^2 - d23*d34 - d34*mt2))/
   ((d15 - d23 - d34)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 0, 0, 
  (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 
  (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 0, 
  (-2*d23)/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 
  (-2*d23*(d15^2 - 3*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))/
   (d15*(d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (-2*(d15*d23 - d23^2 - 2*d23*d34 - d34*mt2))/
   ((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))/
   (d15*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(2*d15 + mt2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d15 + mt2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(d15 - d23 - d34 + mt2))/
   ((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 
  2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d15 + mt2))/(d15*(2*d15 + mt2)), 0, 2/d15}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T4/DEQs_T4/dd23_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*(d12^3*d15^4*d45 - 2*d12^3*d15^3*d23*d45 + 2*d12^2*d15^4*d23*d45 + 
     d12^3*d15^2*d23^2*d45 - 5*d12^2*d15^3*d23^2*d45 + 
     4*d12^2*d15^2*d23^3*d45 - d12^2*d15*d23^4*d45 - d12^3*d15^3*d34*d45 - 
     2*d12^2*d15^3*d23*d34*d45 + d12^3*d15*d23^2*d34*d45 + 
     2*d12^2*d15^2*d23^2*d34*d45 + 2*d12*d15^3*d23^2*d34*d45 - 
     4*d12*d15^2*d23^3*d34*d45 + 2*d12*d15*d23^4*d34*d45 - 
     2*d12^2*d15*d23^2*d34^2*d45 - 3*d12*d15^2*d23^2*d34^2*d45 - 
     d15*d23^4*d34^2*d45 + d12*d15*d23^2*d34^3*d45 - 3*d12^2*d15^4*d45^2 + 
     6*d12^2*d15^3*d23*d45^2 - 4*d12*d15^4*d23*d45^2 - 
     3*d12^2*d15^2*d23^2*d45^2 + 8*d12*d15^3*d23^2*d45^2 - 
     4*d12*d15^2*d23^3*d45^2 + 5*d12^2*d15^3*d34*d45^2 - 
     4*d12^2*d15^2*d23*d34*d45^2 + 8*d12*d15^3*d23*d34*d45^2 - 
     3*d12^2*d15*d23^2*d34*d45^2 - 8*d12*d15^2*d23^2*d34*d45^2 + 
     2*d15^3*d23^2*d34*d45^2 - 4*d12*d15*d23^3*d34*d45^2 - 
     4*d15^2*d23^3*d34*d45^2 - 2*d12^2*d15^2*d34^2*d45^2 - 
     4*d12*d15^2*d23*d34^2*d45^2 + 2*d12*d15*d23^2*d34^2*d45^2 - 
     3*d15^2*d23^2*d34^2*d45^2 + 4*d15*d23^3*d34^2*d45^2 + 
     d15*d23^2*d34^3*d45^2 + 3*d12*d15^4*d45^3 - 6*d12*d15^3*d23*d45^3 + 
     2*d15^4*d23*d45^3 + 2*d12*d15^2*d23^2*d45^3 - 3*d15^3*d23^2*d45^3 - 
     7*d12*d15^3*d34*d45^3 + 8*d12*d15^2*d23*d34*d45^3 - 
     6*d15^3*d23*d34*d45^3 + 2*d12*d15*d23^2*d34*d45^3 + 
     8*d15^2*d23^2*d34*d45^3 + 5*d12*d15^2*d34^2*d45^3 - 
     2*d12*d15*d23*d34^2*d45^3 + 6*d15^2*d23*d34^2*d45^3 - 
     5*d15*d23^2*d34^2*d45^3 - d12*d15*d34^3*d45^3 - 2*d15*d23*d34^3*d45^3 - 
     d15^4*d45^4 + 2*d15^3*d23*d45^4 + 3*d15^3*d34*d45^4 - 
     4*d15^2*d23*d34*d45^4 - 3*d15^2*d34^2*d45^4 + 2*d15*d23*d34^2*d45^4 + 
     d15*d34^3*d45^4 + d12^3*d15^3*d45*mt2 + 3*d12^2*d15^4*d45*mt2 - 
     2*d12^3*d15^2*d23*d45*mt2 - 6*d12^2*d15^3*d23*d45*mt2 + 
     4*d12*d15^4*d23*d45*mt2 + d12^3*d15*d23^2*d45*mt2 + 
     3*d12^2*d15^2*d23^2*d45*mt2 - 10*d12*d15^3*d23^2*d45*mt2 + 
     8*d12*d15^2*d23^3*d45*mt2 - 2*d12*d15*d23^4*d45*mt2 - 
     3*d12^3*d15^2*d34*d45*mt2 - 5*d12^2*d15^3*d34*d45*mt2 + 
     2*d12^3*d15*d23*d34*d45*mt2 + 2*d12^2*d15^2*d23*d34*d45*mt2 - 
     4*d12*d15^3*d23*d34*d45*mt2 + d12^3*d23^2*d34*d45*mt2 + 
     3*d12^2*d15*d23^2*d34*d45*mt2 + 4*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d15^3*d23^2*d34*d45*mt2 - 4*d15^2*d23^3*d34*d45*mt2 + 
     2*d15*d23^4*d34*d45*mt2 + 3*d12^2*d15^2*d34^2*d45*mt2 - 
     4*d12^2*d15*d23*d34^2*d45*mt2 - 3*d12^2*d23^2*d34^2*d45*mt2 - 
     7*d12*d15*d23^2*d34^2*d45*mt2 - 3*d15^2*d23^2*d34^2*d45*mt2 + 
     2*d12*d15*d23*d34^3*d45*mt2 + 3*d12*d23^2*d34^3*d45*mt2 + 
     3*d15*d23^2*d34^3*d45*mt2 - d23^2*d34^4*d45*mt2 - 
     3*d12^2*d15^3*d45^2*mt2 - 6*d12*d15^4*d45^2*mt2 + 
     5*d12^2*d15^2*d23*d45^2*mt2 + 12*d12*d15^3*d23*d45^2*mt2 - 
     4*d15^4*d23*d45^2*mt2 - 2*d12^2*d15*d23^2*d45^2*mt2 - 
     6*d12*d15^2*d23^2*d45^2*mt2 + 8*d15^3*d23^2*d45^2*mt2 - 
     4*d15^2*d23^3*d45^2*mt2 + 10*d12^2*d15^2*d34*d45^2*mt2 + 
     14*d12*d15^3*d34*d45^2*mt2 - 10*d12^2*d15*d23*d34*d45^2*mt2 - 
     8*d12*d15^2*d23*d34*d45^2*mt2 + 8*d15^3*d23*d34*d45^2*mt2 - 
     2*d12^2*d23^2*d34*d45^2*mt2 - 13*d12*d15*d23^2*d34*d45^2*mt2 - 
     8*d15^2*d23^2*d34*d45^2*mt2 - 4*d15*d23^3*d34*d45^2*mt2 - 
     3*d12^2*d15*d34^2*d45^2*mt2 - 12*d12*d15^2*d34^2*d45^2*mt2 + 
     d12^2*d23*d34^2*d45^2*mt2 + 8*d12*d15*d23*d34^2*d45^2*mt2 - 
     8*d15^2*d23*d34^2*d45^2*mt2 + 4*d12*d23^2*d34^2*d45^2*mt2 + 
     11*d15*d23^2*d34^2*d45^2*mt2 + 3*d12*d15*d34^3*d45^2*mt2 - 
     2*d12*d23*d34^3*d45^2*mt2 + 2*d15*d23*d34^3*d45^2*mt2 - 
     2*d23^2*d34^3*d45^2*mt2 + d23*d34^4*d45^2*mt2 + 3*d12*d15^3*d45^3*mt2 + 
     3*d15^4*d45^3*mt2 - 4*d12*d15^2*d23*d45^3*mt2 - 6*d15^3*d23*d45^3*mt2 + 
     d12*d15*d23^2*d45^3*mt2 + 2*d15^2*d23^2*d45^3*mt2 - 
     11*d12*d15^2*d34*d45^3*mt2 - 9*d15^3*d34*d45^3*mt2 + 
     14*d12*d15*d23*d34*d45^3*mt2 + 6*d15^2*d23*d34*d45^3*mt2 + 
     d12*d23^2*d34*d45^3*mt2 + 9*d15*d23^2*d34*d45^3*mt2 + 
     6*d12*d15*d34^2*d45^3*mt2 + 10*d15^2*d34^2*d45^3*mt2 - 
     2*d12*d23*d34^2*d45^3*mt2 - 6*d15*d23*d34^2*d45^3*mt2 - 
     d23^2*d34^2*d45^3*mt2 - 4*d15*d34^3*d45^3*mt2 + 2*d23*d34^3*d45^3*mt2 - 
     d15^3*d45^4*mt2 + d15^2*d23*d45^4*mt2 + 4*d15^2*d34*d45^4*mt2 - 
     6*d15*d23*d34*d45^4*mt2 - 3*d15*d34^2*d45^4*mt2 + d23*d34^2*d45^4*mt2 + 
     3*d12^2*d15^3*d45*mt2^2 + 3*d12*d15^4*d45*mt2^2 - 
     6*d12^2*d15^2*d23*d45*mt2^2 - 6*d12*d15^3*d23*d45*mt2^2 + 
     2*d15^4*d23*d45*mt2^2 + 3*d12^2*d15*d23^2*d45*mt2^2 + 
     3*d12*d15^2*d23^2*d45*mt2^2 - 5*d15^3*d23^2*d45*mt2^2 + 
     4*d15^2*d23^3*d45*mt2^2 - d15*d23^4*d45*mt2^2 - 
     2*d12^3*d15*d34*d45*mt2^2 - 9*d12^2*d15^2*d34*d45*mt2^2 - 
     7*d12*d15^3*d34*d45*mt2^2 + 2*d12^3*d23*d34*d45*mt2^2 + 
     6*d12^2*d15*d23*d34*d45*mt2^2 + 4*d12*d15^2*d23*d34*d45*mt2^2 - 
     2*d15^3*d23*d34*d45*mt2^2 + 3*d12^2*d23^2*d34*d45*mt2^2 + 
     3*d12*d15*d23^2*d34*d45*mt2^2 + 2*d15^2*d23^2*d34*d45*mt2^2 + 
     4*d12^2*d15*d34^2*d45*mt2^2 + 6*d12*d15^2*d34^2*d45*mt2^2 - 
     6*d12^2*d23*d34^2*d45*mt2^2 - 8*d12*d15*d23*d34^2*d45*mt2^2 - 
     6*d12*d23^2*d34^2*d45*mt2^2 - 5*d15*d23^2*d34^2*d45*mt2^2 - 
     2*d12*d15*d34^3*d45*mt2^2 + 6*d12*d23*d34^3*d45*mt2^2 + 
     2*d15*d23*d34^3*d45*mt2^2 + 3*d23^2*d34^3*d45*mt2^2 - 
     2*d23*d34^4*d45*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 - 3*d15^4*d45^2*mt2^2 + 
     10*d12*d15^2*d23*d45^2*mt2^2 + 6*d15^3*d23*d45^2*mt2^2 - 
     4*d12*d15*d23^2*d45^2*mt2^2 - 3*d15^2*d23^2*d45^2*mt2^2 + 
     6*d12^2*d15*d34*d45^2*mt2^2 + 20*d12*d15^2*d34*d45^2*mt2^2 + 
     9*d15^3*d34*d45^2*mt2^2 - 6*d12^2*d23*d34*d45^2*mt2^2 - 
     20*d12*d15*d23*d34*d45^2*mt2^2 - 4*d15^2*d23*d34*d45^2*mt2^2 - 
     4*d12*d23^2*d34*d45^2*mt2^2 - 10*d15*d23^2*d34*d45^2*mt2^2 - 
     14*d12*d15*d34^2*d45^2*mt2^2 - 10*d15^2*d34^2*d45^2*mt2^2 + 
     14*d12*d23*d34^2*d45^2*mt2^2 + 8*d15*d23*d34^2*d45^2*mt2^2 + 
     4*d23^2*d34^2*d45^2*mt2^2 + 5*d15*d34^3*d45^2*mt2^2 - 
     8*d23*d34^3*d45^2*mt2^2 + 3*d15^3*d45^3*mt2^2 - 
     4*d15^2*d23*d45^3*mt2^2 + d15*d23^2*d45^3*mt2^2 - 
     6*d12*d15*d34*d45^3*mt2^2 - 11*d15^2*d34*d45^3*mt2^2 + 
     6*d12*d23*d34*d45^3*mt2^2 + 14*d15*d23*d34*d45^3*mt2^2 + 
     d23^2*d34*d45^3*mt2^2 + 10*d15*d34^2*d45^3*mt2^2 - 
     8*d23*d34^2*d45^3*mt2^2 + 2*d15*d34*d45^4*mt2^2 - 
     2*d23*d34*d45^4*mt2^2 + 3*d12*d15^3*d45*mt2^3 + d15^4*d45*mt2^3 - 
     6*d12*d15^2*d23*d45*mt2^3 - 2*d15^3*d23*d45*mt2^3 + 
     3*d12*d15*d23^2*d45*mt2^3 + d15^2*d23^2*d45*mt2^3 - 
     6*d12^2*d15*d34*d45*mt2^3 - 9*d12*d15^2*d34*d45*mt2^3 - 
     3*d15^3*d34*d45*mt2^3 + 6*d12^2*d23*d34*d45*mt2^3 + 
     6*d12*d15*d23*d34*d45*mt2^3 + 2*d15^2*d23*d34*d45*mt2^3 + 
     3*d12*d23^2*d34*d45*mt2^3 + d15*d23^2*d34*d45*mt2^3 + 
     8*d12*d15*d34^2*d45*mt2^3 + 3*d15^2*d34^2*d45*mt2^3 - 
     12*d12*d23*d34^2*d45*mt2^3 - 4*d15*d23*d34^2*d45*mt2^3 - 
     3*d23^2*d34^2*d45*mt2^3 - 2*d15*d34^3*d45*mt2^3 + 
     6*d23*d34^3*d45*mt2^3 - 3*d15^3*d45^2*mt2^3 + 5*d15^2*d23*d45^2*mt2^3 - 
     2*d15*d23^2*d45^2*mt2^3 + 12*d12*d15*d34*d45^2*mt2^3 + 
     10*d15^2*d34*d45^2*mt2^3 - 12*d12*d23*d34*d45^2*mt2^3 - 
     10*d15*d23*d34*d45^2*mt2^3 - 2*d23^2*d34*d45^2*mt2^3 - 
     11*d15*d34^2*d45^2*mt2^3 + 13*d23*d34^2*d45^2*mt2^3 - 
     6*d15*d34*d45^3*mt2^3 + 6*d23*d34*d45^3*mt2^3 + d15^3*d45*mt2^4 - 
     2*d15^2*d23*d45*mt2^4 + d15*d23^2*d45*mt2^4 - 6*d12*d15*d34*d45*mt2^4 - 
     3*d15^2*d34*d45*mt2^4 + 6*d12*d23*d34*d45*mt2^4 + 
     2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 + 4*d15*d34^2*d45*mt2^4 - 
     6*d23*d34^2*d45*mt2^4 + 6*d15*d34*d45^2*mt2^4 - 6*d23*d34*d45^2*mt2^4 - 
     2*d15*d34*d45*mt2^5 + 2*d23*d34*d45*mt2^5))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d45]*(2*d12^3*d15^5*d45 + 2*d12^2*d15^6*d45 - 
      8*d12^3*d15^4*d23*d45 - 8*d12^2*d15^5*d23*d45 + 
      12*d12^3*d15^3*d23^2*d45 + 12*d12^2*d15^4*d23^2*d45 - 
      8*d12^3*d15^2*d23^3*d45 - 8*d12^2*d15^3*d23^3*d45 + 
      2*d12^3*d15*d23^4*d45 + 2*d12^2*d15^2*d23^4*d45 - 
      6*d12^3*d15^4*d34*d45 - 8*d12^2*d15^5*d34*d45 + 
      18*d12^3*d15^3*d23*d34*d45 + 28*d12^2*d15^4*d23*d34*d45 + 
      2*d12*d15^5*d23*d34*d45 - 18*d12^3*d15^2*d23^2*d34*d45 - 
      36*d12^2*d15^3*d23^2*d34*d45 - 6*d12*d15^4*d23^2*d34*d45 + 
      6*d12^3*d15*d23^3*d34*d45 + 20*d12^2*d15^2*d23^3*d34*d45 + 
      6*d12*d15^3*d23^3*d34*d45 - 4*d12^2*d15*d23^4*d34*d45 - 
      2*d12*d15^2*d23^4*d34*d45 + 6*d12^3*d15^3*d34^2*d45 + 
      12*d12^2*d15^4*d34^2*d45 - 12*d12^3*d15^2*d23*d34^2*d45 - 
      36*d12^2*d15^3*d23*d34^2*d45 - 8*d12*d15^4*d23*d34^2*d45 + 
      6*d12^3*d15*d23^2*d34^2*d45 + 36*d12^2*d15^2*d23^2*d34^2*d45 + 
      18*d12*d15^3*d23^2*d34^2*d45 - 12*d12^2*d15*d23^3*d34^2*d45 - 
      12*d12*d15^2*d23^3*d34^2*d45 + 2*d12*d15*d23^4*d34^2*d45 - 
      2*d12^3*d15^2*d34^3*d45 - 8*d12^2*d15^3*d34^3*d45 + 
      2*d12^3*d15*d23*d34^3*d45 + 20*d12^2*d15^2*d23*d34^3*d45 + 
      12*d12*d15^3*d23*d34^3*d45 - 12*d12^2*d15*d23^2*d34^3*d45 - 
      18*d12*d15^2*d23^2*d34^3*d45 + 6*d12*d15*d23^3*d34^3*d45 + 
      2*d12^2*d15^2*d34^4*d45 - 4*d12^2*d15*d23*d34^4*d45 - 
      8*d12*d15^2*d23*d34^4*d45 + 6*d12*d15*d23^2*d34^4*d45 + 
      2*d12*d15*d23*d34^5*d45 - 4*d12^2*d15^5*d45^2 - 4*d12*d15^6*d45^2 + 
      14*d12^2*d15^4*d23*d45^2 + 14*d12*d15^5*d23*d45^2 - 
      18*d12^2*d15^3*d23^2*d45^2 - 18*d12*d15^4*d23^2*d45^2 + 
      10*d12^2*d15^2*d23^3*d45^2 + 10*d12*d15^3*d23^3*d45^2 - 
      2*d12^2*d15*d23^4*d45^2 - 2*d12*d15^2*d23^4*d45^2 + 
      14*d12^2*d15^4*d34*d45^2 + 18*d12*d15^5*d34*d45^2 - 
      36*d12^2*d15^3*d23*d34*d45^2 - 48*d12*d15^4*d23*d34*d45^2 + 
      2*d15^5*d23*d34*d45^2 + 30*d12^2*d15^2*d23^2*d34*d45^2 + 
      42*d12*d15^3*d23^2*d34*d45^2 - 6*d15^4*d23^2*d34*d45^2 - 
      8*d12^2*d15*d23^3*d34*d45^2 - 12*d12*d15^2*d23^3*d34*d45^2 + 
      6*d15^3*d23^3*d34*d45^2 - 2*d15^2*d23^4*d34*d45^2 - 
      18*d12^2*d15^3*d34^2*d45^2 - 32*d12*d15^4*d34^2*d45^2 + 
      30*d12^2*d15^2*d23*d34^2*d45^2 + 60*d12*d15^3*d23*d34^2*d45^2 - 
      8*d15^4*d23*d34^2*d45^2 - 12*d12^2*d15*d23^2*d34^2*d45^2 - 
      30*d12*d15^2*d23^2*d34^2*d45^2 + 18*d15^3*d23^2*d34^2*d45^2 + 
      2*d12*d15*d23^3*d34^2*d45^2 - 12*d15^2*d23^3*d34^2*d45^2 + 
      2*d15*d23^4*d34^2*d45^2 + 10*d12^2*d15^2*d34^3*d45^2 + 
      28*d12*d15^3*d34^3*d45^2 - 8*d12^2*d15*d23*d34^3*d45^2 - 
      32*d12*d15^2*d23*d34^3*d45^2 + 12*d15^3*d23*d34^3*d45^2 + 
      6*d12*d15*d23^2*d34^3*d45^2 - 18*d15^2*d23^2*d34^3*d45^2 + 
      6*d15*d23^3*d34^3*d45^2 - 2*d12^2*d15*d34^4*d45^2 - 
      12*d12*d15^2*d34^4*d45^2 + 6*d12*d15*d23*d34^4*d45^2 - 
      8*d15^2*d23*d34^4*d45^2 + 6*d15*d23^2*d34^4*d45^2 + 
      2*d12*d15*d34^5*d45^2 + 2*d15*d23*d34^5*d45^2 + 2*d12*d15^5*d45^3 + 
      2*d15^6*d45^3 - 6*d12*d15^4*d23*d45^3 - 6*d15^5*d23*d45^3 + 
      6*d12*d15^3*d23^2*d45^3 + 6*d15^4*d23^2*d45^3 - 
      2*d12*d15^2*d23^3*d45^3 - 2*d15^3*d23^3*d45^3 - 8*d12*d15^4*d34*d45^3 - 
      10*d15^5*d34*d45^3 + 18*d12*d15^3*d23*d34*d45^3 + 
      24*d15^4*d23*d34*d45^3 - 12*d12*d15^2*d23^2*d34*d45^3 - 
      18*d15^3*d23^2*d34*d45^3 + 2*d12*d15*d23^3*d34*d45^3 + 
      4*d15^2*d23^3*d34*d45^3 + 12*d12*d15^3*d34^2*d45^3 + 
      20*d15^4*d34^2*d45^3 - 18*d12*d15^2*d23*d34^2*d45^3 - 
      36*d15^3*d23*d34^2*d45^3 + 6*d12*d15*d23^2*d34^2*d45^3 + 
      18*d15^2*d23^2*d34^2*d45^3 - 2*d15*d23^3*d34^2*d45^3 - 
      8*d12*d15^2*d34^3*d45^3 - 20*d15^3*d34^3*d45^3 + 
      6*d12*d15*d23*d34^3*d45^3 + 24*d15^2*d23*d34^3*d45^3 - 
      6*d15*d23^2*d34^3*d45^3 + 2*d12*d15*d34^4*d45^3 + 
      10*d15^2*d34^4*d45^3 - 6*d15*d23*d34^4*d45^3 - 2*d15*d34^5*d45^3 - 
      3*d12^4*d15^4*mt2 - 7*d12^3*d15^5*mt2 - 4*d12^2*d15^6*mt2 + 
      10*d12^4*d15^3*d23*mt2 + 24*d12^3*d15^4*d23*mt2 + 
      14*d12^2*d15^5*d23*mt2 - 12*d12^4*d15^2*d23^2*mt2 - 
      30*d12^3*d15^3*d23^2*mt2 - 18*d12^2*d15^4*d23^2*mt2 + 
      6*d12^4*d15*d23^3*mt2 + 16*d12^3*d15^2*d23^3*mt2 + 
      10*d12^2*d15^3*d23^3*mt2 - d12^4*d23^4*mt2 - 3*d12^3*d15*d23^4*mt2 - 
      2*d12^2*d15^2*d23^4*mt2 + 7*d12^4*d15^3*d34*mt2 + 
      22*d12^3*d15^4*d34*mt2 + 16*d12^2*d15^5*d34*mt2 - 
      15*d12^4*d15^2*d23*d34*mt2 - 58*d12^3*d15^3*d23*d34*mt2 - 
      51*d12^2*d15^4*d23*d34*mt2 - 4*d12*d15^5*d23*d34*mt2 + 
      9*d12^4*d15*d23^2*d34*mt2 + 54*d12^3*d15^2*d23^2*d34*mt2 + 
      63*d12^2*d15^3*d23^2*d34*mt2 + 12*d12*d15^4*d23^2*d34*mt2 - 
      d12^4*d23^3*d34*mt2 - 22*d12^3*d15*d23^3*d34*mt2 - 
      37*d12^2*d15^2*d23^3*d34*mt2 - 12*d12*d15^3*d23^3*d34*mt2 + 
      4*d12^3*d23^4*d34*mt2 + 9*d12^2*d15*d23^4*d34*mt2 + 
      4*d12*d15^2*d23^4*d34*mt2 - 4*d12^4*d15^2*d34^2*mt2 - 
      23*d12^3*d15^3*d34^2*mt2 - 24*d12^2*d15^4*d34^2*mt2 + 
      4*d12^4*d15*d23*d34^2*mt2 + 46*d12^3*d15^2*d23*d34^2*mt2 + 
      72*d12^2*d15^3*d23*d34^2*mt2 + 16*d12*d15^4*d23*d34^2*mt2 - 
      27*d12^3*d15*d23^2*d34^2*mt2 - 72*d12^2*d15^2*d23^2*d34^2*mt2 - 
      33*d12*d15^3*d23^2*d34^2*mt2 + 4*d12^3*d23^3*d34^2*mt2 + 
      30*d12^2*d15*d23^3*d34^2*mt2 + 26*d12*d15^2*d23^3*d34^2*mt2 + 
      2*d15^3*d23^3*d34^2*mt2 - 6*d12^2*d23^4*d34^2*mt2 - 
      9*d12*d15*d23^4*d34^2*mt2 - 2*d15^2*d23^4*d34^2*mt2 + 
      8*d12^3*d15^2*d34^3*mt2 + 16*d12^2*d15^3*d34^3*mt2 - 
      12*d12^3*d15*d23*d34^3*mt2 - 47*d12^2*d15^2*d23*d34^3*mt2 - 
      24*d12*d15^3*d23*d34^3*mt2 + 27*d12^2*d15*d23^2*d34^3*mt2 + 
      30*d12*d15^2*d23^2*d34^3*mt2 - 6*d12^2*d23^3*d34^3*mt2 - 
      18*d12*d15*d23^3*d34^3*mt2 - 5*d15^2*d23^3*d34^3*mt2 + 
      4*d12*d23^4*d34^3*mt2 + 3*d15*d23^4*d34^3*mt2 - 
      4*d12^2*d15^2*d34^4*mt2 + 12*d12^2*d15*d23*d34^4*mt2 + 
      16*d12*d15^2*d23*d34^4*mt2 - 9*d12*d15*d23^2*d34^4*mt2 + 
      4*d12*d23^3*d34^4*mt2 + 4*d15*d23^3*d34^4*mt2 - d23^4*d34^4*mt2 - 
      4*d12*d15*d23*d34^5*mt2 - d23^3*d34^5*mt2 + 9*d12^3*d15^4*d45*mt2 + 
      23*d12^2*d15^5*d45*mt2 + 12*d12*d15^6*d45*mt2 - 
      29*d12^3*d15^3*d23*d45*mt2 - 77*d12^2*d15^4*d23*d45*mt2 - 
      40*d12*d15^5*d23*d45*mt2 + 33*d12^3*d15^2*d23^2*d45*mt2 + 
      93*d12^2*d15^3*d23^2*d45*mt2 + 48*d12*d15^4*d23^2*d45*mt2 - 
      15*d12^3*d15*d23^3*d45*mt2 - 47*d12^2*d15^2*d23^3*d45*mt2 - 
      24*d12*d15^3*d23^3*d45*mt2 + 2*d12^3*d23^4*d45*mt2 + 
      8*d12^2*d15*d23^4*d45*mt2 + 4*d12*d15^2*d23^4*d45*mt2 - 
      26*d12^3*d15^3*d34*d45*mt2 - 81*d12^2*d15^4*d34*d45*mt2 - 
      52*d12*d15^5*d34*d45*mt2 + 59*d12^3*d15^2*d23*d34*d45*mt2 + 
      204*d12^2*d15^3*d23*d34*d45*mt2 + 138*d12*d15^4*d23*d34*d45*mt2 - 
      2*d15^5*d23*d34*d45*mt2 - 36*d12^3*d15*d23^2*d34*d45*mt2 - 
      159*d12^2*d15^2*d23^2*d34*d45*mt2 - 120*d12*d15^3*d23^2*d34*d45*mt2 + 
      6*d15^4*d23^2*d34*d45*mt2 + 3*d12^3*d23^3*d34*d45*mt2 + 
      42*d12^2*d15*d23^3*d34*d45*mt2 + 46*d12*d15^2*d23^3*d34*d45*mt2 - 
      2*d15^3*d23^3*d34*d45*mt2 - 6*d12^2*d23^4*d34*d45*mt2 - 
      12*d12*d15*d23^4*d34*d45*mt2 - 2*d15^2*d23^4*d34*d45*mt2 + 
      23*d12^3*d15^2*d34^2*d45*mt2 + 105*d12^2*d15^3*d34^2*d45*mt2 + 
      90*d12*d15^4*d34^2*d45*mt2 - 30*d12^3*d15*d23*d34^2*d45*mt2 - 
      189*d12^2*d15^2*d23*d34^2*d45*mt2 - 186*d12*d15^3*d23*d34^2*d45*mt2 + 
      8*d15^4*d23*d34^2*d45*mt2 + 3*d12^3*d23^2*d34^2*d45*mt2 + 
      81*d12^2*d15*d23^2*d34^2*d45*mt2 + 105*d12*d15^2*d23^2*d34^2*d45*mt2 - 
      21*d15^3*d23^2*d34^2*d45*mt2 - 9*d12^2*d23^3*d34^2*d45*mt2 - 
      27*d12*d15*d23^3*d34^2*d45*mt2 + 5*d15^2*d23^3*d34^2*d45*mt2 + 
      6*d12*d23^4*d34^2*d45*mt2 + 4*d15*d23^4*d34^2*d45*mt2 - 
      6*d12^3*d15*d34^3*d45*mt2 - 59*d12^2*d15^2*d34^3*d45*mt2 - 
      78*d12*d15^3*d34^3*d45*mt2 + 2*d12^3*d23*d34^3*d45*mt2 + 
      68*d12^2*d15*d23*d34^3*d45*mt2 + 124*d12*d15^2*d23*d34^3*d45*mt2 - 
      10*d15^3*d23*d34^3*d45*mt2 - 9*d12^2*d23^2*d34^3*d45*mt2 - 
      42*d12*d15*d23^2*d34^3*d45*mt2 + 21*d15^2*d23^2*d34^3*d45*mt2 + 
      9*d12*d23^3*d34^3*d45*mt2 - 2*d23^4*d34^3*d45*mt2 + 
      12*d12^2*d15*d34^4*d45*mt2 + 34*d12*d15^2*d34^4*d45*mt2 - 
      6*d12^2*d23*d34^4*d45*mt2 - 42*d12*d15*d23*d34^4*d45*mt2 + 
      2*d15^2*d23*d34^4*d45*mt2 + 9*d12*d23^2*d34^4*d45*mt2 - 
      3*d15*d23^2*d34^4*d45*mt2 - 3*d23^3*d34^4*d45*mt2 - 
      6*d12*d15*d34^5*d45*mt2 + 6*d12*d23*d34^5*d45*mt2 + 
      4*d15*d23*d34^5*d45*mt2 - 3*d23^2*d34^5*d45*mt2 - 2*d23*d34^6*d45*mt2 - 
      8*d12^2*d15^4*d45^2*mt2 - 21*d12*d15^5*d45^2*mt2 - 8*d15^6*d45^2*mt2 + 
      26*d12^2*d15^3*d23*d45^2*mt2 + 66*d12*d15^4*d23*d45^2*mt2 + 
      24*d15^5*d23*d45^2*mt2 - 27*d12^2*d15^2*d23^2*d45^2*mt2 - 
      69*d12*d15^3*d23^2*d45^2*mt2 - 24*d15^4*d23^2*d45^2*mt2 + 
      10*d12^2*d15*d23^3*d45^2*mt2 + 28*d12*d15^2*d23^3*d45^2*mt2 + 
      10*d15^3*d23^3*d45^2*mt2 - d12^2*d23^4*d45^2*mt2 - 
      4*d12*d15*d23^4*d45^2*mt2 - 2*d15^2*d23^4*d45^2*mt2 + 
      29*d12^2*d15^3*d34*d45^2*mt2 + 84*d12*d15^4*d34*d45^2*mt2 + 
      38*d15^5*d34*d45^2*mt2 - 70*d12^2*d15^2*d23*d34*d45^2*mt2 - 
      201*d12*d15^3*d23*d34*d45^2*mt2 - 87*d15^4*d23*d34*d45^2*mt2 + 
      42*d12^2*d15*d23^2*d34*d45^2*mt2 + 132*d12*d15^2*d23^2*d34*d45^2*mt2 + 
      51*d15^3*d23^2*d34*d45^2*mt2 - 3*d12^2*d23^3*d34*d45^2*mt2 - 
      21*d12*d15*d23^3*d34*d45^2*mt2 - 4*d15^2*d23^3*d34*d45^2*mt2 + 
      2*d12*d23^4*d34*d45^2*mt2 - 33*d12^2*d15^2*d34^2*d45^2*mt2 - 
      127*d12*d15^3*d34^2*d45^2*mt2 - 74*d15^4*d34^2*d45^2*mt2 + 
      47*d12^2*d15*d23*d34^2*d45^2*mt2 + 216*d12*d15^2*d23*d34^2*d45^2*mt2 + 
      126*d15^3*d23*d34^2*d45^2*mt2 - 6*d12^2*d23^2*d34^2*d45^2*mt2 - 
      78*d12*d15*d23^2*d34^2*d45^2*mt2 - 39*d15^2*d23^2*d34^2*d45^2*mt2 + 
      6*d12*d23^3*d34^2*d45^2*mt2 - 3*d15*d23^3*d34^2*d45^2*mt2 - 
      d23^4*d34^2*d45^2*mt2 + 12*d12^2*d15*d34^3*d45^2*mt2 + 
      86*d12*d15^2*d34^3*d45^2*mt2 + 74*d15^3*d34^3*d45^2*mt2 - 
      4*d12^2*d23*d34^3*d45^2*mt2 - 89*d12*d15*d23*d34^3*d45^2*mt2 - 
      91*d15^2*d23*d34^3*d45^2*mt2 + 12*d12*d23^2*d34^3*d45^2*mt2 + 
      18*d15*d23^2*d34^3*d45^2*mt2 - 3*d23^3*d34^3*d45^2*mt2 - 
      22*d12*d15*d34^4*d45^2*mt2 - 38*d15^2*d34^4*d45^2*mt2 + 
      8*d12*d23*d34^4*d45^2*mt2 + 32*d15*d23*d34^4*d45^2*mt2 - 
      6*d23^2*d34^4*d45^2*mt2 + 8*d15*d34^5*d45^2*mt2 - 
      4*d23*d34^5*d45^2*mt2 + d12*d15^4*d45^3*mt2 + 5*d15^5*d45^3*mt2 - 
      6*d12*d15^3*d23*d45^3*mt2 - 15*d15^4*d23*d45^3*mt2 + 
      6*d12*d15^2*d23^2*d45^3*mt2 + 12*d15^3*d23^2*d45^3*mt2 - 
      d12*d15*d23^3*d45^3*mt2 - 2*d15^2*d23^3*d45^3*mt2 - 
      7*d12*d15^3*d34*d45^3*mt2 - 23*d15^4*d34*d45^3*mt2 + 
      24*d12*d15^2*d23*d34*d45^3*mt2 + 57*d15^3*d23*d34*d45^3*mt2 - 
      15*d12*d15*d23^2*d34*d45^3*mt2 - 36*d15^2*d23^2*d34*d45^3*mt2 + 
      d12*d23^3*d34*d45^3*mt2 + 5*d15*d23^3*d34*d45^3*mt2 + 
      11*d12*d15^2*d34^2*d45^3*mt2 + 39*d15^3*d34^2*d45^3*mt2 - 
      20*d12*d15*d23*d34^2*d45^3*mt2 - 71*d15^2*d23*d34^2*d45^3*mt2 + 
      3*d12*d23^2*d34^2*d45^3*mt2 + 27*d15*d23^2*d34^2*d45^3*mt2 - 
      d23^3*d34^2*d45^3*mt2 - 5*d12*d15*d34^3*d45^3*mt2 - 
      29*d15^2*d34^3*d45^3*mt2 + 2*d12*d23*d34^3*d45^3*mt2 + 
      31*d15*d23*d34^3*d45^3*mt2 - 3*d23^2*d34^3*d45^3*mt2 + 
      8*d15*d34^4*d45^3*mt2 - 2*d23*d34^4*d45^3*mt2 + d15^4*d45^4*mt2 - 
      d15^3*d23*d45^4*mt2 - 3*d15^3*d34*d45^4*mt2 + 2*d15^2*d23*d34*d45^4*
       mt2 + 3*d15^2*d34^2*d45^4*mt2 - d15*d23*d34^2*d45^4*mt2 - 
      d15*d34^3*d45^4*mt2 - d12^4*d15^3*mt2^2 - 13*d12^3*d15^4*mt2^2 - 
      21*d12^2*d15^5*mt2^2 - 8*d12*d15^6*mt2^2 + 3*d12^4*d15^2*d23*mt2^2 + 
      43*d12^3*d15^3*d23*mt2^2 + 72*d12^2*d15^4*d23*mt2^2 + 
      28*d12*d15^5*d23*mt2^2 - 3*d12^4*d15*d23^2*mt2^2 - 
      51*d12^3*d15^2*d23^2*mt2^2 - 90*d12^2*d15^3*d23^2*mt2^2 - 
      36*d12*d15^4*d23^2*mt2^2 + d12^4*d23^3*mt2^2 + 
      25*d12^3*d15*d23^3*mt2^2 + 48*d12^2*d15^2*d23^3*mt2^2 + 
      20*d12*d15^3*d23^3*mt2^2 - 4*d12^3*d23^4*mt2^2 - 
      9*d12^2*d15*d23^4*mt2^2 - 4*d12*d15^2*d23^4*mt2^2 + 
      6*d12^4*d15^2*d34*mt2^2 + 41*d12^3*d15^3*d34*mt2^2 + 
      72*d12^2*d15^4*d34*mt2^2 + 32*d12*d15^5*d34*mt2^2 - 
      12*d12^4*d15*d23*d34*mt2^2 - 90*d12^3*d15^2*d23*d34*mt2^2 - 
      189*d12^2*d15^3*d23*d34*mt2^2 - 102*d12*d15^4*d23*d34*mt2^2 - 
      4*d15^5*d23*d34*mt2^2 + 6*d12^4*d23^2*d34*mt2^2 + 
      57*d12^3*d15*d23^2*d34*mt2^2 + 174*d12^2*d15^2*d23^2*d34*mt2^2 + 
      126*d12*d15^3*d23^2*d34*mt2^2 + 12*d15^4*d23^2*d34*mt2^2 - 
      8*d12^3*d23^3*d34*mt2^2 - 69*d12^2*d15*d23^3*d34*mt2^2 - 
      74*d12*d15^2*d23^3*d34*mt2^2 - 12*d15^3*d23^3*d34*mt2^2 + 
      12*d12^2*d23^4*d34*mt2^2 + 18*d12*d15*d23^4*d34*mt2^2 + 
      4*d15^2*d23^4*d34*mt2^2 - 4*d12^4*d15*d34^2*mt2^2 - 
      40*d12^3*d15^2*d34^2*mt2^2 - 93*d12^2*d15^3*d34^2*mt2^2 - 
      52*d12*d15^4*d34^2*mt2^2 + 4*d12^4*d23*d34^2*mt2^2 + 
      64*d12^3*d15*d23*d34^2*mt2^2 + 201*d12^2*d15^2*d23*d34^2*mt2^2 + 
      160*d12*d15^3*d23*d34^2*mt2^2 + 16*d15^4*d23*d34^2*mt2^2 - 
      24*d12^3*d23^2*d34^2*mt2^2 - 126*d12^2*d15*d23^2*d34^2*mt2^2 - 
      159*d12*d15^2*d23^2*d34^2*mt2^2 - 33*d15^3*d23^2*d34^2*mt2^2 + 
      18*d12^2*d23^3*d34^2*mt2^2 + 63*d12*d15*d23^3*d34^2*mt2^2 + 
      26*d15^2*d23^3*d34^2*mt2^2 - 12*d12*d23^4*d34^2*mt2^2 - 
      9*d15*d23^4*d34^2*mt2^2 + 12*d12^3*d15*d34^3*mt2^2 + 
      54*d12^2*d15^2*d34^3*mt2^2 + 44*d12*d15^3*d34^3*mt2^2 - 
      16*d12^3*d23*d34^3*mt2^2 - 108*d12^2*d15*d23*d34^3*mt2^2 - 
      142*d12*d15^2*d23*d34^3*mt2^2 - 28*d15^3*d23*d34^3*mt2^2 + 
      36*d12^2*d23^2*d34^3*mt2^2 + 93*d12*d15*d23^2*d34^3*mt2^2 + 
      36*d15^2*d23^2*d34^3*mt2^2 - 16*d12*d23^3*d34^3*mt2^2 - 
      19*d15*d23^3*d34^3*mt2^2 + 4*d23^4*d34^3*mt2^2 - 
      12*d12^2*d15*d34^4*mt2^2 - 20*d12*d15^2*d34^4*mt2^2 + 
      24*d12^2*d23*d34^4*mt2^2 + 72*d12*d15*d23*d34^4*mt2^2 + 
      28*d15^2*d23*d34^4*mt2^2 - 24*d12*d23^2*d34^4*mt2^2 - 
      21*d15*d23^2*d34^4*mt2^2 + 5*d23^3*d34^4*mt2^2 + 
      4*d12*d15*d34^5*mt2^2 - 16*d12*d23*d34^5*mt2^2 - 
      16*d15*d23*d34^5*mt2^2 + 6*d23^2*d34^5*mt2^2 + 4*d23*d34^6*mt2^2 + 
      2*d12^3*d15^3*d45*mt2^2 + 28*d12^2*d15^4*d45*mt2^2 + 
      40*d12*d15^5*d45*mt2^2 + 10*d15^6*d45*mt2^2 - 6*d12^3*d15^2*d23*d45*
       mt2^2 - 90*d12^2*d15^3*d23*d45*mt2^2 - 130*d12*d15^4*d23*d45*mt2^2 - 
      32*d15^5*d23*d45*mt2^2 + 6*d12^3*d15*d23^2*d45*mt2^2 + 
      102*d12^2*d15^2*d23^2*d45*mt2^2 + 150*d12*d15^3*d23^2*d45*mt2^2 + 
      36*d15^4*d23^2*d45*mt2^2 - 2*d12^3*d23^3*d45*mt2^2 - 
      46*d12^2*d15*d23^3*d45*mt2^2 - 70*d12*d15^2*d23^3*d45*mt2^2 - 
      16*d15^3*d23^3*d45*mt2^2 + 6*d12^2*d23^4*d45*mt2^2 + 
      10*d12*d15*d23^4*d45*mt2^2 + 2*d15^2*d23^4*d45*mt2^2 - 
      16*d12^3*d15^2*d34*d45*mt2^2 - 107*d12^2*d15^3*d34*d45*mt2^2 - 
      156*d12*d15^4*d34*d45*mt2^2 - 44*d15^5*d34*d45*mt2^2 + 
      34*d12^3*d15*d23*d34*d45*mt2^2 + 245*d12^2*d15^2*d23*d34*d45*mt2^2 + 
      382*d12*d15^3*d23*d34*d45*mt2^2 + 110*d15^4*d23*d34*d45*mt2^2 - 
      18*d12^3*d23^2*d34*d45*mt2^2 - 153*d12^2*d15*d23^2*d34*d45*mt2^2 - 
      282*d12*d15^2*d23^2*d34*d45*mt2^2 - 84*d15^3*d23^2*d34*d45*mt2^2 + 
      15*d12^2*d23^3*d34*d45*mt2^2 + 68*d12*d15*d23^3*d34*d45*mt2^2 + 
      26*d15^2*d23^3*d34*d45*mt2^2 - 12*d12*d23^4*d34*d45*mt2^2 - 
      8*d15*d23^4*d34*d45*mt2^2 + 12*d12^3*d15*d34^2*d45*mt2^2 + 
      125*d12^2*d15^2*d34^2*d45*mt2^2 + 236*d12*d15^3*d34^2*d45*mt2^2 + 
      82*d15^4*d34^2*d45*mt2^2 - 12*d12^3*d23*d34^2*d45*mt2^2 - 
      198*d12^2*d15*d23*d34^2*d45*mt2^2 - 448*d12*d15^2*d23*d34^2*d45*mt2^2 - 
      166*d15^3*d23*d34^2*d45*mt2^2 + 63*d12^2*d23^2*d34^2*d45*mt2^2 + 
      216*d12*d15*d23^2*d34^2*d45*mt2^2 + 84*d15^2*d23^2*d34^2*d45*mt2^2 - 
      24*d12*d23^3*d34^2*d45*mt2^2 - 16*d15*d23^3*d34^2*d45*mt2^2 + 
      6*d23^4*d34^2*d45*mt2^2 - 46*d12^2*d15*d34^3*d45*mt2^2 - 
      164*d12*d15^2*d34^3*d45*mt2^2 - 82*d15^3*d34^3*d45*mt2^2 + 
      42*d12^2*d23*d34^3*d45*mt2^2 + 244*d12*d15*d23*d34^3*d45*mt2^2 + 
      148*d15^2*d23*d34^3*d45*mt2^2 - 72*d12*d23^2*d34^3*d45*mt2^2 - 
      63*d15*d23^2*d34^3*d45*mt2^2 + 11*d23^3*d34^3*d45*mt2^2 + 
      44*d12*d15*d34^4*d45*mt2^2 + 44*d15^2*d34^4*d45*mt2^2 - 
      48*d12*d23*d34^4*d45*mt2^2 - 78*d15*d23*d34^4*d45*mt2^2 + 
      27*d23^2*d34^4*d45*mt2^2 - 10*d15*d34^5*d45*mt2^2 + 
      18*d23*d34^5*d45*mt2^2 - 15*d12*d15^4*d45^2*mt2^2 - 
      17*d15^5*d45^2*mt2^2 + 2*d12^2*d15^2*d23*d45^2*mt2^2 + 
      51*d12*d15^3*d23*d45^2*mt2^2 + 52*d15^4*d23*d45^2*mt2^2 - 
      3*d12^2*d15*d23^2*d45^2*mt2^2 - 54*d12*d15^2*d23^2*d45^2*mt2^2 - 
      51*d15^3*d23^2*d45^2*mt2^2 + d12^2*d23^3*d45^2*mt2^2 + 
      20*d12*d15*d23^3*d45^2*mt2^2 + 18*d15^2*d23^3*d45^2*mt2^2 - 
      2*d12*d23^4*d45^2*mt2^2 - 2*d15*d23^4*d45^2*mt2^2 + 
      10*d12^2*d15^2*d34*d45^2*mt2^2 + 75*d12*d15^3*d34*d45^2*mt2^2 + 
      76*d15^4*d34*d45^2*mt2^2 - 28*d12^2*d15*d23*d34*d45^2*mt2^2 - 
      190*d12*d15^2*d23*d34*d45^2*mt2^2 - 182*d15^3*d23*d34*d45^2*mt2^2 + 
      18*d12^2*d23^2*d34*d45^2*mt2^2 + 120*d12*d15*d23^2*d34*d45^2*mt2^2 + 
      114*d15^2*d23^2*d34*d45^2*mt2^2 - 8*d12*d23^3*d34*d45^2*mt2^2 - 
      13*d15*d23^3*d34*d45^2*mt2^2 + 2*d23^4*d34*d45^2*mt2^2 - 
      9*d12^2*d15*d34^2*d45^2*mt2^2 - 101*d12*d15^2*d34^2*d45^2*mt2^2 - 
      129*d15^3*d34^2*d45^2*mt2^2 + 11*d12^2*d23*d34^2*d45^2*mt2^2 + 
      167*d12*d15*d23*d34^2*d45^2*mt2^2 + 237*d15^2*d23*d34^2*d45^2*mt2^2 - 
      48*d12*d23^2*d34^2*d45^2*mt2^2 - 99*d15*d23^2*d34^2*d45^2*mt2^2 + 
      7*d23^3*d34^2*d45^2*mt2^2 + 41*d12*d15*d34^3*d45^2*mt2^2 + 
      98*d15^2*d34^3*d45^2*mt2^2 - 30*d12*d23*d34^3*d45^2*mt2^2 - 
      126*d15*d23*d34^3*d45^2*mt2^2 + 30*d23^2*d34^3*d45^2*mt2^2 - 
      28*d15*d34^4*d45^2*mt2^2 + 19*d23*d34^4*d45^2*mt2^2 - 
      2*d12*d15^3*d45^3*mt2^2 + 2*d12*d15^2*d23*d45^3*mt2^2 - 
      5*d15^3*d23*d45^3*mt2^2 + 6*d15^2*d23^2*d45^3*mt2^2 - 
      d15*d23^3*d45^3*mt2^2 + 4*d12*d15^2*d34*d45^3*mt2^2 - 
      8*d15^3*d34*d45^3*mt2^2 + 2*d12*d15*d23*d34*d45^3*mt2^2 + 
      36*d15^2*d23*d34*d45^3*mt2^2 - 6*d12*d23^2*d34*d45^3*mt2^2 - 
      27*d15*d23^2*d34*d45^3*mt2^2 + d23^3*d34*d45^3*mt2^2 - 
      2*d12*d15*d34^2*d45^3*mt2^2 + 14*d15^2*d34^2*d45^3*mt2^2 - 
      2*d12*d23*d34^2*d45^3*mt2^2 - 33*d15*d23*d34^2*d45^3*mt2^2 + 
      9*d23^2*d34^2*d45^3*mt2^2 - 6*d15*d34^3*d45^3*mt2^2 + 
      4*d23*d34^3*d45^3*mt2^2 + d15^3*d45^4*mt2^2 - d15^2*d23*d45^4*mt2^2 - 
      4*d15^2*d34*d45^4*mt2^2 + 4*d15*d23*d34*d45^4*mt2^2 + 
      3*d15*d34^2*d45^4*mt2^2 - d23*d34^2*d45^4*mt2^2 - 4*d12^3*d15^3*mt2^3 - 
      21*d12^2*d15^4*mt2^3 - 21*d12*d15^5*mt2^3 - 4*d15^6*mt2^3 + 
      12*d12^3*d15^2*d23*mt2^3 + 69*d12^2*d15^3*d23*mt2^3 + 
      72*d12*d15^4*d23*mt2^3 + 14*d15^5*d23*mt2^3 - 12*d12^3*d15*d23^2*
       mt2^3 - 81*d12^2*d15^2*d23^2*mt2^3 - 90*d12*d15^3*d23^2*mt2^3 - 
      18*d15^4*d23^2*mt2^3 + 4*d12^3*d23^3*mt2^3 + 39*d12^2*d15*d23^3*mt2^3 + 
      48*d12*d15^2*d23^3*mt2^3 + 10*d15^3*d23^3*mt2^3 - 6*d12^2*d23^4*mt2^3 - 
      9*d12*d15*d23^4*mt2^3 - 2*d15^2*d23^4*mt2^3 + 24*d12^3*d15^2*d34*
       mt2^3 + 81*d12^2*d15^3*d34*mt2^3 + 78*d12*d15^4*d34*mt2^3 + 
      16*d15^5*d34*mt2^3 - 48*d12^3*d15*d23*d34*mt2^3 - 
      180*d12^2*d15^2*d23*d34*mt2^3 - 204*d12*d15^3*d23*d34*mt2^3 - 
      51*d15^4*d23*d34*mt2^3 + 24*d12^3*d23^2*d34*mt2^3 + 
      117*d12^2*d15*d23^2*d34*mt2^3 + 186*d12*d15^2*d23^2*d34*mt2^3 + 
      63*d15^3*d23^2*d34*mt2^3 - 18*d12^2*d23^3*d34*mt2^3 - 
      72*d12*d15*d23^3*d34*mt2^3 - 37*d15^2*d23^3*d34*mt2^3 + 
      12*d12*d23^4*d34*mt2^3 + 9*d15*d23^4*d34*mt2^3 - 
      16*d12^3*d15*d34^2*mt2^3 - 96*d12^2*d15^2*d34^2*mt2^3 - 
      117*d12*d15^3*d34^2*mt2^3 - 28*d15^4*d34^2*mt2^3 + 
      16*d12^3*d23*d34^2*mt2^3 + 168*d12^2*d15*d23*d34^2*mt2^3 + 
      264*d12*d15^2*d23*d34^2*mt2^3 + 88*d15^3*d23*d34^2*mt2^3 - 
      72*d12^2*d23^2*d34^2*mt2^3 - 171*d12*d15*d23^2*d34^2*mt2^3 - 
      87*d15^2*d23^2*d34^2*mt2^3 + 24*d12*d23^3*d34^2*mt2^3 + 
      33*d15*d23^3*d34^2*mt2^3 - 6*d23^4*d34^2*mt2^3 + 
      36*d12^2*d15*d34^3*mt2^3 + 84*d12*d15^2*d34^3*mt2^3 + 
      28*d15^3*d34^3*mt2^3 - 48*d12^2*d23*d34^3*mt2^3 - 
      180*d12*d15*d23*d34^3*mt2^3 - 95*d15^2*d23*d34^3*mt2^3 + 
      72*d12*d23^2*d34^3*mt2^3 + 66*d15*d23^2*d34^3*mt2^3 - 
      10*d23^3*d34^3*mt2^3 - 24*d12*d15*d34^4*mt2^3 - 16*d15^2*d34^4*mt2^3 + 
      48*d12*d23*d34^4*mt2^3 + 60*d15*d23*d34^4*mt2^3 - 
      24*d23^2*d34^4*mt2^3 + 4*d15*d34^5*mt2^3 - 16*d23*d34^5*mt2^3 + 
      6*d12^2*d15^3*d45*mt2^3 + 29*d12*d15^4*d45*mt2^3 + 19*d15^5*d45*mt2^3 - 
      18*d12^2*d15^2*d23*d45*mt2^3 - 93*d12*d15^3*d23*d45*mt2^3 - 
      61*d15^4*d23*d45*mt2^3 + 18*d12^2*d15*d23^2*d45*mt2^3 + 
      105*d12*d15^2*d23^2*d45*mt2^3 + 69*d15^3*d23^2*d45*mt2^3 - 
      6*d12^2*d23^3*d45*mt2^3 - 47*d12*d15*d23^3*d45*mt2^3 - 
      31*d15^2*d23^3*d45*mt2^3 + 6*d12*d23^4*d45*mt2^3 + 
      4*d15*d23^4*d45*mt2^3 + 2*d12^3*d15*d34*d45*mt2^3 - 
      46*d12^2*d15^2*d34*d45*mt2^3 - 136*d12*d15^3*d34*d45*mt2^3 - 
      81*d15^4*d34*d45*mt2^3 - 2*d12^3*d23*d34*d45*mt2^3 + 
      100*d12^2*d15*d23*d34*d45*mt2^3 + 313*d12*d15^2*d23*d34*d45*mt2^3 + 
      196*d15^3*d23*d34*d45*mt2^3 - 54*d12^2*d23^2*d34*d45*mt2^3 - 
      198*d12*d15*d23^2*d34*d45*mt2^3 - 141*d15^2*d23^2*d34*d45*mt2^3 + 
      21*d12*d23^3*d34*d45*mt2^3 + 32*d15*d23^3*d34*d45*mt2^3 - 
      6*d23^4*d34*d45*mt2^3 + 32*d12^2*d15*d34^2*d45*mt2^3 + 
      179*d12*d15^2*d34^2*d45*mt2^3 + 137*d15^3*d34^2*d45*mt2^3 - 
      30*d12^2*d23*d34^2*d45*mt2^3 - 302*d12*d15*d23*d34^2*d45*mt2^3 - 
      271*d15^2*d23*d34^2*d45*mt2^3 + 117*d12*d23^2*d34^2*d45*mt2^3 + 
      141*d15*d23^2*d34^2*d45*mt2^3 - 15*d23^3*d34^2*d45*mt2^3 - 
      72*d12*d15*d34^3*d45*mt2^3 - 107*d15^2*d34^3*d45*mt2^3 + 
      72*d12*d23*d34^3*d45*mt2^3 + 176*d15*d23*d34^3*d45*mt2^3 - 
      63*d23^2*d34^3*d45*mt2^3 + 32*d15*d34^4*d45*mt2^3 - 
      40*d23*d34^4*d45*mt2^3 - 7*d15^4*d45^2*mt2^3 + 
      4*d12*d15^2*d23*d45^2*mt2^3 + 25*d15^3*d23*d45^2*mt2^3 - 
      6*d12*d15*d23^2*d45^2*mt2^3 - 27*d15^2*d23^2*d45^2*mt2^3 + 
      2*d12*d23^3*d45^2*mt2^3 + 10*d15*d23^3*d45^2*mt2^3 - 
      d23^4*d45^2*mt2^3 - 6*d12^2*d15*d34*d45^2*mt2^3 + 
      16*d12*d15^2*d34*d45^2*mt2^3 + 46*d15^3*d34*d45^2*mt2^3 + 
      6*d12^2*d23*d34*d45^2*mt2^3 - 52*d12*d15*d23*d34*d45^2*mt2^3 - 
      120*d15^2*d23*d34*d45^2*mt2^3 + 36*d12*d23^2*d34*d45^2*mt2^3 + 
      78*d15*d23^2*d34*d45^2*mt2^3 - 5*d23^3*d34*d45^2*mt2^3 - 
      10*d12*d15*d34^2*d45^2*mt2^3 - 66*d15^2*d34^2*d45^2*mt2^3 + 
      10*d12*d23*d34^2*d45^2*mt2^3 + 116*d15*d23*d34^2*d45^2*mt2^3 - 
      42*d23^2*d34^2*d45^2*mt2^3 + 27*d15*d34^3*d45^2*mt2^3 - 
      20*d23*d34^3*d45^2*mt2^3 - 2*d15^3*d45^3*mt2^3 + 
      2*d15^2*d23*d45^3*mt2^3 + 6*d12*d15*d34*d45^3*mt2^3 + 
      6*d15^2*d34*d45^3*mt2^3 - 6*d12*d23*d34*d45^3*mt2^3 - 
      6*d23^2*d34*d45^3*mt2^3 - 6*d15*d34^2*d45^3*mt2^3 + 
      4*d23*d34^2*d45^3*mt2^3 - 2*d15*d34*d45^4*mt2^3 + 
      2*d23*d34*d45^4*mt2^3 - 6*d12^2*d15^3*mt2^4 - 15*d12*d15^4*mt2^4 - 
      7*d15^5*mt2^4 + 18*d12^2*d15^2*d23*mt2^4 + 49*d12*d15^3*d23*mt2^4 + 
      24*d15^4*d23*mt2^4 - 18*d12^2*d15*d23^2*mt2^4 - 
      57*d12*d15^2*d23^2*mt2^4 - 30*d15^3*d23^2*mt2^4 + 6*d12^2*d23^3*mt2^4 + 
      27*d12*d15*d23^3*mt2^4 + 16*d15^2*d23^3*mt2^4 - 4*d12*d23^4*mt2^4 - 
      3*d15*d23^4*mt2^4 + 36*d12^2*d15^2*d34*mt2^4 + 67*d12*d15^3*d34*mt2^4 + 
      28*d15^4*d34*mt2^4 - 72*d12^2*d15*d23*d34*mt2^4 - 
      150*d12*d15^2*d23*d34*mt2^4 - 73*d15^3*d23*d34*mt2^4 + 
      36*d12^2*d23^2*d34*mt2^4 + 99*d12*d15*d23^2*d34*mt2^4 + 
      66*d15^2*d23^2*d34*mt2^4 - 16*d12*d23^3*d34*mt2^4 - 
      25*d15*d23^3*d34*mt2^4 + 4*d23^4*d34*mt2^4 - 24*d12^2*d15*d34^2*mt2^4 - 
      88*d12*d15^2*d34^2*mt2^4 - 47*d15^3*d34^2*mt2^4 + 
      24*d12^2*d23*d34^2*mt2^4 + 160*d12*d15*d23*d34^2*mt2^4 + 
      109*d15^2*d23*d34^2*mt2^4 - 72*d12*d23^2*d34^2*mt2^4 - 
      72*d15*d23^2*d34^2*mt2^4 + 10*d23^3*d34^2*mt2^4 + 
      36*d12*d15*d34^3*mt2^4 + 38*d15^2*d34^3*mt2^4 - 
      48*d12*d23*d34^3*mt2^4 - 84*d15*d23*d34^3*mt2^4 + 
      36*d23^2*d34^3*mt2^4 - 12*d15*d34^4*mt2^4 + 24*d23*d34^4*mt2^4 + 
      6*d12*d15^3*d45*mt2^4 + 10*d15^4*d45*mt2^4 - 18*d12*d15^2*d23*d45*
       mt2^4 - 32*d15^3*d23*d45*mt2^4 + 18*d12*d15*d23^2*d45*mt2^4 + 
      36*d15^2*d23^2*d45*mt2^4 - 6*d12*d23^3*d45*mt2^4 - 
      16*d15*d23^3*d45*mt2^4 + 2*d23^4*d45*mt2^4 + 6*d12^2*d15*d34*d45*
       mt2^4 - 44*d12*d15^2*d34*d45*mt2^4 - 55*d15^3*d34*d45*mt2^4 - 
      6*d12^2*d23*d34*d45*mt2^4 + 98*d12*d15*d23*d34*d45*mt2^4 + 
      127*d15^2*d23*d34*d45*mt2^4 - 54*d12*d23^2*d34*d45*mt2^4 - 
      81*d15*d23^2*d34*d45*mt2^4 + 9*d23^3*d34*d45*mt2^4 + 
      28*d12*d15*d34^2*d45*mt2^4 + 77*d15^2*d34^2*d45*mt2^4 - 
      24*d12*d23*d34^2*d45*mt2^4 - 134*d15*d23*d34^2*d45*mt2^4 + 
      57*d23^2*d34^2*d45*mt2^4 - 32*d15*d34^3*d45*mt2^4 + 
      32*d23*d34^3*d45*mt2^4 + 2*d15^2*d23*d45^2*mt2^4 - 
      3*d15*d23^2*d45^2*mt2^4 + d23^3*d45^2*mt2^4 - 12*d12*d15*d34*d45^2*
       mt2^4 + 6*d15^2*d34*d45^2*mt2^4 + 12*d12*d23*d34*d45^2*mt2^4 - 
      24*d15*d23*d34*d45^2*mt2^4 + 18*d23^2*d34*d45^2*mt2^4 - 
      d15*d34^2*d45^2*mt2^4 - d23*d34^2*d45^2*mt2^4 + 6*d15*d34*d45^3*mt2^4 - 
      6*d23*d34*d45^3*mt2^4 - 4*d12*d15^3*mt2^5 - 4*d15^4*mt2^5 + 
      12*d12*d15^2*d23*mt2^5 + 13*d15^3*d23*mt2^5 - 12*d12*d15*d23^2*mt2^5 - 
      15*d15^2*d23^2*mt2^5 + 4*d12*d23^3*mt2^5 + 7*d15*d23^3*mt2^5 - 
      d23^4*mt2^5 + 24*d12*d15^2*d34*mt2^5 + 20*d15^3*d34*mt2^5 - 
      48*d12*d15*d23*d34*mt2^5 - 45*d15^2*d23*d34*mt2^5 + 
      24*d12*d23^2*d34*mt2^5 + 30*d15*d23^2*d34*mt2^5 - 5*d23^3*d34*mt2^5 - 
      16*d12*d15*d34^2*mt2^5 - 28*d15^2*d34^2*mt2^5 + 
      16*d12*d23*d34^2*mt2^5 + 52*d15*d23*d34^2*mt2^5 - 
      24*d23^2*d34^2*mt2^5 + 12*d15*d34^3*mt2^5 - 16*d23*d34^3*mt2^5 + 
      2*d15^3*d45*mt2^5 - 6*d15^2*d23*d45*mt2^5 + 6*d15*d23^2*d45*mt2^5 - 
      2*d23^3*d45*mt2^5 + 6*d12*d15*d34*d45*mt2^5 - 14*d15^2*d34*d45*mt2^5 - 
      6*d12*d23*d34*d45*mt2^5 + 32*d15*d23*d34*d45*mt2^5 - 
      18*d23^2*d34*d45*mt2^5 + 8*d15*d34^2*d45*mt2^5 - 
      6*d23*d34^2*d45*mt2^5 - 6*d15*d34*d45^2*mt2^5 + 6*d23*d34*d45^2*mt2^5 - 
      d15^3*mt2^6 + 3*d15^2*d23*mt2^6 - 3*d15*d23^2*mt2^6 + d23^3*mt2^6 + 
      6*d15^2*d34*mt2^6 - 12*d15*d23*d34*mt2^6 + 6*d23^2*d34*mt2^6 - 
      4*d15*d34^2*mt2^6 + 4*d23*d34^2*mt2^6 + 2*d15*d34*d45*mt2^6 - 
      2*d23*d34*d45*mt2^6))/(Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
       2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*Sqrt[d45]*(-2*d12^2*d15^5*d45 + 6*d12^2*d15^4*d23*d45 - 
     6*d12^2*d15^3*d23^2*d45 + 2*d12^2*d15^2*d23^3*d45 + 
     2*d12^2*d15^4*d34*d45 - 2*d12^2*d15^3*d23*d34*d45 - 
     2*d12*d15^4*d23*d34*d45 + 6*d12*d15^3*d23^2*d34*d45 - 
     4*d12*d15^2*d23^3*d34*d45 + 2*d12*d15^3*d23*d34^2*d45 + 
     2*d15^2*d23^3*d34^2*d45 - 2*d12^2*d15^4*d45^2 + 4*d12*d15^5*d45^2 + 
     2*d12^2*d15^3*d23*d45^2 - 10*d12*d15^4*d23*d45^2 + 
     6*d12*d15^3*d23^2*d45^2 + 2*d12^2*d15^3*d34*d45^2 - 
     6*d12*d15^4*d34*d45^2 + 2*d12^2*d15^2*d23*d34*d45^2 + 
     8*d12*d15^3*d23*d34*d45^2 - 2*d15^4*d23*d34*d45^2 + 
     6*d12*d15^2*d23^2*d34*d45^2 + 6*d15^3*d23^2*d34*d45^2 + 
     2*d12*d15^3*d34^2*d45^2 - 2*d12*d15^2*d23*d34^2*d45^2 + 
     2*d15^3*d23*d34^2*d45^2 - 6*d15^2*d23^2*d34^2*d45^2 + 
     4*d12*d15^4*d45^3 - 2*d15^5*d45^3 - 2*d12*d15^3*d23*d45^3 + 
     4*d15^4*d23*d45^3 - 6*d12*d15^3*d34*d45^3 + 4*d15^4*d34*d45^3 - 
     2*d12*d15^2*d23*d34*d45^3 - 10*d15^3*d23*d34*d45^3 + 
     2*d12*d15^2*d34^2*d45^3 - 2*d15^3*d34^2*d45^3 + 
     6*d15^2*d23*d34^2*d45^3 - 2*d15^4*d45^4 + 4*d15^3*d34*d45^4 - 
     2*d15^2*d34^2*d45^4 + d12^3*d15^4*mt2 + 4*d12^2*d15^5*mt2 - 
     3*d12^3*d15^3*d23*mt2 - 14*d12^2*d15^4*d23*mt2 + 
     3*d12^3*d15^2*d23^2*mt2 + 18*d12^2*d15^3*d23^2*mt2 - 
     d12^3*d15*d23^3*mt2 - 10*d12^2*d15^2*d23^3*mt2 + 2*d12^2*d15*d23^4*mt2 - 
     4*d12^2*d15^4*d34*mt2 + 9*d12^2*d15^3*d23*d34*mt2 + 
     4*d12*d15^4*d23*d34*mt2 - 6*d12^2*d15^2*d23^2*d34*mt2 - 
     12*d12*d15^3*d23^2*d34*mt2 + d12^2*d15*d23^3*d34*mt2 + 
     12*d12*d15^2*d23^3*d34*mt2 - 4*d12*d15*d23^4*d34*mt2 - 
     4*d12*d15^3*d23*d34^2*mt2 + 3*d12*d15^2*d23^2*d34^2*mt2 + 
     d12*d15*d23^3*d34^2*mt2 - 2*d15^2*d23^3*d34^2*mt2 + 
     2*d15*d23^4*d34^2*mt2 - d15*d23^3*d34^3*mt2 + d12^2*d15^4*d45*mt2 - 
     12*d12*d15^5*d45*mt2 + 36*d12*d15^4*d23*d45*mt2 - 
     3*d12^2*d15^2*d23^2*d45*mt2 - 36*d12*d15^3*d23^2*d45*mt2 + 
     2*d12^2*d15*d23^3*d45*mt2 + 12*d12*d15^2*d23^3*d45*mt2 + 
     d12^2*d15^3*d34*d45*mt2 + 16*d12*d15^4*d34*d45*mt2 - 
     4*d12^2*d15^2*d23*d34*d45*mt2 - 26*d12*d15^3*d23*d34*d45*mt2 + 
     2*d15^4*d23*d34*d45*mt2 + 3*d12^2*d15*d23^2*d34*d45*mt2 + 
     6*d12*d15^2*d23^2*d34*d45*mt2 - 6*d15^3*d23^2*d34*d45*mt2 + 
     4*d12*d15*d23^3*d34*d45*mt2 + 4*d15^2*d23^3*d34*d45*mt2 - 
     6*d12*d15^3*d34^2*d45*mt2 + 10*d12*d15^2*d23*d34^2*d45*mt2 - 
     2*d15^3*d23*d34^2*d45*mt2 - 6*d12*d15*d23^2*d34^2*d45*mt2 + 
     9*d15^2*d23^2*d34^2*d45*mt2 - 6*d15*d23^3*d34^2*d45*mt2 - 
     2*d15^2*d23*d34^3*d45*mt2 + 3*d15*d23^2*d34^3*d45*mt2 - 
     d12^2*d15^3*d45^2*mt2 - 9*d12*d15^4*d45^2*mt2 + 8*d15^5*d45^2*mt2 + 
     d12^2*d15^2*d23*d45^2*mt2 + 9*d12*d15^3*d23*d45^2*mt2 - 
     20*d15^4*d23*d45^2*mt2 + 12*d15^3*d23^2*d45^2*mt2 + 
     5*d12^2*d15^2*d34*d45^2*mt2 + 6*d12*d15^3*d34*d45^2*mt2 - 
     14*d15^4*d34*d45^2*mt2 + d12^2*d15*d23*d34*d45^2*mt2 + 
     11*d12*d15^2*d23*d34*d45^2*mt2 + 29*d15^3*d23*d34*d45^2*mt2 - 
     6*d15^2*d23^2*d34*d45^2*mt2 - 6*d12*d15^2*d34^2*d45^2*mt2 + 
     8*d15^3*d34^2*d45^2*mt2 + 3*d12*d15*d23*d34^2*d45^2*mt2 - 
     20*d15^2*d23*d34^2*d45^2*mt2 + 6*d15*d23^2*d34^2*d45^2*mt2 - 
     2*d15*d23*d34^3*d45^2*mt2 + 2*d12*d15^3*d45^3*mt2 + 7*d15^4*d45^3*mt2 - 
     d12*d15^2*d23*d45^3*mt2 - 4*d15^3*d23*d45^3*mt2 - 
     11*d12*d15^2*d34*d45^3*mt2 - 9*d15^3*d34*d45^3*mt2 - 
     d12*d15*d23*d34*d45^3*mt2 - 7*d15^2*d23*d34*d45^3*mt2 + 
     d12*d15*d34^2*d45^3*mt2 + 8*d15^2*d34^2*d45^3*mt2 - 
     d15*d23*d34^2*d45^3*mt2 - d15^3*d45^4*mt2 + 6*d15^2*d34*d45^4*mt2 - 
     d15*d34^2*d45^4*mt2 + d12^3*d15^3*mt2^2 + 3*d12^2*d15^4*mt2^2 + 
     8*d12*d15^5*mt2^2 - 3*d12^3*d15^2*d23*mt2^2 - 9*d12^2*d15^3*d23*mt2^2 - 
     28*d12*d15^4*d23*mt2^2 + 3*d12^3*d15*d23^2*mt2^2 + 
     9*d12^2*d15^2*d23^2*mt2^2 + 36*d12*d15^3*d23^2*mt2^2 - 
     d12^3*d23^3*mt2^2 - 3*d12^2*d15*d23^3*mt2^2 - 20*d12*d15^2*d23^3*mt2^2 + 
     4*d12*d15*d23^4*mt2^2 - 6*d12^2*d15^3*d34*mt2^2 - 
     8*d12*d15^4*d34*mt2^2 + 15*d12^2*d15^2*d23*d34*mt2^2 + 
     18*d12*d15^3*d23*d34*mt2^2 + 4*d15^4*d23*d34*mt2^2 - 
     12*d12^2*d15*d23^2*d34*mt2^2 - 12*d12*d15^2*d23^2*d34*mt2^2 - 
     12*d15^3*d23^2*d34*mt2^2 + 3*d12^2*d23^3*d34*mt2^2 + 
     2*d12*d15*d23^3*d34*mt2^2 + 12*d15^2*d23^3*d34*mt2^2 - 
     4*d15*d23^4*d34*mt2^2 + 4*d12*d15^3*d34^2*mt2^2 - 
     16*d12*d15^2*d23*d34^2*mt2^2 - 4*d15^3*d23*d34^2*mt2^2 + 
     15*d12*d15*d23^2*d34^2*mt2^2 + 3*d15^2*d23^2*d34^2*mt2^2 - 
     3*d12*d23^3*d34^2*mt2^2 + d15*d23^3*d34^2*mt2^2 + 
     4*d15^2*d23*d34^3*mt2^2 - 6*d15*d23^2*d34^3*mt2^2 + d23^3*d34^3*mt2^2 - 
     d12^2*d15^3*d45*mt2^2 + 2*d12*d15^4*d45*mt2^2 - 10*d15^5*d45*mt2^2 + 
     3*d12^2*d15^2*d23*d45*mt2^2 + 30*d15^4*d23*d45*mt2^2 - 
     3*d12^2*d15*d23^2*d45*mt2^2 - 6*d12*d15^2*d23^2*d45*mt2^2 - 
     30*d15^3*d23^2*d45*mt2^2 + d12^2*d23^3*d45*mt2^2 + 
     4*d12*d15*d23^3*d45*mt2^2 + 10*d15^2*d23^3*d45*mt2^2 - 
     6*d12^2*d15^2*d34*d45*mt2^2 + 14*d12*d15^3*d34*d45*mt2^2 + 
     14*d15^4*d34*d45*mt2^2 + 6*d12^2*d15*d23*d34*d45*mt2^2 - 
     36*d12*d15^2*d23*d34*d45*mt2^2 - 24*d15^3*d23*d34*d45*mt2^2 + 
     24*d12*d15*d23^2*d34*d45*mt2^2 + 6*d15^2*d23^2*d34*d45*mt2^2 - 
     2*d12*d23^3*d34*d45*mt2^2 + 4*d15*d23^3*d34*d45*mt2^2 + 
     4*d12*d15^2*d34^2*d45*mt2^2 - 10*d15^3*d34^2*d45*mt2^2 - 
     10*d12*d15*d23*d34^2*d45*mt2^2 + 26*d15^2*d23*d34^2*d45*mt2^2 - 
     21*d15*d23^2*d34^2*d45*mt2^2 + d23^3*d34^2*d45*mt2^2 + 
     4*d15*d23*d34^3*d45*mt2^2 - 3*d12*d15^3*d45^2*mt2^2 - 
     7*d15^4*d45^2*mt2^2 + 3*d12*d15^2*d23*d45^2*mt2^2 + 
     7*d15^3*d23*d45^2*mt2^2 + 2*d12^2*d15*d34*d45^2*mt2^2 + 
     24*d12*d15^2*d34*d45^2*mt2^2 - 2*d15^3*d34*d45^2*mt2^2 - 
     10*d12*d15*d23*d34*d45^2*mt2^2 + 26*d15^2*d23*d34*d45^2*mt2^2 - 
     12*d15*d23^2*d34*d45^2*mt2^2 - 3*d12*d15*d34^2*d45^2*mt2^2 - 
     10*d15^2*d34^2*d45^2*mt2^2 + d12*d23*d34^2*d45^2*mt2^2 + 
     9*d15*d23*d34^2*d45^2*mt2^2 - d23*d34^3*d45^2*mt2^2 + 
     3*d15^3*d45^3*mt2^2 - 2*d15^2*d23*d45^3*mt2^2 - 
     4*d12*d15*d34*d45^3*mt2^2 - 19*d15^2*d34*d45^3*mt2^2 + 
     5*d15*d23*d34*d45^3*mt2^2 + 4*d15*d34^2*d45^3*mt2^2 - 
     d23*d34^2*d45^3*mt2^2 + 2*d15*d34*d45^4*mt2^2 + 3*d12^2*d15^3*mt2^3 + 
     3*d12*d15^4*mt2^3 + 4*d15^5*mt2^3 - 9*d12^2*d15^2*d23*mt2^3 - 
     9*d12*d15^3*d23*mt2^3 - 14*d15^4*d23*mt2^3 + 9*d12^2*d15*d23^2*mt2^3 + 
     9*d12*d15^2*d23^2*mt2^3 + 18*d15^3*d23^2*mt2^3 - 3*d12^2*d23^3*mt2^3 - 
     3*d12*d15*d23^3*mt2^3 - 10*d15^2*d23^3*mt2^3 + 2*d15*d23^4*mt2^3 - 
     12*d12*d15^3*d34*mt2^3 - 4*d15^4*d34*mt2^3 + 30*d12*d15^2*d23*d34*
      mt2^3 + 9*d15^3*d23*d34*mt2^3 - 24*d12*d15*d23^2*d34*mt2^3 - 
     6*d15^2*d23^2*d34*mt2^3 + 6*d12*d23^3*d34*mt2^3 + d15*d23^3*d34*mt2^3 + 
     4*d15^3*d34^2*mt2^3 - 16*d15^2*d23*d34^2*mt2^3 + 
     15*d15*d23^2*d34^2*mt2^3 - 3*d23^3*d34^2*mt2^3 - 2*d12*d15^3*d45*mt2^3 + 
     d15^4*d45*mt2^3 + 6*d12*d15^2*d23*d45*mt2^3 - 
     6*d12*d15*d23^2*d45*mt2^3 - 3*d15^2*d23^2*d45*mt2^3 + 
     2*d12*d23^3*d45*mt2^3 + 2*d15*d23^3*d45*mt2^3 - 
     2*d12^2*d15*d34*d45*mt2^3 - 12*d12*d15^2*d34*d45*mt2^3 + 
     13*d15^3*d34*d45*mt2^3 + 2*d12^2*d23*d34*d45*mt2^3 + 
     12*d12*d15*d23*d34*d45*mt2^3 - 32*d15^2*d23*d34*d45*mt2^3 + 
     21*d15*d23^2*d34*d45*mt2^3 - 2*d23^3*d34*d45*mt2^3 + 
     2*d12*d15*d34^2*d45*mt2^3 + 4*d15^2*d34^2*d45*mt2^3 - 
     4*d12*d23*d34^2*d45*mt2^3 - 10*d15*d23*d34^2*d45*mt2^3 + 
     2*d23*d34^3*d45*mt2^3 - 2*d15^3*d45^2*mt2^3 + 2*d15^2*d23*d45^2*mt2^3 + 
     8*d12*d15*d34*d45^2*mt2^3 + 19*d15^2*d34*d45^2*mt2^3 - 
     4*d12*d23*d34*d45^2*mt2^3 - 11*d15*d23*d34*d45^2*mt2^3 - 
     5*d15*d34^2*d45^2*mt2^3 + 5*d23*d34^2*d45^2*mt2^3 - 
     6*d15*d34*d45^3*mt2^3 + 2*d23*d34*d45^3*mt2^3 + 3*d12*d15^3*mt2^4 + 
     d15^4*mt2^4 - 9*d12*d15^2*d23*mt2^4 - 3*d15^3*d23*mt2^4 + 
     9*d12*d15*d23^2*mt2^4 + 3*d15^2*d23^2*mt2^4 - 3*d12*d23^3*mt2^4 - 
     d15*d23^3*mt2^4 - 6*d15^3*d34*mt2^4 + 15*d15^2*d23*d34*mt2^4 - 
     12*d15*d23^2*d34*mt2^4 + 3*d23^3*d34*mt2^4 - d15^3*d45*mt2^4 + 
     3*d15^2*d23*d45*mt2^4 - 3*d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 
     4*d12*d15*d34*d45*mt2^4 - 6*d15^2*d34*d45*mt2^4 + 
     4*d12*d23*d34*d45*mt2^4 + 6*d15*d23*d34*d45*mt2^4 + 
     2*d15*d34^2*d45*mt2^4 - 4*d23*d34^2*d45*mt2^4 + 6*d15*d34*d45^2*mt2^4 - 
     4*d23*d34*d45^2*mt2^4 + d15^3*mt2^5 - 3*d15^2*d23*mt2^5 + 
     3*d15*d23^2*mt2^5 - d23^3*mt2^5 - 2*d15*d34*d45*mt2^5 + 
     2*d23*d34*d45*mt2^5))/(Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(2*d12^3*d15^3*d45 - 2*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 - 
      4*d12^2*d15^2*d23^2*d45 + 2*d12*d15^3*d23^2*d45 - 
      2*d12*d15^2*d23^3*d45 - 2*d12^3*d15^2*d34*d45 - 
      2*d12^3*d15*d23*d34*d45 - 6*d12^2*d15^2*d23*d34*d45 - 
      4*d12^2*d15*d23^2*d34*d45 - 6*d12*d15^2*d23^2*d34*d45 - 
      2*d12*d15*d23^3*d34*d45 - 2*d15^2*d23^3*d34*d45 + 
      2*d12^2*d15*d23*d34^2*d45 + 4*d12*d15*d23^2*d34^2*d45 + 
      2*d15*d23^3*d34^2*d45 - 6*d12^2*d15^3*d45^2 + 4*d12^2*d15^2*d23*d45^2 - 
      8*d12*d15^3*d23*d45^2 + 4*d12*d15^2*d23^2*d45^2 - 2*d15^3*d23^2*d45^2 + 
      8*d12^2*d15^2*d34*d45^2 + 4*d12^2*d15*d23*d34*d45^2 + 
      16*d12*d15^2*d23*d34*d45^2 + 4*d12*d15*d23^2*d34*d45^2 + 
      8*d15^2*d23^2*d34*d45^2 - 2*d12^2*d15*d34^2*d45^2 - 
      8*d12*d15*d23*d34^2*d45^2 - 6*d15*d23^2*d34^2*d45^2 + 
      6*d12*d15^3*d45^3 - 2*d12*d15^2*d23*d45^3 + 4*d15^3*d23*d45^3 - 
      10*d12*d15^2*d34*d45^3 - 2*d12*d15*d23*d34*d45^3 - 
      10*d15^2*d23*d34*d45^3 + 4*d12*d15*d34^2*d45^3 + 
      6*d15*d23*d34^2*d45^3 - 2*d15^3*d45^4 + 4*d15^2*d34*d45^4 - 
      2*d15*d34^2*d45^4 - d12^3*d15^3*mt2 + 3*d12^3*d15^2*d23*mt2 - 
      3*d12^3*d15*d23^2*mt2 + d12^3*d23^3*mt2 - 3*d12^2*d15^2*d23*d34*mt2 + 
      6*d12^2*d15*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 - 
      3*d12*d15*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 - d23^3*d34^3*mt2 + 
      d12^3*d15^2*d45*mt2 + 9*d12^2*d15^3*d45*mt2 - d12^3*d15*d23*d45*mt2 - 
      12*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
      4*d12^2*d15*d23^2*d45*mt2 - 8*d12*d15^2*d23^2*d45*mt2 + 
      2*d15^3*d23^2*d45*mt2 - d12^2*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 - 
      5*d12^3*d15*d34*d45*mt2 - 10*d12^2*d15^2*d34*d45*mt2 - 
      d12^3*d23*d34*d45*mt2 - 14*d12^2*d15*d23*d34*d45*mt2 - 
      12*d12*d15^2*d23*d34*d45*mt2 + d12^2*d23^2*d34*d45*mt2 - 
      15*d12*d15*d23^2*d34*d45*mt2 - 6*d15^2*d23^2*d34*d45*mt2 + 
      2*d12*d23^3*d34*d45*mt2 - 2*d15*d23^3*d34*d45*mt2 + 
      5*d12^2*d15*d34^2*d45*mt2 + 2*d12^2*d23*d34^2*d45*mt2 + 
      13*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 + 
      7*d15*d23^2*d34^2*d45*mt2 - d23^3*d34^2*d45*mt2 - 
      d12*d23*d34^3*d45*mt2 + d23^2*d34^3*d45*mt2 - 3*d12^2*d15^2*d45^2*mt2 - 
      15*d12*d15^3*d45^2*mt2 + 2*d12^2*d15*d23*d45^2*mt2 + 
      11*d12*d15^2*d23*d45^2*mt2 - 8*d15^3*d23*d45^2*mt2 - 
      d12*d15*d23^2*d45^2*mt2 + 4*d15^2*d23^2*d45^2*mt2 + 
      16*d12^2*d15*d34*d45^2*mt2 + 24*d12*d15^2*d34*d45^2*mt2 + 
      2*d12^2*d23*d34*d45^2*mt2 + 25*d12*d15*d23*d34*d45^2*mt2 + 
      19*d15^2*d23*d34*d45^2*mt2 - d12*d23^2*d34*d45^2*mt2 + 
      7*d15*d23^2*d34*d45^2*mt2 - d12^2*d34^2*d45^2*mt2 - 
      15*d12*d15*d34^2*d45^2*mt2 - 3*d12*d23*d34^2*d45^2*mt2 - 
      17*d15*d23*d34^2*d45^2*mt2 + d23^2*d34^2*d45^2*mt2 + 
      d12*d34^3*d45^2*mt2 + d23*d34^3*d45^2*mt2 + 3*d12*d15^2*d45^3*mt2 + 
      7*d15^3*d45^3*mt2 - d12*d15*d23*d45^3*mt2 - 2*d15^2*d23*d45^3*mt2 - 
      17*d12*d15*d34*d45^3*mt2 - 14*d15^2*d34*d45^3*mt2 - 
      d12*d23*d34*d45^3*mt2 - 11*d15*d23*d34*d45^3*mt2 + 
      2*d12*d34^2*d45^3*mt2 + 10*d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 - 
      d34^3*d45^3*mt2 - d15^2*d45^4*mt2 + 6*d15*d34*d45^4*mt2 - 
      d34^2*d45^4*mt2 - 3*d12^2*d15^3*mt2^2 + 9*d12^2*d15^2*d23*mt2^2 - 
      9*d12^2*d15*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 
      6*d12*d15^2*d23*d34*mt2^2 + 12*d12*d15*d23^2*d34*mt2^2 - 
      6*d12*d23^3*d34*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 + 
      3*d12^2*d15^2*d45*mt2^2 + 12*d12*d15^3*d45*mt2^2 - 
      3*d12^2*d15*d23*d45*mt2^2 - 18*d12*d15^2*d23*d45*mt2^2 + 
      4*d15^3*d23*d45*mt2^2 + 8*d12*d15*d23^2*d45*mt2^2 - 
      4*d15^2*d23^2*d45*mt2^2 - 2*d12*d23^3*d45*mt2^2 - 
      2*d12^3*d34*d45*mt2^2 - 17*d12^2*d15*d34*d45*mt2^2 - 
      14*d12*d15^2*d34*d45*mt2^2 - 3*d12^2*d23*d34*d45*mt2^2 - 
      22*d12*d15*d23*d34*d45*mt2^2 - 6*d15^2*d23*d34*d45*mt2^2 + 
      2*d12*d23^2*d34*d45*mt2^2 - 11*d15*d23^2*d34*d45*mt2^2 + 
      2*d23^3*d34*d45*mt2^2 + 4*d12^2*d34^2*d45*mt2^2 + 
      12*d12*d15*d34^2*d45*mt2^2 + 4*d12*d23*d34^2*d45*mt2^2 + 
      11*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 - 
      2*d12*d34^3*d45*mt2^2 - d23*d34^3*d45*mt2^2 - 6*d12*d15^2*d45^2*mt2^2 - 
      9*d15^3*d45^2*mt2^2 + 4*d12*d15*d23*d45^2*mt2^2 + 
      7*d15^2*d23*d45^2*mt2^2 - d15*d23^2*d45^2*mt2^2 + 
      6*d12^2*d34*d45^2*mt2^2 + 36*d12*d15*d34*d45^2*mt2^2 + 
      16*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 + 
      21*d15*d23*d34*d45^2*mt2^2 - d23^2*d34*d45^2*mt2^2 - 
      10*d12*d34^2*d45^2*mt2^2 - 15*d15*d34^2*d45^2*mt2^2 - 
      3*d23*d34^2*d45^2*mt2^2 + 3*d34^3*d45^2*mt2^2 + 3*d15^2*d45^3*mt2^2 - 
      d15*d23*d45^3*mt2^2 - 6*d12*d34*d45^3*mt2^2 - 19*d15*d34*d45^3*mt2^2 - 
      d23*d34*d45^3*mt2^2 + 6*d34^2*d45^3*mt2^2 + 2*d34*d45^4*mt2^2 - 
      3*d12*d15^3*mt2^3 + 9*d12*d15^2*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
      3*d12*d23^3*mt2^3 - 3*d15^2*d23*d34*mt2^3 + 6*d15*d23^2*d34*mt2^3 - 
      3*d23^3*d34*mt2^3 + 3*d12*d15^2*d45*mt2^3 + 5*d15^3*d45*mt2^3 - 
      3*d12*d15*d23*d45*mt2^3 - 8*d15^2*d23*d45*mt2^3 + 
      4*d15*d23^2*d45*mt2^3 - d23^3*d45*mt2^3 - 6*d12^2*d34*d45*mt2^3 - 
      19*d12*d15*d34*d45*mt2^3 - 6*d15^2*d34*d45*mt2^3 - 
      3*d12*d23*d34*d45*mt2^3 - 10*d15*d23*d34*d45*mt2^3 + 
      d23^2*d34*d45*mt2^3 + 8*d12*d34^2*d45*mt2^3 + 7*d15*d34^2*d45*mt2^3 + 
      2*d23*d34^2*d45*mt2^3 - 2*d34^3*d45*mt2^3 - 3*d15^2*d45^2*mt2^3 + 
      2*d15*d23*d45^2*mt2^3 + 12*d12*d34*d45^2*mt2^3 + 
      20*d15*d34*d45^2*mt2^3 + 2*d23*d34*d45^2*mt2^3 - 9*d34^2*d45^2*mt2^3 - 
      6*d34*d45^3*mt2^3 - d15^3*mt2^4 + 3*d15^2*d23*mt2^4 - 
      3*d15*d23^2*mt2^4 + d23^3*mt2^4 + d15^2*d45*mt2^4 - d15*d23*d45*mt2^4 - 
      6*d12*d34*d45*mt2^4 - 7*d15*d34*d45*mt2^4 - d23*d34*d45*mt2^4 + 
      4*d34^2*d45*mt2^4 + 6*d34*d45^2*mt2^4 - 2*d34*d45*mt2^5))/
    ((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((-2*d12^4*d15^2*d23^2*d45 + 2*d12^4*d15*d23^3*d45 - 
     4*d12^3*d15^2*d23^3*d45 + 4*d12^3*d15*d23^4*d45 - 
     2*d12^2*d15^2*d23^4*d45 + 2*d12^2*d15*d23^5*d45 + 
     4*d12^4*d15*d23^2*d34*d45 + 4*d12^3*d15^2*d23^2*d34*d45 + 
     6*d12^3*d15*d23^3*d34*d45 + 8*d12^2*d15^2*d23^3*d34*d45 + 
     4*d12*d15^2*d23^4*d34*d45 - 2*d12*d15*d23^5*d34*d45 - 
     4*d12^3*d15*d23^2*d34^2*d45 - 8*d12^2*d15*d23^3*d34^2*d45 - 
     4*d12*d15*d23^4*d34^2*d45 + 6*d12^3*d15^2*d23^2*d45^2 - 
     4*d12^3*d15*d23^3*d45^2 + 8*d12^2*d15^2*d23^3*d45^2 - 
     4*d12^2*d15*d23^4*d45^2 + 2*d12*d15^2*d23^4*d45^2 - 
     10*d12^3*d15*d23^2*d34*d45^2 - 8*d12^2*d15^2*d23^2*d34*d45^2 - 
     8*d12^2*d15*d23^3*d34*d45^2 - 8*d12*d15^2*d23^3*d34*d45^2 + 
     2*d12*d15*d23^4*d34*d45^2 + 8*d12^2*d15*d23^2*d34^2*d45^2 + 
     8*d12*d15*d23^3*d34^2*d45^2 - 6*d12^2*d15^2*d23^2*d45^3 + 
     2*d12^2*d15*d23^3*d45^3 - 4*d12*d15^2*d23^3*d45^3 + 
     8*d12^2*d15*d23^2*d34*d45^3 + 4*d12*d15^2*d23^2*d34*d45^3 + 
     2*d12*d15*d23^3*d34*d45^3 - 4*d12*d15*d23^2*d34^2*d45^3 + 
     2*d12*d15^2*d23^2*d45^4 - 2*d12*d15*d23^2*d34*d45^4 + d12^5*d15^3*mt2 - 
     3*d12^5*d15^2*d23*mt2 + 2*d12^4*d15^3*d23*mt2 + 3*d12^5*d15*d23^2*mt2 - 
     6*d12^4*d15^2*d23^2*mt2 - d12^5*d23^3*mt2 + 6*d12^4*d15*d23^3*mt2 - 
     2*d12^4*d23^4*mt2 + 3*d12^4*d15^2*d23*d34*mt2 - 
     6*d12^4*d15*d23^2*d34*mt2 + 6*d12^3*d15^2*d23^2*d34*mt2 + 
     3*d12^4*d23^3*d34*mt2 - 12*d12^3*d15*d23^3*d34*mt2 + 
     6*d12^3*d23^4*d34*mt2 + 3*d12^3*d15*d23^2*d34^2*mt2 - 
     3*d12^3*d23^3*d34^2*mt2 + 6*d12^2*d15*d23^3*d34^2*mt2 - 
     6*d12^2*d23^4*d34^2*mt2 + d12^2*d23^3*d34^3*mt2 + 
     2*d12*d23^4*d34^3*mt2 - 5*d12^4*d15^3*d45*mt2 + 
     12*d12^4*d15^2*d23*d45*mt2 - 8*d12^3*d15^3*d23*d45*mt2 - 
     10*d12^4*d15*d23^2*d45*mt2 + 11*d12^3*d15^2*d23^2*d45*mt2 + 
     3*d12^4*d23^3*d45*mt2 - 7*d12^3*d15*d23^3*d45*mt2 - 
     12*d12^2*d15^2*d23^3*d45*mt2 + 4*d12^3*d23^4*d45*mt2 + 
     12*d12^2*d15*d23^4*d45*mt2 - 4*d12*d15^2*d23^4*d45*mt2 + 
     4*d12*d15*d23^5*d45*mt2 + 2*d12^4*d15^2*d34*d45*mt2 + 
     3*d12^4*d15*d23*d34*d45*mt2 - 2*d12^3*d15^2*d23*d34*d45*mt2 + 
     d12^4*d23^2*d34*d45*mt2 + 36*d12^3*d15*d23^2*d34*d45*mt2 + 
     4*d12^2*d15^2*d23^2*d34*d45*mt2 - 7*d12^3*d23^3*d34*d45*mt2 + 
     39*d12^2*d15*d23^3*d34*d45*mt2 + 16*d12*d15^2*d23^3*d34*d45*mt2 - 
     8*d12^2*d23^4*d34*d45*mt2 + 4*d15^2*d23^4*d34*d45*mt2 - 
     2*d15*d23^5*d34*d45*mt2 - 3*d12^3*d15*d23*d34^2*d45*mt2 - 
     2*d12^3*d23^2*d34^2*d45*mt2 - 22*d12^2*d15*d23^2*d34^2*d45*mt2 + 
     5*d12^2*d23^3*d34^2*d45*mt2 - 22*d12*d15*d23^3*d34^2*d45*mt2 + 
     4*d12*d23^4*d34^2*d45*mt2 - 4*d15*d23^4*d34^2*d45*mt2 + 
     d12^2*d23^2*d34^3*d45*mt2 - d12*d23^3*d34^3*d45*mt2 + 
     10*d12^3*d15^3*d45^2*mt2 - 18*d12^3*d15^2*d23*d45^2*mt2 + 
     12*d12^2*d15^3*d23*d45^2*mt2 + 12*d12^3*d15*d23^2*d45^2*mt2 - 
     3*d12^2*d15^2*d23^2*d45^2*mt2 - 3*d12^3*d23^3*d45^2*mt2 + 
     16*d12*d15^2*d23^3*d45^2*mt2 - 2*d12^2*d23^4*d45^2*mt2 - 
     8*d12*d15*d23^4*d45^2*mt2 + 2*d15^2*d23^4*d45^2*mt2 - 
     8*d12^3*d15^2*d34*d45^2*mt2 - 9*d12^3*d15*d23*d34*d45^2*mt2 - 
     12*d12^2*d15^2*d23*d34*d45^2*mt2 - 3*d12^3*d23^2*d34*d45^2*mt2 - 
     49*d12^2*d15*d23^2*d34*d45^2*mt2 - 18*d12*d15^2*d23^2*d34*d45^2*mt2 + 
     5*d12^2*d23^3*d34*d45^2*mt2 - 22*d12*d15*d23^3*d34*d45^2*mt2 - 
     8*d15^2*d23^3*d34*d45^2*mt2 + 2*d12*d23^4*d34*d45^2*mt2 + 
     2*d15*d23^4*d34*d45^2*mt2 + d12^3*d15*d34^2*d45^2*mt2 + 
     11*d12^2*d15*d23*d34^2*d45^2*mt2 + 4*d12^2*d23^2*d34^2*d45^2*mt2 + 
     27*d12*d15*d23^2*d34^2*d45^2*mt2 - 2*d12*d23^3*d34^2*d45^2*mt2 + 
     8*d15*d23^3*d34^2*d45^2*mt2 - d12*d23^2*d34^3*d45^2*mt2 - 
     10*d12^2*d15^3*d45^3*mt2 + 12*d12^2*d15^2*d23*d45^3*mt2 - 
     8*d12*d15^3*d23*d45^3*mt2 - 6*d12^2*d15*d23^2*d45^3*mt2 - 
     3*d12*d15^2*d23^2*d45^3*mt2 + d12^2*d23^3*d45^3*mt2 + 
     d12*d15*d23^3*d45^3*mt2 - 4*d15^2*d23^3*d45^3*mt2 + 
     12*d12^2*d15^2*d34*d45^3*mt2 + 9*d12^2*d15*d23*d34*d45^3*mt2 + 
     18*d12*d15^2*d23*d34*d45^3*mt2 + 3*d12^2*d23^2*d34*d45^3*mt2 + 
     18*d12*d15*d23^2*d34*d45^3*mt2 + 8*d15^2*d23^2*d34*d45^3*mt2 - 
     d12*d23^3*d34*d45^3*mt2 - d15*d23^3*d34*d45^3*mt2 - 
     3*d12^2*d15*d34^2*d45^3*mt2 - 13*d12*d15*d23*d34^2*d45^3*mt2 - 
     2*d12*d23^2*d34^2*d45^3*mt2 - 8*d15*d23^2*d34^2*d45^3*mt2 + 
     5*d12*d15^3*d45^4*mt2 - 3*d12*d15^2*d23*d45^4*mt2 + 
     2*d15^3*d23*d45^4*mt2 + d12*d15*d23^2*d45^4*mt2 + 
     d15^2*d23^2*d45^4*mt2 - 8*d12*d15^2*d34*d45^4*mt2 - 
     3*d12*d15*d23*d34*d45^4*mt2 - 7*d15^2*d23*d34*d45^4*mt2 - 
     d12*d23^2*d34*d45^4*mt2 + d15*d23^2*d34*d45^4*mt2 + 
     3*d12*d15*d34^2*d45^4*mt2 + 5*d15*d23*d34^2*d45^4*mt2 - 
     d15^3*d45^5*mt2 + 2*d15^2*d34*d45^5*mt2 - d15*d34^2*d45^5*mt2 + 
     5*d12^4*d15^3*mt2^2 - 15*d12^4*d15^2*d23*mt2^2 + 
     8*d12^3*d15^3*d23*mt2^2 + 15*d12^4*d15*d23^2*mt2^2 - 
     24*d12^3*d15^2*d23^2*mt2^2 - 5*d12^4*d23^3*mt2^2 + 
     24*d12^3*d15*d23^3*mt2^2 - 8*d12^3*d23^4*mt2^2 + 
     12*d12^3*d15^2*d23*d34*mt2^2 - 24*d12^3*d15*d23^2*d34*mt2^2 + 
     18*d12^2*d15^2*d23^2*d34*mt2^2 + 12*d12^3*d23^3*d34*mt2^2 - 
     36*d12^2*d15*d23^3*d34*mt2^2 + 18*d12^2*d23^4*d34*mt2^2 + 
     9*d12^2*d15*d23^2*d34^2*mt2^2 - 9*d12^2*d23^3*d34^2*mt2^2 + 
     12*d12*d15*d23^3*d34^2*mt2^2 - 12*d12*d23^4*d34^2*mt2^2 + 
     2*d12*d23^3*d34^3*mt2^2 + 2*d23^4*d34^3*mt2^2 - 
     20*d12^3*d15^3*d45*mt2^2 + 48*d12^3*d15^2*d23*d45*mt2^2 - 
     24*d12^2*d15^3*d23*d45*mt2^2 - 40*d12^3*d15*d23^2*d45*mt2^2 + 
     45*d12^2*d15^2*d23^2*d45*mt2^2 + 12*d12^3*d23^3*d45*mt2^2 - 
     33*d12^2*d15*d23^3*d45*mt2^2 - 12*d12*d15^2*d23^3*d45*mt2^2 + 
     12*d12^2*d23^4*d45*mt2^2 + 12*d12*d15*d23^4*d45*mt2^2 - 
     2*d15^2*d23^4*d45*mt2^2 + 2*d15*d23^5*d45*mt2^2 + 
     2*d12^4*d15*d34*d45*mt2^2 + 8*d12^3*d15^2*d34*d45*mt2^2 + 
     16*d12^3*d15*d23*d34*d45*mt2^2 - 6*d12^2*d15^2*d23*d34*d45*mt2^2 + 
     2*d12^3*d23^2*d34*d45*mt2^2 + 84*d12^2*d15*d23^2*d34*d45*mt2^2 - 
     4*d12*d15^2*d23^2*d34*d45*mt2^2 - 21*d12^2*d23^3*d34*d45*mt2^2 + 
     60*d12*d15*d23^3*d34*d45*mt2^2 + 8*d15^2*d23^3*d34*d45*mt2^2 - 
     16*d12*d23^4*d34*d45*mt2^2 - 2*d12^3*d15*d34^2*d45*mt2^2 - 
     13*d12^2*d15*d23*d34^2*d45*mt2^2 - 2*d12^2*d23^2*d34^2*d45*mt2^2 - 
     32*d12*d15*d23^2*d34^2*d45*mt2^2 + 10*d12*d23^3*d34^2*d45*mt2^2 - 
     14*d15*d23^3*d34^2*d45*mt2^2 + 4*d23^4*d34^2*d45*mt2^2 - 
     d23^3*d34^3*d45*mt2^2 + 30*d12^2*d15^3*d45^2*mt2^2 - 
     54*d12^2*d15^2*d23*d45^2*mt2^2 + 24*d12*d15^3*d23*d45^2*mt2^2 + 
     36*d12^2*d15*d23^2*d45^2*mt2^2 - 24*d12*d15^2*d23^2*d45^2*mt2^2 - 
     9*d12^2*d23^3*d45^2*mt2^2 + 12*d12*d15*d23^3*d45^2*mt2^2 + 
     8*d15^2*d23^3*d45^2*mt2^2 - 4*d12*d23^4*d45^2*mt2^2 - 
     4*d15*d23^4*d45^2*mt2^2 - 8*d12^3*d15*d34*d45^2*mt2^2 - 
     24*d12^2*d15^2*d34*d45^2*mt2^2 - 39*d12^2*d15*d23*d34*d45^2*mt2^2 - 
     24*d12*d15^2*d23*d34*d45^2*mt2^2 - 3*d12^2*d23^2*d34*d45^2*mt2^2 - 
     68*d12*d15*d23^2*d34*d45^2*mt2^2 - 10*d15^2*d23^2*d34*d45^2*mt2^2 + 
     10*d12*d23^3*d34*d45^2*mt2^2 - 14*d15*d23^3*d34*d45^2*mt2^2 + 
     2*d23^4*d34*d45^2*mt2^2 + 9*d12^2*d15*d34^2*d45^2*mt2^2 + 
     30*d12*d15*d23*d34^2*d45^2*mt2^2 + 19*d15*d23^2*d34^2*d45^2*mt2^2 - 
     2*d23^3*d34^2*d45^2*mt2^2 + d23^2*d34^3*d45^2*mt2^2 - 
     20*d12*d15^3*d45^3*mt2^2 + 24*d12*d15^2*d23*d45^3*mt2^2 - 
     8*d15^3*d23*d45^3*mt2^2 - 12*d12*d15*d23^2*d45^3*mt2^2 + 
     3*d15^2*d23^2*d45^3*mt2^2 + 2*d12*d23^3*d45^3*mt2^2 - 
     d15*d23^3*d45^3*mt2^2 + 12*d12^2*d15*d34*d45^3*mt2^2 + 
     24*d12*d15^2*d34*d45^3*mt2^2 + 30*d12*d15*d23*d34*d45^3*mt2^2 + 
     18*d15^2*d23*d34*d45^3*mt2^2 + 10*d15*d23^2*d34*d45^3*mt2^2 - 
     d23^3*d34*d45^3*mt2^2 - 12*d12*d15*d34^2*d45^3*mt2^2 - 
     17*d15*d23*d34^2*d45^3*mt2^2 + 2*d23^2*d34^2*d45^3*mt2^2 + 
     5*d15^3*d45^4*mt2^2 - 3*d15^2*d23*d45^4*mt2^2 + d15*d23^2*d45^4*mt2^2 - 
     8*d12*d15*d34*d45^4*mt2^2 - 8*d15^2*d34*d45^4*mt2^2 - 
     7*d15*d23*d34*d45^4*mt2^2 + d23^2*d34*d45^4*mt2^2 + 
     5*d15*d34^2*d45^4*mt2^2 + 2*d15*d34*d45^5*mt2^2 + 10*d12^3*d15^3*mt2^3 - 
     30*d12^3*d15^2*d23*mt2^3 + 12*d12^2*d15^3*d23*mt2^3 + 
     30*d12^3*d15*d23^2*mt2^3 - 36*d12^2*d15^2*d23^2*mt2^3 - 
     10*d12^3*d23^3*mt2^3 + 36*d12^2*d15*d23^3*mt2^3 - 12*d12^2*d23^4*mt2^3 + 
     18*d12^2*d15^2*d23*d34*mt2^3 - 36*d12^2*d15*d23^2*d34*mt2^3 + 
     18*d12*d15^2*d23^2*d34*mt2^3 + 18*d12^2*d23^3*d34*mt2^3 - 
     36*d12*d15*d23^3*d34*mt2^3 + 18*d12*d23^4*d34*mt2^3 + 
     9*d12*d15*d23^2*d34^2*mt2^3 - 9*d12*d23^3*d34^2*mt2^3 + 
     6*d15*d23^3*d34^2*mt2^3 - 6*d23^4*d34^2*mt2^3 + d23^3*d34^3*mt2^3 - 
     30*d12^2*d15^3*d45*mt2^3 + 72*d12^2*d15^2*d23*d45*mt2^3 - 
     24*d12*d15^3*d23*d45*mt2^3 - 60*d12^2*d15*d23^2*d45*mt2^3 + 
     49*d12*d15^2*d23^2*d45*mt2^3 + 18*d12^2*d23^3*d45*mt2^3 - 
     37*d12*d15*d23^3*d45*mt2^3 - 4*d15^2*d23^3*d45*mt2^3 + 
     12*d12*d23^4*d45*mt2^3 + 4*d15*d23^4*d45*mt2^3 + 
     8*d12^3*d15*d34*d45*mt2^3 + 12*d12^2*d15^2*d34*d45*mt2^3 + 
     30*d12^2*d15*d23*d34*d45*mt2^3 - 6*d12*d15^2*d23*d34*d45*mt2^3 + 
     76*d12*d15*d23^2*d34*d45*mt2^3 - 4*d15^2*d23^2*d34*d45*mt2^3 - 
     21*d12*d23^3*d34*d45*mt2^3 + 27*d15*d23^3*d34*d45*mt2^3 - 
     8*d23^4*d34*d45*mt2^3 - 6*d12^2*d15*d34^2*d45*mt2^3 - 
     17*d12*d15*d23*d34^2*d45*mt2^3 + 2*d12*d23^2*d34^2*d45*mt2^3 - 
     14*d15*d23^2*d34^2*d45*mt2^3 + 5*d23^3*d34^2*d45*mt2^3 - 
     d23^2*d34^3*d45*mt2^3 + 30*d12*d15^3*d45^2*mt2^3 - 
     54*d12*d15^2*d23*d45^2*mt2^3 + 12*d15^3*d23*d45^2*mt2^3 + 
     36*d12*d15*d23^2*d45^2*mt2^3 - 15*d15^2*d23^2*d45^2*mt2^3 - 
     9*d12*d23^3*d45^2*mt2^3 + 8*d15*d23^3*d45^2*mt2^3 - 
     2*d23^4*d45^2*mt2^3 - 24*d12^2*d15*d34*d45^2*mt2^3 - 
     24*d12*d15^2*d34*d45^2*mt2^3 - 51*d12*d15*d23*d34*d45^2*mt2^3 - 
     12*d15^2*d23*d34*d45^2*mt2^3 + 3*d12*d23^2*d34*d45^2*mt2^3 - 
     29*d15*d23^2*d34*d45^2*mt2^3 + 5*d23^3*d34*d45^2*mt2^3 + 
     15*d12*d15*d34^2*d45^2*mt2^3 + 19*d15*d23*d34^2*d45^2*mt2^3 - 
     4*d23^2*d34^2*d45^2*mt2^3 - 10*d15^3*d45^3*mt2^3 + 
     12*d15^2*d23*d45^3*mt2^3 - 6*d15*d23^2*d45^3*mt2^3 + d23^3*d45^3*mt2^3 + 
     24*d12*d15*d34*d45^3*mt2^3 + 12*d15^2*d34*d45^3*mt2^3 + 
     21*d15*d23*d34*d45^3*mt2^3 - 3*d23^2*d34*d45^3*mt2^3 - 
     9*d15*d34^2*d45^3*mt2^3 - 8*d15*d34*d45^4*mt2^3 + 10*d12^2*d15^3*mt2^4 - 
     30*d12^2*d15^2*d23*mt2^4 + 8*d12*d15^3*d23*mt2^4 + 
     30*d12^2*d15*d23^2*mt2^4 - 24*d12*d15^2*d23^2*mt2^4 - 
     10*d12^2*d23^3*mt2^4 + 24*d12*d15*d23^3*mt2^4 - 8*d12*d23^4*mt2^4 + 
     12*d12*d15^2*d23*d34*mt2^4 - 24*d12*d15*d23^2*d34*mt2^4 + 
     6*d15^2*d23^2*d34*mt2^4 + 12*d12*d23^3*d34*mt2^4 - 
     12*d15*d23^3*d34*mt2^4 + 6*d23^4*d34*mt2^4 + 3*d15*d23^2*d34^2*mt2^4 - 
     3*d23^3*d34^2*mt2^4 - 20*d12*d15^3*d45*mt2^4 + 
     48*d12*d15^2*d23*d45*mt2^4 - 8*d15^3*d23*d45*mt2^4 - 
     40*d12*d15*d23^2*d45*mt2^4 + 17*d15^2*d23^2*d45*mt2^4 + 
     12*d12*d23^3*d45*mt2^4 - 13*d15*d23^3*d45*mt2^4 + 4*d23^4*d45*mt2^4 + 
     12*d12^2*d15*d34*d45*mt2^4 + 8*d12*d15^2*d34*d45*mt2^4 + 
     24*d12*d15*d23*d34*d45*mt2^4 - 2*d15^2*d23*d34*d45*mt2^4 - 
     2*d12*d23^2*d34*d45*mt2^4 + 24*d15*d23^2*d34*d45*mt2^4 - 
     7*d23^3*d34*d45*mt2^4 - 6*d12*d15*d34^2*d45*mt2^4 - 
     7*d15*d23*d34^2*d45*mt2^4 + 2*d23^2*d34^2*d45*mt2^4 + 
     10*d15^3*d45^2*mt2^4 - 18*d15^2*d23*d45^2*mt2^4 + 
     12*d15*d23^2*d45^2*mt2^4 - 3*d23^3*d45^2*mt2^4 - 
     24*d12*d15*d34*d45^2*mt2^4 - 8*d15^2*d34*d45^2*mt2^4 - 
     21*d15*d23*d34*d45^2*mt2^4 + 3*d23^2*d34*d45^2*mt2^4 + 
     7*d15*d34^2*d45^2*mt2^4 + 12*d15*d34*d45^3*mt2^4 + 5*d12*d15^3*mt2^5 - 
     15*d12*d15^2*d23*mt2^5 + 2*d15^3*d23*mt2^5 + 15*d12*d15*d23^2*mt2^5 - 
     6*d15^2*d23^2*mt2^5 - 5*d12*d23^3*mt2^5 + 6*d15*d23^3*mt2^5 - 
     2*d23^4*mt2^5 + 3*d15^2*d23*d34*mt2^5 - 6*d15*d23^2*d34*mt2^5 + 
     3*d23^3*d34*mt2^5 - 5*d15^3*d45*mt2^5 + 12*d15^2*d23*d45*mt2^5 - 
     10*d15*d23^2*d45*mt2^5 + 3*d23^3*d45*mt2^5 + 8*d12*d15*d34*d45*mt2^5 + 
     2*d15^2*d34*d45*mt2^5 + 7*d15*d23*d34*d45*mt2^5 - d23^2*d34*d45*mt2^5 - 
     2*d15*d34^2*d45*mt2^5 - 8*d15*d34*d45^2*mt2^5 + d15^3*mt2^6 - 
     3*d15^2*d23*mt2^6 + 3*d15*d23^2*mt2^6 - d23^3*mt2^6 + 
     2*d15*d34*d45*mt2^6)/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((4*d12^2*d15^3*d23^2*d45 + 2*d12*d15^4*d23^2*d45 - 
     8*d12^2*d15^2*d23^3*d45 - 2*d12*d15^3*d23^3*d45 + 
     4*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 + 2*d12*d15*d23^5*d45 - 
     8*d12^2*d15^2*d23^2*d34*d45 - 8*d12*d15^3*d23^2*d34*d45 + 
     8*d12^2*d15*d23^3*d34*d45 + 8*d12*d15^2*d23^3*d34*d45 - 
     2*d15^3*d23^3*d34*d45 + 4*d15^2*d23^4*d34*d45 - 2*d15*d23^5*d34*d45 + 
     4*d12^2*d15*d23^2*d34^2*d45 + 10*d12*d15^2*d23^2*d34^2*d45 - 
     6*d12*d15*d23^3*d34^2*d45 + 4*d15^2*d23^3*d34^2*d45 - 
     4*d15*d23^4*d34^2*d45 - 4*d12*d15*d23^2*d34^3*d45 - 
     2*d15*d23^3*d34^3*d45 - 4*d12*d15^3*d23^2*d45^2 - 2*d15^4*d23^2*d45^2 + 
     8*d12*d15^2*d23^3*d45^2 + 4*d15^3*d23^3*d45^2 - 4*d12*d15*d23^4*d45^2 - 
     2*d15^2*d23^4*d45^2 + 8*d12*d15^2*d23^2*d34*d45^2 + 
     6*d15^3*d23^2*d34*d45^2 - 8*d12*d15*d23^3*d34*d45^2 - 
     8*d15^2*d23^3*d34*d45^2 + 2*d15*d23^4*d34*d45^2 - 
     4*d12*d15*d23^2*d34^2*d45^2 - 6*d15^2*d23^2*d34^2*d45^2 + 
     4*d15*d23^3*d34^2*d45^2 + 2*d15*d23^2*d34^3*d45^2 - d12^3*d15^4*mt2 + 
     5*d12^3*d15^3*d23*mt2 - 9*d12^3*d15^2*d23^2*mt2 + 
     7*d12^3*d15*d23^3*mt2 - 2*d12^3*d23^4*mt2 + d12^3*d15^3*d34*mt2 - 
     3*d12^3*d15^2*d23*d34*mt2 - 3*d12^2*d15^3*d23*d34*mt2 + 
     3*d12^3*d15*d23^2*d34*mt2 + 12*d12^2*d15^2*d23^2*d34*mt2 - 
     d12^3*d23^3*d34*mt2 - 15*d12^2*d15*d23^3*d34*mt2 + 
     6*d12^2*d23^4*d34*mt2 + 3*d12^2*d15^2*d23*d34^2*mt2 - 
     6*d12^2*d15*d23^2*d34^2*mt2 - 3*d12*d15^2*d23^2*d34^2*mt2 + 
     3*d12^2*d23^3*d34^2*mt2 + 9*d12*d15*d23^3*d34^2*mt2 - 
     6*d12*d23^4*d34^2*mt2 + 3*d12*d15*d23^2*d34^3*mt2 - 
     3*d12*d23^3*d34^3*mt2 - d15*d23^3*d34^3*mt2 + 2*d23^4*d34^3*mt2 + 
     d23^3*d34^4*mt2 + 3*d12^2*d15^4*d45*mt2 - 12*d12^2*d15^3*d23*d45*mt2 + 
     19*d12^2*d15^2*d23^2*d45*mt2 + 8*d12*d15^3*d23^2*d45*mt2 + 
     2*d15^4*d23^2*d45*mt2 - 14*d12^2*d15*d23^3*d45*mt2 - 
     16*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 + 
     4*d12^2*d23^4*d45*mt2 + 8*d12*d15*d23^4*d45*mt2 - 
     2*d15^2*d23^4*d45*mt2 + 2*d15*d23^5*d45*mt2 - 5*d12^2*d15^3*d34*d45*
      mt2 + 7*d12^2*d15^2*d23*d34*d45*mt2 - 4*d12^2*d15*d23^2*d34*d45*mt2 - 
     27*d12*d15^2*d23^2*d34*d45*mt2 - 8*d15^3*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 + 35*d12*d15*d23^3*d34*d45*mt2 + 
     8*d15^2*d23^3*d34*d45*mt2 - 8*d12*d23^4*d34*d45*mt2 + 
     2*d12^2*d15^2*d34^2*d45*mt2 + 3*d12^2*d15*d23*d34^2*d45*mt2 + 
     3*d12*d15^2*d23*d34^2*d45*mt2 + d12^2*d23^2*d34^2*d45*mt2 + 
     16*d12*d15*d23^2*d34^2*d45*mt2 + 13*d15^2*d23^2*d34^2*d45*mt2 - 
     4*d12*d23^3*d34^2*d45*mt2 - 11*d15*d23^3*d34^2*d45*mt2 + 
     4*d23^4*d34^2*d45*mt2 - 3*d12*d15*d23*d34^3*d45*mt2 - 
     2*d12*d23^2*d34^3*d45*mt2 - 8*d15*d23^2*d34^3*d45*mt2 + 
     2*d23^3*d34^3*d45*mt2 + d23^2*d34^4*d45*mt2 - 3*d12*d15^4*d45^2*mt2 + 
     9*d12*d15^3*d23*d45^2*mt2 - 11*d12*d15^2*d23^2*d45^2*mt2 - 
     4*d15^3*d23^2*d45^2*mt2 + 7*d12*d15*d23^3*d45^2*mt2 + 
     8*d15^2*d23^3*d45^2*mt2 - 2*d12*d23^4*d45^2*mt2 - 
     4*d15*d23^4*d45^2*mt2 + 7*d12*d15^3*d34*d45^2*mt2 - 
     8*d12*d15^2*d23*d34*d45^2*mt2 + 3*d15^3*d23*d34*d45^2*mt2 + 
     3*d12*d15*d23^2*d34*d45^2*mt2 + 5*d15^2*d23^2*d34*d45^2*mt2 - 
     d12*d23^3*d34*d45^2*mt2 - 9*d15*d23^3*d34*d45^2*mt2 + 
     2*d23^4*d34*d45^2*mt2 - 5*d12*d15^2*d34^2*d45^2*mt2 - 
     d12*d15*d23*d34^2*d45^2*mt2 - 6*d15^2*d23*d34^2*d45^2*mt2 - 
     2*d12*d23^2*d34^2*d45^2*mt2 - 3*d15*d23^2*d34^2*d45^2*mt2 + 
     d23^3*d34^2*d45^2*mt2 + d12*d15*d34^3*d45^2*mt2 + 
     3*d15*d23*d34^3*d45^2*mt2 + 2*d23^2*d34^3*d45^2*mt2 + d15^4*d45^3*mt2 - 
     2*d15^3*d23*d45^3*mt2 + d15^2*d23^2*d45^3*mt2 - 3*d15^3*d34*d45^3*mt2 + 
     4*d15^2*d23*d34*d45^3*mt2 - 2*d15*d23^2*d34*d45^3*mt2 + 
     3*d15^2*d34^2*d45^3*mt2 - 2*d15*d23*d34^2*d45^3*mt2 + 
     d23^2*d34^2*d45^3*mt2 - d15*d34^3*d45^3*mt2 - 3*d12^2*d15^4*mt2^2 + 
     15*d12^2*d15^3*d23*mt2^2 - 27*d12^2*d15^2*d23^2*mt2^2 + 
     21*d12^2*d15*d23^3*mt2^2 - 6*d12^2*d23^4*mt2^2 + 
     3*d12^2*d15^3*d34*mt2^2 - 9*d12^2*d15^2*d23*d34*mt2^2 - 
     6*d12*d15^3*d23*d34*mt2^2 + 9*d12^2*d15*d23^2*d34*mt2^2 + 
     24*d12*d15^2*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
     30*d12*d15*d23^3*d34*mt2^2 + 12*d12*d23^4*d34*mt2^2 + 
     6*d12*d15^2*d23*d34^2*mt2^2 - 12*d12*d15*d23^2*d34^2*mt2^2 - 
     3*d15^2*d23^2*d34^2*mt2^2 + 6*d12*d23^3*d34^2*mt2^2 + 
     9*d15*d23^3*d34^2*mt2^2 - 6*d23^4*d34^2*mt2^2 + 
     3*d15*d23^2*d34^3*mt2^2 - 3*d23^3*d34^3*mt2^2 + 6*d12*d15^4*d45*mt2^2 - 
     24*d12*d15^3*d23*d45*mt2^2 + 38*d12*d15^2*d23^2*d45*mt2^2 + 
     4*d15^3*d23^2*d45*mt2^2 - 28*d12*d15*d23^3*d45*mt2^2 - 
     8*d15^2*d23^3*d45*mt2^2 + 8*d12*d23^4*d45*mt2^2 + 
     4*d15*d23^4*d45*mt2^2 - 2*d12^2*d15^2*d34*d45*mt2^2 - 
     10*d12*d15^3*d34*d45*mt2^2 + 4*d12^2*d15*d23*d34*d45*mt2^2 + 
     14*d12*d15^2*d23*d34*d45*mt2^2 - 2*d12^2*d23^2*d34*d45*mt2^2 - 
     8*d12*d15*d23^2*d34*d45*mt2^2 - 19*d15^2*d23^2*d34*d45*mt2^2 + 
     4*d12*d23^3*d34*d45*mt2^2 + 27*d15*d23^3*d34*d45*mt2^2 - 
     8*d23^4*d34*d45*mt2^2 + 2*d12^2*d15*d34^2*d45*mt2^2 + 
     6*d12*d15^2*d34^2*d45*mt2^2 + 2*d12*d15*d23*d34^2*d45*mt2^2 + 
     3*d15^2*d23*d34^2*d45*mt2^2 + 6*d12*d23^2*d34^2*d45*mt2^2 + 
     12*d15*d23^2*d34^2*d45*mt2^2 - 4*d23^3*d34^2*d45*mt2^2 - 
     2*d12*d15*d34^3*d45*mt2^2 - 3*d15*d23*d34^3*d45*mt2^2 - 
     4*d23^2*d34^3*d45*mt2^2 - 3*d15^4*d45^2*mt2^2 + 
     9*d15^3*d23*d45^2*mt2^2 - 11*d15^2*d23^2*d45^2*mt2^2 + 
     7*d15*d23^3*d45^2*mt2^2 - 2*d23^4*d45^2*mt2^2 + 
     4*d12*d15^2*d34*d45^2*mt2^2 + 7*d15^3*d34*d45^2*mt2^2 - 
     8*d12*d15*d23*d34*d45^2*mt2^2 - 8*d15^2*d23*d34*d45^2*mt2^2 + 
     4*d12*d23^2*d34*d45^2*mt2^2 + 3*d15*d23^2*d34*d45^2*mt2^2 - 
     d23^3*d34*d45^2*mt2^2 - 4*d12*d15*d34^2*d45^2*mt2^2 - 
     7*d15^2*d34^2*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 - 
     6*d23^2*d34^2*d45^2*mt2^2 + 3*d15*d34^3*d45^2*mt2^2 - 
     2*d15^2*d34*d45^3*mt2^2 + 4*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 + 2*d15*d34^2*d45^3*mt2^2 - 3*d12*d15^4*mt2^3 + 
     15*d12*d15^3*d23*mt2^3 - 27*d12*d15^2*d23^2*mt2^3 + 
     21*d12*d15*d23^3*mt2^3 - 6*d12*d23^4*mt2^3 + 3*d12*d15^3*d34*mt2^3 - 
     9*d12*d15^2*d23*d34*mt2^3 - 3*d15^3*d23*d34*mt2^3 + 
     9*d12*d15*d23^2*d34*mt2^3 + 12*d15^2*d23^2*d34*mt2^3 - 
     3*d12*d23^3*d34*mt2^3 - 15*d15*d23^3*d34*mt2^3 + 6*d23^4*d34*mt2^3 + 
     3*d15^2*d23*d34^2*mt2^3 - 6*d15*d23^2*d34^2*mt2^3 + 
     3*d23^3*d34^2*mt2^3 + 3*d15^4*d45*mt2^3 - 12*d15^3*d23*d45*mt2^3 + 
     19*d15^2*d23^2*d45*mt2^3 - 14*d15*d23^3*d45*mt2^3 + 4*d23^4*d45*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 - 5*d15^3*d34*d45*mt2^3 + 
     8*d12*d15*d23*d34*d45*mt2^3 + 7*d15^2*d23*d34*d45*mt2^3 - 
     4*d12*d23^2*d34*d45*mt2^3 - 4*d15*d23^2*d34*d45*mt2^3 + 
     2*d23^3*d34*d45*mt2^3 + 4*d12*d15*d34^2*d45*mt2^3 + 
     4*d15^2*d34^2*d45*mt2^3 - d15*d23*d34^2*d45*mt2^3 + 
     5*d23^2*d34^2*d45*mt2^3 - 2*d15*d34^3*d45*mt2^3 + 
     4*d15^2*d34*d45^2*mt2^3 - 8*d15*d23*d34*d45^2*mt2^3 + 
     4*d23^2*d34*d45^2*mt2^3 - 4*d15*d34^2*d45^2*mt2^3 - d15^4*mt2^4 + 
     5*d15^3*d23*mt2^4 - 9*d15^2*d23^2*mt2^4 + 7*d15*d23^3*mt2^4 - 
     2*d23^4*mt2^4 + d15^3*d34*mt2^4 - 3*d15^2*d23*d34*mt2^4 + 
     3*d15*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 
     4*d15*d23*d34*d45*mt2^4 - 2*d23^2*d34*d45*mt2^4 + 2*d15*d34^2*d45*mt2^4)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (-2*(-2*d12^5*d15^2 - 2*d12^4*d15^3 + 2*d12^5*d15*d23 - 2*d12^3*d15^3*d23 + 
     2*d12^4*d23^3 - 2*d12^2*d15^2*d23^3 + 2*d12^3*d23^4 + 
     2*d12^2*d15*d23^4 + 2*d12^5*d15*d34 + 4*d12^4*d15^2*d34 + 
     2*d12^5*d23*d34 + 4*d12^4*d15*d23*d34 + 6*d12^3*d15^2*d23*d34 + 
     6*d12^4*d23^2*d34 + 12*d12^3*d15*d23^2*d34 + 6*d12^2*d15^2*d23^2*d34 + 
     8*d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 - 4*d12^2*d23^4*d34 - 
     2*d12*d15*d23^4*d34 - 2*d12^4*d15*d34^2 - 4*d12^4*d23*d34^2 - 
     6*d12^3*d15*d23*d34^2 - 12*d12^3*d23^2*d34^2 - 
     12*d12^2*d15*d23^2*d34^2 - 6*d12^2*d23^3*d34^2 - 8*d12*d15*d23^3*d34^2 + 
     2*d12*d23^4*d34^2 + 2*d12^3*d23*d34^3 + 6*d12^2*d23^2*d34^3 + 
     4*d12*d23^3*d34^3 + 4*d12^4*d15^2*d45 + 4*d12^3*d15^3*d45 - 
     2*d12^4*d15*d23*d45 + 2*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 + 
     2*d12^2*d15*d23^3*d45 + 2*d12*d15^2*d23^3*d45 - 6*d12^4*d15*d34*d45 - 
     10*d12^3*d15^2*d34*d45 - 2*d12^4*d23*d34*d45 - 
     12*d12^3*d15*d23*d34*d45 - 16*d12^2*d15^2*d23*d34*d45 - 
     6*d12^2*d15*d23^2*d34*d45 - 6*d12*d15^2*d23^2*d34*d45 + 
     2*d12^2*d23^3*d34*d45 + 2*d12^4*d34^2*d45 + 8*d12^3*d15*d34^2*d45 + 
     10*d12^3*d23*d34^2*d45 + 20*d12^2*d15*d23*d34^2*d45 + 
     6*d12^2*d23^2*d34^2*d45 + 12*d12*d15*d23^2*d34^2*d45 - 
     2*d12*d23^3*d34^2*d45 - 2*d12^3*d34^3*d45 - 8*d12^2*d23*d34^3*d45 - 
     6*d12*d23^2*d34^3*d45 - 2*d12^3*d15^2*d45^2 - 2*d12^2*d15^3*d45^2 - 
     2*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 + 
     4*d12^3*d15*d34*d45^2 + 6*d12^2*d15^2*d34*d45^2 + 
     4*d12^2*d15*d23*d34*d45^2 + 6*d12*d15^2*d23*d34*d45^2 - 
     2*d12^3*d34^2*d45^2 - 6*d12^2*d15*d34^2*d45^2 - 
     2*d12^2*d23*d34^2*d45^2 - 6*d12*d15*d23*d34^2*d45^2 + 
     2*d12^2*d34^3*d45^2 + 2*d12*d23*d34^3*d45^2 - d12^5*d15*mt2 - 
     9*d12^4*d15^2*mt2 - 6*d12^3*d15^3*mt2 + d12^5*d23*mt2 + 
     6*d12^4*d15*d23*mt2 - 5*d12^3*d15^2*d23*mt2 - 6*d12^2*d15^3*d23*mt2 + 
     3*d12^4*d23^2*mt2 + 3*d12^3*d15*d23^2*mt2 + 8*d12^3*d23^3*mt2 - 
     4*d12*d15^2*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 4*d12*d15*d23^4*mt2 + 
     2*d12^5*d34*mt2 + 13*d12^4*d15*d34*mt2 + 14*d12^3*d15^2*d34*mt2 + 
     12*d12^4*d23*d34*mt2 + 28*d12^3*d15*d23*d34*mt2 + 
     22*d12^2*d15^2*d23*d34*mt2 + 18*d12^3*d23^2*d34*mt2 + 
     33*d12^2*d15*d23^2*d34*mt2 + 12*d12*d15^2*d23^2*d34*mt2 + 
     16*d12*d15*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 8*d12*d23^4*d34*mt2 - 
     2*d15*d23^4*d34*mt2 - 4*d12^4*d34^2*mt2 - 10*d12^3*d15*d34^2*mt2 - 
     23*d12^3*d23*d34^2*mt2 - 26*d12^2*d15*d23*d34^2*mt2 - 
     33*d12^2*d23^2*d34^2*mt2 - 24*d12*d15*d23^2*d34^2*mt2 - 
     12*d12*d23^3*d34^2*mt2 - 8*d15*d23^3*d34^2*mt2 + 2*d23^4*d34^2*mt2 + 
     2*d12^3*d34^3*mt2 + 10*d12^2*d23*d34^3*mt2 + 12*d12*d23^2*d34^3*mt2 + 
     4*d23^3*d34^3*mt2 + 2*d12^4*d15*d45*mt2 + 17*d12^3*d15^2*d45*mt2 + 
     10*d12^2*d15^3*d45*mt2 - d12^4*d23*d45*mt2 - 4*d12^3*d15*d23*d45*mt2 + 
     11*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 - 
     3*d12^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 + 
     4*d12*d15*d23^3*d45*mt2 + 2*d15^2*d23^3*d45*mt2 - 5*d12^4*d34*d45*mt2 - 
     32*d12^3*d15*d34*d45*mt2 - 28*d12^2*d15^2*d34*d45*mt2 - 
     16*d12^3*d23*d34*d45*mt2 - 50*d12^2*d15*d23*d34*d45*mt2 - 
     32*d12*d15^2*d23*d34*d45*mt2 - 3*d12^2*d23^2*d34*d45*mt2 - 
     18*d12*d15*d23^2*d34*d45*mt2 - 6*d15^2*d23^2*d34*d45*mt2 + 
     6*d12*d23^3*d34*d45*mt2 + 15*d12^3*d34^2*d45*mt2 + 
     26*d12^2*d15*d34^2*d45*mt2 + 39*d12^2*d23*d34^2*d45*mt2 + 
     40*d12*d15*d23*d34^2*d45*mt2 + 18*d12*d23^2*d34^2*d45*mt2 + 
     12*d15*d23^2*d34^2*d45*mt2 - 2*d23^3*d34^2*d45*mt2 - 
     8*d12^2*d34^3*d45*mt2 - 16*d12*d23*d34^3*d45*mt2 - 
     6*d23^2*d34^3*d45*mt2 - d12^3*d15*d45^2*mt2 - 11*d12^2*d15^2*d45^2*mt2 - 
     6*d12*d15^3*d45^2*mt2 - 3*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12*d15*d23^2*d45^2*mt2 + 
     3*d12^3*d34*d45^2*mt2 + 23*d12^2*d15*d34*d45^2*mt2 + 
     18*d12*d15^2*d34*d45^2*mt2 + 4*d12^2*d23*d34*d45^2*mt2 + 
     16*d12*d15*d23*d34*d45^2*mt2 + 10*d15^2*d23*d34*d45^2*mt2 - 
     3*d12*d23^2*d34*d45^2*mt2 - 3*d15*d23^2*d34*d45^2*mt2 - 
     12*d12^2*d34^2*d45^2*mt2 - 18*d12*d15*d34^2*d45^2*mt2 - 
     13*d12*d23*d34^2*d45^2*mt2 - 14*d15*d23*d34^2*d45^2*mt2 + 
     3*d23^2*d34^2*d45^2*mt2 + 6*d12*d34^3*d45^2*mt2 + 
     6*d23*d34^3*d45^2*mt2 + 3*d12*d15^2*d45^3*mt2 + 2*d15^3*d45^3*mt2 - 
     d15^2*d23*d45^3*mt2 - 6*d12*d15*d34*d45^3*mt2 - 6*d15^2*d34*d45^3*mt2 + 
     2*d15*d23*d34*d45^3*mt2 + 3*d12*d34^2*d45^3*mt2 + 
     6*d15*d34^2*d45^3*mt2 - d23*d34^2*d45^3*mt2 - 2*d34^3*d45^3*mt2 - 
     5*d12^4*d15*mt2^2 - 16*d12^3*d15^2*mt2^2 - 6*d12^2*d15^3*mt2^2 + 
     5*d12^4*d23*mt2^2 + 4*d12^3*d15*d23*mt2^2 - 15*d12^2*d15^2*d23*mt2^2 - 
     6*d12*d15^3*d23*mt2^2 + 12*d12^3*d23^2*mt2^2 + 9*d12^2*d15*d23^2*mt2^2 + 
     12*d12^2*d23^3*mt2^2 - 2*d15^2*d23^3*mt2^2 + 6*d12*d23^4*mt2^2 + 
     2*d15*d23^4*mt2^2 + 10*d12^4*d34*mt2^2 + 32*d12^3*d15*d34*mt2^2 + 
     18*d12^2*d15^2*d34*mt2^2 + 28*d12^3*d23*d34*mt2^2 + 
     60*d12^2*d15*d23*d34*mt2^2 + 26*d12*d15^2*d23*d34*mt2^2 + 
     18*d12^2*d23^2*d34*mt2^2 + 30*d12*d15*d23^2*d34*mt2^2 + 
     6*d15^2*d23^2*d34*mt2^2 + 8*d15*d23^3*d34*mt2^2 - 4*d23^4*d34*mt2^2 - 
     16*d12^3*d34^2*mt2^2 - 18*d12^2*d15*d34^2*mt2^2 - 
     45*d12^2*d23*d34^2*mt2^2 - 34*d12*d15*d23*d34^2*mt2^2 - 
     30*d12*d23^2*d34^2*mt2^2 - 12*d15*d23^2*d34^2*mt2^2 - 
     6*d23^3*d34^2*mt2^2 + 6*d12^2*d34^3*mt2^2 + 14*d12*d23*d34^3*mt2^2 + 
     6*d23^2*d34^3*mt2^2 + 10*d12^3*d15*d45*mt2^2 + 
     27*d12^2*d15^2*d45*mt2^2 + 8*d12*d15^3*d45*mt2^2 - 
     6*d12^3*d23*d45*mt2^2 + 16*d12*d15^2*d23*d45*mt2^2 + 
     4*d15^3*d23*d45*mt2^2 - 9*d12^2*d23^2*d45*mt2^2 - 
     4*d12*d23^3*d45*mt2^2 + 2*d15*d23^3*d45*mt2^2 - 22*d12^3*d34*d45*mt2^2 - 
     62*d12^2*d15*d34*d45*mt2^2 - 26*d12*d15^2*d34*d45*mt2^2 - 
     34*d12^2*d23*d34*d45*mt2^2 - 64*d12*d15*d23*d34*d45*mt2^2 - 
     16*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     12*d15*d23^2*d34*d45*mt2^2 + 4*d23^3*d34*d45*mt2^2 + 
     35*d12^2*d34^2*d45*mt2^2 + 28*d12*d15*d34^2*d45*mt2^2 + 
     48*d12*d23*d34^2*d45*mt2^2 + 20*d15*d23*d34^2*d45*mt2^2 + 
     12*d23^2*d34^2*d45*mt2^2 - 10*d12*d34^3*d45*mt2^2 - 
     8*d23*d34^3*d45*mt2^2 - 7*d12^2*d15*d45^2*mt2^2 - 
     16*d12*d15^2*d45^2*mt2^2 - 4*d15^3*d45^2*mt2^2 + 
     2*d12^2*d23*d45^2*mt2^2 - d15^2*d23*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 + 15*d12^2*d34*d45^2*mt2^2 + 
     38*d12*d15*d34*d45^2*mt2^2 + 12*d15^2*d34*d45^2*mt2^2 + 
     8*d12*d23*d34*d45^2*mt2^2 + 12*d15*d23*d34*d45^2*mt2^2 - 
     3*d23^2*d34*d45^2*mt2^2 - 22*d12*d34^2*d45^2*mt2^2 - 
     12*d15*d34^2*d45^2*mt2^2 - 11*d23*d34^2*d45^2*mt2^2 + 
     4*d34^3*d45^2*mt2^2 + 2*d12*d15*d45^3*mt2^2 + 3*d15^2*d45^3*mt2^2 - 
     4*d12*d34*d45^3*mt2^2 - 8*d15*d34*d45^3*mt2^2 + 2*d23*d34*d45^3*mt2^2 + 
     5*d34^2*d45^3*mt2^2 - 10*d12^3*d15*mt2^3 - 14*d12^2*d15^2*mt2^3 - 
     2*d12*d15^3*mt2^3 + 10*d12^3*d23*mt2^3 - 4*d12^2*d15*d23*mt2^3 - 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 + 18*d12^2*d23^2*mt2^3 + 
     9*d12*d15*d23^2*mt2^3 + 8*d12*d23^3*mt2^3 + 2*d23^4*mt2^3 + 
     20*d12^3*d34*mt2^3 + 38*d12^2*d15*d34*mt2^3 + 10*d12*d15^2*d34*mt2^3 + 
     32*d12^2*d23*d34*mt2^3 + 52*d12*d15*d23*d34*mt2^3 + 
     10*d15^2*d23*d34*mt2^3 + 6*d12*d23^2*d34*mt2^3 + 9*d15*d23^2*d34*mt2^3 - 
     24*d12^2*d34^2*mt2^3 - 14*d12*d15*d34^2*mt2^3 - 37*d12*d23*d34^2*mt2^3 - 
     14*d15*d23*d34^2*mt2^3 - 9*d23^2*d34^2*mt2^3 + 6*d12*d34^3*mt2^3 + 
     6*d23*d34^3*mt2^3 + 18*d12^2*d15*d45*mt2^3 + 19*d12*d15^2*d45*mt2^3 + 
     2*d15^3*d45*mt2^3 - 12*d12^2*d23*d45*mt2^3 + 4*d12*d15*d23*d45*mt2^3 + 
     7*d15^2*d23*d45*mt2^3 - 9*d12*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 - 
     36*d12^2*d34*d45*mt2^3 - 52*d12*d15*d34*d45*mt2^3 - 
     8*d15^2*d34*d45*mt2^3 - 28*d12*d23*d34*d45*mt2^3 - 
     26*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     33*d12*d34^2*d45*mt2^3 + 10*d15*d34^2*d45*mt2^3 + 
     19*d23*d34^2*d45*mt2^3 - 4*d34^3*d45*mt2^3 - 11*d12*d15*d45^2*mt2^3 - 
     7*d15^2*d45^2*mt2^3 + 4*d12*d23*d45^2*mt2^3 + 21*d12*d34*d45^2*mt2^3 + 
     19*d15*d34*d45^2*mt2^3 + 4*d23*d34*d45^2*mt2^3 - 12*d34^2*d45^2*mt2^3 + 
     2*d15*d45^3*mt2^3 - 4*d34*d45^3*mt2^3 - 10*d12^2*d15*mt2^4 - 
     6*d12*d15^2*mt2^4 + 10*d12^2*d23*mt2^4 - 6*d12*d15*d23*mt2^4 - 
     5*d15^2*d23*mt2^4 + 12*d12*d23^2*mt2^4 + 3*d15*d23^2*mt2^4 + 
     2*d23^3*mt2^4 + 20*d12^2*d34*mt2^4 + 22*d12*d15*d34*mt2^4 + 
     2*d15^2*d34*mt2^4 + 18*d12*d23*d34*mt2^4 + 16*d15*d23*d34*mt2^4 - 
     16*d12*d34^2*mt2^4 - 4*d15*d34^2*mt2^4 - 11*d23*d34^2*mt2^4 + 
     2*d34^3*mt2^4 + 14*d12*d15*d45*mt2^4 + 5*d15^2*d45*mt2^4 - 
     10*d12*d23*d45*mt2^4 + 2*d15*d23*d45*mt2^4 - 3*d23^2*d45*mt2^4 - 
     26*d12*d34*d45*mt2^4 - 16*d15*d34*d45*mt2^4 - 8*d23*d34*d45*mt2^4 + 
     11*d34^2*d45*mt2^4 - 5*d15*d45^2*mt2^4 + 2*d23*d45^2*mt2^4 + 
     9*d34*d45^2*mt2^4 - 5*d12*d15*mt2^5 - d15^2*mt2^5 + 5*d12*d23*mt2^5 - 
     2*d15*d23*mt2^5 + 3*d23^2*mt2^5 + 10*d12*d34*mt2^5 + 5*d15*d34*mt2^5 + 
     4*d23*d34*mt2^5 - 4*d34^2*mt2^5 + 4*d15*d45*mt2^5 - 3*d23*d45*mt2^5 - 
     7*d34*d45*mt2^5 - d15*mt2^6 + d23*mt2^6 + 2*d34*mt2^6))/
   (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(-2*d12^3*d15^3*d23 + 6*d12^3*d15^2*d23^2 - 4*d12^3*d15*d23^3 + 
     2*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 6*d12^2*d15^2*d23^2*d34 + 
     4*d12^2*d15*d23^3*d34 - 4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     2*d12^3*d15^3*d45 - 8*d12^3*d15^2*d23*d45 + 4*d12^2*d15^3*d23*d45 + 
     6*d12^3*d15*d23^2*d45 - 12*d12^2*d15^2*d23^2*d45 + 
     6*d12^2*d15*d23^3*d45 - 2*d12*d15^2*d23^3*d45 + 
     4*d12^2*d15^2*d23*d34*d45 - 6*d12^2*d15*d23^2*d34*d45 + 
     6*d12*d15^2*d23^2*d34*d45 - 4*d12*d15*d23^3*d34*d45 + 
     2*d12^3*d15^2*d45^2 - 4*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 
     14*d12^2*d15^2*d23*d45^2 - 2*d12*d15^3*d23*d45^2 - 
     6*d12^2*d15*d23^2*d45^2 + 6*d12*d15^2*d23^2*d45^2 + 
     2*d12^2*d15^2*d34*d45^2 - 4*d12^2*d15^2*d45^3 + 2*d12*d15^3*d45^3 + 
     2*d12^2*d15*d23*d45^3 - 6*d12*d15^2*d23*d45^3 + 2*d12^2*d15*d34*d45^3 - 
     2*d12*d15^2*d34*d45^3 + 4*d12*d15*d23*d34*d45^3 + 2*d12*d15^2*d45^4 - 
     2*d12*d15*d34*d45^4 - 2*d12^3*d15^3*mt2 + 5*d12^3*d15^2*d23*mt2 - 
     6*d12^2*d15^3*d23*mt2 - 3*d12^3*d15*d23^2*mt2 + 
     18*d12^2*d15^2*d23^2*mt2 - 12*d12^2*d15*d23^3*mt2 + 
     4*d12*d15^2*d23^3*mt2 - 4*d12*d15*d23^4*mt2 - 4*d12^2*d15^2*d23*d34*
      mt2 + 3*d12^2*d15*d23^2*d34*mt2 - 12*d12*d15^2*d23^2*d34*mt2 + 
     8*d12*d15*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 - 
     3*d12^3*d15^2*d45*mt2 + 8*d12^2*d15^3*d45*mt2 - 
     29*d12^2*d15^2*d23*d45*mt2 + 8*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 18*d12^2*d15*d23^2*d45*mt2 - 
     24*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     12*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     2*d12^2*d15*d23*d34*d45*mt2 + 8*d12*d15^2*d23*d34*d45*mt2 - 
     3*d12^2*d23^2*d34*d45*mt2 - 6*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     4*d15*d23^3*d34*d45*mt2 + d12^3*d15*d45^2*mt2 + 
     11*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - d12^3*d23*d45^2*mt2 - 
     2*d12^2*d15*d23*d45^2*mt2 + 27*d12*d15^2*d23*d45^2*mt2 - 
     2*d15^3*d23*d45^2*mt2 - 3*d12^2*d23^2*d45^2*mt2 - 
     9*d12*d15*d23^2*d45^2*mt2 + 6*d15^2*d23^2*d45^2*mt2 - 
     d12^2*d15*d34*d45^2*mt2 + 2*d12^2*d23*d34*d45^2*mt2 - 
     4*d12*d15*d23*d34*d45^2*mt2 - 4*d15^2*d23*d34*d45^2*mt2 + 
     3*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 - 
     2*d12^2*d15*d45^3*mt2 - 9*d12*d15^2*d45^3*mt2 + d12^2*d23*d45^3*mt2 - 
     5*d15^2*d23*d45^3*mt2 + d12^2*d34*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     2*d15^2*d34*d45^3*mt2 - 2*d15*d23*d34*d45^3*mt2 + d12*d15*d45^4*mt2 + 
     d15^2*d45^4*mt2 - d12*d34*d45^4*mt2 + d15*d34*d45^4*mt2 - 
     6*d12^2*d15^3*mt2^2 + 15*d12^2*d15^2*d23*mt2^2 - 6*d12*d15^3*d23*mt2^2 - 
     9*d12^2*d15*d23^2*mt2^2 + 18*d12*d15^2*d23^2*mt2^2 - 
     12*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
     8*d12*d15^2*d23*d34*mt2^2 + 6*d12*d15*d23^2*d34*mt2^2 - 
     6*d15^2*d23^2*d34*mt2^2 + 4*d15*d23^3*d34*mt2^2 - 
     2*d12^3*d15*d45*mt2^2 - 9*d12^2*d15^2*d45*mt2^2 + 
     10*d12*d15^3*d45*mt2^2 + 2*d12^3*d23*d45*mt2^2 - 
     34*d12*d15^2*d23*d45*mt2^2 + 4*d15^3*d23*d45*mt2^2 + 
     9*d12^2*d23^2*d45*mt2^2 + 18*d12*d15*d23^2*d45*mt2^2 - 
     12*d15^2*d23^2*d45*mt2^2 + 4*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 + 2*d12^2*d15*d34*d45*mt2^2 - 
     2*d12^2*d23*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
     4*d15^2*d23*d34*d45*mt2^2 - 6*d12*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 + 7*d12^2*d15*d45^2*mt2^2 + 
     16*d12*d15^2*d45^2*mt2^2 - 2*d15^3*d45^2*mt2^2 - 
     5*d12^2*d23*d45^2*mt2^2 + 2*d12*d15*d23*d45^2*mt2^2 + 
     13*d15^2*d23*d45^2*mt2^2 - 6*d12*d23^2*d45^2*mt2^2 - 
     3*d15*d23^2*d45^2*mt2^2 - 6*d12*d15*d34*d45^2*mt2^2 - 
     2*d15^2*d34*d45^2*mt2^2 + 4*d12*d23*d34*d45^2*mt2^2 - 
     4*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     6*d12*d15*d45^3*mt2^2 - 5*d15^2*d45^3*mt2^2 + 2*d12*d23*d45^3*mt2^2 - 
     2*d15*d23*d45^3*mt2^2 + 2*d15*d34*d45^3*mt2^2 - 2*d23*d34*d45^3*mt2^2 + 
     d15*d45^4*mt2^2 + d34*d45^4*mt2^2 - 6*d12*d15^3*mt2^3 + 
     15*d12*d15^2*d23*mt2^3 - 2*d15^3*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
     6*d15^2*d23^2*mt2^3 - 4*d15*d23^3*mt2^3 - 4*d15^2*d23*d34*mt2^3 + 
     3*d15*d23^2*d34*mt2^3 - 6*d12^2*d15*d45*mt2^3 - 9*d12*d15^2*d45*mt2^3 + 
     4*d15^3*d45*mt2^3 + 6*d12^2*d23*d45*mt2^3 - 13*d15^2*d23*d45*mt2^3 + 
     9*d12*d23^2*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 + 2*d23^3*d45*mt2^3 + 
     4*d12*d15*d34*d45*mt2^3 - 4*d12*d23*d34*d45*mt2^3 + 
     2*d15*d23*d34*d45*mt2^3 - 3*d23^2*d34*d45*mt2^3 + 
     11*d12*d15*d45^2*mt2^3 + 7*d15^2*d45^2*mt2^3 - 7*d12*d23*d45^2*mt2^3 + 
     2*d15*d23*d45^2*mt2^3 - 3*d23^2*d45^2*mt2^3 - 5*d15*d34*d45^2*mt2^3 + 
     2*d23*d34*d45^2*mt2^3 - 4*d15*d45^3*mt2^3 + d23*d45^3*mt2^3 - 
     d34*d45^3*mt2^3 - 2*d15^3*mt2^4 + 5*d15^2*d23*mt2^4 - 
     3*d15*d23^2*mt2^4 - 6*d12*d15*d45*mt2^4 - 3*d15^2*d45*mt2^4 + 
     6*d12*d23*d45*mt2^4 + 3*d23^2*d45*mt2^4 + 2*d15*d34*d45*mt2^4 - 
     2*d23*d34*d45*mt2^4 + 5*d15*d45^2*mt2^4 - 3*d23*d45^2*mt2^4 - 
     2*d15*d45*mt2^5 + 2*d23*d45*mt2^5))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -((-2*d12*d15^4 + 2*d12*d15^3*d23 + 2*d12*d15^2*d23^2 - 2*d12*d15*d23^3 + 
     2*d12*d15^3*d34 + 2*d12*d15^2*d23*d34 + 2*d15^3*d23*d34 - 
     4*d12*d15*d23^2*d34 - 4*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
     2*d15^2*d23*d34^2 + 4*d15*d23^2*d34^2 - 2*d12*d15^3*d45 + 2*d15^4*d45 - 
     2*d12*d15^2*d23*d45 - 4*d15^3*d23*d45 + 4*d12*d15*d23^2*d45 + 
     2*d15^2*d23^2*d45 + 2*d12*d15^2*d34*d45 - 4*d15^3*d34*d45 + 
     6*d12*d15*d23*d34*d45 + 10*d15^2*d23*d34*d45 - 2*d15*d23^2*d34*d45 + 
     2*d15^2*d34^2*d45 - 6*d15*d23*d34^2*d45 + 2*d15^3*d45^2 - 
     4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 - 2*d15^4*mt2 + 2*d15^3*d23*mt2 + 
     2*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 + 3*d12*d15^2*d34*mt2 + 
     2*d15^3*d34*mt2 - 3*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - 
     4*d15*d23^2*d34*mt2 - 2*d15^2*d34^2*mt2 + 3*d15*d23*d34^2*mt2 - 
     d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 - d12*d15*d23*d45*mt2 - 
     2*d15^2*d23*d45*mt2 + 2*d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + 
     5*d12*d15*d34*d45*mt2 - d15^2*d34*d45*mt2 + 3*d12*d23*d34*d45*mt2 + 
     13*d15*d23*d34*d45*mt2 - 2*d23^2*d34*d45*mt2 - 3*d15*d34^2*d45*mt2 - 
     3*d23*d34^2*d45*mt2 + d15^2*d45^2*mt2 - 6*d15*d34*d45^2*mt2 + 
     d34^2*d45^2*mt2 + 3*d15^2*d34*mt2^2 - 3*d15*d23*d34*mt2^2 - 
     d15^2*d45*mt2^2 - d15*d23*d45*mt2^2 + 2*d23^2*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 5*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
     2*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + 2*d34*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(-2*d12^2*d15^2 - 2*d12*d15^3 + 2*d12^2*d15*d23 + 2*d12*d15^2*d23 + 
      4*d12*d15^2*d34 - 2*d12*d15*d23*d34 + 2*d15^2*d23*d34 + 
      2*d12*d15^2*d45 + 2*d15^3*d45 + 2*d12*d15*d34*d45 - 2*d15^2*d34*d45 - 
      d12^2*d15*mt2 - 4*d12*d15^2*mt2 - 2*d15^3*mt2 + d12^2*d23*mt2 + 
      4*d12*d15*d23*mt2 + 2*d15^2*d23*mt2 + 3*d12*d15*d34*mt2 + 
      4*d15^2*d34*mt2 - 2*d12*d23*d34*mt2 - 2*d15*d23*d34*mt2 - 
      2*d15*d34^2*mt2 + d23*d34^2*mt2 + d12*d15*d45*mt2 + 2*d15^2*d45*mt2 + 
      d12*d34*d45*mt2 - d15*d34*d45*mt2 - d34^2*d45*mt2 - 2*d12*d15*mt2^2 - 
      2*d15^2*mt2^2 + 2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 + 3*d15*d34*mt2^2 - 
      2*d23*d34*mt2^2 + d15*d45*mt2^2 + d34*d45*mt2^2 - d15*mt2^3 + 
      d23*mt2^3))/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^2*d15^2*d34 - 2*d12*d15^3*d34 + 2*d12^2*d15*d23*d34 + 
     2*d12*d15^2*d23*d34 + 2*d12*d15^2*d34^2 - 4*d12*d15*d23*d34^2 - 
     2*d15^2*d23*d34^2 + 2*d15*d23*d34^3 + 2*d12^2*d15^2*d45 + 
     2*d12*d15^3*d45 - 2*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 - 
     4*d12^2*d15*d34*d45 - 8*d12*d15^2*d34*d45 - 2*d15^3*d34*d45 - 
     2*d15^2*d23*d34*d45 + 6*d12*d15*d34^2*d45 + 4*d15^2*d34^2*d45 + 
     2*d15*d23*d34^2*d45 - 2*d15*d34^3*d45 - 2*d12*d15^2*d45^2 - 
     2*d15^3*d45^2 + 2*d12*d15*d34*d45^2 + 4*d15^2*d34*d45^2 - 
     2*d15*d34^2*d45^2 - 4*d12*d15^2*d34*mt2 - 2*d15^3*d34*mt2 + 
     4*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 + 2*d15^2*d34^2*mt2 - 
     4*d15*d23*d34^2*mt2 + d12^2*d15*d45*mt2 + 4*d12*d15^2*d45*mt2 + 
     2*d15^3*d45*mt2 - d12^2*d23*d45*mt2 - 4*d12*d15*d23*d45*mt2 - 
     2*d15^2*d23*d45*mt2 - 2*d12^2*d34*d45*mt2 - 13*d12*d15*d34*d45*mt2 - 
     8*d15^2*d34*d45*mt2 + 2*d12*d23*d34*d45*mt2 + 4*d12*d34^2*d45*mt2 + 
     10*d15*d34^2*d45*mt2 - d23*d34^2*d45*mt2 - 2*d34^3*d45*mt2 - 
     d12*d15*d45^2*mt2 - 2*d15^2*d45^2*mt2 + d12*d34*d45^2*mt2 + 
     5*d15*d34*d45^2*mt2 - d34^2*d45^2*mt2 - 2*d15^2*d34*mt2^2 + 
     2*d15*d23*d34*mt2^2 + 2*d12*d15*d45*mt2^2 + 2*d15^2*d45*mt2^2 - 
     2*d12*d23*d45*mt2^2 - 2*d15*d23*d45*mt2^2 - 4*d12*d34*d45*mt2^2 - 
     9*d15*d34*d45*mt2^2 + 2*d23*d34*d45*mt2^2 + 4*d34^2*d45*mt2^2 - 
     d15*d45^2*mt2^2 + d34*d45^2*mt2^2 + d15*d45*mt2^3 - d23*d45*mt2^3 - 
     2*d34*d45*mt2^3)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 + 2*d12*d15^4 - 2*d12^2*d15^2*d23 - 2*d12*d15^3*d23 - 
     2*d12^2*d15*d23^2 - 2*d12*d15^2*d23^2 + 2*d12^2*d23^3 + 
     2*d12*d15*d23^3 - 4*d12^2*d15^2*d34 - 6*d12*d15^3*d34 - 
     2*d15^3*d23*d34 + 4*d12^2*d23^2*d34 + 10*d12*d15*d23^2*d34 + 
     4*d15^2*d23^2*d34 - 4*d12*d23^3*d34 - 2*d15*d23^3*d34 + 
     2*d12^2*d15*d34^2 + 6*d12*d15^2*d34^2 + 2*d12^2*d23*d34^2 + 
     6*d12*d15*d23*d34^2 + 6*d15^2*d23*d34^2 - 8*d12*d23^2*d34^2 - 
     8*d15*d23^2*d34^2 + 2*d23^3*d34^2 - 2*d12*d15*d34^3 - 4*d12*d23*d34^3 - 
     6*d15*d23*d34^3 + 4*d23^2*d34^3 + 2*d23*d34^4 - 2*d12*d15^3*d45 - 
     2*d15^4*d45 + 4*d12*d15^2*d23*d45 + 4*d15^3*d23*d45 - 
     2*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 6*d12*d15^2*d34*d45 + 
     8*d15^3*d34*d45 - 8*d12*d15*d23*d34*d45 - 12*d15^2*d23*d34*d45 + 
     2*d12*d23^2*d34*d45 + 4*d15*d23^2*d34*d45 - 6*d12*d15*d34^2*d45 - 
     12*d15^2*d34^2*d45 + 4*d12*d23*d34^2*d45 + 12*d15*d23*d34^2*d45 - 
     2*d23^2*d34^2*d45 + 2*d12*d34^3*d45 + 8*d15*d34^3*d45 - 
     4*d23*d34^3*d45 - 2*d34^4*d45 + 4*d12*d15^3*mt2 + 2*d15^4*mt2 - 
     4*d12*d15^2*d23*mt2 - 2*d15^3*d23*mt2 - 4*d12*d15*d23^2*mt2 - 
     2*d15^2*d23^2*mt2 + 4*d12*d23^3*mt2 + 2*d15*d23^3*mt2 - 
     3*d12^2*d15*d34*mt2 - 11*d12*d15^2*d34*mt2 - 6*d15^3*d34*mt2 + 
     3*d12^2*d23*d34*mt2 + 3*d12*d15*d23*d34*mt2 + 8*d12*d23^2*d34*mt2 + 
     10*d15*d23^2*d34*mt2 - 4*d23^3*d34*mt2 + 2*d12^2*d34^2*mt2 + 
     11*d12*d15*d34^2*mt2 + 8*d15^2*d34^2*mt2 - 2*d12*d23*d34^2*mt2 + 
     3*d15*d23*d34^2*mt2 - 8*d23^2*d34^2*mt2 - 4*d12*d34^3*mt2 - 
     6*d15*d34^3*mt2 - d23*d34^3*mt2 + 2*d34^4*mt2 + d12*d15^2*d45*mt2 - 
     2*d15^3*d45*mt2 + d12*d15*d23*d45*mt2 + 4*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 + 2*d12*d15*d34*d45*mt2 + 
     9*d15^2*d34*d45*mt2 - 7*d12*d23*d34*d45*mt2 - 15*d15*d23*d34*d45*mt2 + 
     4*d23^2*d34*d45*mt2 - 3*d12*d34^2*d45*mt2 - 12*d15*d34^2*d45*mt2 + 
     11*d23*d34^2*d45*mt2 + 5*d34^3*d45*mt2 - d15^2*d45^2*mt2 + 
     2*d15*d34*d45^2*mt2 - d34^2*d45^2*mt2 + 2*d15^3*mt2^2 - 
     2*d15^2*d23*mt2^2 - 2*d15*d23^2*mt2^2 + 2*d23^3*mt2^2 - 
     6*d12*d15*d34*mt2^2 - 7*d15^2*d34*mt2^2 + 6*d12*d23*d34*mt2^2 + 
     3*d15*d23*d34*mt2^2 + 4*d23^2*d34*mt2^2 + 4*d12*d34^2*mt2^2 + 
     9*d15*d34^2*mt2^2 - 4*d23*d34^2*mt2^2 - 4*d34^3*mt2^2 + 
     d15^2*d45*mt2^2 + d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 - 
     2*d12*d34*d45*mt2^2 + 2*d15*d34*d45*mt2^2 - 7*d23*d34*d45*mt2^2 - 
     d34^2*d45*mt2^2 + 2*d34*d45^2*mt2^2 - 3*d15*d34*mt2^3 + 
     3*d23*d34*mt2^3 + 2*d34^2*mt2^3 - 2*d34*d45*mt2^3)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d12 + d15 - d34 - d45 + mt2)*(-2*d12^2*d15^2 - 2*d12*d15^3 + 
      2*d12^2*d15*d23 + 2*d12*d15^2*d23 + 4*d12^2*d15*d34 + 6*d12*d15^2*d34 + 
      2*d15^2*d23*d34 - 4*d12*d15*d34^2 - 2*d15*d23*d34^2 + 2*d12*d15^2*d45 + 
      2*d15^3*d45 - 2*d12*d15*d34*d45 - 4*d15^2*d34*d45 + 2*d15*d34^2*d45 - 
      d12^2*d15*mt2 - 4*d12*d15^2*mt2 - 2*d15^3*mt2 + d12^2*d23*mt2 + 
      4*d12*d15*d23*mt2 + 2*d15^2*d23*mt2 + 2*d12^2*d34*mt2 + 
      11*d12*d15*d34*mt2 + 6*d15^2*d34*mt2 - 2*d12*d23*d34*mt2 - 
      4*d12*d34^2*mt2 - 6*d15*d34^2*mt2 + d23*d34^2*mt2 + 2*d34^3*mt2 + 
      d12*d15*d45*mt2 + 2*d15^2*d45*mt2 - d12*d34*d45*mt2 - 
      5*d15*d34*d45*mt2 + d34^2*d45*mt2 - 2*d12*d15*mt2^2 - 2*d15^2*mt2^2 + 
      2*d12*d23*mt2^2 + 2*d15*d23*mt2^2 + 4*d12*d34*mt2^2 + 7*d15*d34*mt2^2 - 
      2*d23*d34*mt2^2 - 4*d34^2*mt2^2 + d15*d45*mt2^2 - d34*d45*mt2^2 - 
      d15*mt2^3 + d23*mt2^3 + 2*d34*mt2^3))/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -((2*d12^4*d15^2 - 2*d12^4*d15*d23 + 4*d12^3*d15^2*d23 - 
     4*d12^3*d15*d23^2 + 2*d12^2*d15^2*d23^2 - 2*d12^2*d15*d23^3 + 
     2*d12^3*d15*d23*d34 + 4*d12^2*d15*d23^2*d34 + 2*d12*d15*d23^3*d34 - 
     6*d12^3*d15^2*d45 + 4*d12^3*d15*d23*d45 - 8*d12^2*d15^2*d23*d45 + 
     4*d12^2*d15*d23^2*d45 - 2*d12*d15^2*d23^2*d45 + 2*d12^3*d15*d34*d45 - 
     2*d12*d15*d23^2*d34*d45 + 6*d12^2*d15^2*d45^2 - 2*d12^2*d15*d23*d45^2 + 
     4*d12*d15^2*d23*d45^2 - 4*d12^2*d15*d34*d45^2 - 
     2*d12*d15*d23*d34*d45^2 - 2*d12*d15^2*d45^3 + 2*d12*d15*d34*d45^3 + 
     d12^4*d15*mt2 + 7*d12^3*d15^2*mt2 - d12^4*d23*mt2 - 
     5*d12^3*d15*d23*mt2 + 12*d12^2*d15^2*d23*mt2 - 2*d12^3*d23^2*mt2 - 
     12*d12^2*d15*d23^2*mt2 + 4*d12*d15^2*d23^2*mt2 - 4*d12*d15*d23^3*mt2 - 
     d12^3*d15*d34*mt2 + 2*d12^3*d23*d34*mt2 + 3*d12^2*d15*d23*d34*mt2 + 
     4*d12^2*d23^2*d34*mt2 + 8*d12*d15*d23^2*d34*mt2 + 2*d15*d23^3*d34*mt2 - 
     d12^2*d23*d34^2*mt2 - 2*d12*d23^2*d34^2*mt2 - 3*d12^3*d15*d45*mt2 - 
     15*d12^2*d15^2*d45*mt2 + 2*d12^3*d23*d45*mt2 + 6*d12^2*d15*d23*d45*mt2 - 
     16*d12*d15^2*d23*d45*mt2 + 2*d12^2*d23^2*d45*mt2 + 
     8*d12*d15*d23^2*d45*mt2 - 2*d15^2*d23^2*d45*mt2 + d12^3*d34*d45*mt2 + 
     5*d12^2*d15*d34*d45*mt2 - 3*d12^2*d23*d34*d45*mt2 - 
     2*d12*d23^2*d34*d45*mt2 - 2*d15*d23^2*d34*d45*mt2 - 
     d12^2*d34^2*d45*mt2 + d12*d23*d34^2*d45*mt2 + 3*d12^2*d15*d45^2*mt2 + 
     9*d12*d15^2*d45^2*mt2 - d12^2*d23*d45^2*mt2 - d12*d15*d23*d45^2*mt2 + 
     4*d15^2*d23*d45^2*mt2 - 2*d12^2*d34*d45^2*mt2 - 
     3*d12*d15*d34*d45^2*mt2 + d12*d23*d34*d45^2*mt2 + 
     d15*d23*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 - d12*d15*d45^3*mt2 - 
     d15^2*d45^3*mt2 + d12*d34*d45^3*mt2 - d15*d34*d45^3*mt2 + 
     4*d12^3*d15*mt2^2 + 9*d12^2*d15^2*mt2^2 - 4*d12^3*d23*mt2^2 - 
     3*d12^2*d15*d23*mt2^2 + 12*d12*d15^2*d23*mt2^2 - 6*d12^2*d23^2*mt2^2 - 
     12*d12*d15*d23^2*mt2^2 + 2*d15^2*d23^2*mt2^2 - 2*d15*d23^3*mt2^2 - 
     3*d12^2*d15*d34*mt2^2 + 6*d12^2*d23*d34*mt2^2 + 8*d12*d23^2*d34*mt2^2 + 
     4*d15*d23^2*d34*mt2^2 - 2*d12*d23*d34^2*mt2^2 - 2*d23^2*d34^2*mt2^2 - 
     9*d12^2*d15*d45*mt2^2 - 12*d12*d15^2*d45*mt2^2 + 6*d12^2*d23*d45*mt2^2 - 
     8*d15^2*d23*d45*mt2^2 + 4*d12*d23^2*d45*mt2^2 + 4*d15*d23^2*d45*mt2^2 + 
     d12^2*d34*d45*mt2^2 + 4*d12*d15*d34*d45*mt2^2 - 
     6*d12*d23*d34*d45*mt2^2 - 2*d23^2*d34*d45*mt2^2 + d23*d34^2*d45*mt2^2 + 
     6*d12*d15*d45^2*mt2^2 + 3*d15^2*d45^2*mt2^2 - 2*d12*d23*d45^2*mt2^2 + 
     d15*d23*d45^2*mt2^2 + d15*d34*d45^2*mt2^2 + d23*d34*d45^2*mt2^2 - 
     d34^2*d45^2*mt2^2 - d15*d45^3*mt2^2 - d34*d45^3*mt2^2 + 
     6*d12^2*d15*mt2^3 + 5*d12*d15^2*mt2^3 - 6*d12^2*d23*mt2^3 + 
     d12*d15*d23*mt2^3 + 4*d15^2*d23*mt2^3 - 6*d12*d23^2*mt2^3 - 
     4*d15*d23^2*mt2^3 - 3*d12*d15*d34*mt2^3 + 6*d12*d23*d34*mt2^3 - 
     d15*d23*d34*mt2^3 + 4*d23^2*d34*mt2^3 - d23*d34^2*mt2^3 - 
     9*d12*d15*d45*mt2^3 - 3*d15^2*d45*mt2^3 + 6*d12*d23*d45*mt2^3 - 
     2*d15*d23*d45*mt2^3 + 2*d23^2*d45*mt2^3 - d12*d34*d45*mt2^3 + 
     d15*d34*d45*mt2^3 - 3*d23*d34*d45*mt2^3 + d34^2*d45*mt2^3 + 
     3*d15*d45^2*mt2^3 - d23*d45^2*mt2^3 + 2*d34*d45^2*mt2^3 + 
     4*d12*d15*mt2^4 + d15^2*mt2^4 - 4*d12*d23*mt2^4 + d15*d23*mt2^4 - 
     2*d23^2*mt2^4 - d15*d34*mt2^4 + 2*d23*d34*mt2^4 - 3*d15*d45*mt2^4 + 
     2*d23*d45*mt2^4 - d34*d45*mt2^4 + d15*mt2^5 - d23*mt2^5)/
    ((2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((2*d12^2*d15^3 - 6*d12^2*d15^2*d23 + 4*d12^2*d15*d23^2 - 
     2*d12*d15^2*d23^2 + 2*d12*d15*d23^3 - 2*d12^2*d15^2*d34 + 
     2*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 4*d12*d15*d23^2*d34 - 
     2*d15*d23^3*d34 - 2*d12*d15*d23*d34^2 - 4*d12*d15^3*d45 + 
     6*d12*d15^2*d23*d45 - 4*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 
     6*d12*d15^2*d34*d45 - 2*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 + 
     2*d15*d23^2*d34*d45 - 2*d12*d15*d34^2*d45 - 2*d15*d23*d34^2*d45 + 
     2*d15^3*d45^2 - 4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 + 
     d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - 3*d12^2*d15*d23*mt2 - 
     12*d12*d15^2*d23*mt2 + 2*d12^2*d23^2*mt2 + 8*d12*d15*d23^2*mt2 - 
     2*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 - d12^2*d15*d34*mt2 - 
     4*d12*d15^2*d34*mt2 + d12^2*d23*d34*mt2 + 7*d12*d15*d23*d34*mt2 + 
     2*d15^2*d23*d34*mt2 - 4*d12*d23^2*d34*mt2 - 4*d15*d23^2*d34*mt2 + 
     d12*d15*d34^2*mt2 - 2*d12*d23*d34^2*mt2 - 2*d15*d23*d34^2*mt2 + 
     2*d23^2*d34^2*mt2 + d23*d34^3*mt2 - 2*d12*d15^2*d45*mt2 - 
     4*d15^3*d45*mt2 + 3*d12*d15*d23*d45*mt2 + 6*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 4*d15*d23^2*d45*mt2 + 7*d12*d15*d34*d45*mt2 + 
     6*d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 + d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 - d12*d34^2*d45*mt2 - 5*d15*d34^2*d45*mt2 + 
     d23*d34^2*d45*mt2 + d34^3*d45*mt2 + d15^2*d45^2*mt2 - 
     6*d15*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 + 
     2*d15^3*mt2^2 - 6*d12*d15*d23*mt2^2 - 6*d15^2*d23*mt2^2 + 
     4*d12*d23^2*mt2^2 + 4*d15*d23^2*mt2^2 - 2*d12*d15*d34*mt2^2 - 
     2*d15^2*d34*mt2^2 + 2*d12*d23*d34*mt2^2 + 5*d15*d23*d34*mt2^2 - 
     4*d23^2*d34*mt2^2 + d15*d34^2*mt2^2 - 2*d23*d34^2*mt2^2 - 
     2*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 7*d15*d34*d45*mt2^2 - d23*d34*d45*mt2^2 - 
     3*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + d15^2*mt2^3 - 3*d15*d23*mt2^3 + 
     2*d23^2*mt2^3 - d15*d34*mt2^3 + d23*d34*mt2^3 + 2*d34*d45*mt2^3)/
    ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 - 6*d12^2*d15^2*d23 + 4*d12^2*d15*d23^2 - 
     2*d12*d15^2*d23^2 + 2*d12*d15*d23^3 - 2*d12^2*d15^2*d34 + 
     2*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 4*d12*d15*d23^2*d34 - 
     2*d15*d23^3*d34 - 2*d12*d15*d23*d34^2 - 4*d12*d15^3*d45 + 
     6*d12*d15^2*d23*d45 - 4*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 
     6*d12*d15^2*d34*d45 - 2*d12*d15*d23*d34*d45 + 2*d15^2*d23*d34*d45 + 
     2*d15*d23^2*d34*d45 - 2*d12*d15*d34^2*d45 - 2*d15*d23*d34^2*d45 + 
     2*d15^3*d45^2 - 4*d15^2*d34*d45^2 + 2*d15*d34^2*d45^2 + 
     d12^2*d15^2*mt2 + 4*d12*d15^3*mt2 - 3*d12^2*d15*d23*mt2 - 
     12*d12*d15^2*d23*mt2 + 2*d12^2*d23^2*mt2 + 8*d12*d15*d23^2*mt2 - 
     2*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 - d12^2*d15*d34*mt2 - 
     4*d12*d15^2*d34*mt2 + d12^2*d23*d34*mt2 + 7*d12*d15*d23*d34*mt2 + 
     2*d15^2*d23*d34*mt2 - 4*d12*d23^2*d34*mt2 - 4*d15*d23^2*d34*mt2 + 
     d12*d15*d34^2*mt2 - 2*d12*d23*d34^2*mt2 - 2*d15*d23*d34^2*mt2 + 
     2*d23^2*d34^2*mt2 + d23*d34^3*mt2 - 2*d12*d15^2*d45*mt2 - 
     4*d15^3*d45*mt2 + 3*d12*d15*d23*d45*mt2 + 6*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 4*d15*d23^2*d45*mt2 + 7*d12*d15*d34*d45*mt2 + 
     6*d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 + d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 - d12*d34^2*d45*mt2 - 5*d15*d34^2*d45*mt2 + 
     d23*d34^2*d45*mt2 + d34^3*d45*mt2 + d15^2*d45^2*mt2 - 
     6*d15*d34*d45^2*mt2 + d34^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 + 
     2*d15^3*mt2^2 - 6*d12*d15*d23*mt2^2 - 6*d15^2*d23*mt2^2 + 
     4*d12*d23^2*mt2^2 + 4*d15*d23^2*mt2^2 - 2*d12*d15*d34*mt2^2 - 
     2*d15^2*d34*mt2^2 + 2*d12*d23*d34*mt2^2 + 5*d15*d23*d34*mt2^2 - 
     4*d23^2*d34*mt2^2 + d15*d34^2*mt2^2 - 2*d23*d34^2*mt2^2 - 
     2*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     2*d12*d34*d45*mt2^2 + 7*d15*d34*d45*mt2^2 - d23*d34*d45*mt2^2 - 
     3*d34^2*d45*mt2^2 - 2*d34*d45^2*mt2^2 + d15^2*mt2^3 - 3*d15*d23*mt2^3 + 
     2*d23^2*mt2^3 - d15*d34*mt2^3 + d23*d34*mt2^3 + 2*d34*d45*mt2^3)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-2*d12^3*d15*d23^2 - 2*d12^2*d15^2*d23^2 + 2*d12^3*d23^3 + 
     2*d12^2*d15*d23^3 + 2*d12^2*d15*d23^2*d34 - 4*d12^2*d23^3*d34 - 
     2*d12*d15*d23^3*d34 + 2*d12*d23^3*d34^2 + 2*d12*d15^2*d23^2*d45 - 
     2*d12^2*d23^3*d45 - 4*d12*d15*d23^3*d45 + 2*d12^2*d23^2*d34*d45 + 
     2*d12*d23^3*d34*d45 - 2*d12*d23^2*d34^2*d45 + 2*d12*d15*d23^2*d45^2 - 
     2*d12*d23^2*d34*d45^2 + d12^3*d15^2*mt2 - 3*d12^3*d15*d23*mt2 + 
     2*d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 - 4*d12*d15^2*d23^2*mt2 + 
     6*d12^2*d23^3*mt2 + 4*d12*d15*d23^3*mt2 + 3*d12^2*d15*d23*d34*mt2 - 
     4*d12^2*d23^2*d34*mt2 + 4*d12*d15*d23^2*d34*mt2 - 8*d12*d23^3*d34*mt2 - 
     2*d15*d23^3*d34*mt2 + 2*d12*d23^2*d34^2*mt2 + 2*d23^3*d34^2*mt2 - 
     3*d12^2*d15^2*d45*mt2 + 6*d12^2*d15*d23*d45*mt2 - 
     4*d12^2*d23^2*d45*mt2 + 2*d15^2*d23^2*d45*mt2 - 4*d12*d23^3*d45*mt2 - 
     4*d15*d23^3*d45*mt2 + 2*d12^2*d15*d34*d45*mt2 + 
     3*d12^2*d23*d34*d45*mt2 + 8*d12*d23^2*d34*d45*mt2 + 
     2*d23^3*d34*d45*mt2 - 3*d12*d23*d34^2*d45*mt2 - 2*d23^2*d34^2*d45*mt2 + 
     3*d12*d15^2*d45^2*mt2 - 3*d12*d15*d23*d45^2*mt2 + 
     2*d12*d23^2*d45^2*mt2 + 2*d15*d23^2*d45^2*mt2 - 
     4*d12*d15*d34*d45^2*mt2 - 3*d12*d23*d34*d45^2*mt2 - 
     3*d15*d23*d34*d45^2*mt2 + d12*d34^2*d45^2*mt2 + 3*d23*d34^2*d45^2*mt2 - 
     d15^2*d45^3*mt2 + 2*d15*d34*d45^3*mt2 - d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*mt2^2 - 9*d12^2*d15*d23*mt2^2 + 6*d12^2*d23^2*mt2^2 - 
     6*d12*d15*d23^2*mt2^2 - 2*d15^2*d23^2*mt2^2 + 6*d12*d23^3*mt2^2 + 
     2*d15*d23^3*mt2^2 + 6*d12*d15*d23*d34*mt2^2 - 8*d12*d23^2*d34*mt2^2 + 
     2*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d23^2*d34^2*mt2^2 - 
     6*d12*d15^2*d45*mt2^2 + 12*d12*d15*d23*d45*mt2^2 - 
     8*d12*d23^2*d45*mt2^2 - 2*d23^3*d45*mt2^2 + 2*d12^2*d34*d45*mt2^2 + 
     4*d12*d15*d34*d45*mt2^2 + 6*d12*d23*d34*d45*mt2^2 + 
     6*d23^2*d34*d45*mt2^2 - 2*d12*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 + 
     3*d15^2*d45^2*mt2^2 - 3*d15*d23*d45^2*mt2^2 + 2*d23^2*d45^2*mt2^2 - 
     4*d12*d34*d45^2*mt2^2 - 4*d15*d34*d45^2*mt2^2 - 3*d23*d34*d45^2*mt2^2 + 
     3*d34^2*d45^2*mt2^2 + 2*d34*d45^3*mt2^2 + 3*d12*d15^2*mt2^3 - 
     9*d12*d15*d23*mt2^3 + 6*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
     2*d23^3*mt2^3 + 3*d15*d23*d34*mt2^3 - 4*d23^2*d34*mt2^3 - 
     3*d15^2*d45*mt2^3 + 6*d15*d23*d45*mt2^3 - 4*d23^2*d45*mt2^3 + 
     4*d12*d34*d45*mt2^3 + 2*d15*d34*d45*mt2^3 + 3*d23*d34*d45*mt2^3 - 
     2*d34^2*d45*mt2^3 - 4*d34*d45^2*mt2^3 + d15^2*mt2^4 - 3*d15*d23*mt2^4 + 
     2*d23^2*mt2^4 + 2*d34*d45*mt2^4)/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-4*d12^4*d15^3*d23 + 4*d12^4*d15^2*d23^2 - 12*d12^3*d15^3*d23^2 + 
     16*d12^3*d15^2*d23^3 - 8*d12^2*d15^3*d23^3 - 4*d12^3*d15*d23^4 + 
     12*d12^2*d15^2*d23^4 - 4*d12^2*d15*d23^5 + 4*d12^4*d15^2*d23*d34 - 
     4*d12^4*d15*d23^2*d34 + 8*d12^3*d15^2*d23^2*d34 - 
     12*d12^3*d15*d23^3*d34 - 4*d12^2*d15^2*d23^3*d34 - 
     4*d12^2*d15*d23^4*d34 - 8*d12*d15^2*d23^4*d34 + 4*d12*d15*d23^5*d34 + 
     4*d12^3*d15*d23^2*d34^2 + 12*d12^2*d15*d23^3*d34^2 + 
     8*d12*d15*d23^4*d34^2 + 12*d12^3*d15^3*d23*d45 - 
     16*d12^3*d15^2*d23^2*d45 + 24*d12^2*d15^3*d23^2*d45 - 
     36*d12^2*d15^2*d23^3*d45 + 8*d12*d15^3*d23^3*d45 + 
     4*d12^2*d15*d23^4*d45 - 12*d12*d15^2*d23^4*d45 - 
     16*d12^3*d15^2*d23*d34*d45 + 16*d12^3*d15*d23^2*d34*d45 - 
     20*d12^2*d15^2*d23^2*d34*d45 + 24*d12^2*d15*d23^3*d34*d45 + 
     4*d12*d15^2*d23^3*d34*d45 + 4*d12^3*d15*d23*d34^2*d45 - 
     4*d12^2*d15*d23^2*d34^2*d45 - 12*d12*d15*d23^3*d34^2*d45 - 
     12*d12^2*d15^3*d23*d45^2 + 20*d12^2*d15^2*d23^2*d45^2 - 
     12*d12*d15^3*d23^2*d45^2 + 20*d12*d15^2*d23^3*d45^2 + 
     20*d12^2*d15^2*d23*d34*d45^2 - 20*d12^2*d15*d23^2*d34*d45^2 + 
     12*d12*d15^2*d23^2*d34*d45^2 - 12*d12*d15*d23^3*d34*d45^2 - 
     8*d12^2*d15*d23*d34^2*d45^2 + 4*d12*d15^3*d23*d45^3 - 
     8*d12*d15^2*d23^2*d45^3 - 8*d12*d15^2*d23*d34*d45^3 + 
     8*d12*d15*d23^2*d34*d45^3 + 4*d12*d15*d23*d34^2*d45^3 + 
     2*d12^4*d15^3*mt2 - 8*d12^4*d15^2*d23*mt2 - 12*d12^3*d15^3*d23*mt2 + 
     6*d12^4*d15*d23^2*mt2 - 36*d12^2*d15^3*d23^2*mt2 + 
     16*d12^3*d15*d23^3*mt2 + 48*d12^2*d15^2*d23^3*mt2 - 
     16*d12*d15^3*d23^3*mt2 - 4*d12^3*d23^4*mt2 - 12*d12^2*d15*d23^4*mt2 + 
     24*d12*d15^2*d23^4*mt2 - 8*d12*d15*d23^5*mt2 + 2*d12^4*d15^2*d34*mt2 + 
     26*d12^3*d15^2*d23*d34*mt2 - 2*d12^4*d23^2*d34*mt2 - 
     24*d12^3*d15*d23^2*d34*mt2 + 40*d12^2*d15^2*d23^2*d34*mt2 - 
     6*d12^3*d23^3*d34*mt2 - 64*d12^2*d15*d23^3*d34*mt2 - 
     8*d12*d15^2*d23^3*d34*mt2 + 8*d12^2*d23^4*d34*mt2 - 
     8*d12*d15*d23^4*d34*mt2 - 8*d15^2*d23^4*d34*mt2 + 4*d15*d23^5*d34*mt2 + 
     4*d12^3*d23^2*d34^2*mt2 + 14*d12^2*d15*d23^2*d34^2*mt2 + 
     12*d12^2*d23^3*d34^2*mt2 + 36*d12*d15*d23^3*d34^2*mt2 - 
     4*d12*d23^4*d34^2*mt2 + 8*d15*d23^4*d34^2*mt2 - 
     2*d12^2*d23^2*d34^3*mt2 - 6*d12*d23^3*d34^3*mt2 - 
     8*d12^3*d15^3*d45*mt2 + 24*d12^3*d15^2*d23*d45*mt2 + 
     24*d12^2*d15^3*d23*d45*mt2 - 20*d12^3*d15*d23^2*d45*mt2 - 
     14*d12^2*d15^2*d23^2*d45*mt2 + 48*d12*d15^3*d23^2*d45*mt2 - 
     30*d12^2*d15*d23^3*d45*mt2 - 72*d12*d15^2*d23^3*d45*mt2 + 
     8*d15^3*d23^3*d45*mt2 + 4*d12^2*d23^4*d45*mt2 + 
     8*d12*d15*d23^4*d45*mt2 - 12*d15^2*d23^4*d45*mt2 - 
     2*d12^3*d15^2*d34*d45*mt2 + 2*d12^3*d15*d23*d34*d45*mt2 - 
     50*d12^2*d15^2*d23*d34*d45*mt2 + 8*d12^3*d23^2*d34*d45*mt2 + 
     64*d12^2*d15*d23^2*d34*d45*mt2 - 44*d12*d15^2*d23^2*d34*d45*mt2 + 
     6*d12^2*d23^3*d34*d45*mt2 + 66*d12*d15*d23^3*d34*d45*mt2 + 
     4*d15^2*d23^3*d34*d45*mt2 - 4*d12*d23^4*d34*d45*mt2 + 
     2*d12^3*d15*d34^2*d45*mt2 + 2*d12^3*d23*d34^2*d45*mt2 + 
     6*d12^2*d15*d23*d34^2*d45*mt2 - 12*d12^2*d23^2*d34^2*d45*mt2 - 
     22*d12*d15*d23^2*d34^2*d45*mt2 - 6*d12*d23^3*d34^2*d45*mt2 - 
     12*d15*d23^3*d34^2*d45*mt2 - 2*d12^2*d23*d34^3*d45*mt2 + 
     4*d12*d23^2*d34^3*d45*mt2 + 12*d12^2*d15^3*d45^2*mt2 - 
     24*d12^2*d15^2*d23*d45^2*mt2 - 12*d12*d15^3*d23*d45^2*mt2 + 
     22*d12^2*d15*d23^2*d45^2*mt2 + 20*d12*d15^2*d23^2*d45^2*mt2 - 
     12*d15^3*d23^2*d45^2*mt2 + 14*d12*d15*d23^3*d45^2*mt2 + 
     20*d15^2*d23^3*d45^2*mt2 - 6*d12^2*d15^2*d34*d45^2*mt2 - 
     4*d12^2*d15*d23*d34*d45^2*mt2 + 14*d12*d15^2*d23*d34*d45^2*mt2 - 
     10*d12^2*d23^2*d34*d45^2*mt2 - 38*d12*d15*d23^2*d34*d45^2*mt2 - 
     2*d15*d23^3*d34*d45^2*mt2 - 2*d12^2*d15*d34^2*d45^2*mt2 - 
     4*d12^2*d23*d34^2*d45^2*mt2 + 4*d12*d15*d23*d34^2*d45^2*mt2 + 
     8*d12*d23^2*d34^2*d45^2*mt2 + 12*d15*d23^2*d34^2*d45^2*mt2 + 
     2*d12*d23*d34^3*d45^2*mt2 - 8*d12*d15^3*d45^3*mt2 + 
     8*d12*d15^2*d23*d45^3*mt2 - 8*d12*d15*d23^2*d45^3*mt2 - 
     6*d15^2*d23^2*d45^3*mt2 + 10*d12*d15^2*d34*d45^3*mt2 + 
     2*d12*d15*d23*d34*d45^3*mt2 + 10*d15^2*d23*d34*d45^3*mt2 + 
     4*d12*d23^2*d34*d45^3*mt2 - 2*d15*d23^2*d34*d45^3*mt2 - 
     2*d12*d15*d34^2*d45^3*mt2 + 2*d12*d23*d34^2*d45^3*mt2 - 
     10*d15*d23*d34^2*d45^3*mt2 + 2*d15^3*d45^4*mt2 - 4*d15^2*d34*d45^4*mt2 + 
     2*d15*d34^2*d45^4*mt2 + d12^4*d15^2*mt2^2 + 8*d12^3*d15^3*mt2^2 - 
     3*d12^4*d15*d23*mt2^2 - 32*d12^3*d15^2*d23*mt2^2 - 
     12*d12^2*d15^3*d23*mt2^2 + 2*d12^4*d23^2*mt2^2 + 
     24*d12^3*d15*d23^2*mt2^2 - 24*d12^2*d15^2*d23^2*mt2^2 - 
     36*d12*d15^3*d23^2*mt2^2 + 48*d12^2*d15*d23^3*mt2^2 + 
     48*d12*d15^2*d23^3*mt2^2 - 8*d15^3*d23^3*mt2^2 - 12*d12^2*d23^4*mt2^2 - 
     12*d12*d15*d23^4*mt2^2 + 12*d15^2*d23^4*mt2^2 - 4*d15*d23^5*mt2^2 + 
     d12^4*d15*d34*mt2^2 + 6*d12^3*d15^2*d34*mt2^2 - d12^4*d23*d34*mt2^2 + 
     9*d12^3*d15*d23*d34*mt2^2 + 54*d12^2*d15^2*d23*d34*mt2^2 - 
     16*d12^3*d23^2*d34*mt2^2 - 48*d12^2*d15*d23^2*d34*mt2^2 + 
     56*d12*d15^2*d23^2*d34*mt2^2 - 18*d12^2*d23^3*d34*mt2^2 - 
     92*d12*d15*d23^3*d34*mt2^2 - 4*d15^2*d23^3*d34*mt2^2 + 
     16*d12*d23^4*d34*mt2^2 - 4*d15*d23^4*d34*mt2^2 - d12^3*d15*d34^2*mt2^2 + 
     2*d12^3*d23*d34^2*mt2^2 - 6*d12^2*d15*d23*d34^2*mt2^2 + 
     22*d12^2*d23^2*d34^2*mt2^2 + 16*d12*d15*d23^2*d34^2*mt2^2 + 
     24*d12*d23^3*d34^2*mt2^2 + 24*d15*d23^3*d34^2*mt2^2 - 
     4*d23^4*d34^2*mt2^2 - d12^2*d23*d34^3*mt2^2 - 8*d12*d23^2*d34^3*mt2^2 - 
     6*d23^3*d34^3*mt2^2 - 4*d12^3*d15^2*d45*mt2^2 - 
     24*d12^2*d15^3*d45*mt2^2 + 9*d12^3*d15*d23*d45*mt2^2 + 
     72*d12^2*d15^2*d23*d45*mt2^2 + 12*d12*d15^3*d23*d45*mt2^2 - 
     6*d12^3*d23^2*d45*mt2^2 - 60*d12^2*d15*d23^2*d45*mt2^2 + 
     20*d12*d15^2*d23^2*d45*mt2^2 + 24*d15^3*d23^2*d45*mt2^2 - 
     60*d12*d15*d23^3*d45*mt2^2 - 36*d15^2*d23^3*d45*mt2^2 + 
     8*d12*d23^4*d45*mt2^2 + 4*d15*d23^4*d45*mt2^2 + 
     3*d12^3*d15*d34*d45*mt2^2 + 5*d12^3*d23*d34*d45*mt2^2 - 
     d12^2*d15*d23*d34*d45*mt2^2 - 52*d12*d15^2*d23*d34*d45*mt2^2 + 
     34*d12^2*d23^2*d34*d45*mt2^2 + 80*d12*d15*d23^2*d34*d45*mt2^2 - 
     24*d15^2*d23^2*d34*d45*mt2^2 + 12*d12*d23^3*d34*d45*mt2^2 + 
     42*d15*d23^3*d34*d45*mt2^2 - 4*d23^4*d34*d45*mt2^2 + 
     d12^3*d34^2*d45*mt2^2 - d12^2*d15*d34^2*d45*mt2^2 - 
     7*d12^2*d23*d34^2*d45*mt2^2 - 8*d12*d15*d23*d34^2*d45*mt2^2 - 
     28*d12*d23^2*d34^2*d45*mt2^2 - 18*d15*d23^2*d34^2*d45*mt2^2 - 
     6*d23^3*d34^2*d45*mt2^2 - d12^2*d34^3*d45*mt2^2 + 
     4*d12*d23*d34^3*d45*mt2^2 + 4*d23^2*d34^3*d45*mt2^2 + 
     6*d12^2*d15^2*d45^2*mt2^2 + 24*d12*d15^3*d45^2*mt2^2 - 
     9*d12^2*d15*d23*d45^2*mt2^2 - 48*d12*d15^2*d23*d45^2*mt2^2 + 
     6*d12^2*d23^2*d45^2*mt2^2 + 44*d12*d15*d23^2*d45^2*mt2^2 + 
     14*d15*d23^3*d45^2*mt2^2 - 15*d12^2*d15*d34*d45^2*mt2^2 - 
     18*d12*d15^2*d34*d45^2*mt2^2 - 7*d12^2*d23*d34*d45^2*mt2^2 - 
     21*d12*d15*d23*d34*d45^2*mt2^2 - 6*d15^2*d23*d34*d45^2*mt2^2 - 
     16*d12*d23^2*d34*d45^2*mt2^2 - 18*d15*d23^2*d34*d45^2*mt2^2 - 
     d12^2*d34^2*d45^2*mt2^2 + 13*d12*d15*d34^2*d45^2*mt2^2 + 
     10*d12*d23*d34^2*d45^2*mt2^2 + 26*d15*d23*d34^2*d45^2*mt2^2 + 
     2*d23^2*d34^2*d45^2*mt2^2 - 5*d23*d34^3*d45^2*mt2^2 - 
     4*d12*d15^2*d45^3*mt2^2 - 8*d15^3*d45^3*mt2^2 + 
     3*d12*d15*d23*d45^3*mt2^2 + 8*d15^2*d23*d45^3*mt2^2 - 
     2*d12*d23^2*d45^3*mt2^2 - 8*d15*d23^2*d45^3*mt2^2 + 
     17*d12*d15*d34*d45^3*mt2^2 + 12*d15^2*d34*d45^3*mt2^2 + 
     3*d12*d23*d34*d45^3*mt2^2 + 13*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 - d12*d34^2*d45^3*mt2^2 - 
     11*d15*d34^2*d45^3*mt2^2 - 5*d23*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 + 
     d15^2*d45^4*mt2^2 - 6*d15*d34*d45^4*mt2^2 + d34^2*d45^4*mt2^2 + 
     4*d12^3*d15^2*mt2^3 + 12*d12^2*d15^3*mt2^3 - 12*d12^3*d15*d23*mt2^3 - 
     48*d12^2*d15^2*d23*mt2^3 - 4*d12*d15^3*d23*mt2^3 + 8*d12^3*d23^2*mt2^3 + 
     36*d12^2*d15*d23^2*mt2^3 - 32*d12*d15^2*d23^2*mt2^3 - 
     12*d15^3*d23^2*mt2^3 + 48*d12*d15*d23^3*mt2^3 + 16*d15^2*d23^3*mt2^3 - 
     12*d12*d23^4*mt2^3 - 4*d15*d23^4*mt2^3 + 4*d12^3*d15*d34*mt2^3 + 
     6*d12^2*d15^2*d34*mt2^3 - 4*d12^3*d23*d34*mt2^3 + 
     27*d12^2*d15*d23*d34*mt2^3 + 46*d12*d15^2*d23*d34*mt2^3 - 
     36*d12^2*d23^2*d34*mt2^3 - 40*d12*d15*d23^2*d34*mt2^3 + 
     24*d15^2*d23^2*d34*mt2^3 - 18*d12*d23^3*d34*mt2^3 - 
     40*d15*d23^3*d34*mt2^3 + 8*d23^4*d34*mt2^3 - 3*d12^2*d15*d34^2*mt2^3 + 
     6*d12^2*d23*d34^2*mt2^3 - 12*d12*d15*d23*d34^2*mt2^3 + 
     32*d12*d23^2*d34^2*mt2^3 + 6*d15*d23^2*d34^2*mt2^3 + 
     12*d23^3*d34^2*mt2^3 - 2*d12*d23*d34^3*mt2^3 - 6*d23^2*d34^3*mt2^3 - 
     12*d12^2*d15^2*d45*mt2^3 - 24*d12*d15^3*d45*mt2^3 + 
     27*d12^2*d15*d23*d45*mt2^3 + 72*d12*d15^2*d23*d45*mt2^3 - 
     18*d12^2*d23^2*d45*mt2^3 - 60*d12*d15*d23^2*d45*mt2^3 + 
     18*d15^2*d23^2*d45*mt2^3 - 30*d15*d23^3*d45*mt2^3 + 4*d23^4*d45*mt2^3 + 
     2*d12^3*d34*d45*mt2^3 + 9*d12^2*d15*d34*d45*mt2^3 + 
     6*d12*d15^2*d34*d45*mt2^3 + 15*d12^2*d23*d34*d45*mt2^3 - 
     8*d12*d15*d23*d34*d45*mt2^3 - 18*d15^2*d23*d34*d45*mt2^3 + 
     44*d12*d23^2*d34*d45*mt2^3 + 32*d15*d23^2*d34*d45*mt2^3 + 
     6*d23^3*d34*d45*mt2^3 - 3*d12^2*d34^2*d45*mt2^3 - 
     8*d12*d15*d34^2*d45*mt2^3 - 20*d12*d23*d34^2*d45*mt2^3 - 
     10*d15*d23*d34^2*d45*mt2^3 - 16*d23^2*d34^2*d45*mt2^3 + 
     2*d12*d34^3*d45*mt2^3 + 6*d23*d34^3*d45*mt2^3 + 
     12*d12*d15^2*d45^2*mt2^3 + 12*d15^3*d45^2*mt2^3 - 
     18*d12*d15*d23*d45^2*mt2^3 - 24*d15^2*d23*d45^2*mt2^3 + 
     12*d12*d23^2*d45^2*mt2^3 + 22*d15*d23^2*d45^2*mt2^3 - 
     6*d12^2*d34*d45^2*mt2^3 - 30*d12*d15*d34*d45^2*mt2^3 - 
     12*d15^2*d34*d45^2*mt2^3 - 14*d12*d23*d34*d45^2*mt2^3 - 
     17*d15*d23*d34*d45^2*mt2^3 - 6*d23^2*d34*d45^2*mt2^3 + 
     10*d12*d34^2*d45^2*mt2^3 + 15*d15*d34^2*d45^2*mt2^3 + 
     14*d23*d34^2*d45^2*mt2^3 - 4*d34^3*d45^2*mt2^3 - 4*d15^2*d45^3*mt2^3 + 
     3*d15*d23*d45^3*mt2^3 - 2*d23^2*d45^3*mt2^3 + 6*d12*d34*d45^3*mt2^3 + 
     17*d15*d34*d45^3*mt2^3 + 3*d23*d34*d45^3*mt2^3 - 7*d34^2*d45^3*mt2^3 - 
     2*d34*d45^4*mt2^3 + 6*d12^2*d15^2*mt2^4 + 8*d12*d15^3*mt2^4 - 
     18*d12^2*d15*d23*mt2^4 - 32*d12*d15^2*d23*mt2^4 + 12*d12^2*d23^2*mt2^4 + 
     24*d12*d15*d23^2*mt2^4 - 12*d15^2*d23^2*mt2^4 + 16*d15*d23^3*mt2^4 - 
     4*d23^4*mt2^4 + 6*d12^2*d15*d34*mt2^4 + 2*d12*d15^2*d34*mt2^4 - 
     6*d12^2*d23*d34*mt2^4 + 27*d12*d15*d23*d34*mt2^4 + 
     14*d15^2*d23*d34*mt2^4 - 32*d12*d23^2*d34*mt2^4 - 
     12*d15*d23^2*d34*mt2^4 - 6*d23^3*d34*mt2^4 - 3*d12*d15*d34^2*mt2^4 + 
     6*d12*d23*d34^2*mt2^4 - 6*d15*d23*d34^2*mt2^4 + 14*d23^2*d34^2*mt2^4 - 
     d23*d34^3*mt2^4 - 12*d12*d15^2*d45*mt2^4 - 8*d15^3*d45*mt2^4 + 
     27*d12*d15*d23*d45*mt2^4 + 24*d15^2*d23*d45*mt2^4 - 
     18*d12*d23^2*d45*mt2^4 - 20*d15*d23^2*d45*mt2^4 + 
     6*d12^2*d34*d45*mt2^4 + 9*d12*d15*d34*d45*mt2^4 + 
     4*d15^2*d34*d45*mt2^4 + 15*d12*d23*d34*d45*mt2^4 - 
     5*d15*d23*d34*d45*mt2^4 + 18*d23^2*d34*d45*mt2^4 - 
     9*d12*d34^2*d45*mt2^4 - 5*d15*d34^2*d45*mt2^4 - 11*d23*d34^2*d45*mt2^4 + 
     3*d34^3*d45*mt2^4 + 6*d15^2*d45^2*mt2^4 - 9*d15*d23*d45^2*mt2^4 + 
     6*d23^2*d45^2*mt2^4 - 12*d12*d34*d45^2*mt2^4 - 15*d15*d34*d45^2*mt2^4 - 
     7*d23*d34*d45^2*mt2^4 + 11*d34^2*d45^2*mt2^4 + 6*d34*d45^3*mt2^4 + 
     4*d12*d15^2*mt2^5 + 2*d15^3*mt2^5 - 12*d12*d15*d23*mt2^5 - 
     8*d15^2*d23*mt2^5 + 8*d12*d23^2*mt2^5 + 6*d15*d23^2*mt2^5 + 
     4*d12*d15*d34*mt2^5 - 4*d12*d23*d34*mt2^5 + 9*d15*d23*d34*mt2^5 - 
     10*d23^2*d34*mt2^5 - d15*d34^2*mt2^5 + 2*d23*d34^2*mt2^5 - 
     4*d15^2*d45*mt2^5 + 9*d15*d23*d45*mt2^5 - 6*d23^2*d45*mt2^5 + 
     6*d12*d34*d45*mt2^5 + 3*d15*d34*d45*mt2^5 + 5*d23*d34*d45*mt2^5 - 
     5*d34^2*d45*mt2^5 - 6*d34*d45^2*mt2^5 + d15^2*mt2^6 - 3*d15*d23*mt2^6 + 
     2*d23^2*mt2^6 + d15*d34*mt2^6 - d23*d34*mt2^6 + 2*d34*d45*mt2^6)/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, 
 {0, (-2*(d12*d15^2*d45 + d15^3*d45 - 2*d12*d15*d23*d45 - 2*d15^2*d23*d45 + 
     d12*d23^2*d45 + d15*d23^2*d45 - 2*d12*d15*d34*d45 - 3*d15^2*d34*d45 + 
     2*d12*d23*d34*d45 + 4*d15*d23*d34*d45 - d23^2*d34*d45 + d12*d34^2*d45 + 
     3*d15*d34^2*d45 - 2*d23*d34^2*d45 - d34^3*d45 + d15^2*d45*mt2 - 
     2*d15*d23*d45*mt2 + d23^2*d45*mt2 - 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 + d34^2*d45*mt2 + d15*d45^2*mt2 - d23*d45^2*mt2 - 
     d34*d45^2*mt2 - d12*d45*mt2^2 - d15*d45*mt2^2 + d34*d45*mt2^2 + 
     d45^2*mt2^2 - d45*mt2^3))/((d15 - d23 - d34)*(2*d12*d15 + 2*d15^2 - 
     2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
     2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + 
     d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 
  0, 0, 0, (-4*Sqrt[d45]*(d12^3*d15 + d12^2*d15^2 - d12^3*d23 + 
     d12^2*d15*d23 + 2*d12*d15^2*d23 - 2*d12^2*d23^2 - d12*d15*d23^2 + 
     d15^2*d23^2 - d12*d23^3 - d15*d23^3 - d12^3*d34 - 2*d12^2*d15*d34 - 
     d12^2*d23*d34 - 4*d12*d15*d23*d34 + d12*d23^2*d34 - 2*d15*d23^2*d34 + 
     d23^3*d34 + d12^2*d34^2 + 2*d12*d23*d34^2 + d23^2*d34^2 - 
     d12^2*d15*d45 + d12*d15^2*d45 + 2*d15^3*d45 + d12^2*d23*d45 - 
     4*d12*d15*d23*d45 - 5*d15^2*d23*d45 + 3*d12*d23^2*d45 + 
     3*d15*d23^2*d45 + d12^2*d34*d45 - 2*d12*d15*d34*d45 - 6*d15^2*d34*d45 + 
     4*d12*d23*d34*d45 + 10*d15*d23*d34*d45 - 3*d23^2*d34*d45 + 
     d12*d34^2*d45 + 6*d15*d34^2*d45 - 5*d23*d34^2*d45 - 2*d34^3*d45 + 
     d12^3*mt2 + 2*d12^2*d15*mt2 - 4*d12*d15^2*mt2 - 4*d15^3*mt2 + 
     d12^2*d23*mt2 + 12*d12*d15*d23*mt2 + 8*d15^2*d23*mt2 - 5*d12*d23^2*mt2 - 
     2*d15*d23^2*mt2 - d23^3*mt2 - 2*d12^2*d34*mt2 + 8*d12*d15*d34*mt2 + 
     12*d15^2*d34*mt2 - 12*d12*d23*d34*mt2 - 16*d15*d23*d34*mt2 + 
     2*d23^2*d34*mt2 - 4*d12*d34^2*mt2 - 12*d15*d34^2*mt2 + 8*d23*d34^2*mt2 + 
     4*d34^3*mt2 - d12^2*d45*mt2 - 2*d12*d15*d45*mt2 + 3*d15^2*d45*mt2 - 
     8*d15*d23*d45*mt2 + 4*d23^2*d45*mt2 + 2*d12*d34*d45*mt2 - 
     6*d15*d34*d45*mt2 + 8*d23*d34*d45*mt2 + 3*d34^2*d45*mt2 + 
     2*d15*d45^2*mt2 - 2*d23*d45^2*mt2 - 2*d34*d45^2*mt2 + 3*d12^2*mt2^2 + 
     d12*d15*mt2^2 - 5*d15^2*mt2^2 + 5*d12*d23*mt2^2 + 11*d15*d23*mt2^2 - 
     3*d23^2*mt2^2 - d12*d34*mt2^2 + 10*d15*d34*mt2^2 - 11*d23*d34*mt2^2 - 
     5*d34^2*mt2^2 - 4*d12*d45*mt2^2 - 3*d15*d45*mt2^2 - d23*d45*mt2^2 + 
     3*d34*d45*mt2^2 + 2*d45^2*mt2^2 + 3*d12*mt2^3 + 3*d23*mt2^3 - 
     3*d45*mt2^3 + mt2^4))/(Sqrt[d15 - d23 - d34]*
    Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (d12 + d23 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]), 0, 0, 0, 
  (2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 - d23*mt2 + d45*mt2 - 
     mt2^2))/(Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 - d23*mt2 + d45*mt2 - 
     mt2^2))/(Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 - d23*mt2 + d45*mt2 - 
     mt2^2))/(Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45 - 2*mt2]*(d12 + d15 - d34 - d45 + mt2))/
   (Sqrt[d15 - d23 - d34]*(d12 + d23 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (2*Sqrt[d45])/(Sqrt[d15 - d23 - d34]*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (-2*Sqrt[d45])/(Sqrt[d15 - d23 - d34]*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), 0, 0, 0}, 
 {0, 0, (-2*(d15^2*d45 + 2*d15*d45*mt2 + d45*mt2^2))/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, 0, (4*Sqrt[d15]*Sqrt[d45]*
    (d15*d23^2 + 2*d15^2*d45 - 3*d15*d23*d45 + 2*d15*d45^2 - 4*d15^2*mt2 + 
     6*d15*d23*mt2 - d23^2*mt2 - 4*d15*d45*mt2 + d45^2*mt2 - 2*d45*mt2^2))/
   (d23*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2))/(Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2))/(Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*Sqrt[d15]*Sqrt[d45]*(d15 + mt2))/(Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 
  (2*Sqrt[d15]*Sqrt[d45 - 2*mt2])/
   (d23*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0, 0, 
  (-2*Sqrt[d15]*Sqrt[d45])/((d15 - d23)*
    Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), (2*Sqrt[d15]*Sqrt[d45])/
   ((d15 - d23)*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0}, 
 {0, 0, 0, (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 
  0, 0, (2*d15)/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
    d34*mt2 - d45*mt2 + mt2^2), 0, 0, 
  (2*d15)/(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
    d34*mt2 - d45*mt2 + mt2^2), 0, (2*d15)/(2*d12*d15 + 2*d15*d23 - 
    2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2), 
  (2*d15*(2*d12*d15 + d15*d23 + d23^2 - d15*d34 + 2*d23*d34 + d34^2 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d15 - d23 - d34)*(d23 + d34)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d23 + d34)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*(2*d12*d15 + d15^2 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/((d15 - d23 - d34)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))}, {0, 0, 0, 0, 
  (-2*(d12 + 2*d23 - d45 + mt2)*(d12^2*d23 + d12*d23^2 - d12*d23*d45 + 
     d12^2*mt2 + 2*d12*d23*mt2 + d23^2*mt2 - 2*d12*d45*mt2 - d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + d23*mt2^2 - 2*d45*mt2^2 + mt2^3))/
   (d23*(d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (-4*(d12^3 + 3*d12^2*d23 + 2*d12*d23^2 - d12^2*d45 - 
     3*d12*d23*d45 + 3*d12^2*mt2 + 6*d12*d23*mt2 + 2*d23^2*mt2 - 
     4*d12*d45*mt2 - 3*d23*d45*mt2 + 2*d45^2*mt2 + 3*d12*mt2^2 + 
     3*d23*mt2^2 - 3*d45*mt2^2 + mt2^3))/
   (Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (4*(d12^2*d23 + 2*d12*d23^2 + d12^2*d45 - d12*d23*d45 - d12*d45^2 + 
     2*d12*d23*mt2 + 2*d23^2*mt2 - d23*d45*mt2 + d45^2*mt2 + d23*mt2^2 - 
     d45*mt2^2))/((2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 0, 0, 
  (2*(d12 - d45 + mt2)*(d12^2 + d12*d23 - d12*d45 + d12*mt2 + d23*mt2))/
   ((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, 0, (-2*(d12 - d45 + mt2)*(d12*d23 + d12*mt2 + d23*mt2 - 
     d45*mt2 + mt2^2))/(d23*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (2*mt2*(d12 - d45 + mt2)^2*(d12 + 2*d23 - d45 + mt2))/
   (d23*(d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3))}, {0, 0, 0, 0, 0, 
  (-2*(-d15 + 2*d23 + d34)*(-(d15*d23) + d23^2 + d23*d34 + d34*mt2))/
   (d23*(-d15 + d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  0, (2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2), 0, 
  0, (2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2), 0, 
  0, 0, (2*(d15*d23 - d15*d34 + d23*d34 + d34^2 - d34*mt2))/
   ((d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (2*(d15 - 2*d23 - d34)*(d15*d23 - d23^2 - d15*d34 - d23*d34 - d34*mt2))/
   ((d15 - d23)*(d23 + d34)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (2*(d15^2 - d15*d23 - d15*d34 - d23*d34 - d34*mt2))/
   ((d15 - d23)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 
  (-2*(d15 - 2*d23 - d34))/(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)}, 
 {0, 0, 0, 0, 0, 0, (-2*(d12*d45 + d23*d45 - d45*mt2))/
   ((d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
     2*d23*mt2 - 2*d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 0, 
  -((Sqrt[d45]*Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + 
       (-d12 - d23 + d45 - mt2)^2]*Sqrt[d45 - 2*mt2])/
    ((d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2))), 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (-d12 - d23 + 2*d45 - mt2))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (2*d23*d45 - 2*d45^2 + 4*d45*mt2)/
   (d23*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0, 0, 0, 0, 
  -((Sqrt[d45]*Sqrt[d45 - 2*mt2])/
    (d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])), 0, 0, 0, 
  (d23 + d45)/((2*d23 + mt2)*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(2*d23 + mt2), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2/(2*d12 + 2*d23 - 2*d45 + mt2), 
  2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d12 + d23 - d45))/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12 + d23 - d45 + mt2)), 0, 0, 0, 2/(d12 + d23 - d45 + mt2)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(d15 - d23 - d34 + mt2))/
   ((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 
  -2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(d23 + mt2))/(d23*(2*d23 + mt2)), 2/d23}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T4/DEQs_T4/dd34_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(2*(d12^3*d15^3*d23*d45 - 2*d12^3*d15^2*d23^2*d45 + 
     3*d12^2*d15^3*d23^2*d45 + d12^3*d15*d23^3*d45 - 
     6*d12^2*d15^2*d23^3*d45 + 2*d12*d15^3*d23^3*d45 + 
     3*d12^2*d15*d23^4*d45 - 4*d12*d15^2*d23^4*d45 + 2*d12*d15*d23^5*d45 + 
     2*d12*d15^2*d23^3*d34*d45 - 2*d12*d15*d23^4*d34*d45 + 
     2*d15^2*d23^4*d34*d45 - 2*d15*d23^5*d34*d45 - d12*d15*d23^3*d34^2*d45 - 
     d15*d23^4*d34^2*d45 - d12^2*d15^3*d23*d45^2 + 
     4*d12^2*d15^2*d23^2*d45^2 - 3*d12^2*d15*d23^3*d45^2 + 
     4*d12*d15^2*d23^3*d45^2 + 2*d15^3*d23^3*d45^2 - 4*d12*d15*d23^4*d45^2 - 
     2*d15^2*d23^4*d45^2 - 4*d12*d15^2*d23^2*d34*d45^2 + 
     4*d12*d15*d23^3*d34*d45^2 - 6*d15^2*d23^3*d34*d45^2 + 
     6*d15*d23^4*d34*d45^2 + 2*d12*d15*d23^2*d34^2*d45^2 + 
     3*d15*d23^3*d34^2*d45^2 - d12*d15^3*d23*d45^3 - 3*d15^3*d23^2*d45^3 + 
     2*d12*d15*d23^3*d45^3 + 4*d15^2*d23^3*d45^3 + 
     2*d12*d15^2*d23*d34*d45^3 - 2*d12*d15*d23^2*d34*d45^3 + 
     6*d15^2*d23^2*d34*d45^3 - 6*d15*d23^3*d34*d45^3 - 
     d12*d15*d23*d34^2*d45^3 - 3*d15*d23^2*d34^2*d45^3 + d15^3*d23*d45^4 - 
     2*d15^2*d23^2*d45^4 - 2*d15^2*d23*d34*d45^4 + 2*d15*d23^2*d34*d45^4 + 
     d15*d23*d34^2*d45^4 + d12^3*d15^3*d45*mt2 - d12^3*d15^2*d23*d45*mt2 + 
     5*d12^2*d15^3*d23*d45*mt2 - d12^3*d15*d23^2*d45*mt2 - 
     9*d12^2*d15^2*d23^2*d45*mt2 + 6*d12*d15^3*d23^2*d45*mt2 + 
     d12^3*d23^3*d45*mt2 + 3*d12^2*d15*d23^3*d45*mt2 - 
     12*d12*d15^2*d23^3*d45*mt2 + 2*d15^3*d23^3*d45*mt2 + 
     d12^2*d23^4*d45*mt2 + 6*d12*d15*d23^4*d45*mt2 - 4*d15^2*d23^4*d45*mt2 + 
     2*d15*d23^5*d45*mt2 - 2*d12^2*d15^2*d23*d34*d45*mt2 + 
     4*d12^2*d15*d23^2*d34*d45*mt2 - 2*d12^2*d23^3*d34*d45*mt2 + 
     2*d12*d15*d23^3*d34*d45*mt2 + 2*d15^2*d23^3*d34*d45*mt2 - 
     2*d12*d23^4*d34*d45*mt2 - 2*d15*d23^4*d34*d45*mt2 - 
     3*d12*d15*d23^2*d34^2*d45*mt2 + d12*d23^3*d34^2*d45*mt2 - 
     3*d15*d23^3*d34^2*d45*mt2 + d23^4*d34^2*d45*mt2 - 
     3*d12^2*d15^3*d45^2*mt2 + 6*d12^2*d15^2*d23*d45^2*mt2 - 
     6*d12*d15^3*d23*d45^2*mt2 - d12^2*d15*d23^2*d45^2*mt2 + 
     16*d12*d15^2*d23^2*d45^2*mt2 - 2*d12^2*d23^3*d45^2*mt2 - 
     9*d12*d15*d23^3*d45^2*mt2 + 4*d15^2*d23^3*d45^2*mt2 - 
     d12*d23^4*d45^2*mt2 - 4*d15*d23^4*d45^2*mt2 + d12^2*d15^2*d34*d45^2*
      mt2 - 2*d12^2*d15*d23*d34*d45^2*mt2 + d12^2*d23^2*d34*d45^2*mt2 - 
     4*d12*d15*d23^2*d34*d45^2*mt2 - 8*d15^2*d23^2*d34*d45^2*mt2 + 
     4*d12*d23^3*d34*d45^2*mt2 + 6*d15*d23^3*d34*d45^2*mt2 + 
     d23^4*d34*d45^2*mt2 + 3*d12*d15*d23*d34^2*d45^2*mt2 - 
     d12*d23^2*d34^2*d45^2*mt2 + 7*d15*d23^2*d34^2*d45^2*mt2 - 
     2*d23^3*d34^2*d45^2*mt2 + 3*d12*d15^3*d45^3*mt2 - 
     9*d12*d15^2*d23*d45^3*mt2 + d15^3*d23*d45^3*mt2 + 
     5*d12*d15*d23^2*d45^3*mt2 - 5*d15^2*d23^2*d45^3*mt2 + 
     d12*d23^3*d45^3*mt2 + 5*d15*d23^3*d45^3*mt2 - 2*d12*d15^2*d34*d45^3*
      mt2 + 4*d12*d15*d23*d34*d45^3*mt2 + 4*d15^2*d23*d34*d45^3*mt2 - 
     2*d12*d23^2*d34*d45^3*mt2 - 2*d15*d23^2*d34*d45^3*mt2 - 
     2*d23^3*d34*d45^3*mt2 - 4*d15*d23*d34^2*d45^3*mt2 + 
     d23^2*d34^2*d45^3*mt2 - d15^3*d45^4*mt2 + 4*d15^2*d23*d45^4*mt2 - 
     3*d15*d23^2*d45^4*mt2 + d15^2*d34*d45^4*mt2 - 2*d15*d23*d34*d45^4*mt2 + 
     d23^2*d34*d45^4*mt2 + d12^3*d15^2*d45*mt2^2 + 3*d12^2*d15^3*d45*mt2^2 - 
     2*d12^3*d15*d23*d45*mt2^2 - 3*d12^2*d15^2*d23*d45*mt2^2 + 
     7*d12*d15^3*d23*d45*mt2^2 + d12^3*d23^2*d45*mt2^2 - 
     3*d12^2*d15*d23^2*d45*mt2^2 - 12*d12*d15^2*d23^2*d45*mt2^2 + 
     3*d15^3*d23^2*d45*mt2^2 + 3*d12^2*d23^3*d45*mt2^2 + 
     3*d12*d15*d23^3*d45*mt2^2 - 6*d15^2*d23^3*d45*mt2^2 + 
     2*d12*d23^4*d45*mt2^2 + 3*d15*d23^4*d45*mt2^2 - 
     2*d12^2*d15^2*d34*d45*mt2^2 + 4*d12^2*d15*d23*d34*d45*mt2^2 - 
     4*d12*d15^2*d23*d34*d45*mt2^2 - 2*d12^2*d23^2*d34*d45*mt2^2 + 
     8*d12*d15*d23^2*d34*d45*mt2^2 - 4*d12*d23^3*d34*d45*mt2^2 + 
     2*d15*d23^3*d34*d45*mt2^2 - 2*d23^4*d34*d45*mt2^2 - 
     2*d12*d15*d23*d34^2*d45*mt2^2 + d12*d23^2*d34^2*d45*mt2^2 - 
     3*d15*d23^2*d34^2*d45*mt2^2 + d23^3*d34^2*d45*mt2^2 - 
     3*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     6*d12^2*d15*d23*d45^2*mt2^2 + 12*d12*d15^2*d23*d45^2*mt2^2 - 
     5*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 - 
     2*d12*d15*d23^2*d45^2*mt2^2 + 12*d15^2*d23^2*d45^2*mt2^2 - 
     4*d12*d23^3*d45^2*mt2^2 - 6*d15*d23^3*d45^2*mt2^2 - d23^4*d45^2*mt2^2 + 
     6*d12*d15^2*d34*d45^2*mt2^2 - 12*d12*d15*d23*d34*d45^2*mt2^2 + 
     6*d12*d23^2*d34*d45^2*mt2^2 - 4*d15*d23^2*d34*d45^2*mt2^2 + 
     4*d23^3*d34*d45^2*mt2^2 + 5*d15*d23*d34^2*d45^2*mt2^2 - 
     2*d23^2*d34^2*d45^2*mt2^2 + 3*d12*d15^2*d45^3*mt2^2 + 
     3*d15^3*d45^3*mt2^2 - 6*d12*d15*d23*d45^3*mt2^2 - 
     9*d15^2*d23*d45^3*mt2^2 + 3*d12*d23^2*d45^3*mt2^2 + 
     5*d15*d23^2*d45^3*mt2^2 + d23^3*d45^3*mt2^2 - 4*d15^2*d34*d45^3*mt2^2 + 
     8*d15*d23*d34*d45^3*mt2^2 - 4*d23^2*d34*d45^3*mt2^2 - 
     d15^2*d45^4*mt2^2 + 2*d15*d23*d45^4*mt2^2 - d23^2*d45^4*mt2^2 + 
     3*d12^2*d15^2*d45*mt2^3 + 3*d12*d15^3*d45*mt2^3 - 
     6*d12^2*d15*d23*d45*mt2^3 - 3*d12*d15^2*d23*d45*mt2^3 + 
     3*d15^3*d23*d45*mt2^3 + 3*d12^2*d23^2*d45*mt2^3 - 
     3*d12*d15*d23^2*d45*mt2^3 - 5*d15^2*d23^2*d45*mt2^3 + 
     3*d12*d23^3*d45*mt2^3 + d15*d23^3*d45*mt2^3 + d23^4*d45*mt2^3 - 
     4*d12*d15^2*d34*d45*mt2^3 + 8*d12*d15*d23*d34*d45*mt2^3 - 
     2*d15^2*d23*d34*d45*mt2^3 - 4*d12*d23^2*d34*d45*mt2^3 + 
     4*d15*d23^2*d34*d45*mt2^3 - 2*d23^3*d34*d45*mt2^3 - 
     2*d15*d23*d34^2*d45*mt2^3 + d23^2*d34^2*d45*mt2^3 - 
     6*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     12*d12*d15*d23*d45^2*mt2^3 + 6*d15^2*d23*d45^2*mt2^3 - 
     6*d12*d23^2*d45^2*mt2^3 - d15*d23^2*d45^2*mt2^3 - 2*d23^3*d45^2*mt2^3 + 
     5*d15^2*d34*d45^2*mt2^3 - 10*d15*d23*d34*d45^2*mt2^3 + 
     5*d23^2*d34*d45^2*mt2^3 + 3*d15^2*d45^3*mt2^3 - 6*d15*d23*d45^3*mt2^3 + 
     3*d23^2*d45^3*mt2^3 + 3*d12*d15^2*d45*mt2^4 + d15^3*d45*mt2^4 - 
     6*d12*d15*d23*d45*mt2^4 - d15^2*d23*d45*mt2^4 + 3*d12*d23^2*d45*mt2^4 - 
     d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 
     4*d15*d23*d34*d45*mt2^4 - 2*d23^2*d34*d45*mt2^4 - 3*d15^2*d45^2*mt2^4 + 
     6*d15*d23*d45^2*mt2^4 - 3*d23^2*d45^2*mt2^4 + d15^2*d45*mt2^5 - 
     2*d15*d23*d45*mt2^5 + d23^2*d45*mt2^5))/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d45]*(-2*d12^2*d15^5*d23*d45 + 8*d12^2*d15^4*d23^2*d45 - 
      2*d12*d15^5*d23^2*d45 - 12*d12^2*d15^3*d23^3*d45 + 
      8*d12*d15^4*d23^3*d45 + 8*d12^2*d15^2*d23^4*d45 - 
      12*d12*d15^3*d23^4*d45 - 2*d12^2*d15*d23^5*d45 + 
      8*d12*d15^2*d23^5*d45 - 2*d12*d15*d23^6*d45 + 6*d12^2*d15^4*d23*d34*
       d45 - 18*d12^2*d15^3*d23^2*d34*d45 + 4*d12*d15^4*d23^2*d34*d45 + 
      18*d12^2*d15^2*d23^3*d34*d45 - 12*d12*d15^3*d23^3*d34*d45 - 
      2*d15^4*d23^3*d34*d45 - 6*d12^2*d15*d23^4*d34*d45 + 
      12*d12*d15^2*d23^4*d34*d45 + 6*d15^3*d23^4*d34*d45 - 
      4*d12*d15*d23^5*d34*d45 - 6*d15^2*d23^5*d34*d45 + 2*d15*d23^6*d34*d45 - 
      6*d12^2*d15^3*d23*d34^2*d45 + 12*d12^2*d15^2*d23^2*d34^2*d45 - 
      6*d12^2*d15*d23^3*d34^2*d45 + 6*d15^3*d23^3*d34^2*d45 - 
      12*d15^2*d23^4*d34^2*d45 + 6*d15*d23^5*d34^2*d45 + 
      2*d12^2*d15^2*d23*d34^3*d45 - 2*d12^2*d15*d23^2*d34^3*d45 - 
      4*d12*d15^2*d23^2*d34^3*d45 + 4*d12*d15*d23^3*d34^3*d45 - 
      6*d15^2*d23^3*d34^3*d45 + 6*d15*d23^4*d34^3*d45 + 
      2*d12*d15*d23^2*d34^4*d45 + 2*d15*d23^3*d34^4*d45 - 
      4*d12^2*d15^4*d23*d45^2 + 12*d12^2*d15^3*d23^2*d45^2 - 
      6*d12*d15^4*d23^2*d45^2 - 2*d15^5*d23^2*d45^2 - 
      12*d12^2*d15^2*d23^3*d45^2 + 18*d12*d15^3*d23^3*d45^2 + 
      6*d15^4*d23^3*d45^2 + 4*d12^2*d15*d23^4*d45^2 - 
      18*d12*d15^2*d23^4*d45^2 - 6*d15^3*d23^4*d45^2 + 
      6*d12*d15*d23^5*d45^2 + 2*d15^2*d23^5*d45^2 + 12*d12^2*d15^3*d23*d34*
       d45^2 + 2*d12*d15^4*d23*d34*d45^2 - 24*d12^2*d15^2*d23^2*d34*d45^2 + 
      12*d12*d15^3*d23^2*d34*d45^2 + 10*d15^4*d23^2*d34*d45^2 + 
      12*d12^2*d15*d23^3*d34*d45^2 - 30*d12*d15^2*d23^3*d34*d45^2 - 
      24*d15^3*d23^3*d34*d45^2 + 16*d12*d15*d23^4*d34*d45^2 + 
      18*d15^2*d23^4*d34*d45^2 - 4*d15*d23^5*d34*d45^2 - 
      12*d12^2*d15^2*d23*d34^2*d45^2 - 6*d12*d15^3*d23*d34^2*d45^2 + 
      12*d12^2*d15*d23^2*d34^2*d45^2 - 6*d12*d15^2*d23^2*d34^2*d45^2 - 
      18*d15^3*d23^2*d34^2*d45^2 + 12*d12*d15*d23^3*d34^2*d45^2 + 
      30*d15^2*d23^3*d34^2*d45^2 - 12*d15*d23^4*d34^2*d45^2 + 
      4*d12^2*d15*d23*d34^3*d45^2 + 6*d12*d15^2*d23*d34^3*d45^2 + 
      14*d15^2*d23^2*d34^3*d45^2 - 12*d15*d23^3*d34^3*d45^2 - 
      2*d12*d15*d23*d34^4*d45^2 - 4*d15*d23^2*d34^4*d45^2 + 
      4*d12*d15^4*d23*d45^3 + 2*d15^5*d23*d45^3 - 12*d12*d15^3*d23^2*d45^3 - 
      6*d15^4*d23^2*d45^3 + 12*d12*d15^2*d23^3*d45^3 + 6*d15^3*d23^3*d45^3 - 
      4*d12*d15*d23^4*d45^3 - 2*d15^2*d23^4*d45^3 - 12*d12*d15^3*d23*d34*
       d45^3 - 8*d15^4*d23*d34*d45^3 + 24*d12*d15^2*d23^2*d34*d45^3 + 
      18*d15^3*d23^2*d34*d45^3 - 12*d12*d15*d23^3*d34*d45^3 - 
      12*d15^2*d23^3*d34*d45^3 + 2*d15*d23^4*d34*d45^3 + 
      12*d12*d15^2*d23*d34^2*d45^3 + 12*d15^3*d23*d34^2*d45^3 - 
      12*d12*d15*d23^2*d34^2*d45^3 - 18*d15^2*d23^2*d34^2*d45^3 + 
      6*d15*d23^3*d34^2*d45^3 - 4*d12*d15*d23*d34^3*d45^3 - 
      8*d15^2*d23*d34^3*d45^3 + 6*d15*d23^2*d34^3*d45^3 + 
      2*d15*d23*d34^4*d45^3 + d12^4*d15^4*mt2 - 2*d12^4*d15^3*d23*mt2 + 
      7*d12^3*d15^4*d23*mt2 + 4*d12^2*d15^5*d23*mt2 - 
      20*d12^3*d15^3*d23^2*mt2 - 6*d12^2*d15^4*d23^2*mt2 + 
      4*d12*d15^5*d23^2*mt2 + 2*d12^4*d15*d23^3*mt2 + 
      18*d12^3*d15^2*d23^3*mt2 - 6*d12^2*d15^3*d23^3*mt2 - 
      12*d12*d15^4*d23^3*mt2 - d12^4*d23^4*mt2 - 4*d12^3*d15*d23^4*mt2 + 
      14*d12^2*d15^2*d23^4*mt2 + 12*d12*d15^3*d23^4*mt2 - d12^3*d23^5*mt2 - 
      6*d12^2*d15*d23^5*mt2 - 4*d12*d15^2*d23^5*mt2 - d12^4*d15^3*d34*mt2 + 
      d12^4*d15^2*d23*d34*mt2 - 10*d12^3*d15^3*d23*d34*mt2 - 
      12*d12^2*d15^4*d23*d34*mt2 + d12^4*d15*d23^2*d34*mt2 + 
      22*d12^3*d15^2*d23^2*d34*mt2 + 27*d12^2*d15^3*d23^2*d34*mt2 - 
      8*d12*d15^4*d23^2*d34*mt2 - d12^4*d23^3*d34*mt2 - 
      14*d12^3*d15*d23^3*d34*mt2 - 15*d12^2*d15^2*d23^3*d34*mt2 + 
      28*d12*d15^3*d23^3*d34*mt2 + 4*d15^4*d23^3*d34*mt2 + 
      2*d12^3*d23^4*d34*mt2 - 3*d12^2*d15*d23^4*d34*mt2 - 
      32*d12*d15^2*d23^4*d34*mt2 - 8*d15^3*d23^4*d34*mt2 + 
      3*d12^2*d23^5*d34*mt2 + 12*d12*d15*d23^5*d34*mt2 + 
      4*d15^2*d23^5*d34*mt2 + 3*d12^3*d15^2*d23*d34^2*mt2 + 
      12*d12^2*d15^3*d23*d34^2*mt2 - 6*d12^3*d15*d23^2*d34^2*mt2 - 
      30*d12^2*d15^2*d23^2*d34^2*mt2 + 3*d12^3*d23^3*d34^2*mt2 + 
      18*d12^2*d15*d23^3*d34^2*mt2 - 15*d12*d15^2*d23^3*d34^2*mt2 - 
      12*d15^3*d23^3*d34^2*mt2 + 18*d12*d15*d23^4*d34^2*mt2 + 
      18*d15^2*d23^4*d34^2*mt2 - 3*d12*d23^5*d34^2*mt2 - 
      6*d15*d23^5*d34^2*mt2 - 4*d12^2*d15^2*d23*d34^3*mt2 + 
      9*d12^2*d15*d23^2*d34^3*mt2 + 8*d12*d15^2*d23^2*d34^3*mt2 - 
      3*d12^2*d23^3*d34^3*mt2 - 2*d12*d15*d23^3*d34^3*mt2 + 
      12*d15^2*d23^3*d34^3*mt2 - 2*d12*d23^4*d34^3*mt2 - 
      11*d15*d23^4*d34^3*mt2 + d23^5*d34^3*mt2 - 4*d12*d15*d23^2*d34^4*mt2 + 
      d12*d23^3*d34^4*mt2 - 4*d15*d23^3*d34^4*mt2 + d23^4*d34^4*mt2 - 
      5*d12^3*d15^4*d45*mt2 - 2*d12^2*d15^5*d45*mt2 + 
      19*d12^3*d15^3*d23*d45*mt2 + 3*d12^2*d15^4*d23*d45*mt2 - 
      4*d12*d15^5*d23*d45*mt2 - 23*d12^3*d15^2*d23^2*d45*mt2 + 
      15*d12^2*d15^3*d23^2*d45*mt2 + 24*d12*d15^4*d23^2*d45*mt2 + 
      2*d15^5*d23^2*d45*mt2 + 9*d12^3*d15*d23^3*d45*mt2 - 
      31*d12^2*d15^2*d23^3*d45*mt2 - 36*d12*d15^3*d23^3*d45*mt2 + 
      15*d12^2*d15*d23^4*d45*mt2 + 16*d12*d15^2*d23^4*d45*mt2 - 
      8*d15^3*d23^4*d45*mt2 + 8*d15^2*d23^5*d45*mt2 - 2*d15*d23^6*d45*mt2 + 
      8*d12^3*d15^3*d34*d45*mt2 + 6*d12^2*d15^4*d34*d45*mt2 - 
      23*d12^3*d15^2*d23*d34*d45*mt2 - 24*d12^2*d15^3*d23*d34*d45*mt2 + 
      6*d12*d15^4*d23*d34*d45*mt2 + 18*d12^3*d15*d23^2*d34*d45*mt2 + 
      15*d12^2*d15^2*d23^2*d34*d45*mt2 - 60*d12*d15^3*d23^2*d34*d45*mt2 - 
      16*d15^4*d23^2*d34*d45*mt2 - 3*d12^3*d23^3*d34*d45*mt2 + 
      6*d12^2*d15*d23^3*d34*d45*mt2 + 90*d12*d15^2*d23^3*d34*d45*mt2 + 
      20*d15^3*d23^3*d34*d45*mt2 - 3*d12^2*d23^4*d34*d45*mt2 - 
      36*d12*d15*d23^4*d34*d45*mt2 + 4*d15^2*d23^4*d34*d45*mt2 - 
      8*d15*d23^5*d34*d45*mt2 - 3*d12^3*d15^2*d34^2*d45*mt2 - 
      6*d12^2*d15^3*d34^2*d45*mt2 + 6*d12^3*d15*d23*d34^2*d45*mt2 + 
      33*d12^2*d15^2*d23*d34^2*d45*mt2 + 6*d12*d15^3*d23*d34^2*d45*mt2 - 
      3*d12^3*d23^2*d34^2*d45*mt2 - 30*d12^2*d15*d23^2*d34^2*d45*mt2 + 
      39*d12*d15^2*d23^2*d34^2*d45*mt2 + 36*d15^3*d23^2*d34^2*d45*mt2 + 
      3*d12^2*d23^3*d34^2*d45*mt2 - 51*d12*d15*d23^3*d34^2*d45*mt2 - 
      45*d15^2*d23^3*d34^2*d45*mt2 + 6*d12*d23^4*d34^2*d45*mt2 + 
      9*d15*d23^4*d34^2*d45*mt2 + 2*d12^2*d15^2*d34^3*d45*mt2 - 
      12*d12^2*d15*d23*d34^3*d45*mt2 - 14*d12*d15^2*d23*d34^3*d45*mt2 + 
      6*d12^2*d23^2*d34^3*d45*mt2 - 32*d15^2*d23^2*d34^3*d45*mt2 + 
      3*d12*d23^3*d34^3*d45*mt2 + 28*d15*d23^3*d34^3*d45*mt2 - 
      3*d23^4*d34^3*d45*mt2 + 6*d12*d15*d23*d34^4*d45*mt2 - 
      3*d12*d23^2*d34^4*d45*mt2 + 10*d15*d23^2*d34^4*d45*mt2 - 
      3*d23^3*d34^4*d45*mt2 + 7*d12^2*d15^4*d45^2*mt2 + 
      4*d12*d15^5*d45^2*mt2 - 31*d12^2*d15^3*d23*d45^2*mt2 - 
      27*d12*d15^4*d23*d45^2*mt2 - 4*d15^5*d23*d45^2*mt2 + 
      46*d12^2*d15^2*d23^2*d45^2*mt2 + 45*d12*d15^3*d23^2*d45^2*mt2 - 
      25*d12^2*d15*d23^3*d45^2*mt2 - 20*d12*d15^2*d23^3*d45^2*mt2 + 
      20*d15^3*d23^3*d45^2*mt2 + 3*d12^2*d23^4*d45^2*mt2 - 
      3*d12*d15*d23^4*d45^2*mt2 - 22*d15^2*d23^4*d45^2*mt2 + 
      d12*d23^5*d45^2*mt2 + 6*d15*d23^5*d45^2*mt2 - 13*d12^2*d15^3*d34*d45^2*
       mt2 - 12*d12*d15^4*d34*d45^2*mt2 + 42*d12^2*d15^2*d23*d34*d45^2*mt2 + 
      76*d12*d15^3*d23*d34*d45^2*mt2 + 20*d15^4*d23*d34*d45^2*mt2 - 
      40*d12^2*d15*d23^2*d34*d45^2*mt2 - 108*d12*d15^2*d23^2*d34*d45^2*mt2 - 
      15*d15^3*d23^2*d34*d45^2*mt2 + 9*d12^2*d23^3*d34*d45^2*mt2 + 
      40*d12*d15*d23^3*d34*d45^2*mt2 - 30*d15^2*d23^3*d34*d45^2*mt2 + 
      24*d15*d23^4*d34*d45^2*mt2 - d23^5*d34*d45^2*mt2 + 
      6*d12^2*d15^2*d34^2*d45^2*mt2 + 12*d12*d15^3*d34^2*d45^2*mt2 - 
      12*d12^2*d15*d23*d34^2*d45^2*mt2 - 69*d12*d15^2*d23*d34^2*d45^2*mt2 - 
      36*d15^3*d23*d34^2*d45^2*mt2 + 6*d12^2*d23^2*d34^2*d45^2*mt2 + 
      69*d12*d15*d23^2*d34^2*d45^2*mt2 + 33*d15^2*d23^2*d34^2*d45^2*mt2 - 
      9*d12*d23^3*d34^2*d45^2*mt2 + 9*d15*d23^3*d34^2*d45^2*mt2 - 
      3*d23^4*d34^2*d45^2*mt2 - 4*d12*d15^2*d34^3*d45^2*mt2 + 
      20*d12*d15*d23*d34^3*d45^2*mt2 + 28*d15^2*d23*d34^3*d45^2*mt2 - 
      8*d12*d23^2*d34^3*d45^2*mt2 - 20*d15*d23^2*d34^3*d45^2*mt2 - 
      8*d15*d23*d34^4*d45^2*mt2 + 2*d23^2*d34^4*d45^2*mt2 - 
      3*d12*d15^4*d45^3*mt2 - 2*d15^5*d45^3*mt2 + 11*d12*d15^3*d23*d45^3*
       mt2 + 13*d15^4*d23*d45^3*mt2 - 18*d12*d15^2*d23^2*d45^3*mt2 - 
      30*d15^3*d23^2*d45^3*mt2 + 12*d12*d15*d23^3*d45^3*mt2 + 
      26*d15^2*d23^3*d45^3*mt2 - 2*d12*d23^4*d45^3*mt2 - 
      7*d15*d23^4*d45^3*mt2 + 6*d12*d15^3*d34*d45^3*mt2 + 
      6*d15^4*d34*d45^3*mt2 - 14*d12*d15^2*d23*d34*d45^3*mt2 - 
      30*d15^3*d23*d34*d45^3*mt2 + 16*d12*d15*d23^2*d34*d45^3*mt2 + 
      52*d15^2*d23^2*d34*d45^3*mt2 - 5*d12*d23^3*d34*d45^3*mt2 - 
      26*d15*d23^3*d34*d45^3*mt2 + d23^4*d34*d45^3*mt2 - 
      3*d12*d15^2*d34^2*d45^3*mt2 - 6*d15^3*d34^2*d45^3*mt2 + 
      3*d12*d15*d23*d34^2*d45^3*mt2 + 21*d15^2*d23*d34^2*d45^3*mt2 - 
      3*d12*d23^2*d34^2*d45^3*mt2 - 24*d15*d23^2*d34^2*d45^3*mt2 + 
      3*d23^3*d34^2*d45^3*mt2 + 2*d15^2*d34^3*d45^3*mt2 - 
      4*d15*d23*d34^3*d45^3*mt2 + 2*d23^2*d34^3*d45^3*mt2 + 
      3*d15^3*d23*d45^4*mt2 - 5*d15^2*d23^2*d45^4*mt2 + 
      2*d15*d23^3*d45^4*mt2 - 6*d15^2*d23*d34*d45^4*mt2 + 
      5*d15*d23^2*d34*d45^4*mt2 + 3*d15*d23*d34^2*d45^4*mt2 + 
      3*d12^4*d15^3*mt2^2 + 10*d12^3*d15^4*mt2^2 + 4*d12^2*d15^5*mt2^2 - 
      9*d12^4*d15^2*d23*mt2^2 - 25*d12^3*d15^3*d23*mt2^2 + 
      9*d12^2*d15^4*d23*mt2^2 + 8*d12*d15^5*d23*mt2^2 + 
      9*d12^4*d15*d23^2*mt2^2 + 15*d12^3*d15^2*d23^2*mt2^2 - 
      48*d12^2*d15^3*d23^2*mt2^2 - 12*d12*d15^4*d23^2*mt2^2 + 
      4*d15^5*d23^2*mt2^2 - 3*d12^4*d23^3*mt2^2 + 5*d12^3*d15*d23^3*mt2^2 + 
      50*d12^2*d15^2*d23^3*mt2^2 - 12*d12*d15^3*d23^3*mt2^2 - 
      12*d15^4*d23^3*mt2^2 - 5*d12^3*d23^4*mt2^2 - 12*d12^2*d15*d23^4*mt2^2 + 
      28*d12*d15^2*d23^4*mt2^2 + 12*d15^3*d23^4*mt2^2 - 3*d12^2*d23^5*mt2^2 - 
      12*d12*d15*d23^5*mt2^2 - 4*d15^2*d23^5*mt2^2 - 
      2*d12^4*d15^2*d34*mt2^2 - 16*d12^3*d15^3*d34*mt2^2 - 
      12*d12^2*d15^4*d34*mt2^2 + 4*d12^4*d15*d23*d34*mt2^2 + 
      37*d12^3*d15^2*d23*d34*mt2^2 + 6*d12^2*d15^3*d23*d34*mt2^2 - 
      20*d12*d15^4*d23*d34*mt2^2 - 2*d12^4*d23^2*d34*mt2^2 - 
      26*d12^3*d15*d23^2*d34*mt2^2 + 33*d12^2*d15^2*d23^2*d34*mt2^2 + 
      46*d12*d15^3*d23^2*d34*mt2^2 - 8*d15^4*d23^2*d34*mt2^2 + 
      5*d12^3*d23^3*d34*mt2^2 - 36*d12^2*d15*d23^3*d34*mt2^2 - 
      26*d12*d15^2*d23^3*d34*mt2^2 + 28*d15^3*d23^3*d34*mt2^2 + 
      9*d12^2*d23^4*d34*mt2^2 - 6*d12*d15*d23^4*d34*mt2^2 - 
      32*d15^2*d23^4*d34*mt2^2 + 6*d12*d23^5*d34*mt2^2 + 
      12*d15*d23^5*d34*mt2^2 + 6*d12^3*d15^2*d34^2*mt2^2 + 
      12*d12^2*d15^3*d34^2*mt2^2 - 12*d12^3*d15*d23*d34^2*mt2^2 - 
      27*d12^2*d15^2*d23*d34^2*mt2^2 + 12*d12*d15^3*d23*d34^2*mt2^2 + 
      6*d12^3*d23^2*d34^2*mt2^2 + 15*d12^2*d15*d23^2*d34^2*mt2^2 - 
      42*d12*d15^2*d23^2*d34^2*mt2^2 + 33*d12*d15*d23^3*d34^2*mt2^2 - 
      15*d15^2*d23^3*d34^2*mt2^2 - 3*d12*d23^4*d34^2*mt2^2 + 
      18*d15*d23^4*d34^2*mt2^2 - 3*d23^5*d34^2*mt2^2 - 
      4*d12^2*d15^2*d34^3*mt2^2 + 12*d12^2*d15*d23*d34^3*mt2^2 + 
      4*d12*d15^2*d23*d34^3*mt2^2 - 6*d12^2*d23^2*d34^3*mt2^2 + 
      6*d12*d15*d23^2*d34^3*mt2^2 + 8*d15^2*d23^2*d34^3*mt2^2 - 
      3*d12*d23^3*d34^3*mt2^2 - 2*d15*d23^3*d34^3*mt2^2 - d23^4*d34^3*mt2^2 - 
      4*d12*d15*d23*d34^4*mt2^2 + 2*d12*d23^2*d34^4*mt2^2 - 
      4*d15*d23^2*d34^4*mt2^2 + d23^3*d34^4*mt2^2 - 8*d12^3*d15^3*d45*mt2^2 - 
      29*d12^2*d15^4*d45*mt2^2 - 12*d12*d15^5*d45*mt2^2 + 
      26*d12^3*d15^2*d23*d45*mt2^2 + 100*d12^2*d15^3*d23*d45*mt2^2 + 
      30*d12*d15^4*d23*d45*mt2^2 - 2*d15^5*d23*d45*mt2^2 - 
      28*d12^3*d15*d23^2*d45*mt2^2 - 110*d12^2*d15^2*d23^2*d45*mt2^2 + 
      8*d12*d15^3*d23^2*d45*mt2^2 + 16*d15^4*d23^2*d45*mt2^2 + 
      10*d12^3*d23^3*d45*mt2^2 + 36*d12^2*d15*d23^3*d45*mt2^2 - 
      58*d12*d15^2*d23^3*d45*mt2^2 - 24*d15^3*d23^3*d45*mt2^2 + 
      3*d12^2*d23^4*d45*mt2^2 + 32*d12*d15*d23^4*d45*mt2^2 + 
      8*d15^2*d23^4*d45*mt2^2 + 2*d15*d23^5*d45*mt2^2 + 
      6*d12^3*d15^2*d34*d45*mt2^2 + 50*d12^2*d15^3*d34*d45*mt2^2 + 
      36*d12*d15^4*d34*d45*mt2^2 - 12*d12^3*d15*d23*d34*d45*mt2^2 - 
      140*d12^2*d15^2*d23*d34*d45*mt2^2 - 116*d12*d15^3*d23*d34*d45*mt2^2 - 
      4*d15^4*d23*d34*d45*mt2^2 + 6*d12^3*d23^2*d34*d45*mt2^2 + 
      120*d12^2*d15*d23^2*d34*d45*mt2^2 + 92*d12*d15^2*d23^2*d34*d45*mt2^2 - 
      34*d15^3*d23^2*d34*d45*mt2^2 - 30*d12^2*d23^3*d34*d45*mt2^2 + 
      70*d15^2*d23^3*d34*d45*mt2^2 - 12*d12*d23^4*d34*d45*mt2^2 - 
      32*d15*d23^4*d34*d45*mt2^2 - 21*d12^2*d15^2*d34^2*d45*mt2^2 - 
      36*d12*d15^3*d34^2*d45*mt2^2 + 42*d12^2*d15*d23*d34^2*d45*mt2^2 + 
      126*d12*d15^2*d23*d34^2*d45*mt2^2 + 24*d15^3*d23*d34^2*d45*mt2^2 - 
      21*d12^2*d23^2*d34^2*d45*mt2^2 - 108*d12*d15*d23^2*d34^2*d45*mt2^2 + 
      9*d15^2*d23^2*d34^2*d45*mt2^2 + 18*d12*d23^3*d34^2*d45*mt2^2 - 
      42*d15*d23^3*d34^2*d45*mt2^2 + 9*d23^4*d34^2*d45*mt2^2 + 
      12*d12*d15^2*d34^3*d45*mt2^2 - 40*d12*d15*d23*d34^3*d45*mt2^2 - 
      28*d15^2*d23*d34^3*d45*mt2^2 + 18*d12*d23^2*d34^3*d45*mt2^2 + 
      12*d15*d23^2*d34^3*d45*mt2^2 + 2*d23^3*d34^3*d45*mt2^2 + 
      10*d15*d23*d34^4*d45*mt2^2 - 3*d23^2*d34^4*d45*mt2^2 + 
      5*d12^2*d15^3*d45^2*mt2^2 + 24*d12*d15^4*d45^2*mt2^2 + 
      8*d15^5*d45^2*mt2^2 - 17*d12^2*d15^2*d23*d45^2*mt2^2 - 
      93*d12*d15^3*d23*d45^2*mt2^2 - 35*d15^4*d23*d45^2*mt2^2 + 
      22*d12^2*d15*d23^2*d45^2*mt2^2 + 127*d12*d15^2*d23^2*d45^2*mt2^2 + 
      47*d15^3*d23^2*d45^2*mt2^2 - 10*d12^2*d23^3*d45^2*mt2^2 - 
      62*d12*d15*d23^3*d45^2*mt2^2 - 14*d15^2*d23^3*d45^2*mt2^2 + 
      4*d12*d23^4*d45^2*mt2^2 - 7*d15*d23^4*d45^2*mt2^2 + d23^5*d45^2*mt2^2 - 
      4*d12^2*d15^2*d34*d45^2*mt2^2 - 42*d12*d15^3*d34*d45^2*mt2^2 - 
      24*d15^4*d34*d45^2*mt2^2 + 6*d12^2*d15*d23*d34*d45^2*mt2^2 + 
      116*d12*d15^2*d23*d34*d45^2*mt2^2 + 96*d15^3*d23*d34*d45^2*mt2^2 - 
      4*d12^2*d23^2*d34*d45^2*mt2^2 - 112*d12*d15*d23^2*d34*d45^2*mt2^2 - 
      123*d15^2*d23^2*d34*d45^2*mt2^2 + 31*d12*d23^3*d34*d45^2*mt2^2 + 
      44*d15*d23^3*d34*d45^2*mt2^2 + 2*d23^4*d34*d45^2*mt2^2 + 
      18*d12*d15^2*d34^2*d45^2*mt2^2 + 24*d15^3*d34^2*d45^2*mt2^2 - 
      27*d12*d15*d23*d34^2*d45^2*mt2^2 - 81*d15^2*d23*d34^2*d45^2*mt2^2 + 
      15*d12*d23^2*d34^2*d45^2*mt2^2 + 78*d15*d23^2*d34^2*d45^2*mt2^2 - 
      12*d23^3*d34^2*d45^2*mt2^2 - 8*d15^2*d34^3*d45^2*mt2^2 + 
      20*d15*d23*d34^3*d45^2*mt2^2 - 7*d23^2*d34^3*d45^2*mt2^2 + 
      2*d12*d15^3*d45^3*mt2^2 - 5*d15^4*d45^3*mt2^2 - 
      8*d12*d15^2*d23*d45^3*mt2^2 + 16*d15^3*d23*d45^3*mt2^2 + 
      4*d12*d15*d23^2*d45^3*mt2^2 - 27*d15^2*d23^2*d45^3*mt2^2 + 
      2*d12*d23^3*d45^3*mt2^2 + 18*d15*d23^3*d45^3*mt2^2 - 
      2*d23^4*d45^3*mt2^2 - 2*d12*d15^2*d34*d45^3*mt2^2 + 
      8*d15^3*d34*d45^3*mt2^2 + 8*d12*d15*d23*d34*d45^3*mt2^2 - 
      8*d15^2*d23*d34*d45^3*mt2^2 - 2*d12*d23^2*d34*d45^3*mt2^2 + 
      12*d15*d23^2*d34*d45^3*mt2^2 - 6*d23^3*d34*d45^3*mt2^2 - 
      3*d15^2*d34^2*d45^3*mt2^2 - 6*d15*d23*d34^2*d45^3*mt2^2 - 
      2*d15^3*d45^4*mt2^2 + 8*d15^2*d23*d45^4*mt2^2 - 
      7*d15*d23^2*d45^4*mt2^2 + d23^3*d45^4*mt2^2 + 2*d15^2*d34*d45^4*mt2^2 - 
      6*d15*d23*d34*d45^4*mt2^2 + 2*d23^2*d34*d45^4*mt2^2 + 
      12*d12^3*d15^3*mt2^3 + 24*d12^2*d15^4*mt2^3 + 8*d12*d15^5*mt2^3 - 
      36*d12^3*d15^2*d23*mt2^3 - 63*d12^2*d15^3*d23*mt2^3 - 
      3*d12*d15^4*d23*mt2^3 + 4*d15^5*d23*mt2^3 + 36*d12^3*d15*d23^2*mt2^3 + 
      45*d12^2*d15^2*d23^2*mt2^3 - 36*d12*d15^3*d23^2*mt2^3 - 
      6*d15^4*d23^2*mt2^3 - 12*d12^3*d23^3*mt2^3 + 3*d12^2*d15*d23^3*mt2^3 + 
      46*d12*d15^2*d23^3*mt2^3 - 6*d15^3*d23^3*mt2^3 - 9*d12^2*d23^4*mt2^3 - 
      12*d12*d15*d23^4*mt2^3 + 14*d15^2*d23^4*mt2^3 - 3*d12*d23^5*mt2^3 - 
      6*d15*d23^5*mt2^3 - 8*d12^3*d15^2*d34*mt2^3 - 42*d12^2*d15^3*d34*
       mt2^3 - 24*d12*d15^4*d34*mt2^3 + 16*d12^3*d15*d23*d34*mt2^3 + 
      105*d12^2*d15^2*d23*d34*mt2^3 + 42*d12*d15^3*d23*d34*mt2^3 - 
      8*d15^4*d23*d34*mt2^3 - 8*d12^3*d23^2*d34*mt2^3 - 
      84*d12^2*d15*d23^2*d34*mt2^3 + 19*d15^3*d23^2*d34*mt2^3 + 
      21*d12^2*d23^3*d34*mt2^3 - 30*d12*d15*d23^3*d34*mt2^3 - 
      11*d15^2*d23^3*d34*mt2^3 + 12*d12*d23^4*d34*mt2^3 - 
      3*d15*d23^4*d34*mt2^3 + 3*d23^5*d34*mt2^3 + 18*d12^2*d15^2*d34^2*
       mt2^3 + 24*d12*d15^3*d34^2*mt2^3 - 36*d12^2*d15*d23*d34^2*mt2^3 - 
      63*d12*d15^2*d23*d34^2*mt2^3 + 18*d12^2*d23^2*d34^2*mt2^3 + 
      48*d12*d15*d23^2*d34^2*mt2^3 - 12*d15^2*d23^2*d34^2*mt2^3 - 
      9*d12*d23^3*d34^2*mt2^3 + 15*d15*d23^3*d34^2*mt2^3 - 
      3*d23^4*d34^2*mt2^3 - 8*d12*d15^2*d34^3*mt2^3 + 
      24*d12*d15*d23*d34^3*mt2^3 + 8*d15^2*d23*d34^3*mt2^3 - 
      12*d12*d23^2*d34^3*mt2^3 - 3*d15*d23^2*d34^3*mt2^3 - 
      4*d15*d23*d34^4*mt2^3 + 2*d23^2*d34^4*mt2^3 + 2*d12^3*d15^2*d45*mt2^3 - 
      22*d12^2*d15^3*d45*mt2^3 - 43*d12*d15^4*d45*mt2^3 - 
      10*d15^5*d45*mt2^3 - 4*d12^3*d15*d23*d45*mt2^3 + 
      74*d12^2*d15^2*d23*d45*mt2^3 + 143*d12*d15^3*d23*d45*mt2^3 + 
      27*d15^4*d23*d45*mt2^3 + 2*d12^3*d23^2*d45*mt2^3 - 
      82*d12^2*d15*d23^2*d45*mt2^3 - 151*d12*d15^2*d23^2*d45*mt2^3 - 
      7*d15^3*d23^2*d45*mt2^3 + 30*d12^2*d23^3*d45*mt2^3 + 
      45*d12*d15*d23^3*d45*mt2^3 - 27*d15^2*d23^3*d45*mt2^3 + 
      6*d12*d23^4*d45*mt2^3 + 17*d15*d23^4*d45*mt2^3 + 
      14*d12^2*d15^2*d34*d45*mt2^3 + 76*d12*d15^3*d34*d45*mt2^3 + 
      30*d15^4*d34*d45*mt2^3 - 26*d12^2*d15*d23*d34*d45*mt2^3 - 
      209*d12*d15^2*d23*d34*d45*mt2^3 - 92*d15^3*d23*d34*d45*mt2^3 + 
      12*d12^2*d23^2*d34*d45*mt2^3 + 184*d12*d15*d23^2*d34*d45*mt2^3 + 
      77*d15^2*d23^2*d34*d45*mt2^3 - 51*d12*d23^3*d34*d45*mt2^3 - 
      6*d15*d23^3*d34*d45*mt2^3 - 9*d23^4*d34*d45*mt2^3 - 
      33*d12*d15^2*d34^2*d45*mt2^3 - 30*d15^3*d34^2*d45*mt2^3 + 
      60*d12*d15*d23*d34^2*d45*mt2^3 + 93*d15^2*d23*d34^2*d45*mt2^3 - 
      27*d12*d23^2*d34^2*d45*mt2^3 - 78*d15*d23^2*d34^2*d45*mt2^3 + 
      15*d23^3*d34^2*d45*mt2^3 + 10*d15^2*d34^3*d45*mt2^3 - 
      28*d15*d23*d34^3*d45*mt2^3 + 10*d23^2*d34^3*d45*mt2^3 - 
      6*d12^2*d15^2*d45^2*mt2^3 + 6*d12*d15^3*d45^2*mt2^3 + 
      17*d15^4*d45^2*mt2^3 + 12*d12^2*d15*d23*d45^2*mt2^3 - 
      26*d12*d15^2*d23*d45^2*mt2^3 - 62*d15^3*d23*d45^2*mt2^3 - 
      6*d12^2*d23^2*d45^2*mt2^3 + 40*d12*d15*d23^2*d45^2*mt2^3 + 
      81*d15^2*d23^2*d45^2*mt2^3 - 20*d12*d23^3*d45^2*mt2^3 - 
      37*d15*d23^3*d45^2*mt2^3 + d23^4*d45^2*mt2^3 - 
      29*d15^3*d34*d45^2*mt2^3 - 8*d12*d15*d23*d34*d45^2*mt2^3 + 
      72*d15^2*d23*d34*d45^2*mt2^3 + 4*d12*d23^2*d34*d45^2*mt2^3 - 
      70*d15*d23^2*d34*d45^2*mt2^3 + 22*d23^3*d34*d45^2*mt2^3 + 
      12*d15^2*d34^2*d45^2*mt2^3 - 9*d15*d23*d34^2*d45^2*mt2^3 + 
      3*d23^2*d34^2*d45^2*mt2^3 + 6*d12*d15^2*d45^3*mt2^3 + 
      4*d15^3*d45^3*mt2^3 - 12*d12*d15*d23*d45^3*mt2^3 - 
      12*d15^2*d23*d45^3*mt2^3 + 6*d12*d23^2*d45^3*mt2^3 + 
      6*d15*d23^2*d45^3*mt2^3 + 2*d23^3*d45^3*mt2^3 - 
      6*d15^2*d34*d45^3*mt2^3 + 18*d15*d23*d34*d45^3*mt2^3 - 
      8*d23^2*d34*d45^3*mt2^3 - 2*d15^2*d45^4*mt2^3 + 4*d15*d23*d45^4*mt2^3 - 
      2*d23^2*d45^4*mt2^3 + 18*d12^2*d15^3*mt2^4 + 22*d12*d15^4*mt2^4 + 
      4*d15^5*mt2^4 - 54*d12^2*d15^2*d23*mt2^4 - 59*d12*d15^3*d23*mt2^4 - 
      5*d15^4*d23*mt2^4 + 54*d12^2*d15*d23^2*mt2^4 + 
      45*d12*d15^2*d23^2*mt2^4 - 8*d15^3*d23^2*mt2^4 - 18*d12^2*d23^3*mt2^4 - 
      d12*d15*d23^3*mt2^4 + 14*d15^2*d23^3*mt2^4 - 7*d12*d23^4*mt2^4 - 
      4*d15*d23^4*mt2^4 - d23^5*mt2^4 - 12*d12^2*d15^2*d34*mt2^4 - 
      40*d12*d15^3*d34*mt2^4 - 12*d15^4*d34*mt2^4 + 24*d12^2*d15*d23*d34*
       mt2^4 + 103*d12*d15^2*d23*d34*mt2^4 + 26*d15^3*d23*d34*mt2^4 - 
      12*d12^2*d23^2*d34*mt2^4 - 86*d12*d15*d23^2*d34*mt2^4 - 
      11*d15^2*d23^2*d34*mt2^4 + 23*d12*d23^3*d34*mt2^4 - 
      8*d15*d23^3*d34*mt2^4 + 5*d23^4*d34*mt2^4 + 18*d12*d15^2*d34^2*mt2^4 + 
      12*d15^3*d34^2*mt2^4 - 36*d12*d15*d23*d34^2*mt2^4 - 
      33*d15^2*d23*d34^2*mt2^4 + 18*d12*d23^2*d34^2*mt2^4 + 
      27*d15*d23^2*d34^2*mt2^4 - 6*d23^3*d34^2*mt2^4 - 4*d15^2*d34^3*mt2^4 + 
      12*d15*d23*d34^3*mt2^4 - 6*d23^2*d34^3*mt2^4 + 
      6*d12^2*d15^2*d45*mt2^4 - 20*d12*d15^3*d45*mt2^4 - 19*d15^4*d45*mt2^4 - 
      12*d12^2*d15*d23*d45*mt2^4 + 70*d12*d15^2*d23*d45*mt2^4 + 
      62*d15^3*d23*d45*mt2^4 + 6*d12^2*d23^2*d45*mt2^4 - 
      80*d12*d15*d23^2*d45*mt2^4 - 64*d15^2*d23^2*d45*mt2^4 + 
      30*d12*d23^3*d45*mt2^4 + 18*d15*d23^3*d45*mt2^4 + 3*d23^4*d45*mt2^4 + 
      10*d12*d15^2*d34*d45*mt2^4 + 34*d15^3*d34*d45*mt2^4 - 
      16*d12*d15*d23*d34*d45*mt2^4 - 92*d15^2*d23*d34*d45*mt2^4 + 
      6*d12*d23^2*d34*d45*mt2^4 + 82*d15*d23^2*d34*d45*mt2^4 - 
      24*d23^3*d34*d45*mt2^4 - 15*d15^2*d34^2*d45*mt2^4 + 
      24*d15*d23*d34^2*d45*mt2^4 - 9*d23^2*d34^2*d45*mt2^4 - 
      12*d12*d15^2*d45^2*mt2^4 + d15^3*d45^2*mt2^4 + 
      24*d12*d15*d23*d45^2*mt2^4 - 9*d15^2*d23*d45^2*mt2^4 - 
      12*d12*d23^2*d45^2*mt2^4 + 18*d15*d23^2*d45^2*mt2^4 - 
      10*d23^3*d45^2*mt2^4 + 4*d15^2*d34*d45^2*mt2^4 - 
      14*d15*d23*d34*d45^2*mt2^4 + 8*d23^2*d34*d45^2*mt2^4 + 
      6*d15^2*d45^3*mt2^4 - 12*d15*d23*d45^3*mt2^4 + 6*d23^2*d45^3*mt2^4 + 
      12*d12*d15^3*mt2^5 + 7*d15^4*mt2^5 - 36*d12*d15^2*d23*mt2^5 - 
      19*d15^3*d23*mt2^5 + 36*d12*d15*d23^2*mt2^5 + 15*d15^2*d23^2*mt2^5 - 
      12*d12*d23^3*mt2^5 - d15*d23^3*mt2^5 - 2*d23^4*mt2^5 - 
      8*d12*d15^2*d34*mt2^5 - 13*d15^3*d34*mt2^5 + 16*d12*d15*d23*d34*mt2^5 + 
      34*d15^2*d23*d34*mt2^5 - 8*d12*d23^2*d34*mt2^5 - 
      29*d15*d23^2*d34*mt2^5 + 8*d23^3*d34*mt2^5 + 6*d15^2*d34^2*mt2^5 - 
      12*d15*d23*d34^2*mt2^5 + 6*d23^2*d34^2*mt2^5 + 6*d12*d15^2*d45*mt2^5 - 
      6*d15^3*d45*mt2^5 - 12*d12*d15*d23*d45*mt2^5 + 22*d15^2*d23*d45*mt2^5 + 
      6*d12*d23^2*d45*mt2^5 - 26*d15*d23^2*d45*mt2^5 + 10*d23^3*d45*mt2^5 + 
      2*d15^2*d34*d45*mt2^5 - 2*d15*d23*d34*d45*mt2^5 - 6*d15^2*d45^2*mt2^5 + 
      12*d15*d23*d45^2*mt2^5 - 6*d23^2*d45^2*mt2^5 + 3*d15^3*mt2^6 - 
      9*d15^2*d23*mt2^6 + 9*d15*d23^2*mt2^6 - 3*d23^3*mt2^6 - 
      2*d15^2*d34*mt2^6 + 4*d15*d23*d34*mt2^6 - 2*d23^2*d34*mt2^6 + 
      2*d15^2*d45*mt2^6 - 4*d15*d23*d45*mt2^6 + 2*d23^2*d45*mt2^6))/
    (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
      2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
      2*d34*mt2 + d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
       2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (d12^2*d15*d23 - d12^2*d23^2 + d12*d15*d23^2 - d12*d23^3 + 
     d12*d23^2*d34 + d23^3*d34 + d12*d23^2*d45 + d15*d23^2*d45 - 
     d12*d23*d34*d45 - 2*d23^2*d34*d45 - d15*d23*d45^2 + d23*d34*d45^2 + 
     d12^2*d15*mt2 - d12^2*d23*mt2 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + 
     d15*d23^2*mt2 - d23^3*mt2 + d12*d23*d34*mt2 + d23^2*d34*mt2 - 
     2*d12*d15*d45*mt2 + 2*d12*d23*d45*mt2 + d23^2*d45*mt2 - 
     2*d23*d34*d45*mt2 + d15*d45^2*mt2 - d23*d45^2*mt2 + 2*d12*d15*mt2^2 - 
     2*d12*d23*mt2^2 + d15*d23*mt2^2 - d23^2*mt2^2 + d23*d34*mt2^2 - 
     2*d15*d45*mt2^2 + 2*d23*d45*mt2^2 + d15*mt2^3 - d23*mt2^3))/
   (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(d12 + d23 - d45 + mt2)*(-2*d12^3*d15^2*d23*d45 - 
      2*d12^2*d15^3*d23*d45 + 2*d12^3*d15*d23^2*d45 - 
      2*d12^2*d15^2*d23^2*d45 - 2*d12*d15^3*d23^2*d45 + 
      4*d12^2*d15*d23^3*d45 + 2*d12*d15*d23^4*d45 + 4*d12^2*d15^2*d23*d34*
       d45 - 2*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
      4*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 + 
      2*d12^2*d15^2*d23*d45^2 + 4*d12*d15^3*d23*d45^2 - 
      4*d12^2*d15*d23^2*d45^2 - 2*d12*d15^2*d23^2*d45^2 + 
      2*d15^3*d23^2*d45^2 - 4*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 + 
      2*d12^2*d15*d23*d34*d45^2 - 6*d12*d15^2*d23*d34*d45^2 + 
      8*d12*d15*d23^2*d34*d45^2 - 4*d15^2*d23^2*d34*d45^2 + 
      6*d15*d23^3*d34*d45^2 + 2*d12*d15^2*d23*d45^3 - 2*d15^3*d23*d45^3 + 
      2*d12*d15*d23^2*d45^3 + 4*d15^2*d23^2*d45^3 - 4*d12*d15*d23*d34*d45^3 + 
      2*d15^2*d23*d34*d45^3 - 6*d15*d23^2*d34*d45^3 - 2*d15^2*d23*d45^4 + 
      2*d15*d23*d34*d45^4 - d12^3*d15^3*mt2 + 3*d12^3*d15^2*d23*mt2 - 
      3*d12^3*d15*d23^2*mt2 + d12^3*d23^3*mt2 - 3*d12^2*d15^2*d23*d34*mt2 + 
      6*d12^2*d15*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 - 
      3*d12*d15*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 - d23^3*d34^3*mt2 - 
      2*d12^3*d15^2*d45*mt2 + 3*d12^2*d15^3*d45*mt2 + d12^3*d15*d23*d45*mt2 - 
      16*d12^2*d15^2*d23*d45*mt2 - 4*d12*d15^3*d23*d45*mt2 + 
      d12^3*d23^2*d45*mt2 + 13*d12^2*d15*d23^2*d45*mt2 - 
      4*d12*d15^2*d23^2*d45*mt2 - 2*d15^3*d23^2*d45*mt2 + 
      8*d12*d15*d23^3*d45*mt2 + 2*d15*d23^4*d45*mt2 + 
      d12^2*d15^2*d34*d45*mt2 + 2*d12^2*d15*d23*d34*d45*mt2 + 
      14*d12*d15^2*d23*d34*d45*mt2 - 8*d12*d15*d23^2*d34*d45*mt2 + 
      6*d15^2*d23^2*d34*d45*mt2 - 4*d15*d23^3*d34*d45*mt2 - 
      3*d12*d15*d23*d34^2*d45*mt2 - 3*d12*d23^2*d34^2*d45*mt2 - 
      3*d15*d23^2*d34^2*d45*mt2 + 2*d23^2*d34^3*d45*mt2 + 
      6*d12^2*d15^2*d45^2*mt2 - 3*d12*d15^3*d45^2*mt2 - 
      5*d12^2*d15*d23*d45^2*mt2 + 15*d12*d15^2*d23*d45^2*mt2 + 
      4*d15^3*d23*d45^2*mt2 - 2*d12^2*d23^2*d45^2*mt2 - 
      15*d12*d15*d23^2*d45^2*mt2 - 2*d15^2*d23^2*d45^2*mt2 - 
      d12*d23^3*d45^2*mt2 - 4*d15*d23^3*d45^2*mt2 - 2*d12*d15^2*d34*d45^2*
       mt2 + d12^2*d23*d34*d45^2*mt2 + 2*d12*d15*d23*d34*d45^2*mt2 - 
      9*d15^2*d23*d34*d45^2*mt2 + 2*d12*d23^2*d34*d45^2*mt2 + 
      8*d15*d23^2*d34*d45^2*mt2 + d23^3*d34*d45^2*mt2 + 
      3*d15*d23*d34^2*d45^2*mt2 - d23*d34^3*d45^2*mt2 - 
      6*d12*d15^2*d45^3*mt2 + d15^3*d45^3*mt2 + 7*d12*d15*d23*d45^3*mt2 - 
      2*d15^2*d23*d45^3*mt2 + d12*d23^2*d45^3*mt2 + 5*d15*d23^2*d45^3*mt2 + 
      d15^2*d34*d45^3*mt2 - 2*d12*d23*d34*d45^3*mt2 - 
      4*d15*d23*d34*d45^3*mt2 - 2*d23^2*d34*d45^3*mt2 + 2*d15^2*d45^4*mt2 - 
      3*d15*d23*d45^4*mt2 + d23*d34*d45^4*mt2 - 3*d12^2*d15^3*mt2^2 + 
      9*d12^2*d15^2*d23*mt2^2 - 9*d12^2*d15*d23^2*mt2^2 + 
      3*d12^2*d23^3*mt2^2 - 6*d12*d15^2*d23*d34*mt2^2 + 
      12*d12*d15*d23^2*d34*mt2^2 - 6*d12*d23^3*d34*mt2^2 - 
      3*d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 - d12^3*d15*d45*mt2^2 - 
      6*d12^2*d15^2*d45*mt2^2 + 6*d12*d15^3*d45*mt2^2 + d12^3*d23*d45*mt2^2 + 
      3*d12^2*d15*d23*d45*mt2^2 - 26*d12*d15^2*d23*d45*mt2^2 - 
      2*d15^3*d23*d45*mt2^2 + 3*d12^2*d23^2*d45*mt2^2 + 
      20*d12*d15*d23^2*d45*mt2^2 - 2*d15^2*d23^2*d45*mt2^2 + 
      4*d15*d23^3*d45*mt2^2 + d12^2*d15*d34*d45*mt2^2 + 
      2*d12*d15^2*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
      10*d15^2*d23*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 - 
      3*d12*d23*d34^2*d45*mt2^2 - 3*d15*d23*d34^2*d45*mt2^2 - 
      3*d23^2*d34^2*d45*mt2^2 + 2*d23*d34^3*d45*mt2^2 + 
      3*d12^2*d15*d45^2*mt2^2 + 12*d12*d15^2*d45^2*mt2^2 - 
      3*d15^3*d45^2*mt2^2 - 3*d12^2*d23*d45^2*mt2^2 - 
      10*d12*d15*d23*d45^2*mt2^2 + 13*d15^2*d23*d45^2*mt2^2 - 
      4*d12*d23^2*d45^2*mt2^2 - 11*d15*d23^2*d45^2*mt2^2 - 
      d23^3*d45^2*mt2^2 - 2*d12*d15*d34*d45^2*mt2^2 - 
      2*d15^2*d34*d45^2*mt2^2 + 2*d12*d23*d34*d45^2*mt2^2 + 
      2*d23^2*d34*d45^2*mt2^2 + 3*d23*d34^2*d45^2*mt2^2 - 
      3*d12*d15*d45^3*mt2^2 - 6*d15^2*d45^3*mt2^2 + 3*d12*d23*d45^3*mt2^2 + 
      7*d15*d23*d45^3*mt2^2 + d23^2*d45^3*mt2^2 + d15*d34*d45^3*mt2^2 - 
      2*d23*d34*d45^3*mt2^2 + d15*d45^4*mt2^2 - d23*d45^4*mt2^2 - 
      3*d12*d15^3*mt2^3 + 9*d12*d15^2*d23*mt2^3 - 9*d12*d15*d23^2*mt2^3 + 
      3*d12*d23^3*mt2^3 - 3*d15^2*d23*d34*mt2^3 + 6*d15*d23^2*d34*mt2^3 - 
      3*d23^3*d34*mt2^3 - 3*d12^2*d15*d45*mt2^3 - 6*d12*d15^2*d45*mt2^3 + 
      3*d15^3*d45*mt2^3 + 3*d12^2*d23*d45*mt2^3 + 3*d12*d15*d23*d45*mt2^3 - 
      12*d15^2*d23*d45*mt2^3 + 3*d12*d23^2*d45*mt2^3 + 
      9*d15*d23^2*d45*mt2^3 + 2*d12*d15*d34*d45*mt2^3 + d15^2*d34*d45*mt2^3 + 
      2*d15*d23*d34*d45*mt2^3 - 3*d23*d34^2*d45*mt2^3 + 
      6*d12*d15*d45^2*mt2^3 + 6*d15^2*d45^2*mt2^3 - 6*d12*d23*d45^2*mt2^3 - 
      5*d15*d23*d45^2*mt2^3 - 2*d23^2*d45^2*mt2^3 - 2*d15*d34*d45^2*mt2^3 + 
      d23*d34*d45^2*mt2^3 - 3*d15*d45^3*mt2^3 + 3*d23*d45^3*mt2^3 - 
      d15^3*mt2^4 + 3*d15^2*d23*mt2^4 - 3*d15*d23^2*mt2^4 + d23^3*mt2^4 - 
      3*d12*d15*d45*mt2^4 - 2*d15^2*d45*mt2^4 + 3*d12*d23*d45*mt2^4 + 
      d15*d23*d45*mt2^4 + d23^2*d45*mt2^4 + d15*d34*d45*mt2^4 + 
      3*d15*d45^2*mt2^4 - 3*d23*d45^2*mt2^4 - d15*d45*mt2^5 + d23*d45*mt2^5))/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*d45*(d12 + d23 - d45 + mt2)*(d12*d15^2 - d12*d15*d23 + 2*d15^2*d23 - 
      2*d15*d23^2 - d15*d23*d34 - d15^2*d45 + 2*d15*d23*d45 + d15*d34*d45 + 
      d12*d15*mt2 + d15^2*mt2 - d12*d23*mt2 - d15*d23*mt2 - 2*d15*d34*mt2 + 
      d23*d34*mt2 - d15*d45*mt2 + d23*d45*mt2 + d15*mt2^2 - d23*mt2^2))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(2*d12^2*d15^4*d23*d45 - 6*d12^2*d15^3*d23^2*d45 + 
      2*d12*d15^4*d23^2*d45 + 6*d12^2*d15^2*d23^3*d45 - 
      6*d12*d15^3*d23^3*d45 - 2*d12^2*d15*d23^4*d45 + 6*d12*d15^2*d23^4*d45 - 
      2*d12*d15*d23^5*d45 - 4*d12^2*d15^3*d23*d34*d45 + 
      8*d12^2*d15^2*d23^2*d34*d45 - 6*d12*d15^3*d23^2*d34*d45 - 
      4*d12^2*d15*d23^3*d34*d45 + 12*d12*d15^2*d23^3*d34*d45 - 
      2*d15^3*d23^3*d34*d45 - 6*d12*d15*d23^4*d34*d45 + 
      4*d15^2*d23^4*d34*d45 - 2*d15*d23^5*d34*d45 + 2*d12^2*d15^2*d23*d34^2*
       d45 - 2*d12^2*d15*d23^2*d34^2*d45 + 6*d12*d15^2*d23^2*d34^2*d45 - 
      6*d12*d15*d23^3*d34^2*d45 + 4*d15^2*d23^3*d34^2*d45 - 
      4*d15*d23^4*d34^2*d45 - 2*d12*d15*d23^2*d34^3*d45 - 
      2*d15*d23^3*d34^3*d45 - 4*d12*d15^4*d23*d45^2 + 
      10*d12*d15^3*d23^2*d45^2 - 2*d15^4*d23^2*d45^2 - 
      8*d12*d15^2*d23^3*d45^2 + 4*d15^3*d23^3*d45^2 + 2*d12*d15*d23^4*d45^2 - 
      2*d15^2*d23^4*d45^2 + 10*d12*d15^3*d23*d34*d45^2 - 
      16*d12*d15^2*d23^2*d34*d45^2 + 8*d15^3*d23^2*d34*d45^2 + 
      6*d12*d15*d23^3*d34*d45^2 - 12*d15^2*d23^3*d34*d45^2 + 
      4*d15*d23^4*d34*d45^2 - 8*d12*d15^2*d23*d34^2*d45^2 + 
      6*d12*d15*d23^2*d34^2*d45^2 - 10*d15^2*d23^2*d34^2*d45^2 + 
      8*d15*d23^3*d34^2*d45^2 + 2*d12*d15*d23*d34^3*d45^2 + 
      4*d15*d23^2*d34^3*d45^2 + 2*d15^4*d23*d45^3 - 4*d15^3*d23^2*d45^3 + 
      2*d15^2*d23^3*d45^3 - 6*d15^3*d23*d34*d45^3 + 8*d15^2*d23^2*d34*d45^3 - 
      2*d15*d23^3*d34*d45^3 + 6*d15^2*d23*d34^2*d45^3 - 
      4*d15*d23^2*d34^2*d45^3 - 2*d15*d23*d34^3*d45^3 + d12^3*d15^4*mt2 - 
      4*d12^3*d15^3*d23*mt2 + 6*d12^3*d15^2*d23^2*mt2 - 
      4*d12^3*d15*d23^3*mt2 + d12^3*d23^4*mt2 + 3*d12^2*d15^3*d23*d34*mt2 - 
      9*d12^2*d15^2*d23^2*d34*mt2 + 9*d12^2*d15*d23^3*d34*mt2 - 
      3*d12^2*d23^4*d34*mt2 + 3*d12*d15^2*d23^2*d34^2*mt2 - 
      6*d12*d15*d23^3*d34^2*mt2 + 3*d12*d23^4*d34^2*mt2 + 
      d15*d23^3*d34^3*mt2 - d23^4*d34^3*mt2 - 3*d12^2*d15^4*d45*mt2 + 
      11*d12^2*d15^3*d23*d45*mt2 + 4*d12*d15^4*d23*d45*mt2 - 
      15*d12^2*d15^2*d23^2*d45*mt2 - 12*d12*d15^3*d23^2*d45*mt2 + 
      2*d15^4*d23^2*d45*mt2 + 9*d12^2*d15*d23^3*d45*mt2 + 
      12*d12*d15^2*d23^3*d45*mt2 - 6*d15^3*d23^3*d45*mt2 - 
      2*d12^2*d23^4*d45*mt2 - 4*d12*d15*d23^4*d45*mt2 + 
      6*d15^2*d23^4*d45*mt2 - 2*d15*d23^5*d45*mt2 + d12^2*d15^3*d34*d45*mt2 - 
      3*d12^2*d15^2*d23*d34*d45*mt2 - 14*d12*d15^3*d23*d34*d45*mt2 + 
      3*d12^2*d15*d23^2*d34*d45*mt2 + 30*d12*d15^2*d23^2*d34*d45*mt2 - 
      6*d15^3*d23^2*d34*d45*mt2 - d12^2*d23^3*d34*d45*mt2 - 
      18*d12*d15*d23^3*d34*d45*mt2 + 12*d15^2*d23^3*d34*d45*mt2 + 
      2*d12*d23^4*d34*d45*mt2 - 6*d15*d23^4*d34*d45*mt2 + 
      d12^2*d15^2*d34^2*d45*mt2 + d12^2*d15*d23*d34^2*d45*mt2 + 
      13*d12*d15^2*d23*d34^2*d45*mt2 - 2*d12^2*d23^2*d34^2*d45*mt2 - 
      11*d12*d15*d23^2*d34^2*d45*mt2 + 9*d15^2*d23^2*d34^2*d45*mt2 - 
      2*d12*d23^3*d34^2*d45*mt2 - 9*d15*d23^3*d34^2*d45*mt2 - 
      5*d12*d15*d23*d34^3*d45*mt2 + 2*d12*d23^2*d34^3*d45*mt2 - 
      6*d15*d23^2*d34^3*d45*mt2 + 3*d23^3*d34^3*d45*mt2 + 
      3*d12*d15^4*d45^2*mt2 - 10*d12*d15^3*d23*d45^2*mt2 - 
      4*d15^4*d23*d45^2*mt2 + 12*d12*d15^2*d23^2*d45^2*mt2 + 
      10*d15^3*d23^2*d45^2*mt2 - 6*d12*d15*d23^3*d45^2*mt2 - 
      8*d15^2*d23^3*d45^2*mt2 + d12*d23^4*d45^2*mt2 + 2*d15*d23^4*d45^2*mt2 - 
      2*d12*d15^3*d34*d45^2*mt2 + 8*d12*d15^2*d23*d34*d45^2*mt2 + 
      13*d15^3*d23*d34*d45^2*mt2 - 8*d12*d15*d23^2*d34*d45^2*mt2 - 
      19*d15^2*d23^2*d34*d45^2*mt2 + 2*d12*d23^3*d34*d45^2*mt2 + 
      5*d15*d23^3*d34*d45^2*mt2 + d23^4*d34*d45^2*mt2 - 
      2*d12*d15^2*d34^2*d45^2*mt2 - 3*d12*d15*d23*d34^2*d45^2*mt2 - 
      17*d15^2*d23*d34^2*d45^2*mt2 + 4*d12*d23^2*d34^2*d45^2*mt2 + 
      12*d15*d23^2*d34^2*d45^2*mt2 + 2*d23^3*d34^2*d45^2*mt2 + 
      d12*d15*d34^3*d45^2*mt2 + 8*d15*d23*d34^3*d45^2*mt2 - 
      2*d23^2*d34^3*d45^2*mt2 - d15^4*d45^3*mt2 + 3*d15^3*d23*d45^3*mt2 - 
      3*d15^2*d23^2*d45^3*mt2 + d15*d23^3*d45^3*mt2 + d15^3*d34*d45^3*mt2 - 
      5*d15^2*d23*d34*d45^3*mt2 + 5*d15*d23^2*d34*d45^3*mt2 - 
      d23^3*d34*d45^3*mt2 + d15^2*d34^2*d45^3*mt2 + 2*d15*d23*d34^2*d45^3*
       mt2 - 2*d23^2*d34^2*d45^3*mt2 - d15*d34^3*d45^3*mt2 + 
      3*d12^2*d15^4*mt2^2 - 12*d12^2*d15^3*d23*mt2^2 + 
      18*d12^2*d15^2*d23^2*mt2^2 - 12*d12^2*d15*d23^3*mt2^2 + 
      3*d12^2*d23^4*mt2^2 + 6*d12*d15^3*d23*d34*mt2^2 - 
      18*d12*d15^2*d23^2*d34*mt2^2 + 18*d12*d15*d23^3*d34*mt2^2 - 
      6*d12*d23^4*d34*mt2^2 + 3*d15^2*d23^2*d34^2*mt2^2 - 
      6*d15*d23^3*d34^2*mt2^2 + 3*d23^4*d34^2*mt2^2 - 6*d12*d15^4*d45*mt2^2 + 
      22*d12*d15^3*d23*d45*mt2^2 + 2*d15^4*d23*d45*mt2^2 - 
      30*d12*d15^2*d23^2*d45*mt2^2 - 6*d15^3*d23^2*d45*mt2^2 + 
      18*d12*d15*d23^3*d45*mt2^2 + 6*d15^2*d23^3*d45*mt2^2 - 
      4*d12*d23^4*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 + 
      d12^2*d15^2*d34*d45*mt2^2 + 2*d12*d15^3*d34*d45*mt2^2 - 
      2*d12^2*d15*d23*d34*d45*mt2^2 - 6*d12*d15^2*d23*d34*d45*mt2^2 - 
      10*d15^3*d23*d34*d45*mt2^2 + d12^2*d23^2*d34*d45*mt2^2 + 
      6*d12*d15*d23^2*d34*d45*mt2^2 + 22*d15^2*d23^2*d34*d45*mt2^2 - 
      2*d12*d23^3*d34*d45*mt2^2 - 14*d15*d23^3*d34*d45*mt2^2 + 
      2*d23^4*d34*d45*mt2^2 + d12^2*d15*d34^2*d45*mt2^2 + 
      2*d12*d15^2*d34^2*d45*mt2^2 - d12^2*d23*d34^2*d45*mt2^2 + 
      5*d12*d15*d23*d34^2*d45*mt2^2 + 11*d15^2*d23*d34^2*d45*mt2^2 - 
      7*d12*d23^2*d34^2*d45*mt2^2 - 9*d15*d23^2*d34^2*d45*mt2^2 - 
      2*d23^3*d34^2*d45*mt2^2 - 2*d12*d15*d34^3*d45*mt2^2 + 
      d12*d23*d34^3*d45*mt2^2 - 7*d15*d23*d34^3*d45*mt2^2 + 
      4*d23^2*d34^3*d45*mt2^2 + 3*d15^4*d45^2*mt2^2 - 
      10*d15^3*d23*d45^2*mt2^2 + 12*d15^2*d23^2*d45^2*mt2^2 - 
      6*d15*d23^3*d45^2*mt2^2 + d23^4*d45^2*mt2^2 - 2*d12*d15^2*d34*d45^2*
       mt2^2 - 2*d15^3*d34*d45^2*mt2^2 + 4*d12*d15*d23*d34*d45^2*mt2^2 + 
      8*d15^2*d23*d34*d45^2*mt2^2 - 2*d12*d23^2*d34*d45^2*mt2^2 - 
      8*d15*d23^2*d34*d45^2*mt2^2 + 2*d23^3*d34*d45^2*mt2^2 - 
      2*d12*d15*d34^2*d45^2*mt2^2 - 2*d15^2*d34^2*d45^2*mt2^2 + 
      2*d12*d23*d34^2*d45^2*mt2^2 - 6*d15*d23*d34^2*d45^2*mt2^2 + 
      7*d23^2*d34^2*d45^2*mt2^2 + 3*d15*d34^3*d45^2*mt2^2 - 
      d23*d34^3*d45^2*mt2^2 + d15^2*d34*d45^3*mt2^2 - 
      2*d15*d23*d34*d45^3*mt2^2 + d23^2*d34*d45^3*mt2^2 + 
      d15*d34^2*d45^3*mt2^2 - d23*d34^2*d45^3*mt2^2 + 3*d12*d15^4*mt2^3 - 
      12*d12*d15^3*d23*mt2^3 + 18*d12*d15^2*d23^2*mt2^3 - 
      12*d12*d15*d23^3*mt2^3 + 3*d12*d23^4*mt2^3 + 3*d15^3*d23*d34*mt2^3 - 
      9*d15^2*d23^2*d34*mt2^3 + 9*d15*d23^3*d34*mt2^3 - 3*d23^4*d34*mt2^3 - 
      3*d15^4*d45*mt2^3 + 11*d15^3*d23*d45*mt2^3 - 15*d15^2*d23^2*d45*mt2^3 + 
      9*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 + 2*d12*d15^2*d34*d45*mt2^3 + 
      d15^3*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 - 
      3*d15^2*d23*d34*d45*mt2^3 + 2*d12*d23^2*d34*d45*mt2^3 + 
      3*d15*d23^2*d34*d45*mt2^3 - d23^3*d34*d45*mt2^3 + 
      2*d12*d15*d34^2*d45*mt2^3 + d15^2*d34^2*d45*mt2^3 - 
      2*d12*d23*d34^2*d45*mt2^3 + 4*d15*d23*d34^2*d45*mt2^3 - 
      5*d23^2*d34^2*d45*mt2^3 - 2*d15*d34^3*d45*mt2^3 + d23*d34^3*d45*mt2^3 - 
      2*d15^2*d34*d45^2*mt2^3 + 4*d15*d23*d34*d45^2*mt2^3 - 
      2*d23^2*d34*d45^2*mt2^3 - 2*d15*d34^2*d45^2*mt2^3 + 
      2*d23*d34^2*d45^2*mt2^3 + d15^4*mt2^4 - 4*d15^3*d23*mt2^4 + 
      6*d15^2*d23^2*mt2^4 - 4*d15*d23^3*mt2^4 + d23^4*mt2^4 + 
      d15^2*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 + 
      d15*d34^2*d45*mt2^4 - d23*d34^2*d45*mt2^4))/
    (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (2*(-(d12*d15) - 2*d15^2 + d12*d23 + 2*d15*d23 + 2*d15*d34 - d23*d34 - 
     d15*d45 + d34*d45 - d15*mt2 + d23*mt2 - d45*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2])/((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  (2*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
   Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2], 
  -(((-d15 + d23)*(-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
      2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2))/
    (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d15*(d12^2*d15 + d12^2*d23 + d12*d15*d23 + d12*d23^2 - d12*d23*d34 - 
      d23^2*d34 - 2*d12*d15*d45 - d12*d23*d45 - d15*d23*d45 + d12*d34*d45 + 
      2*d23*d34*d45 + d15*d45^2 - d34*d45^2 + d12^2*mt2 + 2*d12*d15*mt2 + 
      2*d12*d23*mt2 + d15*d23*mt2 + d23^2*mt2 - d12*d34*mt2 - d23*d34*mt2 - 
      2*d12*d45*mt2 - 2*d15*d45*mt2 - d23*d45*mt2 + 2*d34*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - 
      2*d45*mt2^2 + mt2^3))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((-(d12^2*d15) + d12^2*d23 - d12*d15*d23 + d12*d23^2 - d12*d23*d34 - 
     d23^2*d34 + d12*d15*d45 - 2*d12*d23*d45 - d15*d23*d45 - d12*d34*d45 + 
     d23*d34*d45 - 2*d12*d15*mt2 + 2*d12*d23*mt2 - d15*d23*mt2 + d23^2*mt2 - 
     d23*d34*mt2 - d12*d45*mt2 + d15*d45*mt2 - 2*d23*d45*mt2 + d34*d45*mt2 + 
     d45^2*mt2 - d15*mt2^2 + d23*mt2^2 - d45*mt2^2)/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3*d23 + 2*d12*d15^4*d23 - 6*d12^2*d15^2*d23^2 - 
     6*d12*d15^3*d23^2 + 6*d12^2*d15*d23^3 + 6*d12*d15^2*d23^3 - 
     2*d12^2*d23^4 - 2*d12*d15*d23^4 - 4*d12^2*d15^2*d23*d34 - 
     8*d12*d15^3*d23*d34 + 8*d12^2*d15*d23^2*d34 + 18*d12*d15^2*d23^2*d34 - 
     2*d15^3*d23^2*d34 - 4*d12^2*d23^3*d34 - 12*d12*d15*d23^3*d34 + 
     4*d15^2*d23^3*d34 + 2*d12*d23^4*d34 - 2*d15*d23^4*d34 + 
     2*d12^2*d15*d23*d34^2 + 10*d12*d15^2*d23*d34^2 - 2*d12^2*d23^2*d34^2 - 
     14*d12*d15*d23^2*d34^2 + 4*d15^2*d23^2*d34^2 + 4*d12*d23^3*d34^2 - 
     4*d15*d23^3*d34^2 - 4*d12*d15*d23*d34^3 + 2*d12*d23^2*d34^3 - 
     2*d15*d23^2*d34^3 - 2*d12*d15^3*d23*d45 - 2*d15^4*d23*d45 + 
     4*d12*d15^2*d23^2*d45 + 4*d15^3*d23^2*d45 - 2*d12*d15*d23^3*d45 - 
     2*d15^2*d23^3*d45 + 2*d12*d15^2*d23*d34*d45 + 6*d15^3*d23*d34*d45 - 
     8*d15^2*d23^2*d34*d45 - 2*d12*d23^3*d34*d45 + 2*d15*d23^3*d34*d45 + 
     2*d12*d15*d23*d34^2*d45 - 6*d15^2*d23*d34^2*d45 - 
     4*d12*d23^2*d34^2*d45 + 4*d15*d23^2*d34^2*d45 - 2*d12*d23*d34^3*d45 + 
     2*d15*d23*d34^3*d45 + 4*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 - 
     12*d12*d15^2*d23^2*mt2 - 6*d15^3*d23^2*mt2 + 12*d12*d15*d23^3*mt2 + 
     6*d15^2*d23^3*mt2 - 4*d12*d23^4*mt2 - 2*d15*d23^4*mt2 - 
     2*d12^2*d15^2*d34*mt2 - 2*d12*d15^3*d34*mt2 + 4*d12^2*d15*d23*d34*mt2 - 
     4*d12*d15^2*d23*d34*mt2 - 8*d15^3*d23*d34*mt2 - 2*d12^2*d23^2*d34*mt2 + 
     14*d12*d15*d23^2*d34*mt2 + 18*d15^2*d23^2*d34*mt2 - 
     8*d12*d23^3*d34*mt2 - 12*d15*d23^3*d34*mt2 + 2*d23^4*d34*mt2 + 
     d12^2*d15*d34^2*mt2 + 4*d12*d15^2*d34^2*mt2 - d12^2*d23*d34^2*mt2 - 
     3*d12*d15*d23*d34^2*mt2 + 10*d15^2*d23*d34^2*mt2 - d12*d23^2*d34^2*mt2 - 
     14*d15*d23^2*d34^2*mt2 + 4*d23^3*d34^2*mt2 - 2*d12*d15*d34^3*mt2 + 
     d12*d23*d34^3*mt2 - 4*d15*d23*d34^3*mt2 + d23^2*d34^3*mt2 + 
     d12*d15^2*d23*d45*mt2 - 2*d15^3*d23*d45*mt2 - 2*d12*d15*d23^2*d45*mt2 + 
     4*d15^2*d23^2*d45*mt2 + d12*d23^3*d45*mt2 - 2*d15*d23^3*d45*mt2 + 
     2*d12*d15^2*d34*d45*mt2 + 2*d15^3*d34*d45*mt2 - 
     4*d12*d15*d23*d34*d45*mt2 - 2*d15^2*d23*d34*d45*mt2 + 
     2*d12*d23^2*d34*d45*mt2 + d15*d23^2*d34*d45*mt2 - d23^3*d34*d45*mt2 - 
     d12*d15*d34^2*d45*mt2 - 4*d15^2*d34^2*d45*mt2 - 
     2*d12*d23*d34^2*d45*mt2 + 3*d15*d23*d34^2*d45*mt2 - 
     2*d23^2*d34^2*d45*mt2 - d12*d34^3*d45*mt2 + 2*d15*d34^3*d45*mt2 + 
     d23*d34^3*d45*mt2 - d15^2*d23*d45^2*mt2 + d15*d23^2*d45^2*mt2 - 
     d15*d23*d34*d45^2*mt2 + d23^2*d34*d45^2*mt2 + 2*d23*d34^2*d45^2*mt2 + 
     2*d15^3*d23*mt2^2 - 6*d15^2*d23^2*mt2^2 + 6*d15*d23^3*mt2^2 - 
     2*d23^4*mt2^2 - 4*d12*d15^2*d34*mt2^2 - 2*d15^3*d34*mt2^2 + 
     8*d12*d15*d23*d34*mt2^2 - 4*d12*d23^2*d34*mt2^2 + 
     6*d15*d23^2*d34*mt2^2 - 4*d23^3*d34*mt2^2 + 2*d12*d15*d34^2*mt2^2 + 
     4*d15^2*d34^2*mt2^2 - 2*d12*d23*d34^2*mt2^2 - 5*d15*d23*d34^2*mt2^2 + 
     d23^2*d34^2*mt2^2 - 2*d15*d34^3*mt2^2 + d23*d34^3*mt2^2 + 
     d15^2*d23*d45*mt2^2 - 2*d15*d23^2*d45*mt2^2 + d23^3*d45*mt2^2 - 
     d12*d15*d34*d45*mt2^2 + 2*d15^2*d34*d45*mt2^2 + d12*d23*d34*d45*mt2^2 - 
     4*d15*d23*d34*d45*mt2^2 + 2*d23^2*d34*d45*mt2^2 - d12*d34^2*d45*mt2^2 - 
     d15*d34^2*d45*mt2^2 - 2*d23*d34^2*d45*mt2^2 + d34^3*d45*mt2^2 + 
     d15*d34*d45^2*mt2^2 - d23*d34*d45^2*mt2^2 + d34^2*d45^2*mt2^2 - 
     2*d15^2*d34*mt2^3 + 4*d15*d23*d34*mt2^3 - 2*d23^2*d34*mt2^3 + 
     d15*d34^2*mt2^3 - d23*d34^2*mt2^3 - d15*d34*d45*mt2^3 + 
     d23*d34*d45*mt2^3 - d34^2*d45*mt2^3)/
    (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^4*d15^2 + 2*d12^3*d15^3 + 2*d12^2*d15^4 - 2*d12^4*d15*d23 + 
     4*d12^3*d15^2*d23 + 2*d12^2*d15^3*d23 + 2*d12*d15^4*d23 - 
     6*d12^3*d15*d23^2 - 4*d12^2*d15*d23^3 - 2*d12*d15^2*d23^3 - 
     4*d12^3*d15^2*d34 - 4*d12^2*d15^3*d34 + 2*d12^3*d15*d23*d34 - 
     10*d12^2*d15^2*d23*d34 - 6*d12*d15^3*d23*d34 + 10*d12^2*d15*d23^2*d34 - 
     4*d12*d15^2*d23^2*d34 - 2*d15^3*d23^2*d34 + 8*d12*d15*d23^3*d34 + 
     2*d15^2*d23^3*d34 + 2*d12^2*d15^2*d34^2 + 2*d12^2*d15*d23*d34^2 + 
     6*d12*d15^2*d23*d34^2 - 2*d12*d15*d23^2*d34^2 + 4*d15^2*d23^2*d34^2 - 
     4*d15*d23^3*d34^2 - 2*d12*d15*d23*d34^3 - 2*d15*d23^2*d34^3 - 
     6*d12^3*d15^2*d45 - 4*d12^2*d15^3*d45 - 4*d12*d15^4*d45 + 
     8*d12^3*d15*d23*d45 - 4*d12^2*d15^2*d23*d45 - 2*d15^4*d23*d45 + 
     12*d12^2*d15*d23^2*d45 + 4*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 + 
     2*d12*d15*d23^3*d45 + 2*d12^3*d15*d34*d45 + 10*d12^2*d15^2*d34*d45 + 
     10*d12*d15^3*d34*d45 - 10*d12^2*d15*d23*d34*d45 + 
     6*d12*d15^2*d23*d34*d45 + 8*d15^3*d23*d34*d45 - 
     20*d12*d15*d23^2*d34*d45 - 8*d15^2*d23^2*d34*d45 - 2*d15*d23^3*d34*d45 - 
     4*d12^2*d15*d34^2*d45 - 8*d12*d15^2*d34^2*d45 - 
     2*d12*d15*d23*d34^2*d45 - 10*d15^2*d23*d34^2*d45 + 
     8*d15*d23^2*d34^2*d45 + 2*d12*d15*d34^3*d45 + 4*d15*d23*d34^3*d45 + 
     6*d12^2*d15^2*d45^2 + 2*d12*d15^3*d45^2 + 2*d15^4*d45^2 - 
     10*d12^2*d15*d23*d45^2 - 2*d12*d15^2*d23*d45^2 - 2*d15^3*d23*d45^2 - 
     6*d12*d15*d23^2*d45^2 - 2*d15^2*d23^2*d45^2 - 4*d12^2*d15*d34*d45^2 - 
     6*d12*d15^2*d34*d45^2 - 6*d15^3*d34*d45^2 + 10*d12*d15*d23*d34*d45^2 + 
     6*d15^2*d23*d34*d45^2 + 4*d15*d23^2*d34*d45^2 + 4*d12*d15*d34^2*d45^2 + 
     6*d15^2*d34^2*d45^2 - 4*d15*d23*d34^2*d45^2 - 2*d15*d34^3*d45^2 - 
     2*d12*d15^2*d45^3 + 4*d12*d15*d23*d45^3 + 2*d15^2*d23*d45^3 + 
     2*d12*d15*d34*d45^3 - 2*d15*d23*d34*d45^3 + d12^4*d15*mt2 + 
     10*d12^3*d15^2*mt2 + 8*d12^2*d15^3*mt2 + 4*d12*d15^4*mt2 - 
     d12^4*d23*mt2 - 9*d12^3*d15*d23*mt2 + 10*d12^2*d15^2*d23*mt2 + 
     4*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 - d12^3*d23^2*mt2 - 
     18*d12^2*d15*d23^2*mt2 - 8*d12*d15*d23^3*mt2 - 2*d15^2*d23^3*mt2 - 
     4*d12^3*d15*d34*mt2 - 18*d12^2*d15^2*d34*mt2 - 10*d12*d15^3*d34*mt2 + 
     3*d12^3*d23*d34*mt2 + 8*d12^2*d15*d23*d34*mt2 - 
     18*d12*d15^2*d23*d34*mt2 - 6*d15^3*d23*d34*mt2 + 3*d12^2*d23^2*d34*mt2 + 
     20*d12*d15*d23^2*d34*mt2 - 4*d15^2*d23^2*d34*mt2 + 8*d15*d23^3*d34*mt2 + 
     5*d12^2*d15*d34^2*mt2 + 8*d12*d15^2*d34^2*mt2 - 3*d12^2*d23*d34^2*mt2 + 
     3*d12*d15*d23*d34^2*mt2 + 6*d15^2*d23*d34^2*mt2 - 
     3*d12*d23^2*d34^2*mt2 - 2*d15*d23^2*d34^2*mt2 - 2*d12*d15*d34^3*mt2 + 
     d12*d23*d34^3*mt2 - 2*d15*d23*d34^3*mt2 + d23^2*d34^3*mt2 - 
     d12^3*d15*d45*mt2 - 21*d12^2*d15^2*d45*mt2 - 12*d12*d15^3*d45*mt2 - 
     4*d15^4*d45*mt2 + 4*d12^3*d23*d45*mt2 + 30*d12^2*d15*d23*d45*mt2 - 
     3*d12*d15^2*d23*d45*mt2 + 2*d12^2*d23^2*d45*mt2 + 
     25*d12*d15*d23^2*d45*mt2 + 4*d15^2*d23^2*d45*mt2 + 2*d15*d23^3*d45*mt2 + 
     d12^3*d34*d45*mt2 + 8*d12^2*d15*d34*d45*mt2 + 30*d12*d15^2*d34*d45*mt2 + 
     12*d15^3*d34*d45*mt2 - 9*d12^2*d23*d34*d45*mt2 - 
     33*d12*d15*d23*d34*d45*mt2 + 4*d15^2*d23*d34*d45*mt2 - 
     4*d12*d23^2*d34*d45*mt2 - 21*d15*d23^2*d34*d45*mt2 - 
     2*d12^2*d34^2*d45*mt2 - 11*d12*d15*d34^2*d45*mt2 - 
     12*d15^2*d34^2*d45*mt2 + 6*d12*d23*d34^2*d45*mt2 + 
     5*d15*d23*d34^2*d45*mt2 + 2*d23^2*d34^2*d45*mt2 + d12*d34^3*d45*mt2 + 
     4*d15*d34^3*d45*mt2 - d23*d34^3*d45*mt2 - 3*d12^2*d15*d45^2*mt2 + 
     12*d12*d15^2*d45^2*mt2 + 4*d15^3*d45^2*mt2 - 5*d12^2*d23*d45^2*mt2 - 
     28*d12*d15*d23*d45^2*mt2 - 5*d15^2*d23*d45^2*mt2 - d12*d23^2*d45^2*mt2 - 
     6*d15*d23^2*d45^2*mt2 - 2*d12^2*d34*d45^2*mt2 + d12*d15*d34*d45^2*mt2 - 
     10*d15^2*d34*d45^2*mt2 + 7*d12*d23*d34*d45^2*mt2 + 
     22*d15*d23*d34*d45^2*mt2 + d23^2*d34*d45^2*mt2 + 2*d12*d34^2*d45^2*mt2 + 
     2*d15*d34^2*d45^2*mt2 - 2*d23*d34^2*d45^2*mt2 + 5*d12*d15*d45^3*mt2 - 
     d15^2*d45^3*mt2 + 2*d12*d23*d45^3*mt2 + 7*d15*d23*d45^3*mt2 + 
     d12*d34*d45^3*mt2 - 5*d15*d34*d45^3*mt2 - d23*d34*d45^3*mt2 - 
     2*d15*d45^4*mt2 + 4*d12^3*d15*mt2^2 + 18*d12^2*d15^2*mt2^2 + 
     10*d12*d15^3*mt2^2 + 2*d15^4*mt2^2 - 4*d12^3*d23*mt2^2 - 
     15*d12^2*d15*d23*mt2^2 + 8*d12*d15^2*d23*mt2^2 + 2*d15^3*d23*mt2^2 - 
     3*d12^2*d23^2*mt2^2 - 18*d12*d15*d23^2*mt2^2 - 4*d15*d23^3*mt2^2 - 
     12*d12^2*d15*d34*mt2^2 - 24*d12*d15^2*d34*mt2^2 - 6*d15^3*d34*mt2^2 + 
     9*d12^2*d23*d34*mt2^2 + 10*d12*d15*d23*d34*mt2^2 - 
     8*d15^2*d23*d34*mt2^2 + 6*d12*d23^2*d34*mt2^2 + 10*d15*d23^2*d34*mt2^2 + 
     10*d12*d15*d34^2*mt2^2 + 6*d15^2*d34^2*mt2^2 - 6*d12*d23*d34^2*mt2^2 + 
     d15*d23*d34^2*mt2^2 - 3*d23^2*d34^2*mt2^2 - 2*d15*d34^3*mt2^2 + 
     d23*d34^3*mt2^2 + d12^3*d45*mt2^2 - 2*d12^2*d15*d45*mt2^2 - 
     24*d12*d15^2*d45*mt2^2 - 8*d15^3*d45*mt2^2 + 12*d12^2*d23*d45*mt2^2 + 
     36*d12*d15*d23*d45*mt2^2 + d15^2*d23*d45*mt2^2 + 4*d12*d23^2*d45*mt2^2 + 
     13*d15*d23^2*d45*mt2^2 - d12^2*d34*d45*mt2^2 + 9*d12*d15*d34*d45*mt2^2 + 
     20*d15^2*d34*d45*mt2^2 - 18*d12*d23*d34*d45*mt2^2 - 
     23*d15*d23*d34*d45*mt2^2 - 4*d23^2*d34*d45*mt2^2 + d12*d34^2*d45*mt2^2 - 
     7*d15*d34^2*d45*mt2^2 + 6*d23*d34^2*d45*mt2^2 - d34^3*d45*mt2^2 - 
     3*d12^2*d45^2*mt2^2 - 8*d12*d15*d45^2*mt2^2 + 6*d15^2*d45^2*mt2^2 - 
     10*d12*d23*d45^2*mt2^2 - 18*d15*d23*d45^2*mt2^2 - d23^2*d45^2*mt2^2 + 
     4*d12*d34*d45^2*mt2^2 + 6*d15*d34*d45^2*mt2^2 + 7*d23*d34*d45^2*mt2^2 - 
     3*d34^2*d45^2*mt2^2 + 3*d12*d45^3*mt2^2 + 6*d15*d45^3*mt2^2 + 
     2*d23*d45^3*mt2^2 - 3*d34*d45^3*mt2^2 - d45^4*mt2^2 + 
     6*d12^2*d15*mt2^3 + 14*d12*d15^2*mt2^3 + 4*d15^3*mt2^3 - 
     6*d12^2*d23*mt2^3 - 11*d12*d15*d23*mt2^3 + 2*d15^2*d23*mt2^3 - 
     3*d12*d23^2*mt2^3 - 6*d15*d23^2*mt2^3 - 12*d12*d15*d34*mt2^3 - 
     10*d15^2*d34*mt2^3 + 9*d12*d23*d34*mt2^3 + 4*d15*d23*d34*mt2^3 + 
     3*d23^2*d34*mt2^3 + 5*d15*d34^2*mt2^3 - 3*d23*d34^2*mt2^3 + 
     3*d12^2*d45*mt2^3 - d12*d15*d45*mt2^3 - 9*d15^2*d45*mt2^3 + 
     12*d12*d23*d45*mt2^3 + 14*d15*d23*d45*mt2^3 + 2*d23^2*d45*mt2^3 - 
     5*d12*d34*d45*mt2^3 + 3*d15*d34*d45*mt2^3 - 9*d23*d34*d45*mt2^3 + 
     3*d34^2*d45*mt2^3 - 6*d12*d45^2*mt2^3 - 5*d15*d45^2*mt2^3 - 
     5*d23*d45^2*mt2^3 + 6*d34*d45^2*mt2^3 + 3*d45^3*mt2^3 + 
     4*d12*d15*mt2^4 + 4*d15^2*mt2^4 - 4*d12*d23*mt2^4 - 3*d15*d23*mt2^4 - 
     d23^2*mt2^4 - 4*d15*d34*mt2^4 + 3*d23*d34*mt2^4 + 3*d12*d45*mt2^4 + 
     4*d23*d45*mt2^4 - 3*d34*d45*mt2^4 - 3*d45^2*mt2^4 + d15*mt2^5 - 
     d23*mt2^5 + d45*mt2^5)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -(((d12 + d23 - d45 + mt2)*(-(d12*d15^2) + d12*d15*d23 - d15*d23*d34 - 
      2*d12*d15*d45 + d15^2*d45 - 2*d15*d23*d45 + d15*d34*d45 + 2*d15*d45^2 - 
      d15^2*mt2 + d15*d23*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 + 
      d45^2*mt2 - d45*mt2^2))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     2*d12^2*d15^2*d23^2*d34 - 2*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 2*d12^2*d15^2*d23*d34^2 + 
     2*d12^2*d15*d23^2*d34^2 - 2*d12*d15^2*d23^2*d34^2 + 
     2*d12*d15*d23^3*d34^2 - 2*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 
     6*d12^2*d15^3*d23*d45 + 10*d12^2*d15^2*d23^2*d45 - 
     4*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 
     2*d12*d15*d23^4*d45 + 6*d12^2*d15^2*d23*d34*d45 - 
     2*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
     2*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 - 
     4*d12^2*d15*d23*d34^2*d45 - 10*d12*d15*d23^2*d34^2*d45 - 
     2*d15^2*d23^2*d34^2*d45 - 4*d15*d23^3*d34^2*d45 + 
     2*d12*d15*d23*d34^3*d45 + 4*d15*d23^2*d34^3*d45 + 
     6*d12*d15^3*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 
     2*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 - 12*d12*d15^2*d23*d34*
      d45^2 + 4*d12*d15*d23^2*d34*d45^2 - 8*d15^2*d23^2*d34*d45^2 + 
     4*d15*d23^3*d34*d45^2 + 8*d12*d15*d23*d34^2*d45^2 + 
     2*d15^2*d23*d34^2*d45^2 + 8*d15*d23^2*d34^2*d45^2 - 
     2*d15*d23*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 2*d15^2*d23^2*d45^3 + 
     6*d15^2*d23*d34*d45^3 - 2*d15*d23^2*d34*d45^3 - 4*d15*d23*d34^2*d45^3 + 
     d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 
     12*d12^2*d15^2*d23^2*mt2 + 4*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 
     6*d12^2*d15*d23^3*mt2 - 8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 - 
     2*d12^2*d15^2*d23*d34*mt2 + 5*d12^2*d15*d23^2*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 - 
     4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     d12^2*d15^2*d34^2*mt2 + d12^2*d15*d23*d34^2*mt2 - 
     4*d12*d15^2*d23*d34^2*mt2 + d12*d15*d23^2*d34^2*mt2 - 
     2*d15^2*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 + 
     2*d15*d23^3*d34^2*mt2 - d12*d15*d23*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 - 
     d23^3*d34^3*mt2 - 3*d12^2*d15^2*d23*d45*mt2 - 12*d12*d15^3*d23*d45*mt2 + 
     5*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     4*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 + 
     5*d12^2*d15*d23*d34*d45*mt2 + 16*d12*d15^2*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 8*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 - 
     2*d15*d23^3*d34*d45*mt2 - 2*d12^2*d15*d34^2*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 - 2*d12^2*d23*d34^2*d45*mt2 - 
     19*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
     13*d15*d23^2*d34^2*d45*mt2 + d12*d15*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 + 5*d15*d23*d34^3*d45*mt2 + 
     3*d23^2*d34^3*d45*mt2 + 3*d12*d15^2*d23*d45^2*mt2 + 
     6*d15^3*d23*d45^2*mt2 - 4*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + 2*d15*d23^3*d45^2*mt2 - 
     10*d12*d15*d23*d34*d45^2*mt2 - 14*d15^2*d23*d34*d45^2*mt2 + 
     2*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 + 
     d23^3*d34*d45^2*mt2 + 4*d12*d15*d34^2*d45^2*mt2 - 
     d15^2*d34^2*d45^2*mt2 + 4*d12*d23*d34^2*d45^2*mt2 + 
     18*d15*d23*d34^2*d45^2*mt2 + 2*d23^2*d34^2*d45^2*mt2 - 
     d15*d34^3*d45^2*mt2 - 2*d23*d34^3*d45^2*mt2 - d15^2*d23*d45^3*mt2 + 
     d15*d23^2*d45^3*mt2 + 5*d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 - 
     2*d15*d34^2*d45^3*mt2 - 2*d23*d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 
     4*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 - 4*d12*d15^2*d23*d34*mt2^2 + 
     10*d12*d15*d23^2*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     6*d12*d23^3*d34*mt2^2 - 2*d15*d23^3*d34*mt2^2 - 
     2*d12*d15^2*d34^2*mt2^2 + 2*d12*d15*d23*d34^2*mt2^2 - 
     2*d15^2*d23*d34^2*mt2^2 - d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 - 
     d15*d23*d34^3*mt2^2 - 6*d12*d15^2*d23*d45*mt2^2 - 
     6*d15^3*d23*d45*mt2^2 + 10*d12*d15*d23^2*d45*mt2^2 + 
     10*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 + d12^2*d23*d34*d45*mt2^2 + 
     10*d12*d15*d23*d34*d45*mt2^2 + 10*d15^2*d23*d34*d45*mt2^2 - 
     2*d12*d23^2*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 + 
     2*d23^3*d34*d45*mt2^2 - d12^2*d34^2*d45*mt2^2 - 
     4*d12*d15*d34^2*d45*mt2^2 + 2*d15^2*d34^2*d45*mt2^2 - 
     7*d12*d23*d34^2*d45*mt2^2 - 15*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 + d12*d34^3*d45*mt2^2 + d15*d34^3*d45*mt2^2 + 
     4*d23*d34^3*d45*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
     4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 10*d15*d23*d34*d45^2*mt2^2 + 
     2*d23^2*d34*d45^2*mt2^2 + 2*d12*d34^2*d45^2*mt2^2 + 
     4*d15*d34^2*d45^2*mt2^2 + 7*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 + 
     d23*d34*d45^3*mt2^2 - d34^2*d45^3*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 
     2*d15^3*d23*mt2^3 - 6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     3*d12*d23^3*mt2^3 + 2*d15*d23^3*mt2^3 - 2*d15^2*d23*d34*mt2^3 + 
     5*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 - d15^2*d34^2*mt2^3 + 
     d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 2*d12*d23*d34*d45*mt2^3 + 5*d15*d23*d34*d45*mt2^3 - 
     d23^2*d34*d45*mt2^3 - 2*d12*d34^2*d45*mt2^3 - 2*d15*d34^2*d45*mt2^3 - 
     5*d23*d34^2*d45*mt2^3 + d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 + 
     2*d34^2*d45^2*mt2^3 + d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + 
     d23^3*mt2^4 + d23*d34*d45*mt2^4 - d34^2*d45*mt2^4)/
    (d34*(d12 - d34 - d45 + mt2)*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 
     2*d12^2*d15^2*d23^2*d34 - 2*d12^2*d15*d23^3*d34 + 
     2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 2*d12^2*d15^2*d23*d34^2 + 
     2*d12^2*d15*d23^2*d34^2 - 2*d12*d15^2*d23^2*d34^2 + 
     2*d12*d15*d23^3*d34^2 - 2*d12*d15*d23^2*d34^3 - 2*d15*d23^3*d34^3 - 
     6*d12^2*d15^3*d23*d45 + 10*d12^2*d15^2*d23^2*d45 - 
     4*d12*d15^3*d23^2*d45 - 4*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 
     2*d12*d15*d23^4*d45 + 6*d12^2*d15^2*d23*d34*d45 - 
     2*d12^2*d15*d23^2*d34*d45 + 6*d12*d15^2*d23^2*d34*d45 - 
     2*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 - 2*d15*d23^4*d34*d45 - 
     4*d12^2*d15*d23*d34^2*d45 - 10*d12*d15*d23^2*d34^2*d45 - 
     2*d15^2*d23^2*d34^2*d45 - 4*d15*d23^3*d34^2*d45 + 
     2*d12*d15*d23*d34^3*d45 + 4*d15*d23^2*d34^3*d45 + 
     6*d12*d15^3*d23*d45^2 - 8*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 
     2*d12*d15*d23^3*d45^2 - 2*d15^2*d23^3*d45^2 - 12*d12*d15^2*d23*d34*
      d45^2 + 4*d12*d15*d23^2*d34*d45^2 - 8*d15^2*d23^2*d34*d45^2 + 
     4*d15*d23^3*d34*d45^2 + 8*d12*d15*d23*d34^2*d45^2 + 
     2*d15^2*d23*d34^2*d45^2 + 8*d15*d23^2*d34^2*d45^2 - 
     2*d15*d23*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 2*d15^2*d23^2*d45^3 + 
     6*d15^2*d23*d34*d45^3 - 2*d15*d23^2*d34*d45^3 - 4*d15*d23*d34^2*d45^3 + 
     d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 - 2*d12^3*d15*d23^2*mt2 - 
     12*d12^2*d15^2*d23^2*mt2 + 4*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 
     6*d12^2*d15*d23^3*mt2 - 8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 - 
     2*d12^2*d15^2*d23*d34*mt2 + 5*d12^2*d15*d23^2*d34*mt2 + 
     4*d12*d15^2*d23^2*d34*mt2 - 3*d12^2*d23^3*d34*mt2 - 
     4*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     d12^2*d15^2*d34^2*mt2 + d12^2*d15*d23*d34^2*mt2 - 
     4*d12*d15^2*d23*d34^2*mt2 + d12*d15*d23^2*d34^2*mt2 - 
     2*d15^2*d23^2*d34^2*mt2 + 3*d12*d23^3*d34^2*mt2 + 
     2*d15*d23^3*d34^2*mt2 - d12*d15*d23*d34^3*mt2 - 2*d15*d23^2*d34^3*mt2 - 
     d23^3*d34^3*mt2 - 3*d12^2*d15^2*d23*d45*mt2 - 12*d12*d15^3*d23*d45*mt2 + 
     5*d12^2*d15*d23^2*d45*mt2 + 20*d12*d15^2*d23^2*d45*mt2 - 
     4*d15^3*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     8*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 + 
     5*d12^2*d15*d23*d34*d45*mt2 + 16*d12*d15^2*d23*d34*d45*mt2 - 
     d12^2*d23^2*d34*d45*mt2 - 8*d12*d15*d23^2*d34*d45*mt2 + 
     6*d15^2*d23^2*d34*d45*mt2 + 2*d12*d23^3*d34*d45*mt2 - 
     2*d15*d23^3*d34*d45*mt2 - 2*d12^2*d15*d34^2*d45*mt2 + 
     2*d12*d15^2*d34^2*d45*mt2 - 2*d12^2*d23*d34^2*d45*mt2 - 
     19*d12*d15*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 - 
     13*d15*d23^2*d34^2*d45*mt2 + d12*d15*d34^3*d45*mt2 + 
     2*d12*d23*d34^3*d45*mt2 + 5*d15*d23*d34^3*d45*mt2 + 
     3*d23^2*d34^3*d45*mt2 + 3*d12*d15^2*d23*d45^2*mt2 + 
     6*d15^3*d23*d45^2*mt2 - 4*d12*d15*d23^2*d45^2*mt2 - 
     8*d15^2*d23^2*d45^2*mt2 + d12*d23^3*d45^2*mt2 + 2*d15*d23^3*d45^2*mt2 - 
     10*d12*d15*d23*d34*d45^2*mt2 - 14*d15^2*d23*d34*d45^2*mt2 + 
     2*d12*d23^2*d34*d45^2*mt2 + 3*d15*d23^2*d34*d45^2*mt2 + 
     d23^3*d34*d45^2*mt2 + 4*d12*d15*d34^2*d45^2*mt2 - 
     d15^2*d34^2*d45^2*mt2 + 4*d12*d23*d34^2*d45^2*mt2 + 
     18*d15*d23*d34^2*d45^2*mt2 + 2*d23^2*d34^2*d45^2*mt2 - 
     d15*d34^3*d45^2*mt2 - 2*d23*d34^3*d45^2*mt2 - d15^2*d23*d45^3*mt2 + 
     d15*d23^2*d45^3*mt2 + 5*d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 - 
     2*d15*d34^2*d45^3*mt2 - 2*d23*d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 
     4*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 - 4*d12*d15^2*d23*d34*mt2^2 + 
     10*d12*d15*d23^2*d34*mt2^2 + 2*d15^2*d23^2*d34*mt2^2 - 
     6*d12*d23^3*d34*mt2^2 - 2*d15*d23^3*d34*mt2^2 - 
     2*d12*d15^2*d34^2*mt2^2 + 2*d12*d15*d23*d34^2*mt2^2 - 
     2*d15^2*d23*d34^2*mt2^2 - d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 - 
     d15*d23*d34^3*mt2^2 - 6*d12*d15^2*d23*d45*mt2^2 - 
     6*d15^3*d23*d45*mt2^2 + 10*d12*d15*d23^2*d45*mt2^2 + 
     10*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     4*d15*d23^3*d45*mt2^2 + d12^2*d23*d34*d45*mt2^2 + 
     10*d12*d15*d23*d34*d45*mt2^2 + 10*d15^2*d23*d34*d45*mt2^2 - 
     2*d12*d23^2*d34*d45*mt2^2 - 6*d15*d23^2*d34*d45*mt2^2 + 
     2*d23^3*d34*d45*mt2^2 - d12^2*d34^2*d45*mt2^2 - 
     4*d12*d15*d34^2*d45*mt2^2 + 2*d15^2*d34^2*d45*mt2^2 - 
     7*d12*d23*d34^2*d45*mt2^2 - 15*d15*d23*d34^2*d45*mt2^2 - 
     2*d23^2*d34^2*d45*mt2^2 + d12*d34^3*d45*mt2^2 + d15*d34^3*d45*mt2^2 + 
     4*d23*d34^3*d45*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
     4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 10*d15*d23*d34*d45^2*mt2^2 + 
     2*d23^2*d34*d45^2*mt2^2 + 2*d12*d34^2*d45^2*mt2^2 + 
     4*d15*d34^2*d45^2*mt2^2 + 7*d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 + 
     d23*d34*d45^3*mt2^2 - d34^2*d45^3*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 
     2*d15^3*d23*mt2^3 - 6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     3*d12*d23^3*mt2^3 + 2*d15*d23^3*mt2^3 - 2*d15^2*d23*d34*mt2^3 + 
     5*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 - d15^2*d34^2*mt2^3 + 
     d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 2*d12*d23*d34*d45*mt2^3 + 5*d15*d23*d34*d45*mt2^3 - 
     d23^2*d34*d45*mt2^3 - 2*d12*d34^2*d45*mt2^3 - 2*d15*d34^2*d45*mt2^3 - 
     5*d23*d34^2*d45*mt2^3 + d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 + 
     2*d34^2*d45^2*mt2^3 + d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + 
     d23^3*mt2^4 + d23*d34*d45*mt2^4 - d34^2*d45*mt2^4)/
    (d34*(-d12 + d34 + d45 - mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*(-2*d12*d15 - 2*d15*d23 + 2*d15*d45 - d12*mt2 - 2*d15*mt2 + 
      d34*mt2 + d45*mt2 - mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 - 
      d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + d15^2*mt2 - 
      2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2))/
    (d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^3*d15^3*d23 - 4*d12^3*d15^2*d23^2 + 2*d12^2*d15^3*d23^2 + 
     2*d12^3*d15*d23^3 - 4*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 - 
     4*d12^2*d15^3*d23*d34 + 10*d12^2*d15^2*d23^2*d34 - 
     4*d12*d15^3*d23^2*d34 - 6*d12^2*d15*d23^3*d34 + 10*d12*d15^2*d23^3*d34 - 
     6*d12*d15*d23^4*d34 + 2*d12^2*d15^2*d23*d34^2 - 
     2*d12^2*d15*d23^2*d34^2 - 2*d12*d15^2*d23^2*d34^2 + 
     2*d12*d15*d23^3*d34^2 - 4*d15^2*d23^3*d34^2 + 4*d15*d23^4*d34^2 + 
     2*d12*d15*d23^2*d34^3 + 2*d15*d23^3*d34^3 - 6*d12^2*d15^3*d23*d45 + 
     10*d12^2*d15^2*d23^2*d45 - 4*d12*d15^3*d23^2*d45 - 
     4*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 2*d12*d15*d23^4*d45 - 
     2*d12^2*d15^2*d23*d34*d45 + 8*d12*d15^3*d23*d34*d45 + 
     6*d12^2*d15*d23^2*d34*d45 - 22*d12*d15^2*d23^2*d34*d45 + 
     4*d15^3*d23^2*d34*d45 + 18*d12*d15*d23^3*d34*d45 - 
     10*d15^2*d23^3*d34*d45 + 6*d15*d23^4*d34*d45 + 
     4*d12^2*d15*d23*d34^2*d45 - 4*d12*d15^2*d23*d34^2*d45 + 
     6*d12*d15*d23^2*d34^2*d45 + 2*d15^2*d23^2*d34^2*d45 - 
     4*d15*d23^3*d34^2*d45 - 2*d12*d15*d23*d34^3*d45 - 
     4*d15*d23^2*d34^3*d45 + 6*d12*d15^3*d23*d45^2 - 
     8*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 2*d12*d15*d23^3*d45^2 - 
     2*d15^2*d23^3*d45^2 + 4*d12*d15^2*d23*d34*d45^2 - 
     4*d15^3*d23*d34*d45^2 - 12*d12*d15*d23^2*d34*d45^2 + 
     12*d15^2*d23^2*d34*d45^2 - 12*d15*d23^3*d34*d45^2 - 
     8*d12*d15*d23*d34^2*d45^2 + 2*d15^2*d23*d34^2*d45^2 - 
     4*d15*d23^2*d34^2*d45^2 + 2*d15*d23*d34^3*d45^2 - 2*d15^3*d23*d45^3 + 
     2*d15^2*d23^2*d45^3 - 2*d15^2*d23*d34*d45^3 + 6*d15*d23^2*d34*d45^3 + 
     4*d15*d23*d34^2*d45^3 + d12^3*d15^2*d23*mt2 + 6*d12^2*d15^3*d23*mt2 - 
     2*d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 + 
     4*d12*d15^3*d23^2*mt2 + d12^3*d23^3*mt2 + 6*d12^2*d15*d23^3*mt2 - 
     8*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 - 2*d12^2*d15^2*d23*d34*
      mt2 - 8*d12*d15^3*d23*d34*mt2 + 5*d12^2*d15*d23^2*d34*mt2 + 
     20*d12*d15^2*d23^2*d34*mt2 - 4*d15^3*d23^2*d34*mt2 - 
     3*d12^2*d23^3*d34*mt2 - 12*d12*d15*d23^3*d34*mt2 + 
     10*d15^2*d23^3*d34*mt2 - 6*d15*d23^4*d34*mt2 + d12^2*d15^2*d34^2*mt2 - 
     d12^2*d15*d23*d34^2*mt2 + 6*d12*d15^2*d23*d34^2*mt2 - 
     9*d12*d15*d23^2*d34^2*mt2 - 2*d15^2*d23^2*d34^2*mt2 + 
     3*d12*d23^3*d34^2*mt2 + 2*d15*d23^3*d34^2*mt2 + d12*d15*d23*d34^3*mt2 + 
     4*d15*d23^2*d34^3*mt2 - d23^3*d34^3*mt2 - 3*d12^2*d15^2*d23*d45*mt2 - 
     12*d12*d15^3*d23*d45*mt2 + 5*d12^2*d15*d23^2*d45*mt2 + 
     20*d12*d15^2*d23^2*d45*mt2 - 4*d15^3*d23^2*d45*mt2 - 
     2*d12^2*d23^3*d45*mt2 - 8*d12*d15*d23^3*d45*mt2 + 
     6*d15^2*d23^3*d45*mt2 - 2*d15*d23^4*d45*mt2 + d12^2*d15*d23*d34*d45*
      mt2 + 8*d15^3*d23*d34*d45*mt2 + 3*d12^2*d23^2*d34*d45*mt2 + 
     4*d12*d15*d23^2*d34*d45*mt2 - 22*d15^2*d23^2*d34*d45*mt2 + 
     6*d12*d23^3*d34*d45*mt2 + 18*d15*d23^3*d34*d45*mt2 + 
     2*d12^2*d15*d34^2*d45*mt2 - 2*d12*d15^2*d34^2*d45*mt2 + 
     2*d12^2*d23*d34^2*d45*mt2 + 11*d12*d15*d23*d34^2*d45*mt2 - 
     6*d15^2*d23*d34^2*d45*mt2 - 2*d12*d23^2*d34^2*d45*mt2 + 
     11*d15*d23^2*d34^2*d45*mt2 - 4*d23^3*d34^2*d45*mt2 - 
     d12*d15*d34^3*d45*mt2 - 2*d12*d23*d34^3*d45*mt2 - 
     3*d15*d23*d34^3*d45*mt2 - d23^2*d34^3*d45*mt2 + 
     3*d12*d15^2*d23*d45^2*mt2 + 6*d15^3*d23*d45^2*mt2 - 
     4*d12*d15*d23^2*d45^2*mt2 - 8*d15^2*d23^2*d45^2*mt2 + 
     d12*d23^3*d45^2*mt2 + 2*d15*d23^3*d45^2*mt2 - 2*d12*d15*d23*d34*d45^2*
      mt2 + 2*d15^2*d23*d34*d45^2*mt2 - 6*d12*d23^2*d34*d45^2*mt2 - 
     9*d15*d23^2*d34*d45^2*mt2 - 3*d23^3*d34*d45^2*mt2 - 
     4*d12*d15*d34^2*d45^2*mt2 + d15^2*d34^2*d45^2*mt2 - 
     4*d12*d23*d34^2*d45^2*mt2 - 10*d15*d23*d34^2*d45^2*mt2 + 
     2*d23^2*d34^2*d45^2*mt2 + d15*d34^3*d45^2*mt2 + 2*d23*d34^3*d45^2*mt2 - 
     d15^2*d23*d45^3*mt2 + d15*d23^2*d45^3*mt2 + d15*d23*d34*d45^3*mt2 + 
     3*d23^2*d34*d45^3*mt2 + 2*d15*d34^2*d45^3*mt2 + 2*d23*d34^2*d45^3*mt2 + 
     3*d12^2*d15^2*d23*mt2^2 + 6*d12*d15^3*d23*mt2^2 - 
     6*d12^2*d15*d23^2*mt2^2 - 12*d12*d15^2*d23^2*mt2^2 + 
     2*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 
     4*d15^2*d23^3*mt2^2 + 2*d15*d23^4*mt2^2 - 4*d12*d15^2*d23*d34*mt2^2 - 
     4*d15^3*d23*d34*mt2^2 + 10*d12*d15*d23^2*d34*mt2^2 + 
     10*d15^2*d23^2*d34*mt2^2 - 6*d12*d23^3*d34*mt2^2 - 
     6*d15*d23^3*d34*mt2^2 + 2*d12*d15^2*d34^2*mt2^2 - 
     2*d12*d15*d23*d34^2*mt2^2 + 4*d15^2*d23*d34^2*mt2^2 - 
     7*d15*d23^2*d34^2*mt2^2 + 3*d23^3*d34^2*mt2^2 + d15*d23*d34^3*mt2^2 - 
     6*d12*d15^2*d23*d45*mt2^2 - 6*d15^3*d23*d45*mt2^2 + 
     10*d12*d15*d23^2*d45*mt2^2 + 10*d15^2*d23^2*d45*mt2^2 - 
     4*d12*d23^3*d45*mt2^2 - 4*d15*d23^3*d45*mt2^2 + 
     d12^2*d23*d34*d45*mt2^2 + 2*d12*d15*d23*d34*d45*mt2^2 + 
     2*d15^2*d23*d34*d45*mt2^2 + 6*d12*d23^2*d34*d45*mt2^2 - 
     2*d15*d23^2*d34*d45*mt2^2 + 6*d23^3*d34*d45*mt2^2 + 
     d12^2*d34^2*d45*mt2^2 + 4*d12*d15*d34^2*d45*mt2^2 - 
     2*d15^2*d34^2*d45*mt2^2 + 3*d12*d23*d34^2*d45*mt2^2 + 
     7*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 - 
     d12*d34^3*d45*mt2^2 - d15*d34^3*d45*mt2^2 - 2*d23*d34^3*d45*mt2^2 + 
     3*d15^2*d23*d45^2*mt2^2 - 4*d15*d23^2*d45^2*mt2^2 + d23^3*d45^2*mt2^2 - 
     2*d12*d23*d34*d45^2*mt2^2 - 2*d15*d23*d34*d45^2*mt2^2 - 
     6*d23^2*d34*d45^2*mt2^2 - 2*d12*d34^2*d45^2*mt2^2 - 
     4*d15*d34^2*d45^2*mt2^2 - 3*d23*d34^2*d45^2*mt2^2 + d34^3*d45^2*mt2^2 + 
     d23*d34*d45^3*mt2^2 + d34^2*d45^3*mt2^2 + 3*d12*d15^2*d23*mt2^3 + 
     2*d15^3*d23*mt2^3 - 6*d12*d15*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + 
     3*d12*d23^3*mt2^3 + 2*d15*d23^3*mt2^3 - 2*d15^2*d23*d34*mt2^3 + 
     5*d15*d23^2*d34*mt2^3 - 3*d23^3*d34*mt2^3 + d15^2*d34^2*mt2^3 - 
     d15*d23*d34^2*mt2^3 - 3*d15^2*d23*d45*mt2^3 + 5*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 2*d12*d23*d34*d45*mt2^3 + d15*d23*d34*d45*mt2^3 + 
     3*d23^2*d34*d45*mt2^3 + 2*d12*d34^2*d45*mt2^3 + 2*d15*d34^2*d45*mt2^3 + 
     d23*d34^2*d45*mt2^3 - d34^3*d45*mt2^3 - 2*d23*d34*d45^2*mt2^3 - 
     2*d34^2*d45^2*mt2^3 + d15^2*d23*mt2^4 - 2*d15*d23^2*mt2^4 + 
     d23^3*mt2^4 + d23*d34*d45*mt2^4 + d34^2*d45*mt2^4)/
    (d34*(-d12 + d34 + d45 - mt2)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*(-2*d12*d15 - 2*d15*d23 + 2*d15*d45 - d12*mt2 - 2*d15*mt2 + 
      d34*mt2 + d45*mt2 - mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]))}, 
 {0, (-2*(d12*d15^2*d45 - 2*d12*d15*d23*d45 + d15^2*d23*d45 + d12*d23^2*d45 - 
     2*d15*d23^2*d45 + d23^3*d45 - 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 - 
     2*d15*d23*d34*d45 + 2*d23^2*d34*d45 + d12*d34^2*d45 + d23*d34^2*d45 - 
     d15^2*d45*mt2 + 2*d15*d23*d45*mt2 - d23^2*d45*mt2 + 2*d15*d34*d45*mt2 - 
     2*d23*d34*d45*mt2 - d34^2*d45*mt2 + d15*d45^2*mt2 - d23*d45^2*mt2 - 
     d34*d45^2*mt2 - d12*d45*mt2^2 - 2*d15*d45*mt2^2 + d23*d45*mt2^2 + 
     2*d34*d45*mt2^2 + d45^2*mt2^2 - d45*mt2^3))/
   ((d15 - d23 - d34)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 0, 
  (4*Sqrt[d45]*(-d15 + d23 + d34 - mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2])/(Sqrt[d15 - d23 - d34]*
    (-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 
     2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  (2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
      2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*(d12*d15 - d12*d23 + d15*d23 - d23^2 - 
     d12*d34 - d23*d34 - d12*mt2 - d15*mt2 + d34*mt2 + d45*mt2 - mt2^2))/
   (Sqrt[d15 - d23 - d34]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 
     2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d45 - 2*mt2])/(Sqrt[d15 - d23 - d34]*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (2*Sqrt[d45]*(d12 + d23 - d45 + mt2))/
   (Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (-2*Sqrt[d45]*(d12 + d23 - d45 + mt2))/
   (Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 
  0, 0, (2*d15*(d12 + d23 - d45 + mt2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, 0, (2*d15*(d12 + d23 - d45 + mt2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (2*d15*(d12^2 - d12*d15 + d12*d23 - d15*d23 - d12*d34 - d23*d34 - 
     2*d12*d45 + d15*d45 - d23*d45 + d34*d45 + d45^2 + d12*mt2 - d15*mt2 + 
     d23*mt2 - d45*mt2))/((d12 - d34 - d45 + mt2)*(d12 + d15 - d34 - d45 + 
     mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2)), (2*d15*(d12 + d23 - d45 + mt2)*
    (2*d12^2*d15 + 2*d12*d15^2 - d12*d15*d23 + d15^2*d23 + d12*d23^2 - 
     d15*d23^2 - 5*d12*d15*d34 - d15^2*d34 + 2*d12*d23*d34 - d15*d23*d34 - 
     d23^2*d34 + d12*d34^2 + 2*d15*d34^2 - 2*d23*d34^2 - d34^3 - 
     4*d12*d15*d45 - 2*d15^2*d45 + d15*d23*d45 - d23^2*d45 + 5*d15*d34*d45 - 
     2*d23*d34*d45 - d34^2*d45 + 2*d15*d45^2 + d12^2*mt2 + 5*d12*d15*mt2 + 
     2*d15^2*mt2 - d12*d23*mt2 - d15*d23*mt2 + d23^2*mt2 - 3*d12*d34*mt2 - 
     6*d15*d34*mt2 + 3*d23*d34*mt2 + 3*d34^2*mt2 - 2*d12*d45*mt2 - 
     5*d15*d45*mt2 + d23*d45*mt2 + 3*d34*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     3*d15*mt2^2 - d23*mt2^2 - 3*d34*mt2^2 - 2*d45*mt2^2 + mt2^3))/
   ((d15 - d23 - d34)*(d23 + d34)*(d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*(d12 + d23 - d45 + mt2)*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d23 + d34)*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*(2*d12^2*d15 - d12*d15^2 + 3*d12*d15*d23 - d15^2*d23 + d15*d23^2 - 
     d12*d15*d34 - d15*d23*d34 - 4*d12*d15*d45 + d15^2*d45 - 3*d15*d23*d45 + 
     d15*d34*d45 + 2*d15*d45^2 + d12^2*mt2 + 3*d12*d15*mt2 - d15^2*mt2 + 
     d12*d23*mt2 + 3*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - 
     2*d12*d45*mt2 - 3*d15*d45*mt2 - d23*d45*mt2 + d34*d45*mt2 + d45^2*mt2 + 
     2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - 2*d45*mt2^2 + mt2^3))/
   ((d15 - d23 - d34)*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*(d15 - d23)*(d15*d23 - d23^2 - d23*d34 - d34*mt2))/
   ((d15 - d23 - d34)*d34*(2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)), 0, 0, 
  (2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 
  0, (2*(d15 - d23)*d23)/(d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  0, 0, 0, (2*d23*(-(d15*d23) + d23^2 + d15*d34 + d23*d34 + d34*mt2))/
   (d34*(d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*d23*(-(d15*d23) + d23^2 + d15*d34 + d23*d34 + d34*mt2))/
   (d34*(d23 + d34)*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (2*(-(d15*d23) + d23^2 + 2*d23*d34 + d34*mt2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*(-(d15*d23) + d23^2 + 2*d23*d34 + d34*mt2))/
   (d34*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/(2*d15 - 2*d23 - 2*d34 + mt2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(d15 - d23 - d34 + mt2))/
   ((d15 - d23 - d34)*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 
  -2/(d15 - d23 - d34)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T4/DEQs_T4/dd45_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*d12^3*d15^4*d23 + 6*d12^3*d15^3*d23^2 - 2*d12^2*d15^4*d23^2 - 
    6*d12^3*d15^2*d23^3 + 6*d12^2*d15^3*d23^3 + 2*d12^3*d15*d23^4 - 
    6*d12^2*d15^2*d23^4 + 2*d12^2*d15*d23^5 + 2*d12^3*d15^3*d23*d34 - 
    4*d12^3*d15^2*d23^2*d34 - 2*d12^2*d15^3*d23^2*d34 + 
    2*d12^3*d15*d23^3*d34 + 4*d12^2*d15^2*d23^3*d34 - 4*d12*d15^3*d23^3*d34 - 
    2*d12^2*d15*d23^4*d34 + 8*d12*d15^2*d23^4*d34 - 4*d12*d15*d23^5*d34 + 
    4*d12^2*d15^2*d23^2*d34^2 - 4*d12^2*d15*d23^3*d34^2 + 
    2*d12*d15^2*d23^3*d34^2 - 2*d12*d15*d23^4*d34^2 - 2*d15^2*d23^4*d34^2 + 
    2*d15*d23^5*d34^2 + 2*d12*d15*d23^3*d34^3 + 2*d15*d23^4*d34^3 + 
    4*d12^2*d15^4*d23*d45 - 12*d12^2*d15^3*d23^2*d45 + 
    12*d12^2*d15^2*d23^3*d45 - 4*d12^2*d15*d23^4*d45 - 
    4*d12^2*d15^3*d23*d34*d45 + 8*d12^2*d15^2*d23^2*d34*d45 + 
    8*d12*d15^3*d23^2*d34*d45 - 4*d12^2*d15*d23^3*d34*d45 - 
    16*d12*d15^2*d23^3*d34*d45 + 8*d12*d15*d23^4*d34*d45 - 
    8*d12*d15^2*d23^2*d34^2*d45 + 8*d12*d15*d23^3*d34^2*d45 + 
    4*d15^2*d23^3*d34^2*d45 - 4*d15*d23^4*d34^2*d45 - 4*d15*d23^3*d34^3*d45 - 
    2*d12*d15^4*d23*d45^2 + 6*d12*d15^3*d23^2*d45^2 + 2*d15^4*d23^2*d45^2 - 
    4*d12*d15^2*d23^3*d45^2 - 2*d15^3*d23^3*d45^2 + 
    2*d12*d15^3*d23*d34*d45^2 - 2*d15^3*d23^2*d34*d45^2 - 
    4*d12*d15*d23^3*d34*d45^2 + 2*d12*d15^2*d23*d34^2*d45^2 - 
    6*d12*d15*d23^2*d34^2*d45^2 - 2*d15^2*d23^2*d34^2*d45^2 + 
    2*d15*d23^3*d34^2*d45^2 - 2*d12*d15*d23*d34^3*d45^2 + 
    2*d15*d23^2*d34^3*d45^2 - 2*d12^3*d15^3*d23*mt2 - 6*d12^2*d15^4*d23*mt2 + 
    6*d12^3*d15^2*d23^2*mt2 + 18*d12^2*d15^3*d23^2*mt2 - 
    4*d12*d15^4*d23^2*mt2 - 6*d12^3*d15*d23^3*mt2 - 
    18*d12^2*d15^2*d23^3*mt2 + 12*d12*d15^3*d23^3*mt2 + 2*d12^3*d23^4*mt2 + 
    6*d12^2*d15*d23^4*mt2 - 12*d12*d15^2*d23^4*mt2 + 4*d12*d15*d23^5*mt2 + 
    2*d12^3*d15^3*d34*mt2 - 2*d12^3*d15^2*d23*d34*mt2 + 
    10*d12^2*d15^3*d23*d34*mt2 - 2*d12^3*d15*d23^2*d34*mt2 - 
    26*d12^2*d15^2*d23^2*d34*mt2 - 4*d12*d15^3*d23^2*d34*mt2 + 
    2*d12^3*d23^3*d34*mt2 + 22*d12^2*d15*d23^3*d34*mt2 + 
    8*d12*d15^2*d23^3*d34*mt2 - 4*d15^3*d23^3*d34*mt2 - 
    6*d12^2*d23^4*d34*mt2 - 4*d12*d15*d23^4*d34*mt2 + 8*d15^2*d23^4*d34*mt2 - 
    4*d15*d23^5*d34*mt2 + 2*d12^2*d15^2*d23*d34^2*mt2 + 
    4*d12^2*d15*d23^2*d34^2*mt2 + 16*d12*d15^2*d23^2*d34^2*mt2 - 
    6*d12^2*d23^3*d34^2*mt2 - 22*d12*d15*d23^3*d34^2*mt2 + 
    2*d15^2*d23^3*d34^2*mt2 + 6*d12*d23^4*d34^2*mt2 - 2*d15*d23^4*d34^2*mt2 - 
    2*d12*d15*d23^2*d34^3*mt2 + 6*d12*d23^3*d34^3*mt2 + 
    6*d15*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 - 2*d23^3*d34^4*mt2 + 
    4*d12^2*d15^3*d23*d45*mt2 + 8*d12*d15^4*d23*d45*mt2 - 
    10*d12^2*d15^2*d23^2*d45*mt2 - 24*d12*d15^3*d23^2*d45*mt2 + 
    8*d12^2*d15*d23^3*d45*mt2 + 24*d12*d15^2*d23^3*d45*mt2 - 
    2*d12^2*d23^4*d45*mt2 - 8*d12*d15*d23^4*d45*mt2 - 
    4*d12^2*d15^3*d34*d45*mt2 + 8*d12^2*d15^2*d23*d34*d45*mt2 - 
    8*d12*d15^3*d23*d34*d45*mt2 - 4*d12^2*d15*d23^2*d34*d45*mt2 + 
    24*d12*d15^2*d23^2*d34*d45*mt2 + 8*d15^3*d23^2*d34*d45*mt2 - 
    20*d12*d15*d23^3*d34*d45*mt2 - 16*d15^2*d23^3*d34*d45*mt2 + 
    4*d12*d23^4*d34*d45*mt2 + 8*d15*d23^4*d34*d45*mt2 + 
    2*d12^2*d15^2*d34^2*d45*mt2 - 4*d12^2*d15*d23*d34^2*d45*mt2 - 
    8*d12*d15^2*d23*d34^2*d45*mt2 + 2*d12^2*d23^2*d34^2*d45*mt2 + 
    8*d12*d15*d23^2*d34^2*d45*mt2 - 8*d15^2*d23^2*d34^2*d45*mt2 + 
    12*d15*d23^3*d34^2*d45*mt2 - 2*d23^4*d34^2*d45*mt2 + 
    4*d12*d15*d23*d34^3*d45*mt2 - 4*d12*d23^2*d34^3*d45*mt2 - 
    4*d15*d23^2*d34^3*d45*mt2 + 2*d23^2*d34^4*d45*mt2 - 
    2*d12*d15^3*d23*d45^2*mt2 - 2*d15^4*d23*d45^2*mt2 + 
    4*d12*d15^2*d23^2*d45^2*mt2 + 6*d15^3*d23^2*d45^2*mt2 - 
    2*d12*d15*d23^3*d45^2*mt2 - 4*d15^2*d23^3*d45^2*mt2 + 
    2*d12*d15^3*d34*d45^2*mt2 - 6*d12*d15^2*d23*d34*d45^2*mt2 - 
    2*d15^3*d23*d34*d45^2*mt2 + 6*d12*d15*d23^2*d34*d45^2*mt2 + 
    2*d15^2*d23^2*d34*d45^2*mt2 - 2*d12*d23^3*d34*d45^2*mt2 - 
    2*d15*d23^3*d34*d45^2*mt2 - 2*d12*d15^2*d34^2*d45^2*mt2 + 
    4*d12*d15*d23*d34^2*d45^2*mt2 + 4*d15^2*d23*d34^2*d45^2*mt2 - 
    2*d12*d23^2*d34^2*d45^2*mt2 - 6*d15*d23^2*d34^2*d45^2*mt2 + 
    2*d23^3*d34^2*d45^2*mt2 + 2*d23^2*d34^3*d45^2*mt2 - 
    6*d12^2*d15^3*d23*mt2^2 - 6*d12*d15^4*d23*mt2^2 + 
    18*d12^2*d15^2*d23^2*mt2^2 + 18*d12*d15^3*d23^2*mt2^2 - 
    2*d15^4*d23^2*mt2^2 - 18*d12^2*d15*d23^3*mt2^2 - 
    18*d12*d15^2*d23^3*mt2^2 + 6*d15^3*d23^3*mt2^2 + 6*d12^2*d23^4*mt2^2 + 
    6*d12*d15*d23^4*mt2^2 - 6*d15^2*d23^4*mt2^2 + 2*d15*d23^5*mt2^2 + 
    2*d12^3*d15^2*d34*mt2^2 + 6*d12^2*d15^3*d34*mt2^2 - 
    4*d12^3*d15*d23*d34*mt2^2 - 6*d12^2*d15^2*d23*d34*mt2^2 + 
    14*d12*d15^3*d23*d34*mt2^2 + 2*d12^3*d23^2*d34*mt2^2 - 
    6*d12^2*d15*d23^2*d34*mt2^2 - 40*d12*d15^2*d23^2*d34*mt2^2 - 
    2*d15^3*d23^2*d34*mt2^2 + 6*d12^2*d23^3*d34*mt2^2 + 
    38*d12*d15*d23^3*d34*mt2^2 + 4*d15^2*d23^3*d34*mt2^2 - 
    12*d12*d23^4*d34*mt2^2 - 2*d15*d23^4*d34*mt2^2 - 
    2*d12^2*d15^2*d34^2*mt2^2 + 8*d12^2*d15*d23*d34^2*mt2^2 + 
    4*d12*d15^2*d23*d34^2*mt2^2 - 6*d12^2*d23^2*d34^2*mt2^2 + 
    8*d12*d15*d23^2*d34^2*mt2^2 + 12*d15^2*d23^2*d34^2*mt2^2 - 
    12*d12*d23^3*d34^2*mt2^2 - 18*d15*d23^3*d34^2*mt2^2 + 
    6*d23^4*d34^2*mt2^2 - 4*d12*d15*d23*d34^3*mt2^2 + 
    6*d12*d23^2*d34^3*mt2^2 - 2*d15*d23^2*d34^3*mt2^2 + 6*d23^3*d34^3*mt2^2 - 
    2*d23^2*d34^4*mt2^2 + 8*d12*d15^3*d23*d45*mt2^2 + 4*d15^4*d23*d45*mt2^2 - 
    20*d12*d15^2*d23^2*d45*mt2^2 - 12*d15^3*d23^2*d45*mt2^2 + 
    16*d12*d15*d23^3*d45*mt2^2 + 12*d15^2*d23^3*d45*mt2^2 - 
    4*d12*d23^4*d45*mt2^2 - 4*d15*d23^4*d45*mt2^2 - 
    4*d12^2*d15^2*d34*d45*mt2^2 - 8*d12*d15^3*d34*d45*mt2^2 + 
    8*d12^2*d15*d23*d34*d45*mt2^2 + 16*d12*d15^2*d23*d34*d45*mt2^2 - 
    4*d15^3*d23*d34*d45*mt2^2 - 4*d12^2*d23^2*d34*d45*mt2^2 - 
    8*d12*d15*d23^2*d34*d45*mt2^2 + 16*d15^2*d23^2*d34*d45*mt2^2 - 
    16*d15*d23^3*d34*d45*mt2^2 + 4*d23^4*d34*d45*mt2^2 + 
    4*d12*d15^2*d34^2*d45*mt2^2 - 16*d12*d15*d23*d34^2*d45*mt2^2 - 
    8*d15^2*d23*d34^2*d45*mt2^2 + 12*d12*d23^2*d34^2*d45*mt2^2 + 
    8*d15*d23^2*d34^2*d45*mt2^2 + 4*d15*d23*d34^3*d45*mt2^2 - 
    8*d23^2*d34^3*d45*mt2^2 - 2*d15^3*d23*d45^2*mt2^2 + 
    4*d15^2*d23^2*d45^2*mt2^2 - 2*d15*d23^3*d45^2*mt2^2 + 
    2*d12*d15^2*d34*d45^2*mt2^2 + 2*d15^3*d34*d45^2*mt2^2 - 
    4*d12*d15*d23*d34*d45^2*mt2^2 - 6*d15^2*d23*d34*d45^2*mt2^2 + 
    2*d12*d23^2*d34*d45^2*mt2^2 + 6*d15*d23^2*d34*d45^2*mt2^2 - 
    2*d23^3*d34*d45^2*mt2^2 + 4*d15*d23*d34^2*d45^2*mt2^2 - 
    4*d23^2*d34^2*d45^2*mt2^2 - 6*d12*d15^3*d23*mt2^3 - 2*d15^4*d23*mt2^3 + 
    18*d12*d15^2*d23^2*mt2^3 + 6*d15^3*d23^2*mt2^3 - 18*d12*d15*d23^3*mt2^3 - 
    6*d15^2*d23^3*mt2^3 + 6*d12*d23^4*mt2^3 + 2*d15*d23^4*mt2^3 + 
    6*d12^2*d15^2*d34*mt2^3 + 6*d12*d15^3*d34*mt2^3 - 
    12*d12^2*d15*d23*d34*mt2^3 - 6*d12*d15^2*d23*d34*mt2^3 + 
    6*d15^3*d23*d34*mt2^3 + 6*d12^2*d23^2*d34*mt2^3 - 
    6*d12*d15*d23^2*d34*mt2^3 - 18*d15^2*d23^2*d34*mt2^3 + 
    6*d12*d23^3*d34*mt2^3 + 18*d15*d23^3*d34*mt2^3 - 6*d23^4*d34*mt2^3 - 
    4*d12*d15^2*d34^2*mt2^3 + 16*d12*d15*d23*d34^2*mt2^3 + 
    2*d15^2*d23*d34^2*mt2^3 - 12*d12*d23^2*d34^2*mt2^3 + 
    4*d15*d23^2*d34^2*mt2^3 - 6*d23^3*d34^2*mt2^3 - 4*d15*d23*d34^3*mt2^3 + 
    6*d23^2*d34^3*mt2^3 + 4*d15^3*d23*d45*mt2^3 - 10*d15^2*d23^2*d45*mt2^3 + 
    8*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 - 8*d12*d15^2*d34*d45*mt2^3 - 
    4*d15^3*d34*d45*mt2^3 + 16*d12*d15*d23*d34*d45*mt2^3 + 
    8*d15^2*d23*d34*d45*mt2^3 - 8*d12*d23^2*d34*d45*mt2^3 - 
    4*d15*d23^2*d34*d45*mt2^3 + 2*d15^2*d34^2*d45*mt2^3 - 
    12*d15*d23*d34^2*d45*mt2^3 + 10*d23^2*d34^2*d45*mt2^3 + 
    2*d15^2*d34*d45^2*mt2^3 - 4*d15*d23*d34*d45^2*mt2^3 + 
    2*d23^2*d34*d45^2*mt2^3 - 2*d15^3*d23*mt2^4 + 6*d15^2*d23^2*mt2^4 - 
    6*d15*d23^3*mt2^4 + 2*d23^4*mt2^4 + 6*d12*d15^2*d34*mt2^4 + 
    2*d15^3*d34*mt2^4 - 12*d12*d15*d23*d34*mt2^4 - 2*d15^2*d23*d34*mt2^4 + 
    6*d12*d23^2*d34*mt2^4 - 2*d15*d23^2*d34*mt2^4 + 2*d23^3*d34*mt2^4 - 
    2*d15^2*d34^2*mt2^4 + 8*d15*d23*d34^2*mt2^4 - 6*d23^2*d34^2*mt2^4 - 
    4*d15^2*d34*d45*mt2^4 + 8*d15*d23*d34*d45*mt2^4 - 4*d23^2*d34*d45*mt2^4 + 
    2*d15^2*d34*mt2^5 - 4*d15*d23*d34*mt2^5 + 2*d23^2*d34*mt2^5)/
   ((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
     2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
     2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
     2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
     2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d15 - d23 - d34]*(2*d12^2*d15^4*d23*d45^2 + 2*d12*d15^5*d23*d45^2 - 
      6*d12^2*d15^3*d23^2*d45^2 - 6*d12*d15^4*d23^2*d45^2 + 
      6*d12^2*d15^2*d23^3*d45^2 + 6*d12*d15^3*d23^3*d45^2 - 
      2*d12^2*d15*d23^4*d45^2 - 2*d12*d15^2*d23^4*d45^2 - 
      8*d12^2*d15^3*d23*d34*d45^2 - 10*d12*d15^4*d23*d34*d45^2 + 
      16*d12^2*d15^2*d23^2*d34*d45^2 + 20*d12*d15^3*d23^2*d34*d45^2 - 
      2*d15^4*d23^2*d34*d45^2 - 8*d12^2*d15*d23^3*d34*d45^2 - 
      10*d12*d15^2*d23^3*d34*d45^2 + 4*d15^3*d23^3*d34*d45^2 - 
      2*d15^2*d23^4*d34*d45^2 + 10*d12^2*d15^2*d23*d34^2*d45^2 + 
      18*d12*d15^3*d23*d34^2*d45^2 - 10*d12^2*d15*d23^2*d34^2*d45^2 - 
      22*d12*d15^2*d23^2*d34^2*d45^2 + 6*d15^3*d23^2*d34^2*d45^2 + 
      4*d12*d15*d23^3*d34^2*d45^2 - 8*d15^2*d23^3*d34^2*d45^2 + 
      2*d15*d23^4*d34^2*d45^2 - 4*d12^2*d15*d23*d34^3*d45^2 - 
      14*d12*d15^2*d23*d34^3*d45^2 + 8*d12*d15*d23^2*d34^3*d45^2 - 
      6*d15^2*d23^2*d34^3*d45^2 + 4*d15*d23^3*d34^3*d45^2 + 
      4*d12*d15*d23*d34^4*d45^2 + 2*d15*d23^2*d34^4*d45^2 - 
      2*d12*d15^4*d23*d45^3 - 2*d15^5*d23*d45^3 + 4*d12*d15^3*d23^2*d45^3 + 
      4*d15^4*d23^2*d45^3 - 2*d12*d15^2*d23^3*d45^3 - 2*d15^3*d23^3*d45^3 + 
      6*d12*d15^3*d23*d34*d45^3 + 8*d15^4*d23*d34*d45^3 - 
      8*d12*d15^2*d23^2*d34*d45^3 - 12*d15^3*d23^2*d34*d45^3 + 
      2*d12*d15*d23^3*d34*d45^3 + 4*d15^2*d23^3*d34*d45^3 - 
      6*d12*d15^2*d23*d34^2*d45^3 - 12*d15^3*d23*d34^2*d45^3 + 
      4*d12*d15*d23^2*d34^2*d45^3 + 12*d15^2*d23^2*d34^2*d45^3 - 
      2*d15*d23^3*d34^2*d45^3 + 2*d12*d15*d23*d34^3*d45^3 + 
      8*d15^2*d23*d34^3*d45^3 - 4*d15*d23^2*d34^3*d45^3 - 
      2*d15*d23*d34^4*d45^3 - d12^4*d15^4*mt2 - d12^3*d15^5*mt2 + 
      2*d12^4*d15^3*d23*mt2 - 2*d12^2*d15^5*d23*mt2 + 
      6*d12^3*d15^3*d23^2*mt2 + 6*d12^2*d15^4*d23^2*mt2 - 
      2*d12^4*d15*d23^3*mt2 - 8*d12^3*d15^2*d23^3*mt2 - 
      6*d12^2*d15^3*d23^3*mt2 + d12^4*d23^4*mt2 + 3*d12^3*d15*d23^4*mt2 + 
      2*d12^2*d15^2*d23^4*mt2 + d12^4*d15^3*d34*mt2 + 2*d12^3*d15^4*d34*mt2 - 
      d12^4*d15^2*d23*d34*mt2 - 2*d12^3*d15^3*d23*d34*mt2 + 
      3*d12^2*d15^4*d23*d34*mt2 - d12^4*d15*d23^2*d34*mt2 - 
      6*d12^3*d15^2*d23^2*d34*mt2 - 15*d12^2*d15^3*d23^2*d34*mt2 - 
      4*d12*d15^4*d23^2*d34*mt2 + d12^4*d23^3*d34*mt2 + 
      10*d12^3*d15*d23^3*d34*mt2 + 21*d12^2*d15^2*d23^3*d34*mt2 + 
      8*d12*d15^3*d23^3*d34*mt2 - 4*d12^3*d23^4*d34*mt2 - 
      9*d12^2*d15*d23^4*d34*mt2 - 4*d12*d15^2*d23^4*d34*mt2 - 
      d12^3*d15^3*d34^2*mt2 + 2*d12^3*d15^2*d23*d34^2*mt2 + 
      3*d12^3*d15*d23^2*d34^2*mt2 + 12*d12^2*d15^2*d23^2*d34^2*mt2 + 
      9*d12*d15^3*d23^2*d34^2*mt2 - 4*d12^3*d23^3*d34^2*mt2 - 
      18*d12^2*d15*d23^3*d34^2*mt2 - 18*d12*d15^2*d23^3*d34^2*mt2 - 
      2*d15^3*d23^3*d34^2*mt2 + 6*d12^2*d23^4*d34^2*mt2 + 
      9*d12*d15*d23^4*d34^2*mt2 + 2*d15^2*d23^4*d34^2*mt2 - 
      d12^2*d15^2*d23*d34^3*mt2 - 3*d12^2*d15*d23^2*d34^3*mt2 - 
      6*d12*d15^2*d23^2*d34^3*mt2 + 6*d12^2*d23^3*d34^3*mt2 + 
      14*d12*d15*d23^3*d34^3*mt2 + 5*d15^2*d23^3*d34^3*mt2 - 
      4*d12*d23^4*d34^3*mt2 - 3*d15*d23^4*d34^3*mt2 + 
      d12*d15*d23^2*d34^4*mt2 - 4*d12*d23^3*d34^4*mt2 - 
      4*d15*d23^3*d34^4*mt2 + d23^4*d34^4*mt2 + d23^3*d34^5*mt2 + 
      3*d12^3*d15^4*d45*mt2 + 3*d12^2*d15^5*d45*mt2 - 
      9*d12^3*d15^3*d23*d45*mt2 - 9*d12^2*d15^4*d23*d45*mt2 + 
      9*d12^3*d15^2*d23^2*d45*mt2 + 9*d12^2*d15^3*d23^2*d45*mt2 - 
      3*d12^3*d15*d23^3*d45*mt2 - 3*d12^2*d15^2*d23^3*d45*mt2 - 
      6*d12^3*d15^3*d34*d45*mt2 - 9*d12^2*d15^4*d34*d45*mt2 + 
      15*d12^3*d15^2*d23*d34*d45*mt2 + 30*d12^2*d15^3*d23*d34*d45*mt2 + 
      6*d12*d15^4*d23*d34*d45*mt2 - 12*d12^3*d15*d23^2*d34*d45*mt2 - 
      33*d12^2*d15^2*d23^2*d34*d45*mt2 - 12*d12*d15^3*d23^2*d34*d45*mt2 + 
      3*d12^3*d23^3*d34*d45*mt2 + 12*d12^2*d15*d23^3*d34*d45*mt2 + 
      6*d12*d15^2*d23^3*d34*d45*mt2 + 3*d12^3*d15^2*d34^2*d45*mt2 + 
      9*d12^2*d15^3*d34^2*d45*mt2 - 6*d12^3*d15*d23*d34^2*d45*mt2 - 
      33*d12^2*d15^2*d23*d34^2*d45*mt2 - 18*d12*d15^3*d23*d34^2*d45*mt2 + 
      3*d12^3*d23^2*d34^2*d45*mt2 + 33*d12^2*d15*d23^2*d34^2*d45*mt2 + 
      33*d12*d15^2*d23^2*d34^2*d45*mt2 + 3*d15^3*d23^2*d34^2*d45*mt2 - 
      9*d12^2*d23^3*d34^2*d45*mt2 - 15*d12*d15*d23^3*d34^2*d45*mt2 - 
      3*d15^2*d23^3*d34^2*d45*mt2 - 3*d12^2*d15^2*d34^3*d45*mt2 + 
      12*d12^2*d15*d23*d34^3*d45*mt2 + 18*d12*d15^2*d23*d34^3*d45*mt2 - 
      9*d12^2*d23^2*d34^3*d45*mt2 - 30*d12*d15*d23^2*d34^3*d45*mt2 - 
      9*d15^2*d23^2*d34^3*d45*mt2 + 9*d12*d23^3*d34^3*d45*mt2 + 
      6*d15*d23^3*d34^3*d45*mt2 - 6*d12*d15*d23*d34^4*d45*mt2 + 
      9*d12*d23^2*d34^4*d45*mt2 + 9*d15*d23^2*d34^4*d45*mt2 - 
      3*d23^3*d34^4*d45*mt2 - 3*d23^2*d34^5*d45*mt2 - 
      3*d12^2*d15^4*d45^2*mt2 - 3*d12*d15^5*d45^2*mt2 + 
      13*d12^2*d15^3*d23*d45^2*mt2 + 18*d12*d15^4*d23*d45^2*mt2 + 
      4*d15^5*d23*d45^2*mt2 - 16*d12^2*d15^2*d23^2*d45^2*mt2 - 
      27*d12*d15^3*d23^2*d45^2*mt2 - 8*d15^4*d23^2*d45^2*mt2 + 
      7*d12^2*d15*d23^3*d45^2*mt2 + 16*d12*d15^2*d23^3*d45^2*mt2 + 
      6*d15^3*d23^3*d45^2*mt2 - d12^2*d23^4*d45^2*mt2 - 
      4*d12*d15*d23^4*d45^2*mt2 - 2*d15^2*d23^4*d45^2*mt2 + 
      7*d12^2*d15^3*d34*d45^2*mt2 + 10*d12*d15^4*d34*d45^2*mt2 - 
      26*d12^2*d15^2*d23*d34*d45^2*mt2 - 56*d12*d15^3*d23*d34*d45^2*mt2 - 
      15*d15^4*d23*d34*d45^2*mt2 + 22*d12^2*d15*d23^2*d34*d45^2*mt2 + 
      64*d12*d15^2*d23^2*d34*d45^2*mt2 + 19*d15^3*d23^2*d34*d45^2*mt2 - 
      5*d12^2*d23^3*d34*d45^2*mt2 - 24*d12*d15*d23^3*d34*d45^2*mt2 - 
      6*d15^2*d23^3*d34*d45^2*mt2 + 2*d12*d23^4*d34*d45^2*mt2 - 
      4*d12^2*d15^2*d34^2*d45^2*mt2 - 11*d12*d15^3*d34^2*d45^2*mt2 + 
      12*d12^2*d15*d23*d34^2*d45^2*mt2 + 58*d12*d15^2*d23*d34^2*d45^2*mt2 + 
      22*d15^3*d23*d34^2*d45^2*mt2 - 4*d12^2*d23^2*d34^2*d45^2*mt2 - 
      46*d12*d15*d23^2*d34^2*d45^2*mt2 - 19*d15^2*d23^2*d34^2*d45^2*mt2 + 
      10*d12*d23^3*d34^2*d45^2*mt2 + 5*d15*d23^3*d34^2*d45^2*mt2 - 
      d23^4*d34^2*d45^2*mt2 + 4*d12*d15^2*d34^3*d45^2*mt2 - 
      20*d12*d15*d23*d34^3*d45^2*mt2 - 15*d15^2*d23*d34^3*d45^2*mt2 + 
      8*d12*d23^2*d34^3*d45^2*mt2 + 12*d15*d23^2*d34^3*d45^2*mt2 - 
      5*d23^3*d34^3*d45^2*mt2 + 4*d15*d23*d34^4*d45^2*mt2 - 
      4*d23^2*d34^4*d45^2*mt2 + d12*d15^4*d45^3*mt2 + d15^5*d45^3*mt2 - 
      6*d12*d15^3*d23*d45^3*mt2 - 7*d15^4*d23*d45^3*mt2 + 
      6*d12*d15^2*d23^2*d45^3*mt2 + 8*d15^3*d23^2*d45^3*mt2 - 
      d12*d15*d23^3*d45^3*mt2 - 2*d15^2*d23^3*d45^3*mt2 - 
      2*d12*d15^3*d34*d45^3*mt2 - 3*d15^4*d34*d45^3*mt2 + 
      11*d12*d15^2*d23*d34*d45^3*mt2 + 22*d15^3*d23*d34*d45^3*mt2 - 
      7*d12*d15*d23^2*d34*d45^3*mt2 - 21*d15^2*d23^2*d34*d45^3*mt2 + 
      d12*d23^3*d34*d45^3*mt2 + 5*d15*d23^3*d34*d45^3*mt2 + 
      d12*d15^2*d34^2*d45^3*mt2 + 3*d15^3*d34^2*d45^3*mt2 - 
      5*d12*d15*d23*d34^2*d45^3*mt2 - 23*d15^2*d23*d34^2*d45^3*mt2 + 
      d12*d23^2*d34^2*d45^3*mt2 + 14*d15*d23^2*d34^2*d45^3*mt2 - 
      d23^3*d34^2*d45^3*mt2 - d15^2*d34^3*d45^3*mt2 + 
      8*d15*d23*d34^3*d45^3*mt2 - d23^2*d34^3*d45^3*mt2 - d12^4*d15^3*mt2^2 - 
      5*d12^3*d15^4*mt2^2 - 3*d12^2*d15^5*mt2^2 + 3*d12^4*d15^2*d23*mt2^2 + 
      11*d12^3*d15^3*d23*mt2^2 - 4*d12*d15^5*d23*mt2^2 - 
      3*d12^4*d15*d23^2*mt2^2 - 3*d12^3*d15^2*d23^2*mt2^2 + 
      18*d12^2*d15^3*d23^2*mt2^2 + 12*d12*d15^4*d23^2*mt2^2 + 
      d12^4*d23^3*mt2^2 - 7*d12^3*d15*d23^3*mt2^2 - 24*d12^2*d15^2*d23^3*
       mt2^2 - 12*d12*d15^3*d23^3*mt2^2 + 4*d12^3*d23^4*mt2^2 + 
      9*d12^2*d15*d23^4*mt2^2 + 4*d12*d15^2*d23^4*mt2^2 + 
      2*d12^4*d15^2*d34*mt2^2 + 9*d12^3*d15^3*d34*mt2^2 + 
      8*d12^2*d15^4*d34*mt2^2 - 4*d12^4*d15*d23*d34*mt2^2 - 
      18*d12^3*d15^2*d23*d34*mt2^2 - 13*d12^2*d15^3*d23*d34*mt2^2 + 
      6*d12*d15^4*d23*d34*mt2^2 + 2*d12^4*d23^2*d34*mt2^2 + 
      9*d12^3*d15*d23^2*d34*mt2^2 - 10*d12^2*d15^2*d23^2*d34*mt2^2 - 
      30*d12*d15^3*d23^2*d34*mt2^2 - 4*d15^4*d23^2*d34*mt2^2 + 
      27*d12^2*d15*d23^3*d34*mt2^2 + 42*d12*d15^2*d23^3*d34*mt2^2 + 
      8*d15^3*d23^3*d34*mt2^2 - 12*d12^2*d23^4*d34*mt2^2 - 
      18*d12*d15*d23^4*d34*mt2^2 - 4*d15^2*d23^4*d34*mt2^2 - 
      4*d12^3*d15^2*d34^2*mt2^2 - 7*d12^2*d15^3*d34^2*mt2^2 + 
      12*d12^3*d15*d23*d34^2*mt2^2 + 25*d12^2*d15^2*d23*d34^2*mt2^2 + 
      4*d12*d15^3*d23*d34^2*mt2^2 - 8*d12^3*d23^2*d34^2*mt2^2 - 
      12*d12^2*d15*d23^2*d34^2*mt2^2 + 17*d12*d15^2*d23^2*d34^2*mt2^2 + 
      9*d15^3*d23^2*d34^2*mt2^2 - 6*d12^2*d23^3*d34^2*mt2^2 - 
      33*d12*d15*d23^3*d34^2*mt2^2 - 18*d15^2*d23^3*d34^2*mt2^2 + 
      12*d12*d23^4*d34^2*mt2^2 + 9*d15*d23^4*d34^2*mt2^2 + 
      2*d12^2*d15^2*d34^3*mt2^2 - 12*d12^2*d15*d23*d34^3*mt2^2 - 
      10*d12*d15^2*d23*d34^3*mt2^2 + 12*d12^2*d23^2*d34^3*mt2^2 + 
      9*d12*d15*d23^2*d34^3*mt2^2 - 4*d15^2*d23^2*d34^3*mt2^2 + 
      8*d12*d23^3*d34^3*mt2^2 + 13*d15*d23^3*d34^3*mt2^2 - 
      4*d23^4*d34^3*mt2^2 + 4*d12*d15*d23*d34^4*mt2^2 - 
      8*d12*d23^2*d34^4*mt2^2 - 3*d15*d23^2*d34^4*mt2^2 - 
      3*d23^3*d34^4*mt2^2 + 2*d23^2*d34^5*mt2^2 + 3*d12^3*d15^3*d45*mt2^2 + 
      12*d12^2*d15^4*d45*mt2^2 + 6*d12*d15^5*d45*mt2^2 - 
      9*d12^3*d15^2*d23*d45*mt2^2 - 36*d12^2*d15^3*d23*d45*mt2^2 - 
      18*d12*d15^4*d23*d45*mt2^2 + 9*d12^3*d15*d23^2*d45*mt2^2 + 
      36*d12^2*d15^2*d23^2*d45*mt2^2 + 18*d12*d15^3*d23^2*d45*mt2^2 - 
      3*d12^3*d23^3*d45*mt2^2 - 12*d12^2*d15*d23^3*d45*mt2^2 - 
      6*d12*d15^2*d23^3*d45*mt2^2 - 6*d12^3*d15^2*d34*d45*mt2^2 - 
      27*d12^2*d15^3*d34*d45*mt2^2 - 18*d12*d15^4*d34*d45*mt2^2 + 
      12*d12^3*d15*d23*d34*d45*mt2^2 + 72*d12^2*d15^2*d23*d34*d45*mt2^2 + 
      66*d12*d15^3*d23*d34*d45*mt2^2 + 6*d15^4*d23*d34*d45*mt2^2 - 
      6*d12^3*d23^2*d34*d45*mt2^2 - 63*d12^2*d15*d23^2*d34*d45*mt2^2 - 
      78*d12*d15^2*d23^2*d34*d45*mt2^2 - 12*d15^3*d23^2*d34*d45*mt2^2 + 
      18*d12^2*d23^3*d34*d45*mt2^2 + 30*d12*d15*d23^3*d34*d45*mt2^2 + 
      6*d15^2*d23^3*d34*d45*mt2^2 + 15*d12^2*d15^2*d34^2*d45*mt2^2 + 
      18*d12*d15^3*d34^2*d45*mt2^2 - 42*d12^2*d15*d23*d34^2*d45*mt2^2 - 
      84*d12*d15^2*d23*d34^2*d45*mt2^2 - 18*d15^3*d23*d34^2*d45*mt2^2 + 
      27*d12^2*d23^2*d34^2*d45*mt2^2 + 93*d12*d15*d23^2*d34^2*d45*mt2^2 + 
      36*d15^2*d23^2*d34^2*d45*mt2^2 - 27*d12*d23^3*d34^2*d45*mt2^2 - 
      18*d15*d23^3*d34^2*d45*mt2^2 - 6*d12*d15^2*d34^3*d45*mt2^2 + 
      36*d12*d15*d23*d34^3*d45*mt2^2 + 18*d15^2*d23*d34^3*d45*mt2^2 - 
      36*d12*d23^2*d34^3*d45*mt2^2 - 39*d15*d23^2*d34^3*d45*mt2^2 + 
      12*d23^3*d34^3*d45*mt2^2 - 6*d15*d23*d34^4*d45*mt2^2 + 
      15*d23^2*d34^4*d45*mt2^2 - 3*d12^2*d15^3*d45^2*mt2^2 - 
      9*d12*d15^4*d45^2*mt2^2 - 3*d15^5*d45^2*mt2^2 + 
      9*d12^2*d15^2*d23*d45^2*mt2^2 + 33*d12*d15^3*d23*d45^2*mt2^2 + 
      16*d15^4*d23*d45^2*mt2^2 - 8*d12^2*d15*d23^2*d45^2*mt2^2 - 
      36*d12*d15^2*d23^2*d45^2*mt2^2 - 21*d15^3*d23^2*d45^2*mt2^2 + 
      2*d12^2*d23^3*d45^2*mt2^2 + 14*d12*d15*d23^3*d45^2*mt2^2 + 
      10*d15^2*d23^3*d45^2*mt2^2 - 2*d12*d23^4*d45^2*mt2^2 - 
      2*d15*d23^4*d45^2*mt2^2 + 5*d12^2*d15^2*d34*d45^2*mt2^2 + 
      21*d12*d15^3*d34*d45^2*mt2^2 + 8*d15^4*d34*d45^2*mt2^2 - 
      12*d12^2*d15*d23*d34*d45^2*mt2^2 - 72*d12*d15^2*d23*d34*d45^2*mt2^2 - 
      47*d15^3*d23*d34*d45^2*mt2^2 + 5*d12^2*d23^2*d34*d45^2*mt2^2 + 
      58*d12*d15*d23^2*d34*d45^2*mt2^2 + 48*d15^2*d23^2*d34*d45^2*mt2^2 - 
      14*d12*d23^3*d34*d45^2*mt2^2 - 16*d15*d23^3*d34*d45^2*mt2^2 + 
      2*d23^4*d34*d45^2*mt2^2 - 12*d12*d15^2*d34^2*d45^2*mt2^2 - 
      7*d15^3*d34^2*d45^2*mt2^2 + 40*d12*d15*d23*d34^2*d45^2*mt2^2 + 
      51*d15^2*d23*d34^2*d45^2*mt2^2 - 18*d12*d23^2*d34^2*d45^2*mt2^2 - 
      42*d15*d23^2*d34^2*d45^2*mt2^2 + 12*d23^3*d34^2*d45^2*mt2^2 + 
      2*d15^2*d34^3*d45^2*mt2^2 - 20*d15*d23*d34^3*d45^2*mt2^2 + 
      13*d23^2*d34^3*d45^2*mt2^2 + d12*d15^3*d45^3*mt2^2 + 
      2*d15^4*d45^3*mt2^2 - 3*d12*d15^2*d23*d45^3*mt2^2 - 
      7*d15^3*d23*d45^3*mt2^2 + 2*d12*d15*d23^2*d45^3*mt2^2 + 
      6*d15^2*d23^2*d45^3*mt2^2 - d15*d23^3*d45^3*mt2^2 - 
      d12*d15^2*d34*d45^3*mt2^2 - 5*d15^3*d34*d45^3*mt2^2 + 
      4*d12*d15*d23*d34*d45^3*mt2^2 + 20*d15^2*d23*d34*d45^3*mt2^2 - 
      d12*d23^2*d34*d45^3*mt2^2 - 13*d15*d23^2*d34*d45^3*mt2^2 + 
      d23^3*d34*d45^3*mt2^2 + 3*d15^2*d34^2*d45^3*mt2^2 - 
      12*d15*d23*d34^2*d45^3*mt2^2 + 2*d23^2*d34^2*d45^3*mt2^2 - 
      4*d12^3*d15^3*mt2^3 - 9*d12^2*d15^4*mt2^3 - 3*d12*d15^5*mt2^3 + 
      12*d12^3*d15^2*d23*mt2^3 + 21*d12^2*d15^3*d23*mt2^3 - 
      2*d15^5*d23*mt2^3 - 12*d12^3*d15*d23^2*mt2^3 - 
      9*d12^2*d15^2*d23^2*mt2^3 + 18*d12*d15^3*d23^2*mt2^3 + 
      6*d15^4*d23^2*mt2^3 + 4*d12^3*d23^3*mt2^3 - 9*d12^2*d15*d23^3*mt2^3 - 
      24*d12*d15^2*d23^3*mt2^3 - 6*d15^3*d23^3*mt2^3 + 6*d12^2*d23^4*mt2^3 + 
      9*d12*d15*d23^4*mt2^3 + 2*d15^2*d23^4*mt2^3 + 8*d12^3*d15^2*d34*mt2^3 + 
      21*d12^2*d15^3*d34*mt2^3 + 10*d12*d15^4*d34*mt2^3 - 
      16*d12^3*d15*d23*d34*mt2^3 - 48*d12^2*d15^2*d23*d34*mt2^3 - 
      20*d12*d15^3*d23*d34*mt2^3 + 3*d15^4*d23*d34*mt2^3 + 
      8*d12^3*d23^2*d34*mt2^3 + 33*d12^2*d15*d23^2*d34*mt2^3 - 
      2*d12*d15^2*d23^2*d34*mt2^3 - 15*d15^3*d23^2*d34*mt2^3 - 
      6*d12^2*d23^3*d34*mt2^3 + 24*d12*d15*d23^3*d34*mt2^3 + 
      21*d15^2*d23^3*d34*mt2^3 - 12*d12*d23^4*d34*mt2^3 - 
      9*d15*d23^4*d34*mt2^3 - 12*d12^2*d15^2*d34^2*mt2^3 - 
      11*d12*d15^3*d34^2*mt2^3 + 36*d12^2*d15*d23*d34^2*mt2^3 + 
      44*d12*d15^2*d23*d34^2*mt2^3 + 4*d15^3*d23*d34^2*mt2^3 - 
      24*d12^2*d23^2*d34^2*mt2^3 - 33*d12*d15*d23^2*d34^2*mt2^3 + 
      5*d15^2*d23^2*d34^2*mt2^3 - 15*d15*d23^3*d34^2*mt2^3 + 
      6*d23^4*d34^2*mt2^3 + 4*d12*d15^2*d34^3*mt2^3 - 
      24*d12*d15*d23*d34^3*mt2^3 - 9*d15^2*d23*d34^3*mt2^3 + 
      24*d12*d23^2*d34^3*mt2^3 + 12*d15*d23^2*d34^3*mt2^3 + 
      2*d23^3*d34^3*mt2^3 + 4*d15*d23*d34^4*mt2^3 - 8*d23^2*d34^4*mt2^3 + 
      9*d12^2*d15^3*d45*mt2^3 + 15*d12*d15^4*d45*mt2^3 + 3*d15^5*d45*mt2^3 - 
      27*d12^2*d15^2*d23*d45*mt2^3 - 45*d12*d15^3*d23*d45*mt2^3 - 
      9*d15^4*d23*d45*mt2^3 + 27*d12^2*d15*d23^2*d45*mt2^3 + 
      45*d12*d15^2*d23^2*d45*mt2^3 + 9*d15^3*d23^2*d45*mt2^3 - 
      9*d12^2*d23^3*d45*mt2^3 - 15*d12*d15*d23^3*d45*mt2^3 - 
      3*d15^2*d23^3*d45*mt2^3 - 18*d12^2*d15^2*d34*d45*mt2^3 - 
      36*d12*d15^3*d34*d45*mt2^3 - 9*d15^4*d34*d45*mt2^3 + 
      36*d12^2*d15*d23*d34*d45*mt2^3 + 99*d12*d15^2*d23*d34*d45*mt2^3 + 
      36*d15^3*d23*d34*d45*mt2^3 - 18*d12^2*d23^2*d34*d45*mt2^3 - 
      90*d12*d15*d23^2*d34*d45*mt2^3 - 45*d15^2*d23^2*d34*d45*mt2^3 + 
      27*d12*d23^3*d34*d45*mt2^3 + 18*d15*d23^3*d34*d45*mt2^3 + 
      21*d12*d15^2*d34^2*d45*mt2^3 + 9*d15^3*d34^2*d45*mt2^3 - 
      66*d12*d15*d23*d34^2*d45*mt2^3 - 51*d15^2*d23*d34^2*d45*mt2^3 + 
      45*d12*d23^2*d34^2*d45*mt2^3 + 60*d15*d23^2*d34^2*d45*mt2^3 - 
      18*d23^3*d34^2*d45*mt2^3 - 3*d15^2*d34^3*d45*mt2^3 + 
      24*d15*d23*d34^3*d45*mt2^3 - 27*d23^2*d34^3*d45*mt2^3 - 
      6*d12*d15^3*d45^2*mt2^3 - 6*d15^4*d45^2*mt2^3 + 
      18*d12*d15^2*d23*d45^2*mt2^3 + 20*d15^3*d23*d45^2*mt2^3 - 
      16*d12*d15*d23^2*d45^2*mt2^3 - 20*d15^2*d23^2*d45^2*mt2^3 + 
      4*d12*d23^3*d45^2*mt2^3 + 7*d15*d23^3*d45^2*mt2^3 - d23^4*d45^2*mt2^3 + 
      12*d12*d15^2*d34*d45^2*mt2^3 + 14*d15^3*d34*d45^2*mt2^3 - 
      26*d12*d15*d23*d34*d45^2*mt2^3 - 46*d15^2*d23*d34*d45^2*mt2^3 + 
      10*d12*d23^2*d34*d45^2*mt2^3 + 36*d15*d23^2*d34*d45^2*mt2^3 - 
      9*d23^3*d34*d45^2*mt2^3 - 8*d15^2*d34^2*d45^2*mt2^3 + 
      30*d15*d23*d34^2*d45^2*mt2^3 - 14*d23^2*d34^2*d45^2*mt2^3 + 
      d15^3*d45^3*mt2^3 - 3*d15^2*d23*d45^3*mt2^3 + 2*d15*d23^2*d45^3*mt2^3 - 
      3*d15^2*d34*d45^3*mt2^3 + 6*d15*d23*d34*d45^3*mt2^3 - 
      d23^2*d34*d45^3*mt2^3 - 6*d12^2*d15^3*mt2^4 - 7*d12*d15^4*mt2^4 - 
      d15^5*mt2^4 + 18*d12^2*d15^2*d23*mt2^4 + 17*d12*d15^3*d23*mt2^4 - 
      18*d12^2*d15*d23^2*mt2^4 - 9*d12*d15^2*d23^2*mt2^4 + 
      6*d15^3*d23^2*mt2^4 + 6*d12^2*d23^3*mt2^4 - 5*d12*d15*d23^3*mt2^4 - 
      8*d15^2*d23^3*mt2^4 + 4*d12*d23^4*mt2^4 + 3*d15*d23^4*mt2^4 + 
      12*d12^2*d15^2*d34*mt2^4 + 19*d12*d15^3*d34*mt2^4 + 4*d15^4*d34*mt2^4 - 
      24*d12^2*d15*d23*d34*mt2^4 - 46*d12*d15^2*d23*d34*mt2^4 - 
      9*d15^3*d23*d34*mt2^4 + 12*d12^2*d23^2*d34*mt2^4 + 
      35*d12*d15*d23^2*d34*mt2^4 + 2*d15^2*d23^2*d34*mt2^4 - 
      8*d12*d23^3*d34*mt2^4 + 7*d15*d23^3*d34*mt2^4 - 4*d23^4*d34*mt2^4 - 
      12*d12*d15^2*d34^2*mt2^4 - 5*d15^3*d34^2*mt2^4 + 
      36*d12*d15*d23*d34^2*mt2^4 + 21*d15^2*d23*d34^2*mt2^4 - 
      24*d12*d23^2*d34^2*mt2^4 - 18*d15*d23^2*d34^2*mt2^4 + 
      2*d23^3*d34^2*mt2^4 + 2*d15^2*d34^3*mt2^4 - 12*d15*d23*d34^3*mt2^4 + 
      12*d23^2*d34^3*mt2^4 + 9*d12*d15^3*d45*mt2^4 + 6*d15^4*d45*mt2^4 - 
      27*d12*d15^2*d23*d45*mt2^4 - 18*d15^3*d23*d45*mt2^4 + 
      27*d12*d15*d23^2*d45*mt2^4 + 18*d15^2*d23^2*d45*mt2^4 - 
      9*d12*d23^3*d45*mt2^4 - 6*d15*d23^3*d45*mt2^4 - 
      18*d12*d15^2*d34*d45*mt2^4 - 15*d15^3*d34*d45*mt2^4 + 
      36*d12*d15*d23*d34*d45*mt2^4 + 42*d15^2*d23*d34*d45*mt2^4 - 
      18*d12*d23^2*d34*d45*mt2^4 - 39*d15*d23^2*d34*d45*mt2^4 + 
      12*d23^3*d34*d45*mt2^4 + 9*d15^2*d34^2*d45*mt2^4 - 
      30*d15*d23*d34^2*d45*mt2^4 + 21*d23^2*d34^2*d45*mt2^4 - 
      3*d15^3*d45^2*mt2^4 + 9*d15^2*d23*d45^2*mt2^4 - 
      8*d15*d23^2*d45^2*mt2^4 + 2*d23^3*d45^2*mt2^4 + 
      7*d15^2*d34*d45^2*mt2^4 - 14*d15*d23*d34*d45^2*mt2^4 + 
      5*d23^2*d34*d45^2*mt2^4 - 4*d12*d15^3*mt2^5 - 2*d15^4*mt2^5 + 
      12*d12*d15^2*d23*mt2^5 + 5*d15^3*d23*mt2^5 - 12*d12*d15*d23^2*mt2^5 - 
      3*d15^2*d23^2*mt2^5 + 4*d12*d23^3*mt2^5 - d15*d23^3*mt2^5 + 
      d23^4*mt2^5 + 8*d12*d15^2*d34*mt2^5 + 6*d15^3*d34*mt2^5 - 
      16*d12*d15*d23*d34*mt2^5 - 15*d15^2*d23*d34*mt2^5 + 
      8*d12*d23^2*d34*mt2^5 + 12*d15*d23^2*d34*mt2^5 - 3*d23^3*d34*mt2^5 - 
      4*d15^2*d34^2*mt2^5 + 12*d15*d23*d34^2*mt2^5 - 8*d23^2*d34^2*mt2^5 + 
      3*d15^3*d45*mt2^5 - 9*d15^2*d23*d45*mt2^5 + 9*d15*d23^2*d45*mt2^5 - 
      3*d23^3*d45*mt2^5 - 6*d15^2*d34*d45*mt2^5 + 12*d15*d23*d34*d45*mt2^5 - 
      6*d23^2*d34*d45*mt2^5 - d15^3*mt2^6 + 3*d15^2*d23*mt2^6 - 
      3*d15*d23^2*mt2^6 + d23^3*mt2^6 + 2*d15^2*d34*mt2^6 - 
      4*d15*d23*d34*mt2^6 + 2*d23^2*d34*mt2^6))/
    (Sqrt[d45]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
      4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
      d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 
       2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*(-2*d12^2*d15^4*d23*d45^2 - 2*d12*d15^5*d23*d45^2 + 
     4*d12^2*d15^3*d23^2*d45^2 + 4*d12*d15^4*d23^2*d45^2 - 
     2*d12^2*d15^2*d23^3*d45^2 - 2*d12*d15^3*d23^3*d45^2 + 
     2*d12^2*d15^3*d23*d34*d45^2 + 6*d12*d15^4*d23*d34*d45^2 - 
     2*d12^2*d15^2*d23^2*d34*d45^2 - 8*d12*d15^3*d23^2*d34*d45^2 + 
     2*d15^4*d23^2*d34*d45^2 + 2*d12*d15^2*d23^3*d34*d45^2 - 
     2*d15^3*d23^3*d34*d45^2 - 4*d12*d15^3*d23*d34^2*d45^2 + 
     2*d12*d15^2*d23^2*d34^2*d45^2 - 2*d15^3*d23^2*d34^2*d45^2 + 
     2*d12*d15^4*d23*d45^3 + 2*d15^5*d23*d45^3 - 2*d12*d15^3*d23^2*d45^3 - 
     2*d15^4*d23^2*d45^3 - 4*d15^4*d23*d34*d45^3 - 2*d12*d15^2*d23^2*d34*
      d45^3 + 2*d15^3*d23^2*d34*d45^3 - 2*d12*d15^2*d23*d34^2*d45^3 + 
     2*d15^3*d23*d34^2*d45^3 + d12^3*d15^5*mt2 - 4*d12^3*d15^4*d23*mt2 + 
     2*d12^2*d15^5*d23*mt2 + 6*d12^3*d15^3*d23^2*mt2 - 
     8*d12^2*d15^4*d23^2*mt2 - 4*d12^3*d15^2*d23^3*mt2 + 
     12*d12^2*d15^3*d23^3*mt2 + d12^3*d15*d23^4*mt2 - 
     8*d12^2*d15^2*d23^4*mt2 + 2*d12^2*d15*d23^5*mt2 + 
     d12^2*d15^4*d23*d34*mt2 - 3*d12^2*d15^3*d23^2*d34*mt2 + 
     4*d12*d15^4*d23^2*d34*mt2 + 3*d12^2*d15^2*d23^3*d34*mt2 - 
     12*d12*d15^3*d23^3*d34*mt2 - d12^2*d15*d23^4*d34*mt2 + 
     12*d12*d15^2*d23^4*d34*mt2 - 4*d12*d15*d23^5*d34*mt2 - 
     d12*d15^3*d23^2*d34^2*mt2 + 2*d12*d15^2*d23^3*d34^2*mt2 + 
     2*d15^3*d23^3*d34^2*mt2 - d12*d15*d23^4*d34^2*mt2 - 
     4*d15^2*d23^4*d34^2*mt2 + 2*d15*d23^5*d34^2*mt2 - 
     d15^2*d23^3*d34^3*mt2 + d15*d23^4*d34^3*mt2 - 3*d12^2*d15^5*d45*mt2 + 
     15*d12^2*d15^4*d23*d45*mt2 - 27*d12^2*d15^3*d23^2*d45*mt2 + 
     21*d12^2*d15^2*d23^3*d45*mt2 - 6*d12^2*d15*d23^4*d45*mt2 + 
     3*d12^2*d15^4*d34*d45*mt2 - 9*d12^2*d15^3*d23*d34*d45*mt2 - 
     6*d12*d15^4*d23*d34*d45*mt2 + 9*d12^2*d15^2*d23^2*d34*d45*mt2 + 
     24*d12*d15^3*d23^2*d34*d45*mt2 - 3*d12^2*d15*d23^3*d34*d45*mt2 - 
     30*d12*d15^2*d23^3*d34*d45*mt2 + 12*d12*d15*d23^4*d34*d45*mt2 + 
     6*d12*d15^3*d23*d34^2*d45*mt2 - 12*d12*d15^2*d23^2*d34^2*d45*mt2 - 
     3*d15^3*d23^2*d34^2*d45*mt2 + 6*d12*d15*d23^3*d34^2*d45*mt2 + 
     9*d15^2*d23^3*d34^2*d45*mt2 - 6*d15*d23^4*d34^2*d45*mt2 + 
     3*d15^2*d23^2*d34^3*d45*mt2 - 3*d15*d23^3*d34^3*d45*mt2 + 
     3*d12*d15^5*d45^2*mt2 - d12^2*d15^3*d23*d45^2*mt2 - 
     18*d12*d15^4*d23*d45^2*mt2 - 4*d15^5*d23*d45^2*mt2 + 
     2*d12^2*d15^2*d23^2*d45^2*mt2 + 27*d12*d15^3*d23^2*d45^2*mt2 + 
     8*d15^4*d23^2*d45^2*mt2 - d12^2*d15*d23^3*d45^2*mt2 - 
     12*d12*d15^2*d23^3*d45^2*mt2 - 4*d15^3*d23^3*d45^2*mt2 + 
     2*d12^2*d15^3*d34*d45^2*mt2 - 4*d12*d15^4*d34*d45^2*mt2 - 
     d12^2*d15^2*d23*d34*d45^2*mt2 + 18*d12*d15^3*d23*d34*d45^2*mt2 + 
     7*d15^4*d23*d34*d45^2*mt2 - d12^2*d15*d23^2*d34*d45^2*mt2 - 
     8*d12*d15^2*d23^2*d34*d45^2*mt2 - 5*d15^3*d23^2*d34*d45^2*mt2 - 
     6*d12*d15*d23^3*d34*d45^2*mt2 - 2*d15^2*d23^3*d34*d45^2*mt2 - 
     4*d15^3*d23*d34^2*d45^2*mt2 - 3*d12*d15*d23^2*d34^2*d45^2*mt2 - 
     4*d15^2*d23^2*d34^2*d45^2*mt2 + 5*d15*d23^3*d34^2*d45^2*mt2 + 
     2*d15*d23^2*d34^3*d45^2*mt2 - d15^5*d45^3*mt2 + 
     d12*d15^3*d23*d45^3*mt2 + 5*d15^4*d23*d45^3*mt2 - 
     d12*d15^2*d23^2*d45^3*mt2 - 4*d15^3*d23^2*d45^3*mt2 - 
     2*d12*d15^3*d34*d45^3*mt2 + d15^4*d34*d45^3*mt2 + 
     2*d12*d15^2*d23*d34*d45^3*mt2 - 9*d15^3*d23*d34*d45^3*mt2 - 
     d12*d15*d23^2*d34*d45^3*mt2 + 5*d15^2*d23^2*d34*d45^3*mt2 - 
     d12*d15*d23*d34^2*d45^3*mt2 + 4*d15^2*d23*d34^2*d45^3*mt2 - 
     d15*d23^2*d34^2*d45^3*mt2 + d12^3*d15^4*mt2^2 + 3*d12^2*d15^5*mt2^2 - 
     4*d12^3*d15^3*d23*mt2^2 - 12*d12^2*d15^4*d23*mt2^2 + 
     4*d12*d15^5*d23*mt2^2 + 6*d12^3*d15^2*d23^2*mt2^2 + 
     18*d12^2*d15^3*d23^2*mt2^2 - 16*d12*d15^4*d23^2*mt2^2 - 
     4*d12^3*d15*d23^3*mt2^2 - 12*d12^2*d15^2*d23^3*mt2^2 + 
     24*d12*d15^3*d23^3*mt2^2 + d12^3*d23^4*mt2^2 + 3*d12^2*d15*d23^4*mt2^2 - 
     16*d12*d15^2*d23^4*mt2^2 + 4*d12*d15*d23^5*mt2^2 - 
     2*d12^2*d15^4*d34*mt2^2 + 9*d12^2*d15^3*d23*d34*mt2^2 + 
     2*d12*d15^4*d23*d34*mt2^2 - 15*d12^2*d15^2*d23^2*d34*mt2^2 - 
     6*d12*d15^3*d23^2*d34*mt2^2 + 4*d15^4*d23^2*d34*mt2^2 + 
     11*d12^2*d15*d23^3*d34*mt2^2 + 6*d12*d15^2*d23^3*d34*mt2^2 - 
     12*d15^3*d23^3*d34*mt2^2 - 3*d12^2*d23^4*d34*mt2^2 - 
     2*d12*d15*d23^4*d34*mt2^2 + 12*d15^2*d23^4*d34*mt2^2 - 
     4*d15*d23^5*d34*mt2^2 - 4*d12*d15^3*d23*d34^2*mt2^2 + 
     11*d12*d15^2*d23^2*d34^2*mt2^2 - d15^3*d23^2*d34^2*mt2^2 - 
     10*d12*d15*d23^3*d34^2*mt2^2 + 2*d15^2*d23^3*d34^2*mt2^2 + 
     3*d12*d23^4*d34^2*mt2^2 - d15*d23^4*d34^2*mt2^2 - 
     2*d15^2*d23^2*d34^3*mt2^2 + 3*d15*d23^3*d34^3*mt2^2 - 
     d23^4*d34^3*mt2^2 - 3*d12^2*d15^4*d45*mt2^2 - 6*d12*d15^5*d45*mt2^2 + 
     12*d12^2*d15^3*d23*d45*mt2^2 + 30*d12*d15^4*d23*d45*mt2^2 - 
     18*d12^2*d15^2*d23^2*d45*mt2^2 - 54*d12*d15^3*d23^2*d45*mt2^2 + 
     12*d12^2*d15*d23^3*d45*mt2^2 + 42*d12*d15^2*d23^3*d45*mt2^2 - 
     3*d12^2*d23^4*d45*mt2^2 - 12*d12*d15*d23^4*d45*mt2^2 + 
     6*d12*d15^4*d34*d45*mt2^2 - 24*d12*d15^3*d23*d34*d45*mt2^2 - 
     6*d15^4*d23*d34*d45*mt2^2 + 36*d12*d15^2*d23^2*d34*d45*mt2^2 + 
     24*d15^3*d23^2*d34*d45*mt2^2 - 24*d12*d15*d23^3*d34*d45*mt2^2 - 
     30*d15^2*d23^3*d34*d45*mt2^2 + 6*d12*d23^4*d34*d45*mt2^2 + 
     12*d15*d23^4*d34*d45*mt2^2 + 6*d15^3*d23*d34^2*d45*mt2^2 - 
     15*d15^2*d23^2*d34^2*d45*mt2^2 + 12*d15*d23^3*d34^2*d45*mt2^2 - 
     3*d23^4*d34^2*d45*mt2^2 + 3*d12*d15^4*d45^2*mt2^2 + 
     3*d15^5*d45^2*mt2^2 - 12*d12*d15^3*d23*d45^2*mt2^2 - 
     16*d15^4*d23*d45^2*mt2^2 + 15*d12*d15^2*d23^2*d45^2*mt2^2 + 
     23*d15^3*d23^2*d45^2*mt2^2 - 6*d12*d15*d23^3*d45^2*mt2^2 - 
     10*d15^2*d23^3*d45^2*mt2^2 + d12^2*d15^2*d34*d45^2*mt2^2 - 
     2*d15^4*d34*d45^2*mt2^2 - d12^2*d15*d23*d34*d45^2*mt2^2 + 
     6*d12*d15^2*d23*d34*d45^2*mt2^2 + 13*d15^3*d23*d34*d45^2*mt2^2 - 
     2*d12*d15*d23^2*d34*d45^2*mt2^2 - 5*d15^2*d23^2*d34*d45^2*mt2^2 - 
     4*d12*d23^3*d34*d45^2*mt2^2 - 6*d15*d23^3*d34*d45^2*mt2^2 - 
     4*d15^2*d23*d34^2*d45^2*mt2^2 - d12*d23^2*d34^2*d45^2*mt2^2 - 
     3*d15*d23^2*d34^2*d45^2*mt2^2 + 4*d23^3*d34^2*d45^2*mt2^2 + 
     d23^2*d34^3*d45^2*mt2^2 - d15^4*d45^3*mt2^2 + 3*d15^3*d23*d45^3*mt2^2 - 
     2*d15^2*d23^2*d45^3*mt2^2 - d12*d15^2*d34*d45^3*mt2^2 + 
     2*d15^3*d34*d45^3*mt2^2 + d12*d15*d23*d34*d45^3*mt2^2 - 
     8*d15^2*d23*d34*d45^3*mt2^2 + 5*d15*d23^2*d34*d45^3*mt2^2 + 
     2*d15*d23*d34^2*d45^3*mt2^2 - d23^2*d34^2*d45^3*mt2^2 + 
     3*d12^2*d15^4*mt2^3 + 3*d12*d15^5*mt2^3 - 12*d12^2*d15^3*d23*mt2^3 - 
     12*d12*d15^4*d23*mt2^3 + 2*d15^5*d23*mt2^3 + 18*d12^2*d15^2*d23^2*
      mt2^3 + 18*d12*d15^3*d23^2*mt2^3 - 8*d15^4*d23^2*mt2^3 - 
     12*d12^2*d15*d23^3*mt2^3 - 12*d12*d15^2*d23^3*mt2^3 + 
     12*d15^3*d23^3*mt2^3 + 3*d12^2*d23^4*mt2^3 + 3*d12*d15*d23^4*mt2^3 - 
     8*d15^2*d23^4*mt2^3 + 2*d15*d23^5*mt2^3 - 4*d12*d15^4*d34*mt2^3 + 
     18*d12*d15^3*d23*d34*mt2^3 + d15^4*d23*d34*mt2^3 - 
     30*d12*d15^2*d23^2*d34*mt2^3 - 3*d15^3*d23^2*d34*mt2^3 + 
     22*d12*d15*d23^3*d34*mt2^3 + 3*d15^2*d23^3*d34*mt2^3 - 
     6*d12*d23^4*d34*mt2^3 - d15*d23^4*d34*mt2^3 - 4*d15^3*d23*d34^2*mt2^3 + 
     11*d15^2*d23^2*d34^2*mt2^3 - 10*d15*d23^3*d34^2*mt2^3 + 
     3*d23^4*d34^2*mt2^3 - 6*d12*d15^4*d45*mt2^3 - 3*d15^5*d45*mt2^3 + 
     24*d12*d15^3*d23*d45*mt2^3 + 15*d15^4*d23*d45*mt2^3 - 
     36*d12*d15^2*d23^2*d45*mt2^3 - 27*d15^3*d23^2*d45*mt2^3 + 
     24*d12*d15*d23^3*d45*mt2^3 + 21*d15^2*d23^3*d45*mt2^3 - 
     6*d12*d23^4*d45*mt2^3 - 6*d15*d23^4*d45*mt2^3 + 3*d15^4*d34*d45*mt2^3 - 
     15*d15^3*d23*d34*d45*mt2^3 + 27*d15^2*d23^2*d34*d45*mt2^3 - 
     21*d15*d23^3*d34*d45*mt2^3 + 6*d23^4*d34*d45*mt2^3 + 
     3*d15^4*d45^2*mt2^3 - 11*d15^3*d23*d45^2*mt2^3 + 
     13*d15^2*d23^2*d45^2*mt2^3 - 5*d15*d23^3*d45^2*mt2^3 - 
     2*d15^3*d34*d45^2*mt2^3 + 2*d12*d15*d23*d34*d45^2*mt2^3 + 
     7*d15^2*d23*d34*d45^2*mt2^3 - 2*d12*d23^2*d34*d45^2*mt2^3 - 
     d15*d23^2*d34*d45^2*mt2^3 - 4*d23^3*d34*d45^2*mt2^3 - 
     2*d15*d23*d34^2*d45^2*mt2^3 + d23^2*d34^2*d45^2*mt2^3 + 
     d15^2*d34*d45^3*mt2^3 - 3*d15*d23*d34*d45^3*mt2^3 + 
     2*d23^2*d34*d45^3*mt2^3 + 3*d12*d15^4*mt2^4 + d15^5*mt2^4 - 
     12*d12*d15^3*d23*mt2^4 - 4*d15^4*d23*mt2^4 + 18*d12*d15^2*d23^2*mt2^4 + 
     6*d15^3*d23^2*mt2^4 - 12*d12*d15*d23^3*mt2^4 - 4*d15^2*d23^3*mt2^4 + 
     3*d12*d23^4*mt2^4 + d15*d23^4*mt2^4 - 2*d15^4*d34*mt2^4 + 
     9*d15^3*d23*d34*mt2^4 - 15*d15^2*d23^2*d34*mt2^4 + 
     11*d15*d23^3*d34*mt2^4 - 3*d23^4*d34*mt2^4 - 3*d15^4*d45*mt2^4 + 
     12*d15^3*d23*d45*mt2^4 - 18*d15^2*d23^2*d45*mt2^4 + 
     12*d15*d23^3*d45*mt2^4 - 3*d23^4*d45*mt2^4 - d15^2*d34*d45^2*mt2^4 + 
     3*d15*d23*d34*d45^2*mt2^4 - 2*d23^2*d34*d45^2*mt2^4 + d15^4*mt2^5 - 
     4*d15^3*d23*mt2^5 + 6*d15^2*d23^2*mt2^5 - 4*d15*d23^3*mt2^5 + 
     d23^4*mt2^5))/(Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(2*d12^4*d15^3*d23 - 4*d12^4*d15^2*d23^2 + 4*d12^3*d15^3*d23^2 + 
      2*d12^4*d15*d23^3 - 8*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 + 
      4*d12^3*d15*d23^4 - 4*d12^2*d15^2*d23^4 + 2*d12^2*d15*d23^5 - 
      2*d12^4*d15^2*d23*d34 - 2*d12^3*d15^3*d23*d34 + 2*d12^4*d15*d23^2*d34 + 
      2*d12^3*d15^2*d23^2*d34 - 4*d12^2*d15^3*d23^2*d34 + 
      10*d12^2*d15^2*d23^3*d34 - 2*d12*d15^3*d23^3*d34 - 
      6*d12^2*d15*d23^4*d34 + 6*d12*d15^2*d23^4*d34 - 4*d12*d15*d23^5*d34 + 
      2*d12^3*d15^2*d23*d34^2 - 4*d12^3*d15*d23^2*d34^2 + 
      2*d12^2*d15^2*d23^2*d34^2 - 6*d12^2*d15*d23^3*d34^2 - 
      2*d12*d15^2*d23^3*d34^2 - 2*d15^2*d23^4*d34^2 + 2*d15*d23^5*d34^2 + 
      2*d12^2*d15*d23^2*d34^3 + 4*d12*d15*d23^3*d34^3 + 2*d15*d23^4*d34^3 - 
      6*d12^3*d15^3*d23*d45 + 10*d12^3*d15^2*d23^2*d45 - 
      8*d12^2*d15^3*d23^2*d45 - 4*d12^3*d15*d23^3*d45 + 
      12*d12^2*d15^2*d23^3*d45 - 2*d12*d15^3*d23^3*d45 - 
      4*d12^2*d15*d23^4*d45 + 2*d12*d15^2*d23^4*d45 + 
      4*d12^3*d15^2*d23*d34*d45 + 2*d12^2*d15^3*d23*d34*d45 - 
      2*d12^3*d15*d23^2*d34*d45 - 6*d12^2*d15^2*d23^2*d34*d45 + 
      8*d12^2*d15*d23^3*d34*d45 - 8*d12*d15^2*d23^3*d34*d45 - 
      2*d15^3*d23^3*d34*d45 + 10*d12*d15*d23^4*d34*d45 + 
      2*d15^2*d23^4*d34*d45 + 2*d12^3*d15*d23*d34^2*d45 + 
      10*d12^2*d15*d23^2*d34^2*d45 + 8*d12*d15^2*d23^2*d34^2*d45 + 
      2*d12*d15*d23^3*d34^2*d45 + 8*d15^2*d23^3*d34^2*d45 - 
      6*d15*d23^4*d34^2*d45 - 2*d12^2*d15*d23*d34^3*d45 - 
      8*d12*d15*d23^2*d34^3*d45 - 6*d15*d23^3*d34^3*d45 + 
      6*d12^2*d15^3*d23*d45^2 - 8*d12^2*d15^2*d23^2*d45^2 + 
      4*d12*d15^3*d23^2*d45^2 + 2*d12^2*d15*d23^3*d45^2 - 
      4*d12*d15^2*d23^3*d45^2 - 2*d12^2*d15^2*d23*d34*d45^2 + 
      2*d12*d15^3*d23*d34*d45^2 - 2*d12^2*d15*d23^2*d34*d45^2 + 
      2*d12*d15^2*d23^2*d34*d45^2 + 4*d15^3*d23^2*d34*d45^2 - 
      8*d12*d15*d23^3*d34*d45^2 - 4*d15^2*d23^3*d34*d45^2 - 
      4*d12^2*d15*d23*d34^2*d45^2 - 6*d12*d15^2*d23*d34^2*d45^2 - 
      4*d12*d15*d23^2*d34^2*d45^2 - 10*d15^2*d23^2*d34^2*d45^2 + 
      6*d15*d23^3*d34^2*d45^2 + 4*d12*d15*d23*d34^3*d45^2 + 
      6*d15*d23^2*d34^3*d45^2 - 2*d12*d15^3*d23*d45^3 + 
      2*d12*d15^2*d23^2*d45^3 - 2*d15^3*d23*d34*d45^3 + 
      2*d12*d15*d23^2*d34*d45^3 + 2*d15^2*d23^2*d34*d45^3 + 
      2*d12*d15*d23*d34^2*d45^3 + 4*d15^2*d23*d34^2*d45^3 - 
      2*d15*d23^2*d34^2*d45^3 - 2*d15*d23*d34^3*d45^3 + d12^4*d15^2*d23*mt2 + 
      7*d12^3*d15^3*d23*mt2 - 2*d12^4*d15*d23^2*mt2 - 
      12*d12^3*d15^2*d23^2*mt2 + 12*d12^2*d15^3*d23^2*mt2 + d12^4*d23^3*mt2 + 
      3*d12^3*d15*d23^3*mt2 - 24*d12^2*d15^2*d23^3*mt2 + 
      4*d12*d15^3*d23^3*mt2 + 2*d12^3*d23^4*mt2 + 12*d12^2*d15*d23^4*mt2 - 
      8*d12*d15^2*d23^4*mt2 + 4*d12*d15*d23^5*mt2 - 2*d12^4*d15^2*d34*mt2 - 
      d12^3*d15^3*d34*mt2 + d12^4*d15*d23*d34*mt2 - 11*d12^3*d15^2*d23*d34*
       mt2 - 6*d12^2*d15^3*d23*d34*mt2 + d12^4*d23^2*d34*mt2 + 
      13*d12^3*d15*d23^2*d34*mt2 - d12^2*d15^2*d23^2*d34*mt2 - 
      8*d12*d15^3*d23^2*d34*mt2 - d12^3*d23^3*d34*mt2 + 
      13*d12^2*d15*d23^3*d34*mt2 + 20*d12*d15^2*d23^3*d34*mt2 - 
      2*d15^3*d23^3*d34*mt2 - 6*d12^2*d23^4*d34*mt2 - 
      12*d12*d15*d23^4*d34*mt2 + 6*d15^2*d23^4*d34*mt2 - 
      4*d15*d23^5*d34*mt2 + 2*d12^3*d15^2*d34^2*mt2 - 
      2*d12^3*d15*d23*d34^2*mt2 + 8*d12^2*d15^2*d23*d34^2*mt2 - 
      3*d12^3*d23^2*d34^2*mt2 - 16*d12^2*d15*d23^2*d34^2*mt2 + 
      7*d12*d15^2*d23^2*d34^2*mt2 - 3*d12^2*d23^3*d34^2*mt2 - 
      23*d12*d15*d23^3*d34^2*mt2 - 2*d15^2*d23^3*d34^2*mt2 + 
      6*d12*d23^4*d34^2*mt2 + d12^2*d15*d23*d34^3*mt2 + 
      3*d12^2*d23^2*d34^3*mt2 + 5*d12*d15*d23^2*d34^3*mt2 + 
      5*d12*d23^3*d34^3*mt2 + 7*d15*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 - 
      d12*d23^2*d34^4*mt2 - 2*d23^3*d34^4*mt2 - 3*d12^3*d15^2*d23*d45*mt2 - 
      15*d12^2*d15^3*d23*d45*mt2 + 5*d12^3*d15*d23^2*d45*mt2 + 
      21*d12^2*d15^2*d23^2*d45*mt2 - 16*d12*d15^3*d23^2*d45*mt2 - 
      2*d12^3*d23^3*d45*mt2 - 4*d12^2*d15*d23^3*d45*mt2 + 
      24*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 - 
      2*d12^2*d23^4*d45*mt2 - 8*d12*d15*d23^4*d45*mt2 + 
      2*d15^2*d23^4*d45*mt2 + 6*d12^3*d15^2*d34*d45*mt2 + 
      3*d12^2*d15^3*d34*d45*mt2 - 4*d12^3*d15*d23*d34*d45*mt2 + 
      13*d12^2*d15^2*d23*d34*d45*mt2 + 4*d12*d15^3*d23*d34*d45*mt2 - 
      d12^3*d23^2*d34*d45*mt2 - 15*d12^2*d15*d23^2*d34*d45*mt2 - 
      8*d12*d15^2*d23^2*d34*d45*mt2 + 6*d12^2*d23^3*d34*d45*mt2 + 
      8*d12*d15*d23^3*d34*d45*mt2 - 8*d15^2*d23^3*d34*d45*mt2 + 
      4*d12*d23^4*d34*d45*mt2 + 10*d15*d23^4*d34*d45*mt2 - 
      5*d12^2*d15^2*d34^2*d45*mt2 + d12^3*d23*d34^2*d45*mt2 + 
      16*d12^2*d15*d23*d34^2*d45*mt2 + d12*d15^2*d23*d34^2*d45*mt2 + 
      6*d12^2*d23^2*d34^2*d45*mt2 + 33*d12*d15*d23^2*d34^2*d45*mt2 + 
      11*d15^2*d23^2*d34^2*d45*mt2 - 6*d12*d23^3*d34^2*d45*mt2 + 
      2*d15*d23^3*d34^2*d45*mt2 - 2*d23^4*d34^2*d45*mt2 - 
      2*d12^2*d23*d34^3*d45*mt2 - 10*d12*d15*d23*d34^3*d45*mt2 - 
      9*d12*d23^2*d34^3*d45*mt2 - 17*d15*d23^2*d34^3*d45*mt2 + 
      2*d23^3*d34^3*d45*mt2 + d12*d23*d34^4*d45*mt2 + 4*d23^2*d34^4*d45*mt2 + 
      3*d12^2*d15^2*d23*d45^2*mt2 + 9*d12*d15^3*d23*d45^2*mt2 - 
      4*d12^2*d15*d23^2*d45^2*mt2 - 10*d12*d15^2*d23^2*d45^2*mt2 + 
      4*d15^3*d23^2*d45^2*mt2 + d12^2*d23^3*d45^2*mt2 + 
      d12*d15*d23^3*d45^2*mt2 - 4*d15^2*d23^3*d45^2*mt2 - 
      6*d12^2*d15^2*d34*d45^2*mt2 - 3*d12*d15^3*d34*d45^2*mt2 + 
      5*d12^2*d15*d23*d34*d45^2*mt2 + 3*d12*d15^2*d23*d34*d45^2*mt2 + 
      2*d15^3*d23*d34*d45^2*mt2 - d12^2*d23^2*d34*d45^2*mt2 - 
      3*d12*d15*d23^2*d34*d45^2*mt2 + 5*d15^2*d23^2*d34*d45^2*mt2 - 
      5*d12*d23^3*d34*d45^2*mt2 - 11*d15*d23^3*d34*d45^2*mt2 + 
      4*d12*d15^2*d34^2*d45^2*mt2 - 2*d12^2*d23*d34^2*d45^2*mt2 - 
      22*d12*d15*d23*d34^2*d45^2*mt2 - 9*d15^2*d23*d34^2*d45^2*mt2 - 
      d12*d23^2*d34^2*d45^2*mt2 - 10*d15*d23^2*d34^2*d45^2*mt2 + 
      4*d23^3*d34^2*d45^2*mt2 + 4*d12*d23*d34^3*d45^2*mt2 + 
      10*d15*d23*d34^3*d45^2*mt2 + 2*d23^2*d34^3*d45^2*mt2 - 
      2*d23*d34^4*d45^2*mt2 - d12*d15^2*d23*d45^3*mt2 - d15^3*d23*d45^3*mt2 + 
      d12*d15*d23^2*d45^3*mt2 + d15^2*d23^2*d45^3*mt2 + 
      2*d12*d15^2*d34*d45^3*mt2 + d15^3*d34*d45^3*mt2 - 
      2*d12*d15*d23*d34*d45^3*mt2 - 5*d15^2*d23*d34*d45^3*mt2 + 
      d12*d23^2*d34*d45^3*mt2 + 5*d15*d23^2*d34*d45^3*mt2 - 
      d15^2*d34^2*d45^3*mt2 + d12*d23*d34^2*d45^3*mt2 + 
      8*d15*d23*d34^2*d45^3*mt2 - 2*d23^2*d34^2*d45^3*mt2 - 
      2*d23*d34^3*d45^3*mt2 + 4*d12^3*d15^2*d23*mt2^2 + 
      9*d12^2*d15^3*d23*mt2^2 - 8*d12^3*d15*d23^2*mt2^2 - 
      12*d12^2*d15^2*d23^2*mt2^2 + 12*d12*d15^3*d23^2*mt2^2 + 
      4*d12^3*d23^3*mt2^2 - 3*d12^2*d15*d23^3*mt2^2 - 
      24*d12*d15^2*d23^3*mt2^2 + 2*d15^3*d23^3*mt2^2 + 6*d12^2*d23^4*mt2^2 + 
      12*d12*d15*d23^4*mt2^2 - 4*d15^2*d23^4*mt2^2 + 2*d15*d23^5*mt2^2 - 
      d12^4*d15*d34*mt2^2 - 8*d12^3*d15^2*d34*mt2^2 - 
      3*d12^2*d15^3*d34*mt2^2 + d12^4*d23*d34*mt2^2 + 
      3*d12^3*d15*d23*d34*mt2^2 - 21*d12^2*d15^2*d23*d34*mt2^2 - 
      6*d12*d15^3*d23*d34*mt2^2 + 5*d12^3*d23^2*d34*mt2^2 + 
      27*d12^2*d15*d23^2*d34*mt2^2 - 8*d12*d15^2*d23^2*d34*mt2^2 - 
      4*d15^3*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 + 
      26*d12*d15*d23^3*d34*mt2^2 + 10*d15^2*d23^3*d34*mt2^2 - 
      12*d12*d23^4*d34*mt2^2 - 6*d15*d23^4*d34*mt2^2 + 
      2*d12^3*d15*d34^2*mt2^2 + 6*d12^2*d15^2*d34^2*mt2^2 - 
      3*d12^3*d23*d34^2*mt2^2 - 4*d12^2*d15*d23*d34^2*mt2^2 + 
      10*d12*d15^2*d23*d34^2*mt2^2 - 12*d12^2*d23^2*d34^2*mt2^2 - 
      20*d12*d15*d23^2*d34^2*mt2^2 + 5*d15^2*d23^2*d34^2*mt2^2 - 
      6*d12*d23^3*d34^2*mt2^2 - 17*d15*d23^3*d34^2*mt2^2 + 
      6*d23^4*d34^2*mt2^2 - d12^2*d15*d34^3*mt2^2 + 3*d12^2*d23*d34^3*mt2^2 + 
      d12*d15*d23*d34^3*mt2^2 + 9*d12*d23^2*d34^3*mt2^2 + 
      3*d15*d23^2*d34^3*mt2^2 + 5*d23^3*d34^3*mt2^2 - d12*d23*d34^4*mt2^2 - 
      2*d23^2*d34^4*mt2^2 - 9*d12^2*d15^2*d23*d45*mt2^2 - 
      12*d12*d15^3*d23*d45*mt2^2 + 15*d12^2*d15*d23^2*d45*mt2^2 + 
      12*d12*d15^2*d23^2*d45*mt2^2 - 8*d15^3*d23^2*d45*mt2^2 - 
      6*d12^2*d23^3*d45*mt2^2 + 4*d12*d15*d23^3*d45*mt2^2 + 
      12*d15^2*d23^3*d45*mt2^2 - 4*d12*d23^4*d45*mt2^2 - 
      4*d15*d23^4*d45*mt2^2 + 3*d12^3*d15*d34*d45*mt2^2 + 
      18*d12^2*d15^2*d34*d45*mt2^2 + 6*d12*d15^3*d34*d45*mt2^2 - 
      3*d12^3*d23*d34*d45*mt2^2 - 12*d12^2*d15*d23*d34*d45*mt2^2 + 
      14*d12*d15^2*d23*d34*d45*mt2^2 + 2*d15^3*d23*d34*d45*mt2^2 - 
      3*d12^2*d23^2*d34*d45*mt2^2 - 24*d12*d15*d23^2*d34*d45*mt2^2 - 
      2*d15^2*d23^2*d34*d45*mt2^2 + 12*d12*d23^3*d34*d45*mt2^2 + 
      4*d23^4*d34*d45*mt2^2 - 5*d12^2*d15*d34^2*d45*mt2^2 - 
      10*d12*d15^2*d34^2*d45*mt2^2 + 12*d12^2*d23*d34^2*d45*mt2^2 + 
      27*d12*d15*d23*d34^2*d45*mt2^2 + d15^2*d23*d34^2*d45*mt2^2 + 
      12*d12*d23^2*d34^2*d45*mt2^2 + 23*d15*d23^2*d34^2*d45*mt2^2 - 
      6*d23^3*d34^2*d45*mt2^2 + 2*d12*d15*d34^3*d45*mt2^2 - 
      13*d12*d23*d34^3*d45*mt2^2 - 9*d15*d23*d34^3*d45*mt2^2 - 
      9*d23^2*d34^3*d45*mt2^2 + 4*d23*d34^4*d45*mt2^2 + 
      6*d12*d15^2*d23*d45^2*mt2^2 + 3*d15^3*d23*d45^2*mt2^2 - 
      8*d12*d15*d23^2*d45^2*mt2^2 - 2*d15^2*d23^2*d45^2*mt2^2 + 
      2*d12*d23^3*d45^2*mt2^2 - d15*d23^3*d45^2*mt2^2 - 
      3*d12^2*d15*d34*d45^2*mt2^2 - 12*d12*d15^2*d34*d45^2*mt2^2 - 
      3*d15^3*d34*d45^2*mt2^2 + 3*d12^2*d23*d34*d45^2*mt2^2 + 
      13*d12*d15*d23*d34*d45^2*mt2^2 + 5*d15^2*d23*d34*d45^2*mt2^2 - 
      5*d12*d23^2*d34*d45^2*mt2^2 - d15*d23^2*d34*d45^2*mt2^2 - 
      5*d23^3*d34*d45^2*mt2^2 + 4*d12*d15*d34^2*d45^2*mt2^2 + 
      4*d15^2*d34^2*d45^2*mt2^2 - 13*d12*d23*d34^2*d45^2*mt2^2 - 
      21*d15*d23*d34^2*d45^2*mt2^2 + 2*d23^2*d34^2*d45^2*mt2^2 - 
      d15*d34^3*d45^2*mt2^2 + 10*d23*d34^3*d45^2*mt2^2 - 
      d15^2*d23*d45^3*mt2^2 + d15*d23^2*d45^3*mt2^2 + 
      d12*d15*d34*d45^3*mt2^2 + 2*d15^2*d34*d45^3*mt2^2 - 
      d12*d23*d34*d45^3*mt2^2 - 4*d15*d23*d34*d45^3*mt2^2 + 
      3*d23^2*d34*d45^3*mt2^2 - d15*d34^2*d45^3*mt2^2 + 
      4*d23*d34^2*d45^3*mt2^2 + 6*d12^2*d15^2*d23*mt2^3 + 
      5*d12*d15^3*d23*mt2^3 - 12*d12^2*d15*d23^2*mt2^3 - 
      4*d12*d15^2*d23^2*mt2^3 + 4*d15^3*d23^2*mt2^3 + 6*d12^2*d23^3*mt2^3 - 
      7*d12*d15*d23^3*mt2^3 - 8*d15^2*d23^3*mt2^3 + 6*d12*d23^4*mt2^3 + 
      4*d15*d23^4*mt2^3 - 4*d12^3*d15*d34*mt2^3 - 12*d12^2*d15^2*d34*mt2^3 - 
      3*d12*d15^3*d34*mt2^3 + 4*d12^3*d23*d34*mt2^3 + 
      3*d12^2*d15*d23*d34*mt2^3 - 17*d12*d15^2*d23*d34*mt2^3 - 
      2*d15^3*d23*d34*mt2^3 + 9*d12^2*d23^2*d34*mt2^3 + 
      23*d12*d15*d23^2*d34*mt2^3 - 5*d15^2*d23^2*d34*mt2^3 - 
      3*d12*d23^3*d34*mt2^3 + 13*d15*d23^3*d34*mt2^3 - 6*d23^4*d34*mt2^3 + 
      6*d12^2*d15*d34^2*mt2^3 + 6*d12*d15^2*d34^2*mt2^3 - 
      9*d12^2*d23*d34^2*mt2^3 - 2*d12*d15*d23*d34^2*mt2^3 + 
      4*d15^2*d23*d34^2*mt2^3 - 15*d12*d23^2*d34^2*mt2^3 - 
      8*d15*d23^2*d34^2*mt2^3 - 3*d23^3*d34^2*mt2^3 - 2*d12*d15*d34^3*mt2^3 + 
      6*d12*d23*d34^3*mt2^3 + 6*d23^2*d34^3*mt2^3 - d23*d34^4*mt2^3 - 
      9*d12*d15^2*d23*d45*mt2^3 - 3*d15^3*d23*d45*mt2^3 + 
      15*d12*d15*d23^2*d45*mt2^3 + d15^2*d23^2*d45*mt2^3 - 
      6*d12*d23^3*d45*mt2^3 + 4*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 + 
      9*d12^2*d15*d34*d45*mt2^3 + 18*d12*d15^2*d34*d45*mt2^3 + 
      3*d15^3*d34*d45*mt2^3 - 9*d12^2*d23*d34*d45*mt2^3 - 
      12*d12*d15*d23*d34*d45*mt2^3 + 5*d15^2*d23*d34*d45*mt2^3 - 
      3*d12*d23^2*d34*d45*mt2^3 - 11*d15*d23^2*d34*d45*mt2^3 + 
      6*d23^3*d34*d45*mt2^3 - 10*d12*d15*d34^2*d45*mt2^3 - 
      5*d15^2*d34^2*d45*mt2^3 + 21*d12*d23*d34^2*d45*mt2^3 + 
      13*d15*d23*d34^2*d45*mt2^3 + 6*d23^2*d34^2*d45*mt2^3 + 
      2*d15*d34^3*d45*mt2^3 - 11*d23*d34^3*d45*mt2^3 + 
      3*d15^2*d23*d45^2*mt2^3 - 4*d15*d23^2*d45^2*mt2^3 + d23^3*d45^2*mt2^3 - 
      6*d12*d15*d34*d45^2*mt2^3 - 6*d15^2*d34*d45^2*mt2^3 + 
      6*d12*d23*d34*d45^2*mt2^3 + 8*d15*d23*d34*d45^2*mt2^3 - 
      4*d23^2*d34*d45^2*mt2^3 + 4*d15*d34^2*d45^2*mt2^3 - 
      11*d23*d34^2*d45^2*mt2^3 + d15*d34*d45^3*mt2^3 - d23*d34*d45^3*mt2^3 + 
      4*d12*d15^2*d23*mt2^4 + d15^3*d23*mt2^4 - 8*d12*d15*d23^2*mt2^4 + 
      4*d12*d23^3*mt2^4 - 3*d15*d23^3*mt2^4 + 2*d23^4*mt2^4 - 
      6*d12^2*d15*d34*mt2^4 - 8*d12*d15^2*d34*mt2^4 - d15^3*d34*mt2^4 + 
      6*d12^2*d23*d34*mt2^4 + d12*d15*d23*d34*mt2^4 - 5*d15^2*d23*d34*mt2^4 + 
      7*d12*d23^2*d34*mt2^4 + 7*d15*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 + 
      6*d12*d15*d34^2*mt2^4 + 2*d15^2*d34^2*mt2^4 - 9*d12*d23*d34^2*mt2^4 - 
      6*d23^2*d34^2*mt2^4 - d15*d34^3*mt2^4 + 3*d23*d34^3*mt2^4 - 
      3*d15^2*d23*d45*mt2^4 + 5*d15*d23^2*d45*mt2^4 - 2*d23^3*d45*mt2^4 + 
      9*d12*d15*d34*d45*mt2^4 + 6*d15^2*d34*d45*mt2^4 - 
      9*d12*d23*d34*d45*mt2^4 - 4*d15*d23*d34*d45*mt2^4 - 
      d23^2*d34*d45*mt2^4 - 5*d15*d34^2*d45*mt2^4 + 10*d23*d34^2*d45*mt2^4 - 
      3*d15*d34*d45^2*mt2^4 + 3*d23*d34*d45^2*mt2^4 + d15^2*d23*mt2^5 - 
      2*d15*d23^2*mt2^5 + d23^3*mt2^5 - 4*d12*d15*d34*mt2^5 - 
      2*d15^2*d34*mt2^5 + 4*d12*d23*d34*mt2^5 + 2*d23^2*d34*mt2^5 + 
      2*d15*d34^2*mt2^5 - 3*d23*d34^2*mt2^5 + 3*d15*d34*d45*mt2^5 - 
      3*d23*d34*d45*mt2^5 - d15*d34*mt2^6 + d23*d34*mt2^6))/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(-2*d12^4*d15^3*d23 + 4*d12^4*d15^2*d23^2 - 4*d12^3*d15^3*d23^2 - 
      2*d12^4*d15*d23^3 + 8*d12^3*d15^2*d23^3 - 2*d12^2*d15^3*d23^3 - 
      4*d12^3*d15*d23^4 + 4*d12^2*d15^2*d23^4 - 2*d12^2*d15*d23^5 + 
      2*d12^4*d15^2*d23*d34 - 2*d12^4*d15*d23^2*d34 + 
      2*d12^3*d15^2*d23^2*d34 - 2*d12^3*d15*d23^3*d34 - 
      2*d12^2*d15^2*d23^3*d34 + 2*d12^2*d15*d23^4*d34 - 
      2*d12*d15^2*d23^4*d34 + 2*d12*d15*d23^5*d34 + 2*d12^3*d15*d23^2*d34^2 + 
      4*d12^2*d15*d23^3*d34^2 + 2*d12*d15*d23^4*d34^2 + 
      6*d12^3*d15^3*d23*d45 - 10*d12^3*d15^2*d23^2*d45 + 
      8*d12^2*d15^3*d23^2*d45 + 4*d12^3*d15*d23^3*d45 - 
      12*d12^2*d15^2*d23^3*d45 + 2*d12*d15^3*d23^3*d45 + 
      4*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 - 
      8*d12^3*d15^2*d23*d34*d45 + 6*d12^3*d15*d23^2*d34*d45 - 
      8*d12^2*d15^2*d23^2*d34*d45 + 4*d12^2*d15*d23^3*d34*d45 - 
      2*d12*d15*d23^4*d34*d45 + 2*d12^3*d15*d23*d34^2*d45 - 
      2*d12*d15*d23^3*d34^2*d45 - 6*d12^2*d15^3*d23*d45^2 + 
      8*d12^2*d15^2*d23^2*d45^2 - 4*d12*d15^3*d23^2*d45^2 - 
      2*d12^2*d15*d23^3*d45^2 + 4*d12*d15^2*d23^3*d45^2 + 
      10*d12^2*d15^2*d23*d34*d45^2 - 6*d12^2*d15*d23^2*d34*d45^2 + 
      6*d12*d15^2*d23^2*d34*d45^2 - 2*d12*d15*d23^3*d34*d45^2 - 
      4*d12^2*d15*d23*d34^2*d45^2 - 2*d12*d15*d23^2*d34^2*d45^2 + 
      2*d12*d15^3*d23*d45^3 - 2*d12*d15^2*d23^2*d45^3 - 
      4*d12*d15^2*d23*d34*d45^3 + 2*d12*d15*d23^2*d34*d45^3 + 
      2*d12*d15*d23*d34^2*d45^3 - d12^4*d15^2*d23*mt2 - 
      7*d12^3*d15^3*d23*mt2 + 2*d12^4*d15*d23^2*mt2 + 
      12*d12^3*d15^2*d23^2*mt2 - 12*d12^2*d15^3*d23^2*mt2 - d12^4*d23^3*mt2 - 
      3*d12^3*d15*d23^3*mt2 + 24*d12^2*d15^2*d23^3*mt2 - 
      4*d12*d15^3*d23^3*mt2 - 2*d12^3*d23^4*mt2 - 12*d12^2*d15*d23^4*mt2 + 
      8*d12*d15^2*d23^4*mt2 - 4*d12*d15*d23^5*mt2 + d12^4*d15^2*d34*mt2 + 
      d12^4*d15*d23*d34*mt2 + 11*d12^3*d15^2*d23*d34*mt2 - 
      2*d12^4*d23^2*d34*mt2 - 10*d12^3*d15*d23^2*d34*mt2 + 
      11*d12^2*d15^2*d23^2*d34*mt2 - d12^3*d23^3*d34*mt2 - 
      15*d12^2*d15*d23^3*d34*mt2 - 4*d12*d15^2*d23^3*d34*mt2 + 
      4*d12^2*d23^4*d34*mt2 + 4*d12*d15*d23^4*d34*mt2 - 
      2*d15^2*d23^4*d34*mt2 + 2*d15*d23^5*d34*mt2 - d12^3*d15*d23*d34^2*mt2 + 
      4*d12^3*d23^2*d34^2*mt2 + 6*d12^2*d15*d23^2*d34^2*mt2 + 
      5*d12^2*d23^3*d34^2*mt2 + 12*d12*d15*d23^3*d34^2*mt2 - 
      2*d12*d23^4*d34^2*mt2 + 2*d15*d23^4*d34^2*mt2 - 
      2*d12^2*d23^2*d34^3*mt2 - 3*d12*d23^3*d34^3*mt2 + 
      3*d12^3*d15^2*d23*d45*mt2 + 15*d12^2*d15^3*d23*d45*mt2 - 
      5*d12^3*d15*d23^2*d45*mt2 - 21*d12^2*d15^2*d23^2*d45*mt2 + 
      16*d12*d15^3*d23^2*d45*mt2 + 2*d12^3*d23^3*d45*mt2 + 
      4*d12^2*d15*d23^3*d45*mt2 - 24*d12*d15^2*d23^3*d45*mt2 + 
      2*d15^3*d23^3*d45*mt2 + 2*d12^2*d23^4*d45*mt2 + 
      8*d12*d15*d23^4*d45*mt2 - 2*d15^2*d23^4*d45*mt2 - 
      3*d12^3*d15^2*d34*d45*mt2 - 3*d12^3*d15*d23*d34*d45*mt2 - 
      26*d12^2*d15^2*d23*d34*d45*mt2 + 5*d12^3*d23^2*d34*d45*mt2 + 
      19*d12^2*d15*d23^2*d34*d45*mt2 - 18*d12*d15^2*d23^2*d34*d45*mt2 + 
      12*d12*d15*d23^3*d34*d45*mt2 - 2*d12*d23^4*d34*d45*mt2 - 
      2*d15*d23^4*d34*d45*mt2 + d12^3*d15*d34^2*d45*mt2 + 
      7*d12^2*d15*d23*d34^2*d45*mt2 - 8*d12^2*d23^2*d34^2*d45*mt2 - 
      3*d12*d15*d23^2*d34^2*d45*mt2 - 2*d12*d23^3*d34^2*d45*mt2 - 
      2*d15*d23^3*d34^2*d45*mt2 + 3*d12*d23^2*d34^3*d45*mt2 - 
      3*d12^2*d15^2*d23*d45^2*mt2 - 9*d12*d15^3*d23*d45^2*mt2 + 
      4*d12^2*d15*d23^2*d45^2*mt2 + 10*d12*d15^2*d23^2*d45^2*mt2 - 
      4*d15^3*d23^2*d45^2*mt2 - d12^2*d23^3*d45^2*mt2 - 
      d12*d15*d23^3*d45^2*mt2 + 4*d15^2*d23^3*d45^2*mt2 + 
      3*d12^2*d15^2*d34*d45^2*mt2 + 3*d12^2*d15*d23*d34*d45^2*mt2 + 
      15*d12*d15^2*d23*d34*d45^2*mt2 - 4*d12^2*d23^2*d34*d45^2*mt2 - 
      8*d12*d15*d23^2*d34*d45^2*mt2 + 3*d15^2*d23^2*d34*d45^2*mt2 + 
      d12*d23^3*d34*d45^2*mt2 + d15*d23^3*d34*d45^2*mt2 - 
      2*d12^2*d15*d34^2*d45^2*mt2 - 5*d12*d15*d23*d34^2*d45^2*mt2 + 
      4*d12*d23^2*d34^2*d45^2*mt2 + d15*d23^2*d34^2*d45^2*mt2 + 
      d12*d15^2*d23*d45^3*mt2 + d15^3*d23*d45^3*mt2 - 
      d12*d15*d23^2*d45^3*mt2 - d15^2*d23^2*d45^3*mt2 - 
      d12*d15^2*d34*d45^3*mt2 - d12*d15*d23*d34*d45^3*mt2 + 
      d12*d23^2*d34*d45^3*mt2 - d15*d23^2*d34*d45^3*mt2 + 
      d12*d15*d34^2*d45^3*mt2 - d15*d23*d34^2*d45^3*mt2 - 
      4*d12^3*d15^2*d23*mt2^2 - 9*d12^2*d15^3*d23*mt2^2 + 
      8*d12^3*d15*d23^2*mt2^2 + 12*d12^2*d15^2*d23^2*mt2^2 - 
      12*d12*d15^3*d23^2*mt2^2 - 4*d12^3*d23^3*mt2^2 + 
      3*d12^2*d15*d23^3*mt2^2 + 24*d12*d15^2*d23^3*mt2^2 - 
      2*d15^3*d23^3*mt2^2 - 6*d12^2*d23^4*mt2^2 - 12*d12*d15*d23^4*mt2^2 + 
      4*d15^2*d23^4*mt2^2 - 2*d15*d23^5*mt2^2 + d12^4*d15*d34*mt2^2 + 
      4*d12^3*d15^2*d34*mt2^2 - d12^4*d23*d34*mt2^2 + 
      5*d12^3*d15*d23*d34*mt2^2 + 21*d12^2*d15^2*d23*d34*mt2^2 - 
      9*d12^3*d23^2*d34*mt2^2 - 18*d12^2*d15*d23^2*d34*mt2^2 + 
      16*d12*d15^2*d23^2*d34*mt2^2 - 3*d12^2*d23^3*d34*mt2^2 - 
      24*d12*d15*d23^3*d34*mt2^2 - 2*d15^2*d23^3*d34*mt2^2 + 
      8*d12*d23^4*d34*mt2^2 + 2*d15*d23^4*d34*mt2^2 - d12^3*d15*d34^2*mt2^2 + 
      2*d12^3*d23*d34^2*mt2^2 - 4*d12^2*d15*d23*d34^2*mt2^2 + 
      14*d12^2*d23^2*d34^2*mt2^2 + 6*d12*d15*d23^2*d34^2*mt2^2 + 
      10*d12*d23^3*d34^2*mt2^2 + 8*d15*d23^3*d34^2*mt2^2 - 
      2*d23^4*d34^2*mt2^2 - d12^2*d23*d34^3*mt2^2 - 5*d12*d23^2*d34^3*mt2^2 - 
      3*d23^3*d34^3*mt2^2 + 9*d12^2*d15^2*d23*d45*mt2^2 + 
      12*d12*d15^3*d23*d45*mt2^2 - 15*d12^2*d15*d23^2*d45*mt2^2 - 
      12*d12*d15^2*d23^2*d45*mt2^2 + 8*d15^3*d23^2*d45*mt2^2 + 
      6*d12^2*d23^3*d45*mt2^2 - 4*d12*d15*d23^3*d45*mt2^2 - 
      12*d15^2*d23^3*d45*mt2^2 + 4*d12*d23^4*d45*mt2^2 + 
      4*d15*d23^4*d45*mt2^2 - 3*d12^3*d15*d34*d45*mt2^2 - 
      9*d12^2*d15^2*d34*d45*mt2^2 + 3*d12^3*d23*d34*d45*mt2^2 - 
      9*d12^2*d15*d23*d34*d45*mt2^2 - 28*d12*d15^2*d23*d34*d45*mt2^2 + 
      15*d12^2*d23^2*d34*d45*mt2^2 + 20*d12*d15*d23^2*d34*d45*mt2^2 - 
      10*d15^2*d23^2*d34*d45*mt2^2 + 8*d15*d23^3*d34*d45*mt2^2 - 
      2*d23^4*d34*d45*mt2^2 + 4*d12^2*d15*d34^2*d45*mt2^2 - 
      5*d12^2*d23*d34^2*d45*mt2^2 + 6*d12*d15*d23*d34^2*d45*mt2^2 - 
      15*d12*d23^2*d34^2*d45*mt2^2 - 3*d15*d23^2*d34^2*d45*mt2^2 - 
      2*d23^3*d34^2*d45*mt2^2 + 2*d12*d23*d34^3*d45*mt2^2 + 
      2*d23^2*d34^3*d45*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 - 
      3*d15^3*d23*d45^2*mt2^2 + 8*d12*d15*d23^2*d45^2*mt2^2 + 
      2*d15^2*d23^2*d45^2*mt2^2 - 2*d12*d23^3*d45^2*mt2^2 + 
      d15*d23^3*d45^2*mt2^2 + 3*d12^2*d15*d34*d45^2*mt2^2 + 
      6*d12*d15^2*d34*d45^2*mt2^2 - 3*d12^2*d23*d34*d45^2*mt2^2 + 
      3*d12*d15*d23*d34*d45^2*mt2^2 + 5*d15^2*d23*d34*d45^2*mt2^2 - 
      5*d12*d23^2*d34*d45^2*mt2^2 - 2*d15*d23^2*d34*d45^2*mt2^2 + 
      d23^3*d34*d45^2*mt2^2 - 3*d12*d15*d34^2*d45^2*mt2^2 + 
      4*d12*d23*d34^2*d45^2*mt2^2 + 2*d15*d23*d34^2*d45^2*mt2^2 + 
      d23^2*d34^2*d45^2*mt2^2 - d23*d34^3*d45^2*mt2^2 + 
      d15^2*d23*d45^3*mt2^2 - d15*d23^2*d45^3*mt2^2 - 
      d12*d15*d34*d45^3*mt2^2 - d15^2*d34*d45^3*mt2^2 + 
      d12*d23*d34*d45^3*mt2^2 + d15*d23*d34*d45^3*mt2^2 - 
      d23^2*d34*d45^3*mt2^2 - d23*d34^2*d45^3*mt2^2 - 
      6*d12^2*d15^2*d23*mt2^3 - 5*d12*d15^3*d23*mt2^3 + 
      12*d12^2*d15*d23^2*mt2^3 + 4*d12*d15^2*d23^2*mt2^3 - 
      4*d15^3*d23^2*mt2^3 - 6*d12^2*d23^3*mt2^3 + 7*d12*d15*d23^3*mt2^3 + 
      8*d15^2*d23^3*mt2^3 - 6*d12*d23^4*mt2^3 - 4*d15*d23^4*mt2^3 + 
      4*d12^3*d15*d34*mt2^3 + 6*d12^2*d15^2*d34*mt2^3 - 
      4*d12^3*d23*d34*mt2^3 + 9*d12^2*d15*d23*d34*mt2^3 + 
      17*d12*d15^2*d23*d34*mt2^3 - 15*d12^2*d23^2*d34*mt2^3 - 
      14*d12*d15*d23^2*d34*mt2^3 + 7*d15^2*d23^2*d34*mt2^3 - 
      3*d12*d23^3*d34*mt2^3 - 11*d15*d23^3*d34*mt2^3 + 4*d23^4*d34*mt2^3 - 
      3*d12^2*d15*d34^2*mt2^3 + 6*d12^2*d23*d34^2*mt2^3 - 
      5*d12*d15*d23*d34^2*mt2^3 + 16*d12*d23^2*d34^2*mt2^3 + 
      2*d15*d23^2*d34^2*mt2^3 + 5*d23^3*d34^2*mt2^3 - 2*d12*d23*d34^3*mt2^3 - 
      3*d23^2*d34^3*mt2^3 + 9*d12*d15^2*d23*d45*mt2^3 + 
      3*d15^3*d23*d45*mt2^3 - 15*d12*d15*d23^2*d45*mt2^3 - 
      d15^2*d23^2*d45*mt2^3 + 6*d12*d23^3*d45*mt2^3 - 4*d15*d23^3*d45*mt2^3 + 
      2*d23^4*d45*mt2^3 - 9*d12^2*d15*d34*d45*mt2^3 - 
      9*d12*d15^2*d34*d45*mt2^3 + 9*d12^2*d23*d34*d45*mt2^3 - 
      9*d12*d15*d23*d34*d45*mt2^3 - 10*d15^2*d23*d34*d45*mt2^3 + 
      15*d12*d23^2*d34*d45*mt2^3 + 7*d15*d23^2*d34*d45*mt2^3 + 
      5*d12*d15*d34^2*d45*mt2^3 - 10*d12*d23*d34^2*d45*mt2^3 + 
      d15*d23*d34^2*d45*mt2^3 - 7*d23^2*d34^2*d45*mt2^3 + 
      2*d23*d34^3*d45*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
      4*d15*d23^2*d45^2*mt2^3 - d23^3*d45^2*mt2^3 + 6*d12*d15*d34*d45^2*
       mt2^3 + 3*d15^2*d34*d45^2*mt2^3 - 6*d12*d23*d34*d45^2*mt2^3 - 
      d23^2*d34*d45^2*mt2^3 - d15*d34^2*d45^2*mt2^3 + 
      4*d23*d34^2*d45^2*mt2^3 - d15*d34*d45^3*mt2^3 + d23*d34*d45^3*mt2^3 - 
      4*d12*d15^2*d23*mt2^4 - d15^3*d23*mt2^4 + 8*d12*d15*d23^2*mt2^4 - 
      4*d12*d23^3*mt2^4 + 3*d15*d23^3*mt2^4 - 2*d23^4*mt2^4 + 
      6*d12^2*d15*d34*mt2^4 + 4*d12*d15^2*d34*mt2^4 - 6*d12^2*d23*d34*mt2^4 + 
      7*d12*d15*d23*d34*mt2^4 + 5*d15^2*d23*d34*mt2^4 - 
      11*d12*d23^2*d34*mt2^4 - 4*d15*d23^2*d34*mt2^4 - d23^3*d34*mt2^4 - 
      3*d12*d15*d34^2*mt2^4 + 6*d12*d23*d34^2*mt2^4 - 2*d15*d23*d34^2*mt2^4 + 
      6*d23^2*d34^2*mt2^4 - d23*d34^3*mt2^4 + 3*d15^2*d23*d45*mt2^4 - 
      5*d15*d23^2*d45*mt2^4 + 2*d23^3*d45*mt2^4 - 9*d12*d15*d34*d45*mt2^4 - 
      3*d15^2*d34*d45*mt2^4 + 9*d12*d23*d34*d45*mt2^4 - 
      3*d15*d23*d34*d45*mt2^4 + 5*d23^2*d34*d45*mt2^4 + 
      2*d15*d34^2*d45*mt2^4 - 5*d23*d34^2*d45*mt2^4 + 3*d15*d34*d45^2*mt2^4 - 
      3*d23*d34*d45^2*mt2^4 - d15^2*d23*mt2^5 + 2*d15*d23^2*mt2^5 - 
      d23^3*mt2^5 + 4*d12*d15*d34*mt2^5 + d15^2*d34*mt2^5 - 
      4*d12*d23*d34*mt2^5 + 2*d15*d23*d34*mt2^5 - 3*d23^2*d34*mt2^5 - 
      d15*d34^2*mt2^5 + 2*d23*d34^2*mt2^5 - 3*d15*d34*d45*mt2^5 + 
      3*d23*d34*d45*mt2^5 + d15*d34*mt2^6 - d23*d34*mt2^6))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(d15 - d23 - d34)*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15^2*d23 - 
      d12*d15*d23^2 + d12*d15*d23*d34 + d15*d23^2*d34 - d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + d15^2*d23*d45 + d12*d15*d34*d45 - d15*d23*d34*d45 + 
      d12^2*d15*mt2 + 2*d12*d15^2*mt2 - d12^2*d23*mt2 - 2*d12*d15*d23*mt2 + 
      d15^2*d23*mt2 - d15*d23^2*mt2 - d12*d15*d34*mt2 + 2*d12*d23*d34*mt2 + 
      d15*d23*d34*mt2 - d23*d34^2*mt2 - d12*d15*d45*mt2 - d15^2*d45*mt2 + 
      d12*d23*d45*mt2 + 2*d15*d23*d45*mt2 - d23*d34*d45*mt2 + 
      2*d12*d15*mt2^2 + d15^2*mt2^2 - 2*d12*d23*mt2^2 - d15*d23*mt2^2 - 
      d15*d34*mt2^2 + 2*d23*d34*mt2^2 - d15*d45*mt2^2 + d23*d45*mt2^2 + 
      d15*mt2^3 - d23*mt2^3))/(Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (-2*(-2*d12^5*d15^2*d23 - 2*d12^4*d15^3*d23 + 4*d12^5*d15*d23^2 - 
     4*d12^3*d15^3*d23^2 - 2*d12^5*d23^3 + 6*d12^4*d15*d23^3 + 
     6*d12^3*d15^2*d23^3 - 2*d12^2*d15^3*d23^3 - 4*d12^4*d23^4 + 
     4*d12^2*d15^2*d23^4 - 2*d12^3*d23^5 - 2*d12^2*d15*d23^5 + 
     2*d12^5*d15*d23*d34 + 4*d12^4*d15^2*d23*d34 - 2*d12^5*d23^2*d34 - 
     4*d12^4*d15*d23^2*d34 + 6*d12^3*d15^2*d23^2*d34 - 
     12*d12^3*d15*d23^3*d34 + 6*d12^3*d23^4*d34 - 4*d12^2*d15*d23^4*d34 - 
     2*d12*d15^2*d23^4*d34 + 4*d12^2*d23^5*d34 + 2*d12*d15*d23^5*d34 - 
     2*d12^4*d15*d23*d34^2 + 4*d12^4*d23^2*d34^2 + 6*d12^3*d23^3*d34^2 + 
     6*d12^2*d15*d23^3*d34^2 + 4*d12*d15*d23^4*d34^2 - 2*d12*d23^5*d34^2 - 
     2*d12^3*d23^2*d34^3 - 4*d12^2*d23^3*d34^3 - 2*d12*d23^4*d34^3 + 
     2*d12^4*d15^2*d23*d45 + 2*d12^3*d15^3*d23*d45 - 2*d12^4*d15*d23^2*d45 + 
     2*d12^3*d15^2*d23^2*d45 + 4*d12^2*d15^3*d23^2*d45 - 
     4*d12^3*d15*d23^3*d45 - 2*d12^2*d15^2*d23^3*d45 + 
     2*d12*d15^3*d23^3*d45 - 2*d12^2*d15*d23^4*d45 - 2*d12*d15^2*d23^4*d45 - 
     2*d12^3*d15^2*d23*d34*d45 - 2*d12^4*d23^2*d34*d45 - 
     4*d12^2*d15^2*d23^2*d34*d45 - 4*d12^3*d23^3*d34*d45 - 
     2*d12*d15^2*d23^3*d34*d45 - 2*d12^2*d23^4*d34*d45 - 
     2*d12^4*d23*d34^2*d45 - 2*d12^3*d15*d23*d34^2*d45 - 
     2*d12^3*d23^2*d34^2*d45 - 4*d12^2*d15*d23^2*d34^2*d45 + 
     2*d12^2*d23^3*d34^2*d45 - 2*d12*d15*d23^3*d34^2*d45 + 
     2*d12*d23^4*d34^2*d45 + 2*d12^3*d23*d34^3*d45 + 
     4*d12^2*d23^2*d34^3*d45 + 2*d12*d23^3*d34^3*d45 - d12^5*d15^2*mt2 - 
     d12^4*d15^3*mt2 + 2*d12^5*d15*d23*mt2 - 9*d12^4*d15^2*d23*mt2 - 
     9*d12^3*d15^3*d23*mt2 - d12^5*d23^2*mt2 + 21*d12^4*d15*d23^2*mt2 + 
     2*d12^3*d15^2*d23^2*mt2 - 12*d12^2*d15^3*d23^2*mt2 - 
     11*d12^4*d23^3*mt2 + 23*d12^3*d15*d23^3*mt2 + 18*d12^2*d15^2*d23^3*mt2 - 
     4*d12*d15^3*d23^3*mt2 - 16*d12^3*d23^4*mt2 + 8*d12*d15^2*d23^4*mt2 - 
     6*d12^2*d23^5*mt2 - 4*d12*d15*d23^5*mt2 + d12^5*d15*d34*mt2 + 
     2*d12^4*d15^2*d34*mt2 - d12^5*d23*d34*mt2 + 7*d12^4*d15*d23*d34*mt2 + 
     17*d12^3*d15^2*d23*d34*mt2 - 9*d12^4*d23^2*d34*mt2 - 
     19*d12^3*d15*d23^2*d34*mt2 + 17*d12^2*d15^2*d23^2*d34*mt2 + 
     2*d12^3*d23^3*d34*mt2 - 35*d12^2*d15*d23^3*d34*mt2 + 
     18*d12^2*d23^4*d34*mt2 - 8*d12*d15*d23^4*d34*mt2 - 
     2*d15^2*d23^4*d34*mt2 + 8*d12*d23^5*d34*mt2 + 2*d15*d23^5*d34*mt2 - 
     d12^4*d15*d34^2*mt2 + 2*d12^4*d23*d34^2*mt2 - 7*d12^3*d15*d23*d34^2*
      mt2 + 17*d12^3*d23^2*d34^2*mt2 + 2*d12^2*d15*d23^2*d34^2*mt2 + 
     17*d12^2*d23^3*d34^2*mt2 + 12*d12*d15*d23^3*d34^2*mt2 + 
     4*d15*d23^4*d34^2*mt2 - 2*d23^5*d34^2*mt2 - d12^3*d23*d34^3*mt2 - 
     7*d12^2*d23^2*d34^3*mt2 - 8*d12*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 + 
     3*d12^4*d15^2*d45*mt2 + 3*d12^3*d15^3*d45*mt2 - 
     5*d12^4*d15*d23*d45*mt2 + 10*d12^3*d15^2*d23*d45*mt2 + 
     11*d12^2*d15^3*d23*d45*mt2 + 2*d12^4*d23^2*d45*mt2 - 
     19*d12^3*d15*d23^2*d45*mt2 - d12^2*d15^2*d23^2*d45*mt2 + 
     8*d12*d15^3*d23^2*d45*mt2 + 6*d12^3*d23^3*d45*mt2 - 
     12*d12^2*d15*d23^3*d45*mt2 - 4*d12*d15^2*d23^3*d45*mt2 + 
     2*d15^3*d23^3*d45*mt2 + 2*d12^2*d23^4*d45*mt2 - 
     4*d12*d15*d23^4*d45*mt2 - 2*d15^2*d23^4*d45*mt2 - 
     2*d12^4*d15*d34*d45*mt2 - 5*d12^3*d15^2*d34*d45*mt2 - 
     d12^4*d23*d34*d45*mt2 - 4*d12^3*d15*d23*d34*d45*mt2 - 
     17*d12^2*d15^2*d23*d34*d45*mt2 - 7*d12^3*d23^2*d34*d45*mt2 + 
     10*d12^2*d15*d23^2*d34*d45*mt2 - 8*d12*d15^2*d23^2*d34*d45*mt2 - 
     18*d12^2*d23^3*d34*d45*mt2 - 2*d15^2*d23^3*d34*d45*mt2 - 
     6*d12*d23^4*d34*d45*mt2 - d12^4*d34^2*d45*mt2 + 
     d12^3*d15*d34^2*d45*mt2 - 6*d12^3*d23*d34^2*d45*mt2 + 
     d12^2*d15*d23*d34^2*d45*mt2 - 9*d12^2*d23^2*d34^2*d45*mt2 - 
     8*d12*d15*d23^2*d34^2*d45*mt2 + 4*d12*d23^3*d34^2*d45*mt2 - 
     2*d15*d23^3*d34^2*d45*mt2 + 2*d23^4*d34^2*d45*mt2 + 
     d12^3*d34^3*d45*mt2 + 5*d12^2*d23*d34^3*d45*mt2 + 
     8*d12*d23^2*d34^3*d45*mt2 + 2*d23^3*d34^3*d45*mt2 - 
     3*d12^3*d15^2*d45^2*mt2 - 3*d12^2*d15^3*d45^2*mt2 + 
     3*d12^3*d15*d23*d45^2*mt2 - 3*d12^2*d15^2*d23*d45^2*mt2 - 
     3*d12*d15^3*d23*d45^2*mt2 + 6*d12^2*d15*d23^2*d45^2*mt2 + 
     3*d12*d15*d23^3*d45^2*mt2 + 3*d12^3*d15*d34*d45^2*mt2 + 
     6*d12^2*d15^2*d34*d45^2*mt2 + 3*d12^3*d23*d34*d45^2*mt2 + 
     3*d12^2*d15*d23*d34*d45^2*mt2 + 3*d12*d15^2*d23*d34*d45^2*mt2 + 
     6*d12^2*d23^2*d34*d45^2*mt2 + 3*d12*d15*d23^2*d34*d45^2*mt2 - 
     3*d15^2*d23^2*d34*d45^2*mt2 + 3*d12*d23^3*d34*d45^2*mt2 + 
     3*d15*d23^3*d34*d45^2*mt2 - 3*d12^2*d15*d34^2*d45^2*mt2 + 
     3*d12*d15*d23*d34^2*d45^2*mt2 - 3*d12*d23^2*d34^2*d45^2*mt2 + 
     6*d15*d23^2*d34^2*d45^2*mt2 - 3*d23^3*d34^2*d45^2*mt2 - 
     3*d12*d23*d34^3*d45^2*mt2 - 3*d23^2*d34^3*d45^2*mt2 + 
     d12^2*d15^2*d45^3*mt2 + d12*d15^3*d45^3*mt2 - d15^3*d23*d45^3*mt2 + 
     d15^2*d23^2*d45^3*mt2 - 2*d12^2*d15*d34*d45^3*mt2 - 
     3*d12*d15^2*d34*d45^3*mt2 + 3*d15^2*d23*d34*d45^3*mt2 - 
     2*d15*d23^2*d34*d45^3*mt2 + d12^2*d34^2*d45^3*mt2 + 
     3*d12*d15*d34^2*d45^3*mt2 - 3*d15*d23*d34^2*d45^3*mt2 + 
     d23^2*d34^2*d45^3*mt2 - d12*d34^3*d45^3*mt2 + d23*d34^3*d45^3*mt2 - 
     5*d12^4*d15^2*mt2^2 - 4*d12^3*d15^3*mt2^2 + 10*d12^4*d15*d23*mt2^2 - 
     16*d12^3*d15^2*d23*mt2^2 - 15*d12^2*d15^3*d23*mt2^2 - 
     5*d12^4*d23^2*mt2^2 + 44*d12^3*d15*d23^2*mt2^2 + 
     6*d12^2*d15^2*d23^2*mt2^2 - 12*d12*d15^3*d23^2*mt2^2 - 
     24*d12^3*d23^3*mt2^2 + 33*d12^2*d15*d23^3*mt2^2 + 
     18*d12*d15^2*d23^3*mt2^2 - 2*d15^3*d23^3*mt2^2 - 24*d12^2*d23^4*mt2^2 + 
     4*d15^2*d23^4*mt2^2 - 6*d12*d23^5*mt2^2 - 2*d15*d23^5*mt2^2 + 
     5*d12^4*d15*d34*mt2^2 + 8*d12^3*d15^2*d34*mt2^2 - 
     5*d12^4*d23*d34*mt2^2 + 8*d12^3*d15*d23*d34*mt2^2 + 
     27*d12^2*d15^2*d23*d34*mt2^2 - 16*d12^3*d23^2*d34*mt2^2 - 
     33*d12^2*d15*d23^2*d34*mt2^2 + 16*d12*d15^2*d23^2*d34*mt2^2 + 
     6*d12^2*d23^3*d34*mt2^2 - 34*d12*d15*d23^3*d34*mt2^2 + 
     18*d12*d23^4*d34*mt2^2 - 4*d15*d23^4*d34*mt2^2 + 4*d23^5*d34*mt2^2 - 
     4*d12^3*d15*d34^2*mt2^2 + 8*d12^3*d23*d34^2*mt2^2 - 
     9*d12^2*d15*d23*d34^2*mt2^2 + 27*d12^2*d23^2*d34^2*mt2^2 + 
     4*d12*d15*d23^2*d34^2*mt2^2 + 16*d12*d23^3*d34^2*mt2^2 + 
     6*d15*d23^3*d34^2*mt2^2 - 3*d12^2*d23*d34^3*mt2^2 - 
     8*d12*d23^2*d34^3*mt2^2 - 4*d23^3*d34^3*mt2^2 + 
     13*d12^3*d15^2*d45*mt2^2 + 9*d12^2*d15^3*d45*mt2^2 - 
     22*d12^3*d15*d23*d45*mt2^2 + 18*d12^2*d15^2*d23*d45*mt2^2 + 
     16*d12*d15^3*d23*d45*mt2^2 + 9*d12^3*d23^2*d45*mt2^2 - 
     45*d12^2*d15*d23^2*d45*mt2^2 - 8*d12*d15^2*d23^2*d45*mt2^2 + 
     4*d15^3*d23^2*d45*mt2^2 + 18*d12^2*d23^3*d45*mt2^2 - 
     12*d12*d15*d23^3*d45*mt2^2 - 2*d15^2*d23^3*d45*mt2^2 + 
     4*d12*d23^4*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 - d12^4*d34*d45*mt2^2 - 
     12*d12^3*d15*d34*d45*mt2^2 - 17*d12^2*d15^2*d34*d45*mt2^2 - 
     2*d12^3*d23*d34*d45*mt2^2 - 10*d12^2*d15*d23*d34*d45*mt2^2 - 
     28*d12*d15^2*d23*d34*d45*mt2^2 - 10*d12^2*d23^2*d34*d45*mt2^2 + 
     20*d12*d15*d23^2*d34*d45*mt2^2 - 4*d15^2*d23^2*d34*d45*mt2^2 - 
     24*d12*d23^3*d34*d45*mt2^2 - 4*d23^4*d34*d45*mt2^2 - 
     d12^3*d34^2*d45*mt2^2 + 7*d12^2*d15*d34^2*d45*mt2^2 - 
     8*d12^2*d23*d34^2*d45*mt2^2 + 8*d12*d15*d23*d34^2*d45*mt2^2 - 
     12*d12*d23^2*d34^2*d45*mt2^2 - 4*d15*d23^2*d34^2*d45*mt2^2 + 
     2*d23^3*d34^2*d45*mt2^2 + d12^2*d34^3*d45*mt2^2 + 
     4*d12*d23*d34^3*d45*mt2^2 + 4*d23^2*d34^3*d45*mt2^2 - 
     12*d12^2*d15^2*d45^2*mt2^2 - 6*d12*d15^3*d45^2*mt2^2 + 
     15*d12^2*d15*d23*d45^2*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 - 
     3*d15^3*d23*d45^2*mt2^2 - 3*d12^2*d23^2*d45^2*mt2^2 + 
     12*d12*d15*d23^2*d45^2*mt2^2 + 3*d15*d23^3*d45^2*mt2^2 + 
     3*d12^3*d34*d45^2*mt2^2 + 15*d12^2*d15*d34*d45^2*mt2^2 + 
     12*d12*d15^2*d34*d45^2*mt2^2 + 9*d12^2*d23*d34*d45^2*mt2^2 + 
     6*d12*d15*d23*d34*d45^2*mt2^2 + 3*d15^2*d23*d34*d45^2*mt2^2 + 
     15*d12*d23^2*d34*d45^2*mt2^2 + 3*d15*d23^2*d34*d45^2*mt2^2 + 
     3*d23^3*d34*d45^2*mt2^2 - 3*d12^2*d34^2*d45^2*mt2^2 - 
     6*d12*d15*d34^2*d45^2*mt2^2 + 3*d15*d23*d34^2*d45^2*mt2^2 - 
     3*d23^2*d34^2*d45^2*mt2^2 - 3*d23*d34^3*d45^2*mt2^2 + 
     5*d12*d15^2*d45^3*mt2^2 + d15^3*d45^3*mt2^2 - 
     4*d12*d15*d23*d45^3*mt2^2 - 2*d12^2*d34*d45^3*mt2^2 - 
     8*d12*d15*d34*d45^3*mt2^2 - d15^2*d34*d45^3*mt2^2 - 
     4*d12*d23*d34*d45^3*mt2^2 - 2*d15*d23*d34*d45^3*mt2^2 - 
     2*d23^2*d34*d45^3*mt2^2 + 3*d12*d34^2*d45^3*mt2^2 - 
     d15*d34^2*d45^3*mt2^2 + 2*d23*d34^2*d45^3*mt2^2 + d34^3*d45^3*mt2^2 - 
     d15^2*d45^4*mt2^2 + 2*d15*d34*d45^4*mt2^2 - d34^2*d45^4*mt2^2 - 
     10*d12^3*d15^2*mt2^3 - 6*d12^2*d15^3*mt2^3 + 20*d12^3*d15*d23*mt2^3 - 
     14*d12^2*d15^2*d23*mt2^3 - 11*d12*d15^3*d23*mt2^3 - 
     10*d12^3*d23^2*mt2^3 + 46*d12^2*d15*d23^2*mt2^3 + 
     6*d12*d15^2*d23^2*mt2^3 - 4*d15^3*d23^2*mt2^3 - 26*d12^2*d23^3*mt2^3 + 
     21*d12*d15*d23^3*mt2^3 + 6*d15^2*d23^3*mt2^3 - 16*d12*d23^4*mt2^3 - 
     2*d23^5*mt2^3 + 10*d12^3*d15*d34*mt2^3 + 12*d12^2*d15^2*d34*mt2^3 - 
     10*d12^3*d23*d34*mt2^3 + 2*d12^2*d15*d23*d34*mt2^3 + 
     19*d12*d15^2*d23*d34*mt2^3 - 14*d12^2*d23^2*d34*mt2^3 - 
     25*d12*d15*d23^2*d34*mt2^3 + 5*d15^2*d23^2*d34*mt2^3 + 
     6*d12*d23^3*d34*mt2^3 - 11*d15*d23^3*d34*mt2^3 + 6*d23^4*d34*mt2^3 - 
     6*d12^2*d15*d34^2*mt2^3 + 12*d12^2*d23*d34^2*mt2^3 - 
     5*d12*d15*d23*d34^2*mt2^3 + 19*d12*d23^2*d34^2*mt2^3 + 
     2*d15*d23^2*d34^2*mt2^3 + 5*d23^3*d34^2*mt2^3 - 3*d12*d23*d34^3*mt2^3 - 
     3*d23^2*d34^3*mt2^3 + 21*d12^2*d15^2*d45*mt2^3 + 9*d12*d15^3*d45*mt2^3 - 
     36*d12^2*d15*d23*d45*mt2^3 + 14*d12*d15^2*d23*d45*mt2^3 + 
     7*d15^3*d23*d45*mt2^3 + 15*d12^2*d23^2*d45*mt2^3 - 
     41*d12*d15*d23^2*d45*mt2^3 - 5*d15^2*d23^2*d45*mt2^3 + 
     18*d12*d23^3*d45*mt2^3 - 4*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 - 
     4*d12^3*d34*d45*mt2^3 - 24*d12^2*d15*d34*d45*mt2^3 - 
     19*d12*d15^2*d34*d45*mt2^3 - 8*d12*d15*d23*d34*d45*mt2^3 - 
     13*d15^2*d23*d34*d45*mt2^3 - 7*d12*d23^2*d34*d45*mt2^3 + 
     10*d15*d23^2*d34*d45*mt2^3 - 10*d23^3*d34*d45*mt2^3 + 
     3*d12^2*d34^2*d45*mt2^3 + 11*d12*d15*d34^2*d45*mt2^3 - 
     6*d12*d23*d34^2*d45*mt2^3 + 5*d15*d23*d34^2*d45*mt2^3 - 
     5*d23^2*d34^2*d45*mt2^3 - d12*d34^3*d45*mt2^3 + d23*d34^3*d45*mt2^3 - 
     15*d12*d15^2*d45^2*mt2^3 - 3*d15^3*d45^2*mt2^3 + 
     21*d12*d15*d23*d45^2*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 - 
     6*d12*d23^2*d45^2*mt2^3 + 6*d15*d23^2*d45^2*mt2^3 + 
     9*d12^2*d34*d45^2*mt2^3 + 21*d12*d15*d34*d45^2*mt2^3 + 
     6*d15^2*d34*d45^2*mt2^3 + 9*d12*d23*d34*d45^2*mt2^3 + 
     3*d15*d23*d34*d45^2*mt2^3 + 9*d23^2*d34*d45^2*mt2^3 - 
     6*d12*d34^2*d45^2*mt2^3 - 3*d15*d34^2*d45^2*mt2^3 + 
     4*d15^2*d45^3*mt2^3 - 4*d15*d23*d45^3*mt2^3 - 6*d12*d34*d45^3*mt2^3 - 
     6*d15*d34*d45^3*mt2^3 - 4*d23*d34*d45^3*mt2^3 + 2*d34^2*d45^3*mt2^3 + 
     2*d34*d45^4*mt2^3 - 10*d12^2*d15^2*mt2^4 - 4*d12*d15^3*mt2^4 + 
     20*d12^2*d15*d23*mt2^4 - 6*d12*d15^2*d23*mt2^4 - 3*d15^3*d23*mt2^4 - 
     10*d12^2*d23^2*mt2^4 + 24*d12*d15*d23^2*mt2^4 + 2*d15^2*d23^2*mt2^4 - 
     14*d12*d23^3*mt2^4 + 5*d15*d23^3*mt2^4 - 4*d23^4*mt2^4 + 
     10*d12^2*d15*d34*mt2^4 + 8*d12*d15^2*d34*mt2^4 - 
     10*d12^2*d23*d34*mt2^4 - 2*d12*d15*d23*d34*mt2^4 + 
     5*d15^2*d23*d34*mt2^4 - 6*d12*d23^2*d34*mt2^4 - 7*d15*d23^2*d34*mt2^4 + 
     2*d23^3*d34*mt2^4 - 4*d12*d15*d34^2*mt2^4 + 8*d12*d23*d34^2*mt2^4 - 
     d15*d23*d34^2*mt2^4 + 5*d23^2*d34^2*mt2^4 - d23*d34^3*mt2^4 + 
     15*d12*d15^2*d45*mt2^4 + 3*d15^3*d45*mt2^4 - 26*d12*d15*d23*d45*mt2^4 + 
     4*d15^2*d23*d45*mt2^4 + 11*d12*d23^2*d45*mt2^4 - 
     13*d15*d23^2*d45*mt2^4 + 6*d23^3*d45*mt2^4 - 6*d12^2*d34*d45*mt2^4 - 
     20*d12*d15*d34*d45*mt2^4 - 7*d15^2*d34*d45*mt2^4 + 
     2*d12*d23*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 - 
     2*d23^2*d34*d45*mt2^4 + 5*d12*d34^2*d45*mt2^4 + 5*d15*d34^2*d45*mt2^4 - 
     2*d23*d34^2*d45*mt2^4 - d34^3*d45*mt2^4 - 6*d15^2*d45^2*mt2^4 + 
     9*d15*d23*d45^2*mt2^4 - 3*d23^2*d45^2*mt2^4 + 9*d12*d34*d45^2*mt2^4 + 
     9*d15*d34*d45^2*mt2^4 + 3*d23*d34*d45^2*mt2^4 - 3*d34^2*d45^2*mt2^4 - 
     4*d34*d45^3*mt2^4 - 5*d12*d15^2*mt2^5 - d15^3*mt2^5 + 
     10*d12*d15*d23*mt2^5 - d15^2*d23*mt2^5 - 5*d12*d23^2*mt2^5 + 
     5*d15*d23^2*mt2^5 - 3*d23^3*mt2^5 + 5*d12*d15*d34*mt2^5 + 
     2*d15^2*d34*mt2^5 - 5*d12*d23*d34*mt2^5 - d15*d23*d34*mt2^5 - 
     d23^2*d34*mt2^5 - d15*d34^2*mt2^5 + 2*d23*d34^2*mt2^5 + 
     4*d15^2*d45*mt2^5 - 7*d15*d23*d45*mt2^5 + 3*d23^2*d45*mt2^5 - 
     4*d12*d34*d45*mt2^5 - 6*d15*d34*d45*mt2^5 + d23*d34*d45*mt2^5 + 
     2*d34^2*d45*mt2^5 + 3*d34*d45^2*mt2^5 - d15^2*mt2^6 + 2*d15*d23*mt2^6 - 
     d23^2*mt2^6 + d15*d34*mt2^6 - d23*d34*mt2^6 - d34*d45*mt2^6))/
   (d45*Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-2*(2*d12^3*d15^3*d23^2 - 4*d12^3*d15^2*d23^3 + 2*d12^2*d15^3*d23^3 + 
     2*d12^3*d15*d23^4 - 4*d12^2*d15^2*d23^4 + 2*d12^2*d15*d23^5 + 
     2*d12^2*d15^2*d23^3*d34 - 2*d12^2*d15*d23^4*d34 + 
     2*d12*d15^2*d23^4*d34 - 2*d12*d15*d23^5*d34 - 2*d12^3*d15^3*d23*d45 + 
     4*d12^3*d15^2*d23^2*d45 - 8*d12^2*d15^3*d23^2*d45 - 
     2*d12^3*d15*d23^3*d45 + 14*d12^2*d15^2*d23^3*d45 - 
     2*d12*d15^3*d23^3*d45 - 6*d12^2*d15*d23^4*d45 + 2*d12*d15^2*d23^4*d45 + 
     4*d12^2*d15^2*d23^2*d34*d45 + 4*d12*d15*d23^4*d34*d45 + 
     6*d12^2*d15^3*d23*d45^2 - 12*d12^2*d15^2*d23^2*d45^2 + 
     6*d12*d15^3*d23^2*d45^2 + 6*d12^2*d15*d23^3*d45^2 - 
     6*d12*d15^2*d23^3*d45^2 - 6*d12^2*d15^2*d23*d34*d45^2 + 
     6*d12^2*d15*d23^2*d34*d45^2 - 6*d12*d15^2*d23^2*d34*d45^2 + 
     2*d12^2*d15^2*d23*d45^3 - 4*d12*d15^3*d23*d45^3 - 
     2*d12^2*d15*d23^2*d45^3 + 6*d12*d15^2*d23^2*d45^3 - 
     4*d12^2*d15*d23*d34*d45^3 + 4*d12*d15^2*d23*d34*d45^3 - 
     4*d12*d15*d23^2*d34*d45^3 - 2*d12*d15^2*d23*d45^4 + 
     2*d12*d15*d23*d34*d45^4 + d12^3*d15^3*d23*mt2 - 
     2*d12^3*d15^2*d23^2*mt2 + 6*d12^2*d15^3*d23^2*mt2 + 
     d12^3*d15*d23^3*mt2 - 12*d12^2*d15^2*d23^3*mt2 + 4*d12*d15^3*d23^3*mt2 + 
     6*d12^2*d15*d23^4*mt2 - 8*d12*d15^2*d23^4*mt2 + 4*d12*d15*d23^5*mt2 + 
     d12^2*d15^2*d23^2*d34*mt2 - d12^2*d15*d23^3*d34*mt2 + 
     4*d12*d15^2*d23^3*d34*mt2 - 4*d12*d15*d23^4*d34*mt2 + 
     2*d15^2*d23^4*d34*mt2 - 2*d15*d23^5*d34*mt2 - d12^3*d15^3*d45*mt2 - 
     11*d12^2*d15^3*d23*d45*mt2 + 3*d12^3*d15*d23^2*d45*mt2 + 
     19*d12^2*d15^2*d23^2*d45*mt2 - 16*d12*d15^3*d23^2*d45*mt2 - 
     2*d12^3*d23^3*d45*mt2 - 6*d12^2*d15*d23^3*d45*mt2 + 
     28*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 - 
     2*d12^2*d23^4*d45*mt2 - 12*d12*d15*d23^4*d45*mt2 + 
     2*d15^2*d23^4*d45*mt2 + 6*d12^2*d15^2*d23*d34*d45*mt2 - 
     4*d12^2*d15*d23^2*d34*d45*mt2 + 8*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 + 2*d12*d23^4*d34*d45*mt2 + 
     4*d15*d23^4*d34*d45*mt2 + 3*d12^2*d15^3*d45^2*mt2 - 
     3*d12^2*d15^2*d23*d45^2*mt2 + 15*d12*d15^3*d23*d45^2*mt2 - 
     3*d12^2*d15*d23^2*d45^2*mt2 - 24*d12*d15^2*d23^2*d45^2*mt2 + 
     6*d15^3*d23^2*d45^2*mt2 + 3*d12^2*d23^3*d45^2*mt2 + 
     9*d12*d15*d23^3*d45^2*mt2 - 6*d15^2*d23^3*d45^2*mt2 - 
     3*d12^2*d15^2*d34*d45^2*mt2 + 3*d12^2*d15*d23*d34*d45^2*mt2 - 
     12*d12*d15^2*d23*d34*d45^2*mt2 + 6*d12*d15*d23^2*d34*d45^2*mt2 - 
     3*d15^2*d23^2*d34*d45^2*mt2 - 3*d12*d23^3*d34*d45^2*mt2 - 
     3*d15*d23^3*d34*d45^2*mt2 - 3*d12*d15^3*d45^3*mt2 + 
     d12^2*d15*d23*d45^3*mt2 + 6*d12*d15^2*d23*d45^3*mt2 - 
     3*d15^3*d23*d45^3*mt2 - d12^2*d23^2*d45^3*mt2 + 
     5*d15^2*d23^2*d45^3*mt2 - 2*d12^2*d15*d34*d45^3*mt2 + 
     4*d12*d15^2*d34*d45^3*mt2 - 2*d12^2*d23*d34*d45^3*mt2 - 
     4*d12*d15*d23*d34*d45^3*mt2 + 2*d15^2*d23*d34*d45^3*mt2 + 
     2*d15*d23^2*d34*d45^3*mt2 + d15^3*d45^4*mt2 - d12*d15*d23*d45^4*mt2 - 
     d15^2*d23*d45^4*mt2 + 2*d12*d15*d34*d45^4*mt2 - d15^2*d34*d45^4*mt2 + 
     d12*d23*d34*d45^4*mt2 - d15*d23*d34*d45^4*mt2 + 
     3*d12^2*d15^3*d23*mt2^2 - 6*d12^2*d15^2*d23^2*mt2^2 + 
     6*d12*d15^3*d23^2*mt2^2 + 3*d12^2*d15*d23^3*mt2^2 - 
     12*d12*d15^2*d23^3*mt2^2 + 2*d15^3*d23^3*mt2^2 + 6*d12*d15*d23^4*mt2^2 - 
     4*d15^2*d23^4*mt2^2 + 2*d15*d23^5*mt2^2 + 2*d12*d15^2*d23^2*d34*mt2^2 - 
     2*d12*d15*d23^3*d34*mt2^2 + 2*d15^2*d23^3*d34*mt2^2 - 
     2*d15*d23^4*d34*mt2^2 - d12^3*d15^2*d45*mt2^2 - 
     3*d12^2*d15^3*d45*mt2^2 + 2*d12^3*d15*d23*d45*mt2^2 - 
     16*d12*d15^3*d23*d45*mt2^2 - d12^3*d23^2*d45*mt2^2 + 
     9*d12^2*d15*d23^2*d45*mt2^2 + 26*d12*d15^2*d23^2*d45*mt2^2 - 
     8*d15^3*d23^2*d45*mt2^2 - 6*d12^2*d23^3*d45*mt2^2 - 
     6*d12*d15*d23^3*d45*mt2^2 + 14*d15^2*d23^3*d45*mt2^2 - 
     4*d12*d23^4*d45*mt2^2 - 6*d15*d23^4*d45*mt2^2 + 
     2*d12^2*d15^2*d34*d45*mt2^2 - 2*d12^2*d15*d23*d34*d45*mt2^2 + 
     12*d12*d15^2*d23*d34*d45*mt2^2 + d12^2*d23^2*d34*d45*mt2^2 - 
     8*d12*d15*d23^2*d34*d45*mt2^2 + 4*d15^2*d23^2*d34*d45*mt2^2 + 
     4*d12*d23^3*d34*d45*mt2^2 + 2*d23^4*d34*d45*mt2^2 + 
     3*d12^2*d15^2*d45^2*mt2^2 + 6*d12*d15^3*d45^2*mt2^2 - 
     6*d12^2*d15*d23*d45^2*mt2^2 - 6*d12*d15^2*d23*d45^2*mt2^2 + 
     9*d15^3*d23*d45^2*mt2^2 + 3*d12^2*d23^2*d45^2*mt2^2 - 
     6*d12*d15*d23^2*d45^2*mt2^2 - 12*d15^2*d23^2*d45^2*mt2^2 + 
     6*d12*d23^3*d45^2*mt2^2 + 3*d15*d23^3*d45^2*mt2^2 - 
     6*d12*d15^2*d34*d45^2*mt2^2 + 6*d12*d15*d23*d34*d45^2*mt2^2 - 
     6*d15^2*d23*d34*d45^2*mt2^2 - 3*d12*d23^2*d34*d45^2*mt2^2 - 
     3*d23^3*d34*d45^2*mt2^2 - 3*d12*d15^2*d45^3*mt2^2 - 
     3*d15^3*d45^3*mt2^2 + 6*d12*d15*d23*d45^3*mt2^2 + 
     4*d15^2*d23*d45^3*mt2^2 - 2*d12*d23^2*d45^3*mt2^2 + 
     2*d15*d23^2*d45^3*mt2^2 - d12^2*d34*d45^3*mt2^2 + 
     2*d15^2*d34*d45^3*mt2^2 + 2*d15*d23*d34*d45^3*mt2^2 + 
     2*d23^2*d34*d45^3*mt2^2 + d15^2*d45^4*mt2^2 - d15*d23*d45^4*mt2^2 + 
     d12*d34*d45^4*mt2^2 - 2*d15*d34*d45^4*mt2^2 - d23*d34*d45^4*mt2^2 + 
     3*d12*d15^3*d23*mt2^3 - 6*d12*d15^2*d23^2*mt2^3 + 2*d15^3*d23^2*mt2^3 + 
     3*d12*d15*d23^3*mt2^3 - 4*d15^2*d23^3*mt2^3 + 2*d15*d23^4*mt2^3 + 
     d15^2*d23^2*d34*mt2^3 - d15*d23^3*d34*mt2^3 - 3*d12^2*d15^2*d45*mt2^3 - 
     3*d12*d15^3*d45*mt2^3 + 6*d12^2*d15*d23*d45*mt2^3 - 
     7*d15^3*d23*d45*mt2^3 - 3*d12^2*d23^2*d45*mt2^3 + 
     9*d12*d15*d23^2*d45*mt2^3 + 11*d15^2*d23^2*d45*mt2^3 - 
     6*d12*d23^3*d45*mt2^3 - 2*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 + 
     4*d12*d15^2*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 + 
     6*d15^2*d23*d34*d45*mt2^3 + 2*d12*d23^2*d34*d45*mt2^3 - 
     4*d15*d23^2*d34*d45*mt2^3 + 2*d23^3*d34*d45*mt2^3 + 
     6*d12*d15^2*d45^2*mt2^3 + 3*d15^3*d45^2*mt2^3 - 
     12*d12*d15*d23*d45^2*mt2^3 - 3*d15^2*d23*d45^2*mt2^3 + 
     6*d12*d23^2*d45^2*mt2^3 - 3*d15*d23^2*d45^2*mt2^3 + 
     3*d23^3*d45^2*mt2^3 - 3*d15^2*d34*d45^2*mt2^3 + 
     3*d15*d23*d34*d45^2*mt2^3 - 3*d23^2*d34*d45^2*mt2^3 - 
     3*d15^2*d45^3*mt2^3 + 5*d15*d23*d45^3*mt2^3 - d23^2*d45^3*mt2^3 + 
     2*d15*d34*d45^3*mt2^3 + 2*d23*d34*d45^3*mt2^3 - d34*d45^4*mt2^3 + 
     d15^3*d23*mt2^4 - 2*d15^2*d23^2*mt2^4 + d15*d23^3*mt2^4 - 
     3*d12*d15^2*d45*mt2^4 - d15^3*d45*mt2^4 + 6*d12*d15*d23*d45*mt2^4 - 
     3*d12*d23^2*d45*mt2^4 + 3*d15*d23^2*d45*mt2^4 - 2*d23^3*d45*mt2^4 + 
     2*d15^2*d34*d45*mt2^4 - 2*d15*d23*d34*d45*mt2^4 + d23^2*d34*d45*mt2^4 + 
     3*d15^2*d45^2*mt2^4 - 6*d15*d23*d45^2*mt2^4 + 3*d23^2*d45^2*mt2^4 + 
     d34*d45^3*mt2^4 - d15^2*d45*mt2^5 + 2*d15*d23*d45*mt2^5 - 
     d23^2*d45*mt2^5))/(d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  ((d15 - d23)*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
     d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
     2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2))/
   (d45*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d15*(-2*d12^3*d15^3 + 4*d12^3*d15^2*d23 - 2*d12^2*d15^3*d23 - 
      2*d12^3*d15*d23^2 + 4*d12^2*d15^2*d23^2 - 2*d12^2*d15*d23^3 + 
      2*d12^2*d15^3*d34 - 6*d12^2*d15^2*d23*d34 + 2*d12*d15^3*d23*d34 + 
      4*d12^2*d15*d23^2*d34 - 6*d12*d15^2*d23^2*d34 + 4*d12*d15*d23^3*d34 + 
      2*d12*d15^2*d23*d34^2 - 2*d12*d15*d23^2*d34^2 + 2*d15^2*d23^2*d34^2 - 
      2*d15*d23^3*d34^2 + 6*d12^2*d15^3*d45 - 10*d12^2*d15^2*d23*d45 + 
      2*d12*d15^3*d23*d45 + 4*d12^2*d15*d23^2*d45 - 2*d12*d15^2*d23^2*d45 - 
      2*d12^2*d15^2*d34*d45 - 2*d12*d15^3*d34*d45 - 2*d12^2*d15*d23*d34*d45 + 
      8*d12*d15^2*d23*d34*d45 + 2*d15^3*d23*d34*d45 - 
      10*d12*d15*d23^2*d34*d45 - 2*d15^2*d23^2*d34*d45 + 
      2*d12*d15^2*d34^2*d45 + 2*d12*d15*d23*d34^2*d45 - 
      2*d15^2*d23*d34^2*d45 + 6*d15*d23^2*d34^2*d45 - 6*d12*d15^3*d45^2 + 
      6*d12*d15^2*d23*d45^2 + 6*d12*d15^2*d34*d45^2 + 
      6*d12*d15*d23*d34*d45^2 + 6*d15^2*d23*d34*d45^2 - 
      6*d15*d23*d34^2*d45^2 + 2*d15^3*d45^3 - 4*d15^2*d34*d45^3 + 
      2*d15*d34^2*d45^3 - d12^3*d15^2*mt2 - 6*d12^2*d15^3*mt2 + 
      2*d12^3*d15*d23*mt2 + 12*d12^2*d15^2*d23*mt2 - 4*d12*d15^3*d23*mt2 - 
      d12^3*d23^2*mt2 - 6*d12^2*d15*d23^2*mt2 + 8*d12*d15^2*d23^2*mt2 - 
      4*d12*d15*d23^3*mt2 + 2*d12^2*d15^2*d34*mt2 + 4*d12*d15^3*d34*mt2 - 
      5*d12^2*d15*d23*d34*mt2 - 12*d12*d15^2*d23*d34*mt2 + 
      2*d15^3*d23*d34*mt2 + 3*d12^2*d23^2*d34*mt2 + 8*d12*d15*d23^2*d34*mt2 - 
      6*d15^2*d23^2*d34*mt2 + 4*d15*d23^3*d34*mt2 - d12*d15^2*d34^2*mt2 + 
      4*d12*d15*d23*d34^2*mt2 + 2*d15^2*d23*d34^2*mt2 - 
      3*d12*d23^2*d34^2*mt2 - 2*d15*d23^2*d34^2*mt2 - d15*d23*d34^3*mt2 + 
      d23^2*d34^3*mt2 + 3*d12^2*d15^2*d45*mt2 + 12*d12*d15^3*d45*mt2 - 
      5*d12^2*d15*d23*d45*mt2 - 20*d12*d15^2*d23*d45*mt2 + 
      2*d15^3*d23*d45*mt2 + 2*d12^2*d23^2*d45*mt2 + 8*d12*d15*d23^2*d45*mt2 - 
      2*d15^2*d23^2*d45*mt2 - 3*d12^2*d15*d34*d45*mt2 - 
      6*d12*d15^2*d34*d45*mt2 - 2*d15^3*d34*d45*mt2 - d12^2*d23*d34*d45*mt2 + 
      8*d15^2*d23*d34*d45*mt2 - 4*d12*d23^2*d34*d45*mt2 - 
      10*d15*d23^2*d34*d45*mt2 + 4*d12*d15*d34^2*d45*mt2 + 
      d15^2*d34^2*d45*mt2 + 2*d12*d23*d34^2*d45*mt2 + 
      3*d15*d23*d34^2*d45*mt2 + 2*d23^2*d34^2*d45*mt2 - d15*d34^3*d45*mt2 - 
      d23*d34^3*d45*mt2 - 3*d12*d15^2*d45^2*mt2 - 6*d15^3*d45^2*mt2 + 
      3*d12*d15*d23*d45^2*mt2 + 6*d15^2*d23*d45^2*mt2 + 
      9*d12*d15*d34*d45^2*mt2 + 6*d15^2*d34*d45^2*mt2 + 
      3*d12*d23*d34*d45^2*mt2 + 9*d15*d23*d34*d45^2*mt2 - 
      6*d15*d34^2*d45^2*mt2 - 3*d23*d34^2*d45^2*mt2 + d15^2*d45^3*mt2 - 
      6*d15*d34*d45^3*mt2 + d34^2*d45^3*mt2 - 3*d12^2*d15^2*mt2^2 - 
      6*d12*d15^3*mt2^2 + 6*d12^2*d15*d23*mt2^2 + 12*d12*d15^2*d23*mt2^2 - 
      2*d15^3*d23*mt2^2 - 3*d12^2*d23^2*mt2^2 - 6*d12*d15*d23^2*mt2^2 + 
      4*d15^2*d23^2*mt2^2 - 2*d15*d23^3*mt2^2 + 4*d12*d15^2*d34*mt2^2 + 
      2*d15^3*d34*mt2^2 - 10*d12*d15*d23*d34*mt2^2 - 6*d15^2*d23*d34*mt2^2 + 
      6*d12*d23^2*d34*mt2^2 + 4*d15*d23^2*d34*mt2^2 - d15^2*d34^2*mt2^2 + 
      4*d15*d23*d34^2*mt2^2 - 3*d23^2*d34^2*mt2^2 + 6*d12*d15^2*d45*mt2^2 + 
      6*d15^3*d45*mt2^2 - 10*d12*d15*d23*d45*mt2^2 - 10*d15^2*d23*d45*mt2^2 + 
      4*d12*d23^2*d45*mt2^2 + 4*d15*d23^2*d45*mt2^2 - d12^2*d34*d45*mt2^2 - 
      6*d12*d15*d34*d45*mt2^2 - 4*d15^2*d34*d45*mt2^2 - 
      2*d12*d23*d34*d45*mt2^2 + 2*d15*d23*d34*d45*mt2^2 - 
      4*d23^2*d34*d45*mt2^2 + 2*d12*d34^2*d45*mt2^2 + 4*d15*d34^2*d45*mt2^2 + 
      2*d23*d34^2*d45*mt2^2 - d34^3*d45*mt2^2 - 3*d15^2*d45^2*mt2^2 + 
      3*d15*d23*d45^2*mt2^2 + 3*d12*d34*d45^2*mt2^2 + 9*d15*d34*d45^2*mt2^2 + 
      3*d23*d34*d45^2*mt2^2 - 3*d34^2*d45^2*mt2^2 - 2*d34*d45^3*mt2^2 - 
      3*d12*d15^2*mt2^3 - 2*d15^3*mt2^3 + 6*d12*d15*d23*mt2^3 + 
      4*d15^2*d23*mt2^3 - 3*d12*d23^2*mt2^3 - 2*d15*d23^2*mt2^3 + 
      2*d15^2*d34*mt2^3 - 5*d15*d23*d34*mt2^3 + 3*d23^2*d34*mt2^3 + 
      3*d15^2*d45*mt2^3 - 5*d15*d23*d45*mt2^3 + 2*d23^2*d45*mt2^3 - 
      2*d12*d34*d45*mt2^3 - 3*d15*d34*d45*mt2^3 - d23*d34*d45*mt2^3 + 
      2*d34^2*d45*mt2^3 + 3*d34*d45^2*mt2^3 - d15^2*mt2^4 + 2*d15*d23*mt2^4 - 
      d23^2*mt2^4 - d34*d45*mt2^4))/(d45*(d12 - d34 - d45 + mt2)*
     (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((2*d12^2*d15^3 + 2*d12*d15^4 - 4*d12^2*d15^2*d23 - 4*d12*d15^3*d23 + 
     2*d12^2*d15*d23^2 + 2*d12*d15^2*d23^2 - 2*d12^2*d15^2*d34 - 
     4*d12*d15^3*d34 + 2*d12^2*d15*d23*d34 + 4*d12*d15^2*d23*d34 - 
     2*d15^3*d23*d34 + 2*d15^2*d23^2*d34 + 2*d12*d15^2*d34^2 + 
     4*d15^2*d23*d34^2 - 2*d15*d23^2*d34^2 - 2*d15*d23*d34^3 - 
     2*d12*d15^3*d45 - 2*d15^4*d45 + 2*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 + 
     4*d12*d15^2*d34*d45 + 6*d15^3*d34*d45 - 2*d12*d15*d23*d34*d45 - 
     4*d15^2*d23*d34*d45 - 2*d12*d15*d34^2*d45 - 6*d15^2*d34^2*d45 + 
     2*d15*d23*d34^2*d45 + 2*d15*d34^3*d45 + d12^2*d15^2*mt2 + 
     4*d12*d15^3*mt2 + 2*d15^4*mt2 - 2*d12^2*d15*d23*mt2 - 
     8*d12*d15^2*d23*mt2 - 4*d15^3*d23*mt2 + d12^2*d23^2*mt2 + 
     4*d12*d15*d23^2*mt2 + 2*d15^2*d23^2*mt2 - d12^2*d15*d34*mt2 - 
     6*d12*d15^2*d34*mt2 - 4*d15^3*d34*mt2 + d12^2*d23*d34*mt2 + 
     8*d12*d15*d23*d34*mt2 + 4*d15^2*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + 
     3*d12*d15*d34^2*mt2 + 4*d15^2*d34^2*mt2 - 2*d12*d23*d34^2*mt2 - 
     2*d15*d23*d34^2*mt2 + d23^2*d34^2*mt2 - 2*d15*d34^3*mt2 + 
     d23*d34^3*mt2 - d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 + 
     d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 + 4*d12*d15*d34*d45*mt2 + 
     8*d15^2*d34*d45*mt2 - d12*d23*d34*d45*mt2 - 5*d15*d23*d34*d45*mt2 - 
     d12*d34^2*d45*mt2 - 7*d15*d34^2*d45*mt2 + d23*d34^2*d45*mt2 + 
     d34^3*d45*mt2 + 2*d12*d15^2*mt2^2 + 2*d15^3*mt2^2 - 
     4*d12*d15*d23*mt2^2 - 4*d15^2*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
     2*d15*d23^2*mt2^2 - 2*d12*d15*d34*mt2^2 - 4*d15^2*d34*mt2^2 + 
     2*d12*d23*d34*mt2^2 + 6*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 + 
     3*d15*d34^2*mt2^2 - 2*d23*d34^2*mt2^2 - d15^2*d45*mt2^2 + 
     d15*d23*d45*mt2^2 + d12*d34*d45*mt2^2 + 4*d15*d34*d45*mt2^2 - 
     d23*d34*d45*mt2^2 - 2*d34^2*d45*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
     d23^2*mt2^3 - d15*d34*mt2^3 + d23*d34*mt2^3 + d34*d45*mt2^3)/
    ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*(2*d12*d15 + 2*d15^2 - 
      2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
      2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((-d15 + d23 + d34)*(-(d12^2*d15) - d12*d15^2 + d12^2*d23 + d12*d15*d23 + 
     d12*d15*d34 - 2*d12*d23*d34 - d15*d23*d34 + d23*d34^2 - d12*d15*d45 - 
     d15^2*d45 + d12*d34*d45 + 2*d15*d34*d45 - d34^2*d45 - 2*d12*d15*mt2 - 
     d15^2*mt2 + 2*d12*d23*mt2 + d15*d23*mt2 + d15*d34*mt2 - 2*d23*d34*mt2 - 
     d12*d45*mt2 - d15*d45*mt2 + 2*d34*d45*mt2 - d15*mt2^2 + d23*mt2^2 - 
     d45*mt2^2))/(d45*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 
     2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 
     2*d34*mt2 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-2*d12^4*d15^3 - 2*d12^3*d15^4 + 4*d12^4*d15^2*d23 + 2*d12^3*d15^3*d23 - 
     2*d12^2*d15^4*d23 - 2*d12^4*d15*d23^2 + 2*d12^3*d15^2*d23^2 + 
     4*d12^2*d15^3*d23^2 - 2*d12^3*d15*d23^3 - 2*d12^2*d15^2*d23^3 + 
     2*d12^4*d15^2*d34 + 6*d12^3*d15^3*d34 + 2*d12^2*d15^4*d34 - 
     2*d12^4*d15*d23*d34 - 10*d12^3*d15^2*d23*d34 + 2*d12*d15^4*d23*d34 + 
     4*d12^3*d15*d23^2*d34 - 8*d12^2*d15^2*d23^2*d34 - 
     6*d12*d15^3*d23^2*d34 + 6*d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 - 
     4*d12^3*d15^2*d34^2 - 4*d12^2*d15^3*d34^2 + 6*d12^3*d15*d23*d34^2 + 
     8*d12^2*d15^2*d23*d34^2 - 2*d12*d15^3*d23*d34^2 + 
     10*d12*d15^2*d23^2*d34^2 + 2*d15^3*d23^2*d34^2 - 6*d12*d15*d23^3*d34^2 - 
     2*d15^2*d23^3*d34^2 + 2*d12^2*d15^2*d34^3 - 6*d12^2*d15*d23*d34^3 - 
     2*d12*d15^2*d23*d34^3 - 4*d12*d15*d23^2*d34^3 - 4*d15^2*d23^2*d34^3 + 
     2*d15*d23^3*d34^3 + 2*d12*d15*d23*d34^4 + 2*d15*d23^2*d34^4 + 
     6*d12^3*d15^3*d45 + 6*d12^2*d15^4*d45 - 10*d12^3*d15^2*d23*d45 - 
     8*d12^2*d15^3*d23*d45 + 2*d12*d15^4*d23*d45 + 4*d12^3*d15*d23^2*d45 + 
     2*d12^2*d15^2*d23^2*d45 - 2*d12*d15^3*d23^2*d45 - 
     8*d12^3*d15^2*d34*d45 - 16*d12^2*d15^3*d34*d45 - 2*d12*d15^4*d34*d45 + 
     6*d12^3*d15*d23*d34*d45 + 22*d12^2*d15^2*d23*d34*d45 + 
     6*d12*d15^3*d23*d34*d45 + 2*d15^4*d23*d34*d45 - 
     10*d12^2*d15*d23^2*d34*d45 - 6*d12*d15^2*d23^2*d34*d45 - 
     2*d15^3*d23^2*d34*d45 + 2*d12^3*d15*d34^2*d45 + 
     14*d12^2*d15^2*d34^2*d45 + 6*d12*d15^3*d34^2*d45 - 
     14*d12^2*d15*d23*d34^2*d45 - 18*d12*d15^2*d23*d34^2*d45 - 
     6*d15^3*d23*d34^2*d45 + 8*d12*d15*d23^2*d34^2*d45 + 
     4*d15^2*d23^2*d34^2*d45 - 4*d12^2*d15*d34^3*d45 - 
     6*d12*d15^2*d34^3*d45 + 10*d12*d15*d23*d34^3*d45 + 
     6*d15^2*d23*d34^3*d45 - 2*d15*d23^2*d34^3*d45 + 2*d12*d15*d34^4*d45 - 
     2*d15*d23*d34^4*d45 - 6*d12^2*d15^3*d45^2 - 6*d12*d15^4*d45^2 + 
     8*d12^2*d15^2*d23*d45^2 + 8*d12*d15^3*d23*d45^2 - 
     2*d12^2*d15*d23^2*d45^2 - 2*d12*d15^2*d23^2*d45^2 + 
     10*d12^2*d15^2*d34*d45^2 + 16*d12*d15^3*d34*d45^2 - 
     6*d12^2*d15*d23*d34*d45^2 - 12*d12*d15^2*d23*d34*d45^2 + 
     2*d15^3*d23*d34*d45^2 - 2*d15^2*d23^2*d34*d45^2 - 
     4*d12^2*d15*d34^2*d45^2 - 14*d12*d15^2*d34^2*d45^2 + 
     4*d12*d15*d23*d34^2*d45^2 - 4*d15^2*d23*d34^2*d45^2 + 
     2*d15*d23^2*d34^2*d45^2 + 4*d12*d15*d34^3*d45^2 + 
     2*d15*d23*d34^3*d45^2 + 2*d12*d15^3*d45^3 + 2*d15^4*d45^3 - 
     2*d12*d15^2*d23*d45^3 - 2*d15^3*d23*d45^3 - 4*d12*d15^2*d34*d45^3 - 
     6*d15^3*d34*d45^3 + 2*d12*d15*d23*d34*d45^3 + 4*d15^2*d23*d34*d45^3 + 
     2*d12*d15*d34^2*d45^3 + 6*d15^2*d34^2*d45^3 - 2*d15*d23*d34^2*d45^3 - 
     2*d15*d34^3*d45^3 - d12^4*d15^2*mt2 - 9*d12^3*d15^3*mt2 - 
     6*d12^2*d15^4*mt2 + 2*d12^4*d15*d23*mt2 + 18*d12^3*d15^2*d23*mt2 + 
     6*d12^2*d15^3*d23*mt2 - 4*d12*d15^4*d23*mt2 - d12^4*d23^2*mt2 - 
     9*d12^3*d15*d23^2*mt2 + 6*d12^2*d15^2*d23^2*mt2 + 
     8*d12*d15^3*d23^2*mt2 - 6*d12^2*d15*d23^3*mt2 - 4*d12*d15^2*d23^3*mt2 + 
     d12^4*d15*d34*mt2 + 12*d12^3*d15^2*d34*mt2 + 20*d12^2*d15^3*d34*mt2 + 
     4*d12*d15^4*d34*mt2 - d12^4*d23*d34*mt2 - 16*d12^3*d15*d23*d34*mt2 - 
     35*d12^2*d15^2*d23*d34*mt2 + 2*d15^4*d23*d34*mt2 + 
     4*d12^3*d23^2*d34*mt2 + 15*d12^2*d15*d23^2*d34*mt2 - 
     16*d12*d15^2*d23^2*d34*mt2 - 6*d15^3*d23^2*d34*mt2 + 
     12*d12*d15*d23^3*d34*mt2 + 4*d15^2*d23^3*d34*mt2 - 
     3*d12^3*d15*d34^2*mt2 - 17*d12^2*d15^2*d34^2*mt2 - 
     9*d12*d15^3*d34^2*mt2 + 4*d12^3*d23*d34^2*mt2 + 
     30*d12^2*d15*d23*d34^2*mt2 + 20*d12*d15^2*d23*d34^2*mt2 - 
     2*d15^3*d23*d34^2*mt2 - 6*d12^2*d23^2*d34^2*mt2 - 
     3*d12*d15*d23^2*d34^2*mt2 + 10*d15^2*d23^2*d34^2*mt2 - 
     6*d15*d23^3*d34^2*mt2 + 3*d12^2*d15*d34^3*mt2 + 6*d12*d15^2*d34^3*mt2 - 
     6*d12^2*d23*d34^3*mt2 - 20*d12*d15*d23*d34^3*mt2 - 
     3*d15^2*d23*d34^3*mt2 + 4*d12*d23^2*d34^3*mt2 - 3*d15*d23^2*d34^3*mt2 - 
     d12*d15*d34^4*mt2 + 4*d12*d23*d34^4*mt2 + 4*d15*d23*d34^4*mt2 - 
     d23^2*d34^4*mt2 - d23*d34^5*mt2 + 3*d12^3*d15^2*d45*mt2 + 
     21*d12^2*d15^3*d45*mt2 + 12*d12*d15^4*d45*mt2 - 
     5*d12^3*d15*d23*d45*mt2 - 35*d12^2*d15^2*d23*d45*mt2 - 
     16*d12*d15^3*d23*d45*mt2 + 2*d15^4*d23*d45*mt2 + 2*d12^3*d23^2*d45*mt2 + 
     14*d12^2*d15*d23^2*d45*mt2 + 4*d12*d15^2*d23^2*d45*mt2 - 
     2*d15^3*d23^2*d45*mt2 - 6*d12^3*d15*d34*d45*mt2 - 
     35*d12^2*d15^2*d34*d45*mt2 - 34*d12*d15^3*d34*d45*mt2 - 
     2*d15^4*d34*d45*mt2 + 3*d12^3*d23*d34*d45*mt2 + 
     30*d12^2*d15*d23*d34*d45*mt2 + 48*d12*d15^2*d23*d34*d45*mt2 + 
     6*d15^3*d23*d34*d45*mt2 - 6*d12^2*d23^2*d34*d45*mt2 - 
     24*d12*d15*d23^2*d34*d45*mt2 - 6*d15^2*d23^2*d34*d45*mt2 + 
     d12^3*d34^2*d45*mt2 + 19*d12^2*d15*d34^2*d45*mt2 + 
     35*d12*d15^2*d34^2*d45*mt2 + 5*d15^3*d34^2*d45*mt2 - 
     9*d12^2*d23*d34^2*d45*mt2 - 37*d12*d15*d23*d34^2*d45*mt2 - 
     17*d15^2*d23*d34^2*d45*mt2 + 6*d12*d23^2*d34^2*d45*mt2 + 
     10*d15*d23^2*d34^2*d45*mt2 - 3*d12^2*d34^3*d45*mt2 - 
     16*d12*d15*d34^3*d45*mt2 - 5*d15^2*d34^3*d45*mt2 + 
     9*d12*d23*d34^3*d45*mt2 + 12*d15*d23*d34^3*d45*mt2 - 
     2*d23^2*d34^3*d45*mt2 + 3*d12*d34^4*d45*mt2 + 3*d15*d34^4*d45*mt2 - 
     3*d23*d34^4*d45*mt2 - d34^5*d45*mt2 - 3*d12^2*d15^2*d45^2*mt2 - 
     15*d12*d15^3*d45^2*mt2 - 6*d15^4*d45^2*mt2 + 4*d12^2*d15*d23*d45^2*mt2 + 
     19*d12*d15^2*d23*d45^2*mt2 + 8*d15^3*d23*d45^2*mt2 - 
     d12^2*d23^2*d45^2*mt2 - 4*d12*d15*d23^2*d45^2*mt2 - 
     2*d15^2*d23^2*d45^2*mt2 + 9*d12^2*d15*d34*d45^2*mt2 + 
     33*d12*d15^2*d34*d45^2*mt2 + 16*d15^3*d34*d45^2*mt2 - 
     3*d12^2*d23*d34*d45^2*mt2 - 17*d12*d15*d23*d34*d45^2*mt2 - 
     9*d15^2*d23*d34*d45^2*mt2 + 2*d12*d23^2*d34*d45^2*mt2 - 
     2*d12^2*d34^2*d45^2*mt2 - 23*d12*d15*d34^2*d45^2*mt2 - 
     18*d15^2*d34^2*d45^2*mt2 + 6*d12*d23*d34^2*d45^2*mt2 + 
     5*d15*d23*d34^2*d45^2*mt2 - d23^2*d34^2*d45^2*mt2 + 
     4*d12*d34^3*d45^2*mt2 + 10*d15*d34^3*d45^2*mt2 - 3*d23*d34^3*d45^2*mt2 - 
     2*d34^4*d45^2*mt2 + d12*d15^2*d45^3*mt2 + 3*d15^3*d45^3*mt2 - 
     d12*d15*d23*d45^3*mt2 - 2*d15^2*d23*d45^3*mt2 - 
     4*d12*d15*d34*d45^3*mt2 - 10*d15^2*d34*d45^3*mt2 + 
     d12*d23*d34*d45^3*mt2 + 5*d15*d23*d34*d45^3*mt2 + d12*d34^2*d45^3*mt2 + 
     8*d15*d34^2*d45^3*mt2 - d23*d34^2*d45^3*mt2 - d34^3*d45^3*mt2 - 
     4*d12^3*d15^2*mt2^2 - 15*d12^2*d15^3*mt2^2 - 6*d12*d15^4*mt2^2 + 
     8*d12^3*d15*d23*mt2^2 + 30*d12^2*d15^2*d23*mt2^2 + 
     6*d12*d15^3*d23*mt2^2 - 2*d15^4*d23*mt2^2 - 4*d12^3*d23^2*mt2^2 - 
     15*d12^2*d15*d23^2*mt2^2 + 6*d12*d15^2*d23^2*mt2^2 + 
     4*d15^3*d23^2*mt2^2 - 6*d12*d15*d23^3*mt2^2 - 2*d15^2*d23^3*mt2^2 + 
     4*d12^3*d15*d34*mt2^2 + 24*d12^2*d15^2*d34*mt2^2 + 
     22*d12*d15^3*d34*mt2^2 + 2*d15^4*d34*mt2^2 - 4*d12^3*d23*d34*mt2^2 - 
     36*d12^2*d15*d23*d34*mt2^2 - 40*d12*d15^2*d23*d34*mt2^2 + 
     12*d12^2*d23^2*d34*mt2^2 + 18*d12*d15*d23^2*d34*mt2^2 - 
     8*d15^2*d23^2*d34*mt2^2 + 6*d15*d23^3*d34*mt2^2 - 
     9*d12^2*d15*d34^2*mt2^2 - 22*d12*d15^2*d34^2*mt2^2 - 
     5*d15^3*d34^2*mt2^2 + 12*d12^2*d23*d34^2*mt2^2 + 
     42*d12*d15*d23*d34^2*mt2^2 + 12*d15^2*d23*d34^2*mt2^2 - 
     12*d12*d23^2*d34^2*mt2^2 - 3*d15*d23^2*d34^2*mt2^2 + 
     6*d12*d15*d34^3*mt2^2 + 4*d15^2*d34^3*mt2^2 - 12*d12*d23*d34^3*mt2^2 - 
     14*d15*d23*d34^3*mt2^2 + 4*d23^2*d34^3*mt2^2 - d15*d34^4*mt2^2 + 
     4*d23*d34^4*mt2^2 + 9*d12^2*d15^2*d45*mt2^2 + 24*d12*d15^3*d45*mt2^2 + 
     6*d15^4*d45*mt2^2 - 15*d12^2*d15*d23*d45*mt2^2 - 
     40*d12*d15^2*d23*d45*mt2^2 - 8*d15^3*d23*d45*mt2^2 + 
     6*d12^2*d23^2*d45*mt2^2 + 16*d12*d15*d23^2*d45*mt2^2 + 
     2*d15^2*d23^2*d45*mt2^2 - d12^3*d34*d45*mt2^2 - 
     19*d12^2*d15*d34*d45*mt2^2 - 46*d12*d15^2*d34*d45*mt2^2 - 
     18*d15^3*d34*d45*mt2^2 + 9*d12^2*d23*d34*d45*mt2^2 + 
     42*d12*d15*d23*d34*d45*mt2^2 + 26*d15^2*d23*d34*d45*mt2^2 - 
     12*d12*d23^2*d34*d45*mt2^2 - 14*d15*d23^2*d34*d45*mt2^2 + 
     6*d12^2*d34^2*d45*mt2^2 + 34*d12*d15*d34^2*d45*mt2^2 + 
     21*d15^2*d34^2*d45*mt2^2 - 18*d12*d23*d34^2*d45*mt2^2 - 
     23*d15*d23*d34^2*d45*mt2^2 + 6*d23^2*d34^2*d45*mt2^2 - 
     9*d12*d34^3*d45*mt2^2 - 13*d15*d34^3*d45*mt2^2 + 9*d23*d34^3*d45*mt2^2 + 
     4*d34^4*d45*mt2^2 - 6*d12*d15^2*d45^2*mt2^2 - 9*d15^3*d45^2*mt2^2 + 
     8*d12*d15*d23*d45^2*mt2^2 + 11*d15^2*d23*d45^2*mt2^2 - 
     2*d12*d23^2*d45^2*mt2^2 - 2*d15*d23^2*d45^2*mt2^2 + 
     2*d12^2*d34*d45^2*mt2^2 + 21*d12*d15*d34*d45^2*mt2^2 + 
     23*d15^2*d34*d45^2*mt2^2 - 6*d12*d23*d34*d45^2*mt2^2 - 
     11*d15*d23*d34*d45^2*mt2^2 + 2*d23^2*d34*d45^2*mt2^2 - 
     8*d12*d34^2*d45^2*mt2^2 - 22*d15*d34^2*d45^2*mt2^2 + 
     6*d23*d34^2*d45^2*mt2^2 + 6*d34^3*d45^2*mt2^2 + d15^2*d45^3*mt2^2 - 
     d15*d23*d45^3*mt2^2 - d12*d34*d45^3*mt2^2 - 6*d15*d34*d45^3*mt2^2 + 
     d23*d34*d45^3*mt2^2 + 2*d34^2*d45^3*mt2^2 - 6*d12^2*d15^2*mt2^3 - 
     11*d12*d15^3*mt2^3 - 2*d15^4*mt2^3 + 12*d12^2*d15*d23*mt2^3 + 
     22*d12*d15^2*d23*mt2^3 + 2*d15^3*d23*mt2^3 - 6*d12^2*d23^2*mt2^3 - 
     11*d12*d15*d23^2*mt2^3 + 2*d15^2*d23^2*mt2^3 - 2*d15*d23^3*mt2^3 + 
     6*d12^2*d15*d34*mt2^3 + 20*d12*d15^2*d34*mt2^3 + 8*d15^3*d34*mt2^3 - 
     6*d12^2*d23*d34*mt2^3 - 32*d12*d15*d23*d34*mt2^3 - 
     15*d15^2*d23*d34*mt2^3 + 12*d12*d23^2*d34*mt2^3 + 
     7*d15*d23^2*d34*mt2^3 - 9*d12*d15*d34^2*mt2^3 - 9*d15^2*d34^2*mt2^3 + 
     12*d12*d23*d34^2*mt2^3 + 18*d15*d23*d34^2*mt2^3 - 6*d23^2*d34^2*mt2^3 + 
     3*d15*d34^3*mt2^3 - 6*d23*d34^3*mt2^3 + 9*d12*d15^2*d45*mt2^3 + 
     9*d15^3*d45*mt2^3 - 15*d12*d15*d23*d45*mt2^3 - 15*d15^2*d23*d45*mt2^3 + 
     6*d12*d23^2*d45*mt2^3 + 6*d15*d23^2*d45*mt2^3 - 3*d12^2*d34*d45*mt2^3 - 
     20*d12*d15*d34*d45*mt2^3 - 19*d15^2*d34*d45*mt2^3 + 
     9*d12*d23*d34*d45*mt2^3 + 18*d15*d23*d34*d45*mt2^3 - 
     6*d23^2*d34*d45*mt2^3 + 9*d12*d34^2*d45*mt2^3 + 17*d15*d34^2*d45*mt2^3 - 
     9*d23*d34^2*d45*mt2^3 - 6*d34^3*d45*mt2^3 - 3*d15^2*d45^2*mt2^3 + 
     4*d15*d23*d45^2*mt2^3 - d23^2*d45^2*mt2^3 + 4*d12*d34*d45^2*mt2^3 + 
     12*d15*d34*d45^2*mt2^3 - 3*d23*d34*d45^2*mt2^3 - 6*d34^2*d45^2*mt2^3 - 
     d34*d45^3*mt2^3 - 4*d12*d15^2*mt2^4 - 3*d15^3*mt2^4 + 
     8*d12*d15*d23*mt2^4 + 6*d15^2*d23*mt2^4 - 4*d12*d23^2*mt2^4 - 
     3*d15*d23^2*mt2^4 + 4*d12*d15*d34*mt2^4 + 6*d15^2*d34*mt2^4 - 
     4*d12*d23*d34*mt2^4 - 10*d15*d23*d34*mt2^4 + 4*d23^2*d34*mt2^4 - 
     3*d15*d34^2*mt2^4 + 4*d23*d34^2*mt2^4 + 3*d15^2*d45*mt2^4 - 
     5*d15*d23*d45*mt2^4 + 2*d23^2*d45*mt2^4 - 3*d12*d34*d45*mt2^4 - 
     7*d15*d34*d45*mt2^4 + 3*d23*d34*d45*mt2^4 + 4*d34^2*d45*mt2^4 + 
     2*d34*d45^2*mt2^4 - d15^2*mt2^5 + 2*d15*d23*mt2^5 - d23^2*mt2^5 + 
     d15*d34*mt2^5 - d23*d34*mt2^5 - d34*d45*mt2^5)/
    (d45*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
      2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
      2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
      d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -((2*d12^4*d15^2*d23 - 2*d12^4*d15*d23^2 + 4*d12^3*d15^2*d23^2 - 
     4*d12^3*d15*d23^3 + 2*d12^2*d15^2*d23^3 - 2*d12^2*d15*d23^4 - 
     4*d12^4*d15*d23*d34 - 4*d12^3*d15^2*d23*d34 - 6*d12^3*d15*d23^2*d34 - 
     8*d12^2*d15^2*d23^2*d34 - 4*d12*d15^2*d23^3*d34 + 2*d12*d15*d23^4*d34 + 
     4*d12^3*d15*d23*d34^2 + 8*d12^2*d15*d23^2*d34^2 + 
     4*d12*d15*d23^3*d34^2 - 6*d12^3*d15^2*d23*d45 + 4*d12^3*d15*d23^2*d45 - 
     8*d12^2*d15^2*d23^2*d45 + 4*d12^2*d15*d23^3*d45 - 
     2*d12*d15^2*d23^3*d45 + 10*d12^3*d15*d23*d34*d45 + 
     8*d12^2*d15^2*d23*d34*d45 + 8*d12^2*d15*d23^2*d34*d45 + 
     8*d12*d15^2*d23^2*d34*d45 - 2*d12*d15*d23^3*d34*d45 - 
     8*d12^2*d15*d23*d34^2*d45 - 8*d12*d15*d23^2*d34^2*d45 + 
     6*d12^2*d15^2*d23*d45^2 - 2*d12^2*d15*d23^2*d45^2 + 
     4*d12*d15^2*d23^2*d45^2 - 8*d12^2*d15*d23*d34*d45^2 - 
     4*d12*d15^2*d23*d34*d45^2 - 2*d12*d15*d23^2*d34*d45^2 + 
     4*d12*d15*d23*d34^2*d45^2 - 2*d12*d15^2*d23*d45^3 + 
     2*d12*d15*d23*d34*d45^3 + d12^4*d15*d23*mt2 + 7*d12^3*d15^2*d23*mt2 - 
     d12^4*d23^2*mt2 - 5*d12^3*d15*d23^2*mt2 + 12*d12^2*d15^2*d23^2*mt2 - 
     2*d12^3*d23^3*mt2 - 12*d12^2*d15*d23^3*mt2 + 4*d12*d15^2*d23^3*mt2 - 
     4*d12*d15*d23^4*mt2 - 2*d12^4*d15*d34*mt2 - d12^3*d15^2*d34*mt2 - 
     2*d12^4*d23*d34*mt2 - 21*d12^3*d15*d23*d34*mt2 - 
     12*d12^2*d15^2*d23*d34*mt2 - d12^3*d23^2*d34*mt2 - 
     25*d12^2*d15*d23^2*d34*mt2 - 16*d12*d15^2*d23^2*d34*mt2 + 
     4*d12^2*d23^3*d34*mt2 - 4*d15^2*d23^3*d34*mt2 + 2*d15*d23^4*d34*mt2 + 
     2*d12^3*d15*d34^2*mt2 + 4*d12^3*d23*d34^2*mt2 + 
     16*d12^2*d15*d23*d34^2*mt2 + 5*d12^2*d23^2*d34^2*mt2 + 
     20*d12*d15*d23^2*d34^2*mt2 - 2*d12*d23^3*d34^2*mt2 + 
     4*d15*d23^3*d34^2*mt2 - 2*d12^2*d23*d34^3*mt2 - 3*d12*d23^2*d34^3*mt2 - 
     3*d12^3*d15*d23*d45*mt2 - 15*d12^2*d15^2*d23*d45*mt2 + 
     2*d12^3*d23^2*d45*mt2 + 6*d12^2*d15*d23^2*d45*mt2 - 
     16*d12*d15^2*d23^2*d45*mt2 + 2*d12^2*d23^3*d45*mt2 + 
     8*d12*d15*d23^3*d45*mt2 - 2*d15^2*d23^3*d45*mt2 + 
     6*d12^3*d15*d34*d45*mt2 + 3*d12^2*d15^2*d34*d45*mt2 + 
     5*d12^3*d23*d34*d45*mt2 + 37*d12^2*d15*d23*d34*d45*mt2 + 
     16*d12*d15^2*d23*d34*d45*mt2 + 20*d12*d15*d23^2*d34*d45*mt2 + 
     8*d15^2*d23^2*d34*d45*mt2 - 2*d12*d23^3*d34*d45*mt2 - 
     2*d15*d23^3*d34*d45*mt2 - 5*d12^2*d15*d34^2*d45*mt2 - 
     8*d12^2*d23*d34^2*d45*mt2 - 19*d12*d15*d23*d34^2*d45*mt2 - 
     2*d12*d23^2*d34^2*d45*mt2 - 6*d15*d23^2*d34^2*d45*mt2 + 
     3*d12*d23*d34^3*d45*mt2 + 3*d12^2*d15*d23*d45^2*mt2 + 
     9*d12*d15^2*d23*d45^2*mt2 - d12^2*d23^2*d45^2*mt2 - 
     d12*d15*d23^2*d45^2*mt2 + 4*d15^2*d23^2*d45^2*mt2 - 
     6*d12^2*d15*d34*d45^2*mt2 - 3*d12*d15^2*d34*d45^2*mt2 - 
     4*d12^2*d23*d34*d45^2*mt2 - 15*d12*d15*d23*d34*d45^2*mt2 - 
     4*d15^2*d23*d34*d45^2*mt2 + d12*d23^2*d34*d45^2*mt2 + 
     d15*d23^2*d34*d45^2*mt2 + 4*d12*d15*d34^2*d45^2*mt2 + 
     4*d12*d23*d34^2*d45^2*mt2 + 3*d15*d23*d34^2*d45^2*mt2 - 
     d12*d15*d23*d45^3*mt2 - d15^2*d23*d45^3*mt2 + 2*d12*d15*d34*d45^3*mt2 + 
     d15^2*d34*d45^3*mt2 + d12*d23*d34*d45^3*mt2 - d15*d23*d34*d45^3*mt2 - 
     d15*d34^2*d45^3*mt2 + 4*d12^3*d15*d23*mt2^2 + 9*d12^2*d15^2*d23*mt2^2 - 
     4*d12^3*d23^2*mt2^2 - 3*d12^2*d15*d23^2*mt2^2 + 
     12*d12*d15^2*d23^2*mt2^2 - 6*d12^2*d23^3*mt2^2 - 
     12*d12*d15*d23^3*mt2^2 + 2*d15^2*d23^3*mt2^2 - 2*d15*d23^4*mt2^2 - 
     d12^4*d34*mt2^2 - 8*d12^3*d15*d34*mt2^2 - 3*d12^2*d15^2*d34*mt2^2 - 
     9*d12^3*d23*d34*mt2^2 - 39*d12^2*d15*d23*d34*mt2^2 - 
     12*d12*d15^2*d23*d34*mt2^2 - 3*d12^2*d23^2*d34*mt2^2 - 
     32*d12*d15*d23^2*d34*mt2^2 - 8*d15^2*d23^2*d34*mt2^2 + 
     8*d12*d23^3*d34*mt2^2 + 2*d12^3*d34^2*mt2^2 + 6*d12^2*d15*d34^2*mt2^2 + 
     14*d12^2*d23*d34^2*mt2^2 + 20*d12*d15*d23*d34^2*mt2^2 + 
     10*d12*d23^2*d34^2*mt2^2 + 12*d15*d23^2*d34^2*mt2^2 - 
     2*d23^3*d34^2*mt2^2 - d12^2*d34^3*mt2^2 - 5*d12*d23*d34^3*mt2^2 - 
     3*d23^2*d34^3*mt2^2 - 9*d12^2*d15*d23*d45*mt2^2 - 
     12*d12*d15^2*d23*d45*mt2^2 + 6*d12^2*d23^2*d45*mt2^2 - 
     8*d15^2*d23^2*d45*mt2^2 + 4*d12*d23^3*d45*mt2^2 + 
     4*d15*d23^3*d45*mt2^2 + 3*d12^3*d34*d45*mt2^2 + 
     18*d12^2*d15*d34*d45*mt2^2 + 6*d12*d15^2*d34*d45*mt2^2 + 
     15*d12^2*d23*d34*d45*mt2^2 + 44*d12*d15*d23*d34*d45*mt2^2 + 
     8*d15^2*d23*d34*d45*mt2^2 + 12*d15*d23^2*d34*d45*mt2^2 - 
     2*d23^3*d34*d45*mt2^2 - 5*d12^2*d34^2*d45*mt2^2 - 
     10*d12*d15*d34^2*d45*mt2^2 - 15*d12*d23*d34^2*d45*mt2^2 - 
     11*d15*d23*d34^2*d45*mt2^2 - 2*d23^2*d34^2*d45*mt2^2 + 
     2*d12*d34^3*d45*mt2^2 + 2*d23*d34^3*d45*mt2^2 + 
     6*d12*d15*d23*d45^2*mt2^2 + 3*d15^2*d23*d45^2*mt2^2 - 
     2*d12*d23^2*d45^2*mt2^2 + d15*d23^2*d45^2*mt2^2 - 
     3*d12^2*d34*d45^2*mt2^2 - 12*d12*d15*d34*d45^2*mt2^2 - 
     3*d15^2*d34*d45^2*mt2^2 - 5*d12*d23*d34*d45^2*mt2^2 - 
     7*d15*d23*d34*d45^2*mt2^2 + d23^2*d34*d45^2*mt2^2 + 
     4*d12*d34^2*d45^2*mt2^2 + 4*d15*d34^2*d45^2*mt2^2 + 
     d23*d34^2*d45^2*mt2^2 - d34^3*d45^2*mt2^2 - d15*d23*d45^3*mt2^2 + 
     d12*d34*d45^3*mt2^2 + 2*d15*d34*d45^3*mt2^2 - d23*d34*d45^3*mt2^2 - 
     d34^2*d45^3*mt2^2 + 6*d12^2*d15*d23*mt2^3 + 5*d12*d15^2*d23*mt2^3 - 
     6*d12^2*d23^2*mt2^3 + d12*d15*d23^2*mt2^3 + 4*d15^2*d23^2*mt2^3 - 
     6*d12*d23^3*mt2^3 - 4*d15*d23^3*mt2^3 - 4*d12^3*d34*mt2^3 - 
     12*d12^2*d15*d34*mt2^3 - 3*d12*d15^2*d34*mt2^3 - 
     15*d12^2*d23*d34*mt2^3 - 31*d12*d15*d23*d34*mt2^3 - 
     4*d15^2*d23*d34*mt2^3 - 3*d12*d23^2*d34*mt2^3 - 13*d15*d23^2*d34*mt2^3 + 
     4*d23^3*d34*mt2^3 + 6*d12^2*d34^2*mt2^3 + 6*d12*d15*d34^2*mt2^3 + 
     16*d12*d23*d34^2*mt2^3 + 8*d15*d23*d34^2*mt2^3 + 5*d23^2*d34^2*mt2^3 - 
     2*d12*d34^3*mt2^3 - 3*d23*d34^3*mt2^3 - 9*d12*d15*d23*d45*mt2^3 - 
     3*d15^2*d23*d45*mt2^3 + 6*d12*d23^2*d45*mt2^3 - 2*d15*d23^2*d45*mt2^3 + 
     2*d23^3*d45*mt2^3 + 9*d12^2*d34*d45*mt2^3 + 18*d12*d15*d34*d45*mt2^3 + 
     3*d15^2*d34*d45*mt2^3 + 15*d12*d23*d34*d45*mt2^3 + 
     17*d15*d23*d34*d45*mt2^3 - 10*d12*d34^2*d45*mt2^3 - 
     5*d15*d34^2*d45*mt2^3 - 7*d23*d34^2*d45*mt2^3 + 2*d34^3*d45*mt2^3 + 
     3*d15*d23*d45^2*mt2^3 - d23^2*d45^2*mt2^3 - 6*d12*d34*d45^2*mt2^3 - 
     6*d15*d34*d45^2*mt2^3 - d23*d34*d45^2*mt2^3 + 4*d34^2*d45^2*mt2^3 + 
     d34*d45^3*mt2^3 + 4*d12*d15*d23*mt2^4 + d15^2*d23*mt2^4 - 
     4*d12*d23^2*mt2^4 + d15*d23^2*mt2^4 - 2*d23^3*mt2^4 - 
     6*d12^2*d34*mt2^4 - 8*d12*d15*d34*mt2^4 - d15^2*d34*mt2^4 - 
     11*d12*d23*d34*mt2^4 - 9*d15*d23*d34*mt2^4 - d23^2*d34*mt2^4 + 
     6*d12*d34^2*mt2^4 + 2*d15*d34^2*mt2^4 + 6*d23*d34^2*mt2^4 - 
     d34^3*mt2^4 - 3*d15*d23*d45*mt2^4 + 2*d23^2*d45*mt2^4 + 
     9*d12*d34*d45*mt2^4 + 6*d15*d34*d45*mt2^4 + 5*d23*d34*d45*mt2^4 - 
     5*d34^2*d45*mt2^4 - 3*d34*d45^2*mt2^4 + d15*d23*mt2^5 - d23^2*mt2^5 - 
     4*d12*d34*mt2^5 - 2*d15*d34*mt2^5 - 3*d23*d34*mt2^5 + 2*d34^2*mt2^5 + 
     3*d34*d45*mt2^5 - d34*mt2^6)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(2*d12^2*d15 + d12*d15^2 + d12*d15*d23 - 2*d12*d15*d34 - 
      d15*d23*d34 - 2*d12*d15*d45 - d15^2*d45 + d15*d34*d45 + d12^2*mt2 + 
      4*d12*d15*mt2 + d15^2*mt2 + d15*d23*mt2 - 2*d12*d34*mt2 - 
      2*d15*d34*mt2 + d34^2*mt2 - d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 + 
      2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 - d45*mt2^2 + mt2^3))/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -(((d23 + d34)*(-2*d12^2*d15 - d12*d15^2 - d12*d15*d23 + 2*d12*d15*d34 + 
      d15*d23*d34 + 2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 - d12^2*mt2 - 
      4*d12*d15*mt2 - d15^2*mt2 - d15*d23*mt2 + 2*d12*d34*mt2 + 
      2*d15*d34*mt2 - d34^2*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 - 
      2*d12*mt2^2 - 2*d15*mt2^2 + 2*d34*mt2^2 + d45*mt2^2 - mt2^3))/
    ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
      2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  -((d23*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - d12*d15*d45 + 
      d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-4*d12^4*d15^2*d23 - 10*d12^3*d15^2*d23^2 + 2*d12^3*d15*d23^3 - 
     6*d12^2*d15^2*d23^3 + 2*d12^2*d15*d23^4 + 4*d12^4*d15*d23*d34 + 
     6*d12^3*d15^2*d23*d34 + 10*d12^3*d15*d23^2*d34 + 
     14*d12^2*d15^2*d23^2*d34 + 4*d12^2*d15*d23^3*d34 + 
     8*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 4*d12^3*d15*d23*d34^2 - 
     10*d12^2*d15*d23^2*d34^2 - 6*d12*d15*d23^3*d34^2 + 
     12*d12^3*d15^2*d23*d45 + 20*d12^2*d15^2*d23^2*d45 - 
     2*d12^2*d15*d23^3*d45 + 6*d12*d15^2*d23^3*d45 - 
     12*d12^3*d15*d23*d34*d45 - 12*d12^2*d15^2*d23*d34*d45 - 
     16*d12^2*d15*d23^2*d34*d45 - 14*d12*d15^2*d23^2*d34*d45 + 
     10*d12^2*d15*d23*d34^2*d45 + 12*d12*d15*d23^2*d34^2*d45 - 
     12*d12^2*d15^2*d23*d45^2 - 10*d12*d15^2*d23^2*d45^2 + 
     12*d12^2*d15*d23*d34*d45^2 + 6*d12*d15^2*d23*d34*d45^2 + 
     6*d12*d15*d23^2*d34*d45^2 - 6*d12*d15*d23*d34^2*d45^2 + 
     4*d12*d15^2*d23*d45^3 - 4*d12*d15*d23*d34*d45^3 - 4*d12^4*d15*d23*mt2 - 
     15*d12^3*d15^2*d23*mt2 - 7*d12^3*d15*d23^2*mt2 - 
     30*d12^2*d15^2*d23^2*mt2 + 2*d12^3*d23^3*mt2 + 6*d12^2*d15*d23^3*mt2 - 
     12*d12*d15^2*d23^3*mt2 + 4*d12*d15*d23^4*mt2 + 2*d12^4*d15*d34*mt2 + 
     d12^3*d15^2*d34*mt2 + 2*d12^4*d23*d34*mt2 + 27*d12^3*d15*d23*d34*mt2 + 
     18*d12^2*d15^2*d23*d34*mt2 + 4*d12^3*d23^2*d34*mt2 + 
     45*d12^2*d15*d23^2*d34*mt2 + 28*d12*d15^2*d23^2*d34*mt2 - 
     4*d12^2*d23^3*d34*mt2 + 8*d12*d15*d23^3*d34*mt2 + 
     8*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 2*d12^3*d15*d34^2*mt2 - 
     4*d12^3*d23*d34^2*mt2 - 19*d12^2*d15*d23*d34^2*mt2 - 
     8*d12^2*d23^2*d34^2*mt2 - 28*d12*d15*d23^2*d34^2*mt2 + 
     2*d12*d23^3*d34^2*mt2 - 6*d15*d23^3*d34^2*mt2 + 2*d12^2*d23*d34^3*mt2 + 
     4*d12*d23^2*d34^3*mt2 + 12*d12^3*d15*d23*d45*mt2 + 
     33*d12^2*d15^2*d23*d45*mt2 + 14*d12^2*d15*d23^2*d45*mt2 + 
     40*d12*d15^2*d23^2*d45*mt2 - 2*d12^2*d23^3*d45*mt2 - 
     4*d12*d15*d23^3*d45*mt2 + 6*d15^2*d23^3*d45*mt2 - 
     6*d12^3*d15*d34*d45*mt2 - 3*d12^2*d15^2*d34*d45*mt2 - 
     6*d12^3*d23*d34*d45*mt2 - 53*d12^2*d15*d23*d34*d45*mt2 - 
     24*d12*d15^2*d23*d34*d45*mt2 - 4*d12^2*d23^2*d34*d45*mt2 - 
     42*d12*d15*d23^2*d34*d45*mt2 - 14*d15^2*d23^2*d34*d45*mt2 + 
     2*d12*d23^3*d34*d45*mt2 + 5*d12^2*d15*d34^2*d45*mt2 + 
     10*d12^2*d23*d34^2*d45*mt2 + 24*d12*d15*d23*d34^2*d45*mt2 + 
     4*d12*d23^2*d34^2*d45*mt2 + 8*d15*d23^2*d34^2*d45*mt2 - 
     4*d12*d23*d34^3*d45*mt2 - 12*d12^2*d15*d23*d45^2*mt2 - 
     21*d12*d15^2*d23*d45^2*mt2 - 7*d12*d15*d23^2*d45^2*mt2 - 
     10*d15^2*d23^2*d45^2*mt2 + 6*d12^2*d15*d34*d45^2*mt2 + 
     3*d12*d15^2*d34*d45^2*mt2 + 6*d12^2*d23*d34*d45^2*mt2 + 
     25*d12*d15*d23*d34*d45^2*mt2 + 6*d15^2*d23*d34*d45^2*mt2 + 
     d15*d23^2*d34*d45^2*mt2 - 4*d12*d15*d34^2*d45^2*mt2 - 
     6*d12*d23*d34^2*d45^2*mt2 - 3*d15*d23*d34^2*d45^2*mt2 + 
     4*d12*d15*d23*d45^3*mt2 + 3*d15^2*d23*d45^3*mt2 - 
     2*d12*d15*d34*d45^3*mt2 - d15^2*d34*d45^3*mt2 - 
     2*d12*d23*d34*d45^3*mt2 + d15*d23*d34*d45^3*mt2 + d15*d34^2*d45^3*mt2 - 
     d12^4*d23*mt2^2 - 16*d12^3*d15*d23*mt2^2 - 21*d12^2*d15^2*d23*mt2^2 - 
     21*d12^2*d15*d23^2*mt2^2 - 30*d12*d15^2*d23^2*mt2^2 + 
     6*d12^2*d23^3*mt2^2 + 6*d12*d15*d23^3*mt2^2 - 6*d15^2*d23^3*mt2^2 + 
     2*d15*d23^4*mt2^2 + d12^4*d34*mt2^2 + 8*d12^3*d15*d34*mt2^2 + 
     3*d12^2*d15^2*d34*mt2^2 + 12*d12^3*d23*d34*mt2^2 + 
     57*d12^2*d15*d23*d34*mt2^2 + 18*d12*d15^2*d23*d34*mt2^2 + 
     12*d12^2*d23^2*d34*mt2^2 + 60*d12*d15*d23^2*d34*mt2^2 + 
     14*d15^2*d23^2*d34*mt2^2 - 8*d12*d23^3*d34*mt2^2 + 
     4*d15*d23^3*d34*mt2^2 - 2*d12^3*d34^2*mt2^2 - 6*d12^2*d15*d34^2*mt2^2 - 
     17*d12^2*d23*d34^2*mt2^2 - 26*d12*d15*d23*d34^2*mt2^2 - 
     16*d12*d23^2*d34^2*mt2^2 - 18*d15*d23^2*d34^2*mt2^2 + 
     2*d23^3*d34^2*mt2^2 + d12^2*d34^3*mt2^2 + 6*d12*d23*d34^3*mt2^2 + 
     4*d23^2*d34^3*mt2^2 + 3*d12^3*d23*d45*mt2^2 + 36*d12^2*d15*d23*d45*
      mt2^2 + 30*d12*d15^2*d23*d45*mt2^2 + 28*d12*d15*d23^2*d45*mt2^2 + 
     20*d15^2*d23^2*d45*mt2^2 - 4*d12*d23^3*d45*mt2^2 - 
     2*d15*d23^3*d45*mt2^2 - 3*d12^3*d34*d45*mt2^2 - 
     18*d12^2*d15*d34*d45*mt2^2 - 6*d12*d15^2*d34*d45*mt2^2 - 
     23*d12^2*d23*d34*d45*mt2^2 - 70*d12*d15*d23*d34*d45*mt2^2 - 
     12*d15^2*d23*d34*d45*mt2^2 - 8*d12*d23^2*d34*d45*mt2^2 - 
     26*d15*d23^2*d34*d45*mt2^2 + 2*d23^3*d34*d45*mt2^2 + 
     5*d12^2*d34^2*d45*mt2^2 + 10*d12*d15*d34^2*d45*mt2^2 + 
     20*d12*d23*d34^2*d45*mt2^2 + 14*d15*d23*d34^2*d45*mt2^2 + 
     4*d23^2*d34^2*d45*mt2^2 - 2*d12*d34^3*d45*mt2^2 - 
     2*d23*d34^3*d45*mt2^2 - 3*d12^2*d23*d45^2*mt2^2 - 
     24*d12*d15*d23*d45^2*mt2^2 - 9*d15^2*d23*d45^2*mt2^2 - 
     7*d15*d23^2*d45^2*mt2^2 + 3*d12^2*d34*d45^2*mt2^2 + 
     12*d12*d15*d34*d45^2*mt2^2 + 3*d15^2*d34*d45^2*mt2^2 + 
     10*d12*d23*d34*d45^2*mt2^2 + 13*d15*d23*d34*d45^2*mt2^2 - 
     4*d12*d34^2*d45^2*mt2^2 - 4*d15*d34^2*d45^2*mt2^2 - 
     d23*d34^2*d45^2*mt2^2 + d34^3*d45^2*mt2^2 + d12*d23*d45^3*mt2^2 + 
     4*d15*d23*d45^3*mt2^2 - d12*d34*d45^3*mt2^2 - 2*d15*d34*d45^3*mt2^2 + 
     d23*d34*d45^3*mt2^2 + d34^2*d45^3*mt2^2 - 4*d12^3*d23*mt2^3 - 
     24*d12^2*d15*d23*mt2^3 - 13*d12*d15^2*d23*mt2^3 - 
     21*d12*d15*d23^2*mt2^3 - 10*d15^2*d23^2*mt2^3 + 6*d12*d23^3*mt2^3 + 
     2*d15*d23^3*mt2^3 + 4*d12^3*d34*mt2^3 + 12*d12^2*d15*d34*mt2^3 + 
     3*d12*d15^2*d34*mt2^3 + 24*d12^2*d23*d34*mt2^3 + 
     49*d12*d15*d23*d34*mt2^3 + 6*d15^2*d23*d34*mt2^3 + 
     12*d12*d23^2*d34*mt2^3 + 25*d15*d23^2*d34*mt2^3 - 4*d23^3*d34*mt2^3 - 
     6*d12^2*d34^2*mt2^3 - 6*d12*d15*d34^2*mt2^3 - 22*d12*d23*d34^2*mt2^3 - 
     11*d15*d23*d34^2*mt2^3 - 8*d23^2*d34^2*mt2^3 + 2*d12*d34^3*mt2^3 + 
     4*d23*d34^3*mt2^3 + 9*d12^2*d23*d45*mt2^3 + 36*d12*d15*d23*d45*mt2^3 + 
     9*d15^2*d23*d45*mt2^3 + 14*d15*d23^2*d45*mt2^3 - 2*d23^3*d45*mt2^3 - 
     9*d12^2*d34*d45*mt2^3 - 18*d12*d15*d34*d45*mt2^3 - 
     3*d15^2*d34*d45*mt2^3 - 28*d12*d23*d34*d45*mt2^3 - 
     29*d15*d23*d34*d45*mt2^3 - 4*d23^2*d34*d45*mt2^3 + 
     10*d12*d34^2*d45*mt2^3 + 5*d15*d34^2*d45*mt2^3 + 
     10*d23*d34^2*d45*mt2^3 - 2*d34^3*d45*mt2^3 - 6*d12*d23*d45^2*mt2^3 - 
     12*d15*d23*d45^2*mt2^3 + 6*d12*d34*d45^2*mt2^3 + 6*d15*d34*d45^2*mt2^3 + 
     4*d23*d34*d45^2*mt2^3 - 4*d34^2*d45^2*mt2^3 + d23*d45^3*mt2^3 - 
     d34*d45^3*mt2^3 - 6*d12^2*d23*mt2^4 - 16*d12*d15*d23*mt2^4 - 
     3*d15^2*d23*mt2^4 - 7*d15*d23^2*mt2^4 + 2*d23^3*mt2^4 + 
     6*d12^2*d34*mt2^4 + 8*d12*d15*d34*mt2^4 + d15^2*d34*mt2^4 + 
     20*d12*d23*d34*mt2^4 + 15*d15*d23*d34*mt2^4 + 4*d23^2*d34*mt2^4 - 
     6*d12*d34^2*mt2^4 - 2*d15*d34^2*mt2^4 - 9*d23*d34^2*mt2^4 + 
     d34^3*mt2^4 + 9*d12*d23*d45*mt2^4 + 12*d15*d23*d45*mt2^4 - 
     9*d12*d34*d45*mt2^4 - 6*d15*d34*d45*mt2^4 - 11*d23*d34*d45*mt2^4 + 
     5*d34^2*d45*mt2^4 - 3*d23*d45^2*mt2^4 + 3*d34*d45^2*mt2^4 - 
     4*d12*d23*mt2^5 - 4*d15*d23*mt2^5 + 4*d12*d34*mt2^5 + 2*d15*d34*mt2^5 + 
     6*d23*d34*mt2^5 - 2*d34^2*mt2^5 + 3*d23*d45*mt2^5 - 3*d34*d45*mt2^5 - 
     d23*mt2^6 + d34*mt2^6)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, 
 {0, (2*(d12 + d15 - d34 + mt2)*(d15^2 - 2*d15*d23 + d23^2 - 2*d15*d34 + 
     2*d23*d34 + d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + mt2^2))/
   ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 0, 
  (4*(-d15 + d23 + d34)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*
    (-(d12^3*d15) - d12^2*d15^2 + d12^3*d23 - d12^2*d15*d23 - 
     2*d12*d15^2*d23 + 2*d12^2*d23^2 + d12*d15*d23^2 - d15^2*d23^2 + 
     d12*d23^3 + d15*d23^3 + d12^3*d34 + 2*d12^2*d15*d34 + d12^2*d23*d34 + 
     4*d12*d15*d23*d34 - d12*d23^2*d34 + 2*d15*d23^2*d34 - d23^3*d34 - 
     d12^2*d34^2 - 2*d12*d23*d34^2 - d23^2*d34^2 - d12^2*d15*d45 - 
     d12*d15^2*d45 + d12^2*d23*d45 - d15^2*d23*d45 + d12*d23^2*d45 + 
     d15*d23^2*d45 + d12^2*d34*d45 + 2*d12*d15*d34*d45 + 2*d15*d23*d34*d45 - 
     d23^2*d34*d45 - d12*d34^2*d45 - d23*d34^2*d45 + d12^3*mt2 + 
     3*d12^2*d23*mt2 + 3*d12*d23^2*mt2 + d23^3*mt2 - 2*d12^2*d45*mt2 - 
     2*d12*d15*d45*mt2 + d15^2*d45*mt2 - 2*d12*d23*d45*mt2 - 
     4*d15*d23*d45*mt2 + d23^2*d45*mt2 + 2*d12*d34*d45*mt2 - 
     2*d15*d34*d45*mt2 + 4*d23*d34*d45*mt2 + d34^2*d45*mt2 + d15*d45^2*mt2 - 
     d23*d45^2*mt2 - d34*d45^2*mt2 + 3*d12^2*mt2^2 + 3*d12*d15*mt2^2 + 
     d15^2*mt2^2 + 3*d12*d23*mt2^2 + d15*d23*mt2^2 + d23^2*mt2^2 - 
     3*d12*d34*mt2^2 - 2*d15*d34*mt2^2 - d23*d34*mt2^2 + d34^2*mt2^2 - 
     4*d12*d45*mt2^2 - d15*d45*mt2^2 - 3*d23*d45*mt2^2 + d34*d45*mt2^2 + 
     2*d45^2*mt2^2 + 3*d12*mt2^3 + 2*d15*mt2^3 + d23*mt2^3 - 2*d34*mt2^3 - 
     2*d45*mt2^3 + mt2^4))/(Sqrt[d15 - d23 - d34]*Sqrt[d45]*
    (d12 + d23 - d45 + mt2)*(-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 
     2*d12*d34 + 4*d15*d34 - 2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 
     2*d34*mt2 - d45*mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
      2*d23*mt2 - 2*d45*mt2 + mt2^2]*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  (-2*Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 + mt2)*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(Sqrt[d45]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 + mt2)*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(Sqrt[d45]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 + mt2)*(d15 - d23 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(Sqrt[d45]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d15 - d23 - d34]*(d12 + d23 - mt2))/(Sqrt[d45 - 2*mt2]*
    (d12 + d23 - d45 + mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]), 
  (2*Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(Sqrt[d45]*(d12 + d15 - d34 - d45 + mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), (-2*Sqrt[d15 - d23 - d34]*(d12 + d15 - d34 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(Sqrt[d45]*(d12 + d15 - d34 - d45 + mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0}, 
 {0, 0, (-2*(d15 - d23)*(d15^2 + 2*d15*mt2 + mt2^2))/
   ((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
     d45*mt2)), 0, 0, 0, 0, 
  (4*Sqrt[d15]*(d15^2*d23 - d15*d23^2 - 3*d15^2*d45 + 3*d15*d23*d45 - 
     2*d15*d45^2 + 2*d15^2*mt2 - 3*d15*d23*mt2 + d23^2*mt2 - d45^2*mt2))/
   (Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (2*Sqrt[d15]*(d15 - d23)*(d15 + mt2))/
   (Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*Sqrt[d15]*(d15 - d23)*(d15 + mt2))/
   (Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 
  (-2*Sqrt[d15]*(d15 - d23)*(d15 + mt2))/
   (Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)), 0, 0, 
  (-2*Sqrt[d15])/(Sqrt[d45 - 2*mt2]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 
  0, 0, (-2*Sqrt[d15])/(Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 
  (2*Sqrt[d15])/(Sqrt[d45]*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0}, 
 {0, 0, 0, (-2*(d23 + d34)*(d12*d15 + d15*d23 - d15*d45 + d12*mt2 + d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 + d23 - d45 + mt2)*
    (d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 
  (2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 
  (2*d15*(d23 + d34))/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*d15*(2*d12*d15 - d12*d23 + d15*d23 - d12*d34 - d15*d34 + d23*d34 + 
     d34^2 - 2*d15*d45 + d23*d45 + d34*d45 + d12*mt2 + 2*d15*mt2 - d23*mt2 - 
     2*d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (-2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - 
     d34*mt2 - d45*mt2 + mt2^2))/((d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, (2*(2*d12*d15 + d15*d23 - d15*d34 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))/
   ((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 
     2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, (2*d23*(d12^2 + d12*d23 - d12*d45 + d12*mt2 + d23*mt2))/
   ((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, (-4*d23*(d12^2 + d12*d23 + d12*mt2 + d23*mt2 - d45*mt2))/
   (Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)), 
  (-4*(2*d12^2*d23 + 3*d12*d23^2 - 3*d12*d23*d45 + d12^2*mt2 + 
     5*d12*d23*mt2 + 3*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 3*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))/
   ((2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 0, 
  -2/(Sqrt[d45]*Sqrt[d45 - 2*mt2]), 
  (2*d23*(d12^2 + d12*d23 - d12*d45 + d12*mt2 + d23*mt2))/
   ((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), 0, 0, (-2*(d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2))/
   (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
    2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
    2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3), 
  (2*mt2*(d12 - d45 + mt2)*(d12 + 2*d23 - d45 + mt2))/
   ((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (2*(d12^2 + 2*d12*d23 + d23^2 + d12*mt2 + d23*mt2 - 
     d45*mt2))/((d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 
     2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 0, 
  (Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^2]*
    (d12 + d23 - mt2)*(d12 + d23 + d45 + mt2))/(2*Sqrt[d45]*Sqrt[d45 - 2*mt2]*
    (d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
     2*d23*mt2 - 2*d45*mt2 + mt2^2)), 
  -((d12 + d23)/((2*d12 + 2*d23 - 2*d45 + mt2)*
     Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
       mt2^2])), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*(d23 - d45 + mt2))/(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2), 0, 0, 0, 0, 
  0, (-d23 + 3*d45 - 2*mt2)/(2*Sqrt[d45]*Sqrt[d45 - 2*mt2]*
    Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 0, 0, 
  -(1/Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(Sqrt[d45]*Sqrt[d45 - 2*mt2]), 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(2*d12 + 2*d23 - 2*d45 + mt2), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(d45 - 2*mt2)^(-1), 
  0, 0, 0, 0, 2/(Sqrt[d45]*Sqrt[d45 - 2*mt2])}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(d12 + d23 - d45))/
   ((2*d12 + 2*d23 - 2*d45 + mt2)*(d12 + d23 - d45 + mt2)), 0, 0, 0, 
  -2/(d12 + d23 - d45 + mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/MIs_evaluation/T4/DEQs_T4/dmt2_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-(d12^4*d15^4) + 4*d12^4*d15^3*d23 - 6*d12^4*d15^2*d23^2 + 
    4*d12^4*d15*d23^3 - d12^4*d23^4 - 4*d12^3*d15^3*d23*d34 + 
    12*d12^3*d15^2*d23^2*d34 - 12*d12^3*d15*d23^3*d34 + 4*d12^3*d23^4*d34 - 
    6*d12^2*d15^2*d23^2*d34^2 + 12*d12^2*d15*d23^3*d34^2 - 
    6*d12^2*d23^4*d34^2 - 4*d12*d15*d23^3*d34^3 + 4*d12*d23^4*d34^3 - 
    d23^4*d34^4 + 4*d12^3*d15^4*d45 - 14*d12^3*d15^3*d23*d45 + 
    2*d12^2*d15^4*d23*d45 + 18*d12^3*d15^2*d23^2*d45 - 
    6*d12^2*d15^3*d23^2*d45 + 4*d12*d15^4*d23^2*d45 - 
    10*d12^3*d15*d23^3*d45 + 6*d12^2*d15^2*d23^3*d45 - 
    12*d12*d15^3*d23^3*d45 + 2*d12^3*d23^4*d45 - 2*d12^2*d15*d23^4*d45 + 
    12*d12*d15^2*d23^4*d45 - 4*d12*d15*d23^5*d45 - 2*d12^3*d15^3*d34*d45 + 
    2*d12^3*d15^2*d23*d34*d45 + 6*d12^2*d15^3*d23*d34*d45 + 
    2*d12^3*d15*d23^2*d34*d45 - 18*d12^2*d15^2*d23^2*d34*d45 - 
    4*d12*d15^3*d23^2*d34*d45 - 2*d12^3*d23^3*d34*d45 + 
    18*d12^2*d15*d23^3*d34*d45 + 8*d12*d15^2*d23^3*d34*d45 + 
    4*d15^3*d23^3*d34*d45 - 6*d12^2*d23^4*d34*d45 - 4*d12*d15*d23^4*d34*d45 - 
    8*d15^2*d23^4*d34*d45 + 4*d15*d23^5*d34*d45 - 2*d12^2*d15^2*d23*d34^2*
     d45 - 4*d12^2*d15*d23^2*d34^2*d45 + 4*d12*d15^2*d23^2*d34^2*d45 + 
    6*d12^2*d23^3*d34^2*d45 - 10*d12*d15*d23^3*d34^2*d45 - 
    6*d15^2*d23^3*d34^2*d45 + 6*d12*d23^4*d34^2*d45 + 6*d15*d23^4*d34^2*d45 + 
    2*d12*d15*d23^2*d34^3*d45 - 6*d12*d23^3*d34^3*d45 + 
    2*d15*d23^3*d34^3*d45 - 2*d23^4*d34^3*d45 + 2*d23^3*d34^4*d45 - 
    6*d12^2*d15^4*d45^2 + 18*d12^2*d15^3*d23*d45^2 - 4*d12*d15^4*d23*d45^2 - 
    19*d12^2*d15^2*d23^2*d45^2 + 12*d12*d15^3*d23^2*d45^2 - 
    4*d15^4*d23^2*d45^2 + 8*d12^2*d15*d23^3*d45^2 - 
    12*d12*d15^2*d23^3*d45^2 + 8*d15^3*d23^3*d45^2 - d12^2*d23^4*d45^2 + 
    4*d12*d15*d23^4*d45^2 - 4*d15^2*d23^4*d45^2 + 6*d12^2*d15^3*d34*d45^2 - 
    4*d12^2*d15^2*d23*d34*d45^2 - 6*d12^2*d15*d23^2*d34*d45^2 + 
    4*d12*d15^2*d23^2*d34*d45^2 + 4*d12^2*d23^3*d34*d45^2 - 
    6*d12*d15*d23^3*d34*d45^2 + 8*d15^2*d23^3*d34*d45^2 + 
    2*d12*d23^4*d34*d45^2 - 8*d15*d23^4*d34*d45^2 - d12^2*d15^2*d34^2*d45^2 - 
    2*d12^2*d15*d23*d34^2*d45^2 - d12^2*d23^2*d34^2*d45^2 + 
    4*d12*d15*d23^2*d34^2*d45^2 + 6*d15^2*d23^2*d34^2*d45^2 - 
    8*d12*d23^3*d34^2*d45^2 - 10*d15*d23^3*d34^2*d45^2 - d23^4*d34^2*d45^2 + 
    2*d12*d15*d23*d34^3*d45^2 + 2*d12*d23^2*d34^3*d45^2 - 
    2*d15*d23^2*d34^3*d45^2 + 4*d23^3*d34^3*d45^2 - d23^2*d34^4*d45^2 + 
    4*d12*d15^4*d45^3 - 10*d12*d15^3*d23*d45^3 + 2*d15^4*d23*d45^3 + 
    8*d12*d15^2*d23^2*d45^3 - 6*d15^3*d23^2*d45^3 - 2*d12*d15*d23^3*d45^3 + 
    4*d15^2*d23^3*d45^3 - 6*d12*d15^3*d34*d45^3 + 2*d12*d15^2*d23*d34*d45^3 - 
    2*d15^3*d23*d34*d45^3 + 6*d12*d15*d23^2*d34*d45^3 - 
    2*d15^2*d23^2*d34*d45^3 - 2*d12*d23^3*d34*d45^3 + 6*d15*d23^3*d34*d45^3 + 
    2*d12*d15^2*d34^2*d45^3 + 4*d12*d15*d23*d34^2*d45^3 + 
    2*d12*d23^2*d34^2*d45^3 + 6*d15*d23^2*d34^2*d45^3 + 2*d23^3*d34^2*d45^3 - 
    2*d23^2*d34^3*d45^3 - d15^4*d45^4 + 2*d15^3*d23*d45^4 - 
    d15^2*d23^2*d45^4 + 2*d15^3*d34*d45^4 - 2*d15*d23^2*d34*d45^4 - 
    d15^2*d34^2*d45^4 - 2*d15*d23*d34^2*d45^4 - d23^2*d34^2*d45^4 - 
    4*d12^3*d15^4*mt2 + 16*d12^3*d15^3*d23*mt2 - 24*d12^3*d15^2*d23^2*mt2 + 
    16*d12^3*d15*d23^3*mt2 - 4*d12^3*d23^4*mt2 - 12*d12^2*d15^3*d23*d34*mt2 + 
    36*d12^2*d15^2*d23^2*d34*mt2 - 36*d12^2*d15*d23^3*d34*mt2 + 
    12*d12^2*d23^4*d34*mt2 - 12*d12*d15^2*d23^2*d34^2*mt2 + 
    24*d12*d15*d23^3*d34^2*mt2 - 12*d12*d23^4*d34^2*mt2 - 
    4*d15*d23^3*d34^3*mt2 + 4*d23^4*d34^3*mt2 + 12*d12^2*d15^4*d45*mt2 - 
    40*d12^2*d15^3*d23*d45*mt2 + 4*d12*d15^4*d23*d45*mt2 + 
    48*d12^2*d15^2*d23^2*d45*mt2 - 12*d12*d15^3*d23^2*d45*mt2 + 
    4*d15^4*d23^2*d45*mt2 - 24*d12^2*d15*d23^3*d45*mt2 + 
    12*d12*d15^2*d23^3*d45*mt2 - 12*d15^3*d23^3*d45*mt2 + 
    4*d12^2*d23^4*d45*mt2 - 4*d12*d15*d23^4*d45*mt2 + 
    12*d15^2*d23^4*d45*mt2 - 4*d15*d23^5*d45*mt2 - 
    8*d12^2*d15^3*d34*d45*mt2 + 8*d12^2*d15^2*d23*d34*d45*mt2 + 
    4*d12*d15^3*d23*d34*d45*mt2 + 8*d12^2*d15*d23^2*d34*d45*mt2 - 
    16*d12*d15^2*d23^2*d34*d45*mt2 - 4*d15^3*d23^2*d34*d45*mt2 - 
    8*d12^2*d23^3*d34*d45*mt2 + 20*d12*d15*d23^3*d34*d45*mt2 + 
    8*d15^2*d23^3*d34*d45*mt2 - 8*d12*d23^4*d34*d45*mt2 - 
    4*d15*d23^4*d34*d45*mt2 - 16*d12*d15*d23^2*d34^2*d45*mt2 - 
    4*d15^2*d23^2*d34^2*d45*mt2 + 16*d12*d23^3*d34^2*d45*mt2 + 
    4*d23^4*d34^2*d45*mt2 + 8*d15*d23^2*d34^3*d45*mt2 - 
    8*d23^3*d34^3*d45*mt2 - 12*d12*d15^4*d45^2*mt2 + 
    32*d12*d15^3*d23*d45^2*mt2 - 4*d15^4*d23*d45^2*mt2 - 
    28*d12*d15^2*d23^2*d45^2*mt2 + 12*d15^3*d23^2*d45^2*mt2 + 
    8*d12*d15*d23^3*d45^2*mt2 - 12*d15^2*d23^3*d45^2*mt2 + 
    4*d15*d23^4*d45^2*mt2 + 16*d12*d15^3*d34*d45^2*mt2 - 
    16*d12*d15^2*d23*d34*d45^2*mt2 + 8*d15^3*d23*d34*d45^2*mt2 - 
    8*d12*d15*d23^2*d34*d45^2*mt2 - 12*d15^2*d23^2*d34*d45^2*mt2 + 
    8*d12*d23^3*d34*d45^2*mt2 + 4*d15*d23^3*d34*d45^2*mt2 - 
    4*d12*d15^2*d34^2*d45^2*mt2 - 4*d12*d23^2*d34^2*d45^2*mt2 - 
    8*d23^3*d34^2*d45^2*mt2 - 4*d15*d23*d34^3*d45^2*mt2 + 
    4*d23^2*d34^3*d45^2*mt2 + 4*d15^4*d45^3*mt2 - 8*d15^3*d23*d45^3*mt2 + 
    4*d15^2*d23^2*d45^3*mt2 - 8*d15^3*d34*d45^3*mt2 + 
    8*d15^2*d23*d34*d45^3*mt2 + 4*d15^2*d34^2*d45^3*mt2 + 
    4*d23^2*d34^2*d45^3*mt2 - 6*d12^2*d15^4*mt2^2 + 
    24*d12^2*d15^3*d23*mt2^2 - 36*d12^2*d15^2*d23^2*mt2^2 + 
    24*d12^2*d15*d23^3*mt2^2 - 6*d12^2*d23^4*mt2^2 - 
    12*d12*d15^3*d23*d34*mt2^2 + 36*d12*d15^2*d23^2*d34*mt2^2 - 
    36*d12*d15*d23^3*d34*mt2^2 + 12*d12*d23^4*d34*mt2^2 - 
    6*d15^2*d23^2*d34^2*mt2^2 + 12*d15*d23^3*d34^2*mt2^2 - 
    6*d23^4*d34^2*mt2^2 + 12*d12*d15^4*d45*mt2^2 - 
    38*d12*d15^3*d23*d45*mt2^2 + 2*d15^4*d23*d45*mt2^2 + 
    42*d12*d15^2*d23^2*d45*mt2^2 - 6*d15^3*d23^2*d45*mt2^2 - 
    18*d12*d15*d23^3*d45*mt2^2 + 6*d15^2*d23^3*d45*mt2^2 + 
    2*d12*d23^4*d45*mt2^2 - 2*d15*d23^4*d45*mt2^2 - 
    2*d12^2*d15^2*d34*d45*mt2^2 - 10*d12*d15^3*d34*d45*mt2^2 + 
    4*d12^2*d15*d23*d34*d45*mt2^2 + 10*d12*d15^2*d23*d34*d45*mt2^2 - 
    2*d15^3*d23*d34*d45*mt2^2 - 2*d12^2*d23^2*d34*d45*mt2^2 + 
    10*d12*d15*d23^2*d34*d45*mt2^2 + 2*d15^2*d23^2*d34*d45*mt2^2 - 
    10*d12*d23^3*d34*d45*mt2^2 + 2*d15*d23^3*d34*d45*mt2^2 - 
    2*d23^4*d34*d45*mt2^2 + 4*d12*d15^2*d34^2*d45*mt2^2 - 
    8*d12*d15*d23*d34^2*d45*mt2^2 + 2*d15^2*d23*d34^2*d45*mt2^2 + 
    4*d12*d23^2*d34^2*d45*mt2^2 - 12*d15*d23^2*d34^2*d45*mt2^2 + 
    10*d23^3*d34^2*d45*mt2^2 + 4*d15*d23*d34^3*d45*mt2^2 - 
    2*d23^2*d34^3*d45*mt2^2 - 6*d15^4*d45^2*mt2^2 + 
    14*d15^3*d23*d45^2*mt2^2 - 9*d15^2*d23^2*d45^2*mt2^2 + 
    d23^4*d45^2*mt2^2 + 4*d12*d15^2*d34*d45^2*mt2^2 + 
    10*d15^3*d34*d45^2*mt2^2 - 8*d12*d15*d23*d34*d45^2*mt2^2 - 
    12*d15^2*d23*d34*d45^2*mt2^2 + 4*d12*d23^2*d34*d45^2*mt2^2 - 
    2*d15*d23^2*d34*d45^2*mt2^2 + 4*d23^3*d34*d45^2*mt2^2 - 
    7*d15^2*d34^2*d45^2*mt2^2 + 10*d15*d23*d34^2*d45^2*mt2^2 - 
    7*d23^2*d34^2*d45^2*mt2^2 - 2*d15^2*d34*d45^3*mt2^2 + 
    4*d15*d23*d34*d45^3*mt2^2 - 2*d23^2*d34*d45^3*mt2^2 - 4*d12*d15^4*mt2^3 + 
    16*d12*d15^3*d23*mt2^3 - 24*d12*d15^2*d23^2*mt2^3 + 
    16*d12*d15*d23^3*mt2^3 - 4*d12*d23^4*mt2^3 - 4*d15^3*d23*d34*mt2^3 + 
    12*d15^2*d23^2*d34*mt2^3 - 12*d15*d23^3*d34*mt2^3 + 4*d23^4*d34*mt2^3 + 
    4*d15^4*d45*mt2^3 - 12*d15^3*d23*d45*mt2^3 + 12*d15^2*d23^2*d45*mt2^3 - 
    4*d15*d23^3*d45*mt2^3 - 4*d12*d15^2*d34*d45*mt2^3 - 
    4*d15^3*d34*d45*mt2^3 + 8*d12*d15*d23*d34*d45*mt2^3 + 
    4*d15^2*d23*d34*d45*mt2^3 - 4*d12*d23^2*d34*d45*mt2^3 + 
    4*d15*d23^2*d34*d45*mt2^3 - 4*d23^3*d34*d45*mt2^3 + 
    4*d15^2*d34^2*d45*mt2^3 - 8*d15*d23*d34^2*d45*mt2^3 + 
    4*d23^2*d34^2*d45*mt2^3 + 4*d15^2*d34*d45^2*mt2^3 - 
    8*d15*d23*d34*d45^2*mt2^3 + 4*d23^2*d34*d45^2*mt2^3 - d15^4*mt2^4 + 
    4*d15^3*d23*mt2^4 - 6*d15^2*d23^2*mt2^4 + 4*d15*d23^3*mt2^4 - 
    d23^4*mt2^4 - 2*d15^2*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
    2*d23^2*d34*d45*mt2^4)/((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
     2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
     2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
     2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
     d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
     2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
     2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
     2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
     2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d12^4*d15^4 + d12^3*d15^5 - 
      2*d12^4*d15^3*d23 + 2*d12^2*d15^5*d23 - 6*d12^3*d15^3*d23^2 - 
      6*d12^2*d15^4*d23^2 + 2*d12^4*d15*d23^3 + 8*d12^3*d15^2*d23^3 + 
      6*d12^2*d15^3*d23^3 - d12^4*d23^4 - 3*d12^3*d15*d23^4 - 
      2*d12^2*d15^2*d23^4 - d12^4*d15^3*d34 - 2*d12^3*d15^4*d34 + 
      d12^4*d15^2*d23*d34 + 2*d12^3*d15^3*d23*d34 - 3*d12^2*d15^4*d23*d34 + 
      d12^4*d15*d23^2*d34 + 6*d12^3*d15^2*d23^2*d34 + 
      15*d12^2*d15^3*d23^2*d34 + 4*d12*d15^4*d23^2*d34 - d12^4*d23^3*d34 - 
      10*d12^3*d15*d23^3*d34 - 21*d12^2*d15^2*d23^3*d34 - 
      8*d12*d15^3*d23^3*d34 + 4*d12^3*d23^4*d34 + 9*d12^2*d15*d23^4*d34 + 
      4*d12*d15^2*d23^4*d34 + d12^3*d15^3*d34^2 - 2*d12^3*d15^2*d23*d34^2 - 
      3*d12^3*d15*d23^2*d34^2 - 12*d12^2*d15^2*d23^2*d34^2 - 
      9*d12*d15^3*d23^2*d34^2 + 4*d12^3*d23^3*d34^2 + 
      18*d12^2*d15*d23^3*d34^2 + 18*d12*d15^2*d23^3*d34^2 + 
      2*d15^3*d23^3*d34^2 - 6*d12^2*d23^4*d34^2 - 9*d12*d15*d23^4*d34^2 - 
      2*d15^2*d23^4*d34^2 + d12^2*d15^2*d23*d34^3 + 3*d12^2*d15*d23^2*d34^3 + 
      6*d12*d15^2*d23^2*d34^3 - 6*d12^2*d23^3*d34^3 - 
      14*d12*d15*d23^3*d34^3 - 5*d15^2*d23^3*d34^3 + 4*d12*d23^4*d34^3 + 
      3*d15*d23^4*d34^3 - d12*d15*d23^2*d34^4 + 4*d12*d23^3*d34^4 + 
      4*d15*d23^3*d34^4 - d23^4*d34^4 - d23^3*d34^5 - 3*d12^3*d15^4*d45 - 
      3*d12^2*d15^5*d45 + 3*d12^3*d15^3*d23*d45 - d12^2*d15^4*d23*d45 - 
      6*d12*d15^5*d23*d45 + 5*d12^3*d15^2*d23^2*d45 + 
      13*d12^2*d15^3*d23^2*d45 + 16*d12*d15^4*d23^2*d45 - 
      7*d12^3*d15*d23^3*d45 - 11*d12^2*d15^2*d23^3*d45 - 
      16*d12*d15^3*d23^3*d45 + 2*d12^3*d23^4*d45 + 2*d12^2*d15*d23^4*d45 + 
      8*d12*d15^2*d23^4*d45 - 2*d12*d15*d23^5*d45 + 4*d12^3*d15^3*d34*d45 + 
      7*d12^2*d15^4*d34*d45 + 5*d12^3*d15^2*d23*d34*d45 + 
      12*d12^2*d15^3*d23*d34*d45 + 20*d12*d15^4*d23*d34*d45 - 
      10*d12^3*d15*d23^2*d34*d45 - 23*d12^2*d15^2*d23^2*d34*d45 - 
      30*d12*d15^3*d23^2*d34*d45 + 2*d15^4*d23^2*d34*d45 + 
      d12^3*d23^3*d34*d45 + 10*d12^2*d15*d23^3*d34*d45 + 
      20*d12*d15^2*d23^3*d34*d45 + 2*d15^3*d23^3*d34*d45 - 
      6*d12^2*d23^4*d34*d45 - 10*d12*d15*d23^4*d34*d45 - 
      6*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - d12^3*d15^2*d34^2*d45 - 
      5*d12^2*d15^3*d34^2*d45 - 6*d12^3*d15*d23*d34^2*d45 - 
      23*d12^2*d15^2*d23*d34^2*d45 - 28*d12*d15^3*d23*d34^2*d45 - 
      d12^3*d23^2*d34^2*d45 + 11*d12^2*d15*d23^2*d34^2*d45 + 
      11*d12*d15^2*d23^2*d34^2*d45 - 9*d15^3*d23^2*d34^2*d45 - 
      3*d12^2*d23^3*d34^2*d45 - 5*d12*d15*d23^3*d34^2*d45 - 
      3*d15^2*d23^3*d34^2*d45 + 6*d12*d23^4*d34^2*d45 + 
      8*d15*d23^4*d34^2*d45 + d12^2*d15^2*d34^3*d45 + 
      12*d12^2*d15*d23*d34^3*d45 + 20*d12*d15^2*d23*d34^3*d45 + 
      3*d12^2*d23^2*d34^3*d45 + 6*d12*d15*d23^2*d34^3*d45 + 
      13*d15^2*d23^2*d34^3*d45 + 3*d12*d23^3*d34^3*d45 + 
      2*d15*d23^3*d34^3*d45 - 2*d23^4*d34^3*d45 - 6*d12*d15*d23*d34^4*d45 - 
      3*d12*d23^2*d34^4*d45 - 7*d15*d23^2*d34^4*d45 - d23^3*d34^4*d45 + 
      d23^2*d34^5*d45 + 3*d12^2*d15^4*d45^2 + 3*d12*d15^5*d45^2 + 
      d12^2*d15^3*d23*d45^2 + 4*d15^5*d23*d45^2 - 10*d12^2*d15^2*d23^2*
       d45^2 - 3*d12*d15^3*d23^2*d45^2 - 8*d15^4*d23^2*d45^2 + 
      7*d12^2*d15*d23^3*d45^2 - 2*d12*d15^2*d23^3*d45^2 + 
      6*d15^3*d23^3*d45^2 - d12^2*d23^4*d45^2 + 2*d12*d15*d23^4*d45^2 - 
      2*d15^2*d23^4*d45^2 - 5*d12^2*d15^3*d34*d45^2 - 8*d12*d15^4*d34*d45^2 - 
      14*d12^2*d15^2*d23*d34*d45^2 - 14*d12*d15^3*d23*d34*d45^2 - 
      15*d15^4*d23*d34*d45^2 + 16*d12^2*d15*d23^2*d34*d45^2 + 
      10*d12*d15^2*d23^2*d34*d45^2 + 13*d15^3*d23^2*d34*d45^2 + 
      d12^2*d23^3*d34*d45^2 + 6*d12*d15*d23^3*d34*d45^2 + 
      2*d12*d23^4*d34*d45^2 + 2*d12^2*d15^2*d34^2*d45^2 + 
      7*d12*d15^3*d34^2*d45^2 + 12*d12^2*d15*d23*d34^2*d45^2 + 
      28*d12*d15^2*d23*d34^2*d45^2 + 22*d15^3*d23*d34^2*d45^2 + 
      2*d12^2*d23^2*d34^2*d45^2 - 4*d12*d15*d23^2*d34^2*d45^2 - 
      d15^2*d23^2*d34^2*d45^2 - 2*d12*d23^3*d34^2*d45^2 - 
      7*d15*d23^3*d34^2*d45^2 - d23^4*d34^2*d45^2 - 2*d12*d15^2*d34^3*d45^2 - 
      14*d12*d15*d23*d34^3*d45^2 - 15*d15^2*d23*d34^3*d45^2 - 
      4*d12*d23^2*d34^3*d45^2 - 6*d15*d23^2*d34^3*d45^2 + d23^3*d34^3*d45^2 + 
      4*d15*d23*d34^4*d45^2 + 2*d23^2*d34^4*d45^2 - d12*d15^4*d45^3 - 
      d15^5*d45^3 - 3*d12*d15^3*d23*d45^3 + d15^4*d23*d45^3 + 
      6*d12*d15^2*d23^2*d45^3 - 2*d15^3*d23^2*d45^3 - 2*d12*d15*d23^3*d45^3 + 
      2*d15^2*d23^3*d45^3 + 2*d12*d15^3*d34*d45^3 + 3*d15^4*d34*d45^3 + 
      10*d12*d15^2*d23*d34*d45^3 + 2*d15^3*d23*d34*d45^3 - 
      8*d12*d15*d23^2*d34*d45^3 - d12*d23^3*d34*d45^3 - 
      2*d15*d23^3*d34*d45^3 - d12*d15^2*d34^2*d45^3 - 3*d15^3*d34^2*d45^3 - 
      7*d12*d15*d23*d34^2*d45^3 - 7*d15^2*d23*d34^2*d45^3 - 
      d12*d23^2*d34^2*d45^3 + d15*d23^2*d34^2*d45^3 + d23^3*d34^2*d45^3 + 
      d15^2*d34^3*d45^3 + 4*d15*d23*d34^3*d45^3 + d23^2*d34^3*d45^3 + 
      d15^3*d23*d45^4 - d15^2*d23^2*d45^4 - 2*d15^2*d23*d34*d45^4 + 
      d15*d23^2*d34*d45^4 + d15*d23*d34^2*d45^4 - d12^4*d15^3*mt2 + 
      4*d12^3*d15^4*mt2 + 3*d12^2*d15^5*mt2 + 3*d12^4*d15^2*d23*mt2 - 
      7*d12^3*d15^3*d23*mt2 + 6*d12^2*d15^4*d23*mt2 + 8*d12*d15^5*d23*mt2 - 
      3*d12^4*d15*d23^2*mt2 - 3*d12^3*d15^2*d23^2*mt2 - 
      36*d12^2*d15^3*d23^2*mt2 - 24*d12*d15^4*d23^2*mt2 + d12^4*d23^3*mt2 + 
      11*d12^3*d15*d23^3*mt2 + 42*d12^2*d15^2*d23^3*mt2 + 
      24*d12*d15^3*d23^3*mt2 - 5*d12^3*d23^4*mt2 - 15*d12^2*d15*d23^4*mt2 - 
      8*d12*d15^2*d23^4*mt2 + 2*d12^4*d15^2*d34*mt2 - 4*d12^2*d15^4*d34*mt2 - 
      4*d12^4*d15*d23*d34*mt2 - 9*d12^3*d15^2*d23*d34*mt2 - 
      10*d12^2*d15^3*d23*d34*mt2 - 18*d12*d15^4*d23*d34*mt2 + 
      2*d12^4*d23^2*d34*mt2 + 18*d12^3*d15*d23^2*d34*mt2 + 
      47*d12^2*d15^2*d23^2*d34*mt2 + 66*d12*d15^3*d23^2*d34*mt2 + 
      8*d15^4*d23^2*d34*mt2 - 9*d12^3*d23^3*d34*mt2 - 
      48*d12^2*d15*d23^3*d34*mt2 - 78*d12*d15^2*d23^3*d34*mt2 - 
      16*d15^3*d23^3*d34*mt2 + 15*d12^2*d23^4*d34*mt2 + 
      30*d12*d15*d23^4*d34*mt2 + 8*d15^2*d23^4*d34*mt2 - 
      4*d12^3*d15^2*d34^2*mt2 - d12^2*d15^3*d34^2*mt2 + 
      12*d12^3*d15*d23*d34^2*mt2 + 16*d12^2*d15^2*d23*d34^2*mt2 + 
      16*d12*d15^3*d23*d34^2*mt2 - 8*d12^3*d23^2*d34^2*mt2 - 
      36*d12^2*d15*d23^2*d34^2*mt2 - 64*d12*d15^2*d23^2*d34^2*mt2 - 
      21*d15^3*d23^2*d34^2*mt2 + 21*d12^2*d23^3*d34^2*mt2 + 
      63*d12*d15*d23^3*d34^2*mt2 + 36*d15^2*d23^3*d34^2*mt2 - 
      15*d12*d23^4*d34^2*mt2 - 15*d15*d23^4*d34^2*mt2 + 
      2*d12^2*d15^2*d34^3*mt2 - 12*d12^2*d15*d23*d34^3*mt2 - 
      10*d12*d15^2*d23*d34^3*mt2 + 12*d12^2*d23^2*d34^3*mt2 + 
      30*d12*d15*d23^2*d34^3*mt2 + 20*d15^2*d23^2*d34^3*mt2 - 
      19*d12*d23^3*d34^3*mt2 - 26*d15*d23^3*d34^3*mt2 + 5*d23^4*d34^3*mt2 + 
      4*d12*d15*d23*d34^4*mt2 - 8*d12*d23^2*d34^4*mt2 - 
      9*d15*d23^2*d34^4*mt2 + 6*d23^3*d34^4*mt2 + 2*d23^2*d34^5*mt2 + 
      4*d12^3*d15^3*d45*mt2 - 9*d12^2*d15^4*d45*mt2 - 6*d12*d15^5*d45*mt2 - 
      10*d12^3*d15^2*d23*d45*mt2 + 11*d12^2*d15^3*d23*d45*mt2 - 
      10*d12*d15^4*d23*d45*mt2 - 10*d15^5*d23*d45*mt2 + 
      8*d12^3*d15*d23^2*d45*mt2 + 11*d12^2*d15^2*d23^2*d45*mt2 + 
      46*d12*d15^3*d23^2*d45*mt2 + 24*d15^4*d23^2*d45*mt2 - 
      2*d12^3*d23^3*d45*mt2 - 19*d12^2*d15*d23^3*d45*mt2 - 
      38*d12*d15^2*d23^3*d45*mt2 - 20*d15^3*d23^3*d45*mt2 + 
      6*d12^2*d23^4*d45*mt2 + 8*d12*d15*d23^4*d45*mt2 + 
      8*d15^2*d23^4*d45*mt2 - 2*d15*d23^5*d45*mt2 - 6*d12^3*d15^2*d34*d45*
       mt2 + 5*d12^2*d15^3*d34*d45*mt2 + 12*d12*d15^4*d34*d45*mt2 + 
      12*d12^3*d15*d23*d34*d45*mt2 + 36*d12^2*d15^2*d23*d34*d45*mt2 + 
      38*d12*d15^3*d23*d34*d45*mt2 + 28*d15^4*d23*d34*d45*mt2 - 
      6*d12^3*d23^2*d34*d45*mt2 - 47*d12^2*d15*d23^2*d34*d45*mt2 - 
      56*d12*d15^2*d23^2*d34*d45*mt2 - 42*d15^3*d23^2*d34*d45*mt2 + 
      6*d12^2*d23^3*d34*d45*mt2 + 18*d12*d15*d23^3*d34*d45*mt2 + 
      28*d15^2*d23^3*d34*d45*mt2 - 12*d12*d23^4*d34*d45*mt2 - 
      14*d15*d23^4*d34*d45*mt2 + 4*d12^2*d15^2*d34^2*d45*mt2 - 
      6*d12*d15^3*d34^2*d45*mt2 - 40*d12^2*d15*d23*d34^2*d45*mt2 - 
      60*d12*d15^2*d23*d34^2*d45*mt2 - 30*d15^3*d23*d34^2*d45*mt2 + 
      12*d12^2*d23^2*d34^2*d45*mt2 + 30*d12*d15*d23^2*d34^2*d45*mt2 + 
      11*d15^2*d23^2*d34^2*d45*mt2 - 6*d12*d23^3*d34^2*d45*mt2 - 
      5*d15*d23^3*d34^2*d45*mt2 + 6*d23^4*d34^2*d45*mt2 + 
      32*d12*d15*d23*d34^3*d45*mt2 + 16*d15^2*d23*d34^3*d45*mt2 - 
      6*d12*d23^2*d34^3*d45*mt2 + 7*d15*d23^2*d34^3*d45*mt2 + 
      2*d23^3*d34^3*d45*mt2 - 4*d15*d23*d34^4*d45*mt2 - 
      6*d12^2*d15^3*d45^2*mt2 + 6*d12*d15^4*d45^2*mt2 + 3*d15^5*d45^2*mt2 + 
      12*d12^2*d15^2*d23*d45^2*mt2 - 6*d12*d15^3*d23*d45^2*mt2 + 
      2*d15^4*d23*d45^2*mt2 - 7*d12^2*d15*d23^2*d45^2*mt2 - 
      6*d12*d15^2*d23^2*d45^2*mt2 - 9*d15^3*d23^2*d45^2*mt2 + 
      d12^2*d23^3*d45^2*mt2 + 7*d12*d15*d23^3*d45^2*mt2 + 
      2*d15^2*d23^3*d45^2*mt2 - d12*d23^4*d45^2*mt2 + 2*d15*d23^4*d45^2*mt2 + 
      7*d12^2*d15^2*d34*d45^2*mt2 - 6*d12*d15^3*d34*d45^2*mt2 - 
      8*d15^4*d34*d45^2*mt2 - 12*d12^2*d15*d23*d34*d45^2*mt2 - 
      30*d12*d15^2*d23*d34*d45^2*mt2 - 16*d15^3*d23*d34*d45^2*mt2 + 
      7*d12^2*d23^2*d34*d45^2*mt2 + 32*d12*d15*d23^2*d34*d45^2*mt2 + 
      12*d15^2*d23^2*d34*d45^2*mt2 + 5*d12*d23^3*d34*d45^2*mt2 + 
      10*d15*d23^3*d34*d45^2*mt2 + d23^4*d34*d45^2*mt2 + 
      7*d15^3*d34^2*d45^2*mt2 + 32*d12*d15*d23*d34^2*d45^2*mt2 + 
      30*d15^2*d23*d34^2*d45^2*mt2 - 6*d12*d23^2*d34^2*d45^2*mt2 - 
      6*d15*d23^2*d34^2*d45^2*mt2 - 6*d23^3*d34^2*d45^2*mt2 - 
      2*d15^2*d34^3*d45^2*mt2 - 16*d15*d23*d34^3*d45^2*mt2 - 
      d23^2*d34^3*d45^2*mt2 + 4*d12*d15^3*d45^3*mt2 - d15^4*d45^3*mt2 - 
      6*d12*d15^2*d23*d45^3*mt2 + 2*d15^3*d23*d45^3*mt2 + 
      2*d12*d15*d23^2*d45^3*mt2 - d15*d23^3*d45^3*mt2 - 
      4*d12*d15^2*d34*d45^3*mt2 + d15^3*d34*d45^3*mt2 + 
      4*d12*d15*d23*d34*d45^3*mt2 + 5*d15^2*d23*d34*d45^3*mt2 - 
      4*d12*d23^2*d34*d45^3*mt2 - 7*d15*d23^2*d34*d45^3*mt2 - 
      2*d23^3*d34*d45^3*mt2 - 6*d15*d23*d34^2*d45^3*mt2 + 
      2*d23^2*d34^2*d45^3*mt2 - d15^3*d45^4*mt2 + d15^2*d23*d45^4*mt2 + 
      d15^2*d34*d45^4*mt2 + d23^2*d34*d45^4*mt2 - 3*d12^3*d15^3*mt2^2 + 
      6*d12^2*d15^4*mt2^2 + 3*d12*d15^5*mt2^2 + 9*d12^3*d15^2*d23*mt2^2 - 
      9*d12^2*d15^3*d23*mt2^2 + 12*d12*d15^4*d23*mt2^2 + 6*d15^5*d23*mt2^2 - 
      9*d12^3*d15*d23^2*mt2^2 - 9*d12^2*d15^2*d23^2*mt2^2 - 
      54*d12*d15^3*d23^2*mt2^2 - 18*d15^4*d23^2*mt2^2 + 3*d12^3*d23^3*mt2^2 + 
      21*d12^2*d15*d23^3*mt2^2 + 60*d12*d15^2*d23^3*mt2^2 + 
      18*d15^3*d23^3*mt2^2 - 9*d12^2*d23^4*mt2^2 - 21*d12*d15*d23^4*mt2^2 - 
      6*d15^2*d23^4*mt2^2 + 6*d12^3*d15^2*d34*mt2^2 - 6*d12*d15^4*d34*mt2^2 - 
      12*d12^3*d15*d23*d34*mt2^2 - 18*d12^2*d15^2*d23*d34*mt2^2 - 
      18*d12*d15^3*d23*d34*mt2^2 - 15*d15^4*d23*d34*mt2^2 + 
      6*d12^3*d23^2*d34*mt2^2 + 36*d12^2*d15*d23^2*d34*mt2^2 + 
      72*d12*d15^2*d23^2*d34*mt2^2 + 51*d15^3*d23^2*d34*mt2^2 - 
      18*d12^2*d23^3*d34*mt2^2 - 66*d12*d15*d23^3*d34*mt2^2 - 
      57*d15^2*d23^3*d34*mt2^2 + 18*d12*d23^4*d34*mt2^2 + 
      21*d15*d23^4*d34*mt2^2 - 6*d12^2*d15^2*d34^2*mt2^2 + 
      3*d12*d15^3*d34^2*mt2^2 + 24*d12^2*d15*d23*d34^2*mt2^2 + 
      18*d12*d15^2*d23*d34^2*mt2^2 + 12*d15^3*d23*d34^2*mt2^2 - 
      18*d12^2*d23^2*d34^2*mt2^2 - 48*d12*d15*d23^2*d34^2*mt2^2 - 
      48*d15^2*d23^2*d34^2*mt2^2 + 27*d12*d23^3*d34^2*mt2^2 + 
      45*d15*d23^3*d34^2*mt2^2 - 9*d23^4*d34^2*mt2^2 - 
      12*d12*d15*d23*d34^3*mt2^2 - 3*d15^2*d23*d34^3*mt2^2 + 
      18*d12*d23^2*d34^3*mt2^2 + 21*d15*d23^2*d34^3*mt2^2 - 
      12*d23^3*d34^3*mt2^2 - 6*d23^2*d34^4*mt2^2 + 9*d12^2*d15^3*d45*mt2^2 - 
      9*d12*d15^4*d45*mt2^2 - 3*d15^5*d45*mt2^2 - 21*d12^2*d15^2*d23*d45*
       mt2^2 + 15*d12*d15^3*d23*d45*mt2^2 - 9*d15^4*d23*d45*mt2^2 + 
      15*d12^2*d15*d23^2*d45*mt2^2 + 3*d12*d15^2*d23^2*d45*mt2^2 + 
      33*d15^3*d23^2*d45*mt2^2 - 3*d12^2*d23^3*d45*mt2^2 - 
      15*d12*d15*d23^3*d45*mt2^2 - 27*d15^2*d23^3*d45*mt2^2 + 
      6*d12*d23^4*d45*mt2^2 + 6*d15*d23^4*d45*mt2^2 - 
      12*d12^2*d15^2*d34*d45*mt2^2 + 6*d12*d15^3*d34*d45*mt2^2 + 
      9*d15^4*d34*d45*mt2^2 + 24*d12^2*d15*d23*d34*d45*mt2^2 + 
      33*d12*d15^2*d23*d34*d45*mt2^2 + 18*d15^3*d23*d34*d45*mt2^2 - 
      12*d12^2*d23^2*d34*d45*mt2^2 - 42*d12*d15*d23^2*d34*d45*mt2^2 - 
      27*d15^2*d23^2*d34*d45*mt2^2 + 3*d12*d23^3*d34*d45*mt2^2 + 
      6*d15*d23^3*d34*d45*mt2^2 - 6*d23^4*d34*d45*mt2^2 + 
      3*d12*d15^2*d34^2*d45*mt2^2 - 9*d15^3*d34^2*d45*mt2^2 - 
      42*d12*d15*d23*d34^2*d45*mt2^2 - 21*d15^2*d23*d34^2*d45*mt2^2 + 
      15*d12*d23^2*d34^2*d45*mt2^2 + 6*d15*d23^2*d34^2*d45*mt2^2 + 
      3*d15^2*d34^3*d45*mt2^2 + 12*d15*d23*d34^3*d45*mt2^2 - 
      3*d23^2*d34^3*d45*mt2^2 - 9*d12*d15^3*d45^2*mt2^2 + 
      3*d15^4*d45^2*mt2^2 + 15*d12*d15^2*d23*d45^2*mt2^2 - 
      9*d15^3*d23*d45^2*mt2^2 - 6*d12*d15*d23^2*d45^2*mt2^2 + 
      6*d15^2*d23^2*d45^2*mt2^2 + 9*d12*d15^2*d34*d45^2*mt2^2 - 
      3*d15^3*d34*d45^2*mt2^2 - 12*d12*d15*d23*d34*d45^2*mt2^2 - 
      9*d15^2*d23*d34*d45^2*mt2^2 + 9*d12*d23^2*d34*d45^2*mt2^2 + 
      12*d15*d23^2*d34*d45^2*mt2^2 + 6*d23^3*d34*d45^2*mt2^2 + 
      15*d15*d23*d34^2*d45^2*mt2^2 - 3*d23^2*d34^2*d45^2*mt2^2 + 
      3*d15^3*d45^3*mt2^2 - 3*d15^2*d23*d45^3*mt2^2 - 
      3*d15^2*d34*d45^3*mt2^2 - 3*d23^2*d34*d45^3*mt2^2 - 
      3*d12^2*d15^3*mt2^3 + 4*d12*d15^4*mt2^3 + d15^5*mt2^3 + 
      9*d12^2*d15^2*d23*mt2^3 - 5*d12*d15^3*d23*mt2^3 + 6*d15^4*d23*mt2^3 - 
      9*d12^2*d15*d23^2*mt2^3 - 9*d12*d15^2*d23^2*mt2^3 - 
      24*d15^3*d23^2*mt2^3 + 3*d12^2*d23^3*mt2^3 + 17*d12*d15*d23^3*mt2^3 + 
      26*d15^2*d23^3*mt2^3 - 7*d12*d23^4*mt2^3 - 9*d15*d23^4*mt2^3 + 
      6*d12^2*d15^2*d34*mt2^3 - 4*d12*d15^3*d34*mt2^3 - 4*d15^4*d34*mt2^3 - 
      12*d12^2*d15*d23*d34*mt2^3 - 5*d12*d15^2*d23*d34*mt2^3 - 
      6*d15^3*d23*d34*mt2^3 + 6*d12^2*d23^2*d34*mt2^3 + 
      22*d12*d15*d23^2*d34*mt2^3 + 31*d15^2*d23^2*d34*mt2^3 - 
      13*d12*d23^3*d34*mt2^3 - 28*d15*d23^3*d34*mt2^3 + 7*d23^4*d34*mt2^3 + 
      5*d15^3*d34^2*mt2^3 + 12*d12*d15*d23*d34^2*mt2^3 - 
      12*d12*d23^2*d34^2*mt2^3 - 15*d15*d23^2*d34^2*mt2^3 + 
      10*d23^3*d34^2*mt2^3 - 2*d15^2*d34^3*mt2^3 + 6*d23^2*d34^3*mt2^3 + 
      6*d12*d15^3*d45*mt2^3 - 3*d15^4*d45*mt2^3 - 12*d12*d15^2*d23*d45*
       mt2^3 + 7*d15^3*d23*d45*mt2^3 + 6*d12*d15*d23^2*d45*mt2^3 - 
      3*d15^2*d23^2*d45*mt2^3 - 3*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 - 
      8*d12*d15^2*d34*d45*mt2^3 + 5*d15^3*d34*d45*mt2^3 + 
      14*d12*d15*d23*d34*d45*mt2^3 + 2*d15^2*d23*d34*d45*mt2^3 - 
      6*d12*d23^2*d34*d45*mt2^3 - 5*d15*d23^2*d34*d45*mt2^3 - 
      2*d23^3*d34*d45*mt2^3 - 2*d15^2*d34^2*d45*mt2^3 - 
      10*d15*d23*d34^2*d45*mt2^3 + 2*d23^2*d34^2*d45*mt2^3 - 
      3*d15^3*d45^2*mt2^3 + 3*d15^2*d23*d45^2*mt2^3 + d15*d23^2*d45^2*mt2^3 - 
      d23^3*d45^2*mt2^3 + 4*d15^2*d34*d45^2*mt2^3 - 2*d15*d23*d34*d45^2*
       mt2^3 + 2*d23^2*d34*d45^2*mt2^3 - d12*d15^3*mt2^4 + d15^4*mt2^4 + 
      3*d12*d15^2*d23*mt2^4 - d15^3*d23*mt2^4 - 3*d12*d15*d23^2*mt2^4 - 
      3*d15^2*d23^2*mt2^4 + d12*d23^3*mt2^4 + 5*d15*d23^3*mt2^4 - 
      2*d23^4*mt2^4 + 2*d12*d15^2*d34*mt2^4 - 3*d15^3*d34*mt2^4 - 
      4*d12*d15*d23*d34*mt2^4 + 3*d15^2*d23*d34*mt2^4 + 
      2*d12*d23^2*d34*mt2^4 + 3*d15*d23^2*d34*mt2^4 - 3*d23^3*d34*mt2^4 + 
      2*d15^2*d34^2*mt2^4 - 2*d23^2*d34^2*mt2^4 + d15^3*d45*mt2^4 - 
      d15^2*d23*d45*mt2^4 - d15*d23^2*d45*mt2^4 + d23^3*d45*mt2^4 - 
      2*d15^2*d34*d45*mt2^4 + 2*d15*d23*d34*d45*mt2^4))/
    ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
       2*d45*mt2 - 2*mt2^2]*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
       d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
       2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
       2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
       d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
       4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
       2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
       2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
       2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + 
       d23^2*mt2^2 + 2*d34*d45*mt2^2]*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  (Sqrt[d15]*Sqrt[d45]*(-(d12^3*d15^5) + 4*d12^3*d15^4*d23 - 
     2*d12^2*d15^5*d23 - 6*d12^3*d15^3*d23^2 + 8*d12^2*d15^4*d23^2 + 
     4*d12^3*d15^2*d23^3 - 12*d12^2*d15^3*d23^3 - d12^3*d15*d23^4 + 
     8*d12^2*d15^2*d23^4 - 2*d12^2*d15*d23^5 - d12^2*d15^4*d23*d34 + 
     3*d12^2*d15^3*d23^2*d34 - 4*d12*d15^4*d23^2*d34 - 
     3*d12^2*d15^2*d23^3*d34 + 12*d12*d15^3*d23^3*d34 + d12^2*d15*d23^4*d34 - 
     12*d12*d15^2*d23^4*d34 + 4*d12*d15*d23^5*d34 + d12*d15^3*d23^2*d34^2 - 
     2*d12*d15^2*d23^3*d34^2 - 2*d15^3*d23^3*d34^2 + d12*d15*d23^4*d34^2 + 
     4*d15^2*d23^4*d34^2 - 2*d15*d23^5*d34^2 + d15^2*d23^3*d34^3 - 
     d15*d23^4*d34^3 - d12^3*d15^4*d45 + 3*d12^2*d15^5*d45 + 
     3*d12^3*d15^3*d23*d45 - 11*d12^2*d15^4*d23*d45 + 6*d12*d15^5*d23*d45 - 
     3*d12^3*d15^2*d23^2*d45 + 15*d12^2*d15^3*d23^2*d45 - 
     18*d12*d15^4*d23^2*d45 + d12^3*d15*d23^3*d45 - 9*d12^2*d15^2*d23^3*d45 + 
     18*d12*d15^3*d23^3*d45 + 2*d12^2*d15*d23^4*d45 - 6*d12*d15^2*d23^4*d45 - 
     d12^2*d15^4*d34*d45 - 2*d12^2*d15^3*d23*d34*d45 - 
     8*d12*d15^4*d23*d34*d45 + 7*d12^2*d15^2*d23^2*d34*d45 + 
     8*d12*d15^3*d23^2*d34*d45 - 2*d15^4*d23^2*d34*d45 - 
     4*d12^2*d15*d23^3*d34*d45 + 8*d12*d15^2*d23^3*d34*d45 + 
     4*d15^3*d23^3*d34*d45 - 8*d12*d15*d23^4*d34*d45 - 
     2*d15^2*d23^4*d34*d45 + 6*d12*d15^3*d23*d34^2*d45 - 
     7*d12*d15^2*d23^2*d34^2*d45 + 5*d15^3*d23^2*d34^2*d45 + 
     d12*d15*d23^3*d34^2*d45 - 11*d15^2*d23^3*d34^2*d45 + 
     6*d15*d23^4*d34^2*d45 - d15^2*d23^2*d34^3*d45 + 2*d15*d23^3*d34^3*d45 + 
     3*d12^2*d15^4*d45^2 - 3*d12*d15^5*d45^2 - 7*d12^2*d15^3*d23*d45^2 + 
     12*d12*d15^4*d23*d45^2 - 4*d15^5*d23*d45^2 + 5*d12^2*d15^2*d23^2*d45^2 - 
     15*d12*d15^3*d23^2*d45^2 + 8*d15^4*d23^2*d45^2 - d12^2*d15*d23^3*d45^2 + 
     6*d12*d15^2*d23^3*d45^2 - 4*d15^3*d23^3*d45^2 - d12^2*d15^3*d34*d45^2 + 
     2*d12*d15^4*d34*d45^2 - d12^2*d15^2*d23*d34*d45^2 - 
     6*d12*d15^3*d23*d34*d45^2 + 7*d15^4*d23*d34*d45^2 + 
     2*d12^2*d15*d23^2*d34*d45^2 - 2*d12*d15^2*d23^2*d34*d45^2 - 
     11*d15^3*d23^2*d34*d45^2 + 6*d12*d15*d23^3*d34*d45^2 + 
     4*d15^2*d23^3*d34*d45^2 + 6*d12*d15^2*d23*d34^2*d45^2 - 
     4*d15^3*d23*d34^2*d45^2 - 3*d12*d15*d23^2*d34^2*d45^2 + 
     11*d15^2*d23^2*d34^2*d45^2 - 7*d15*d23^3*d34^2*d45^2 - 
     d15*d23^2*d34^3*d45^2 - 3*d12*d15^4*d45^3 + d15^5*d45^3 + 
     5*d12*d15^3*d23*d45^3 - 5*d15^4*d23*d45^3 - 2*d12*d15^2*d23^2*d45^3 + 
     4*d15^3*d23^2*d45^3 + 2*d12*d15^3*d34*d45^3 - d15^4*d34*d45^3 + 
     d12*d15^2*d23*d34*d45^3 + 6*d15^3*d23*d34*d45^3 - 
     2*d12*d15*d23^2*d34*d45^3 - 2*d15^2*d23^2*d34*d45^3 + 
     d12*d15*d23*d34^2*d45^3 - 4*d15^2*d23*d34^2*d45^3 + 
     4*d15*d23^2*d34^2*d45^3 + d15^4*d45^4 - d15^3*d23*d45^4 - 
     d15^3*d34*d45^4 - d15*d23*d34^2*d45^4 + d12^3*d15^4*mt2 - 
     3*d12^2*d15^5*mt2 - 4*d12^3*d15^3*d23*mt2 + 12*d12^2*d15^4*d23*mt2 - 
     8*d12*d15^5*d23*mt2 + 6*d12^3*d15^2*d23^2*mt2 - 
     18*d12^2*d15^3*d23^2*mt2 + 32*d12*d15^4*d23^2*mt2 - 
     4*d12^3*d15*d23^3*mt2 + 12*d12^2*d15^2*d23^3*mt2 - 
     48*d12*d15^3*d23^3*mt2 + d12^3*d23^4*mt2 - 3*d12^2*d15*d23^4*mt2 + 
     32*d12*d15^2*d23^4*mt2 - 8*d12*d15*d23^5*mt2 - 2*d12^2*d15^4*d34*mt2 + 
     9*d12^2*d15^3*d23*d34*mt2 + 2*d12*d15^4*d23*d34*mt2 - 
     15*d12^2*d15^2*d23^2*d34*mt2 - 6*d12*d15^3*d23^2*d34*mt2 - 
     8*d15^4*d23^2*d34*mt2 + 11*d12^2*d15*d23^3*d34*mt2 + 
     6*d12*d15^2*d23^3*d34*mt2 + 24*d15^3*d23^3*d34*mt2 - 
     3*d12^2*d23^4*d34*mt2 - 2*d12*d15*d23^4*d34*mt2 - 
     24*d15^2*d23^4*d34*mt2 + 8*d15*d23^5*d34*mt2 - 
     4*d12*d15^3*d23*d34^2*mt2 + 11*d12*d15^2*d23^2*d34^2*mt2 + 
     5*d15^3*d23^2*d34^2*mt2 - 10*d12*d15*d23^3*d34^2*mt2 - 
     10*d15^2*d23^3*d34^2*mt2 + 3*d12*d23^4*d34^2*mt2 + 
     5*d15*d23^4*d34^2*mt2 - 2*d15^2*d23^2*d34^3*mt2 + 
     3*d15*d23^3*d34^3*mt2 - d23^4*d34^3*mt2 - 6*d12^2*d15^4*d45*mt2 + 
     6*d12*d15^5*d45*mt2 + 19*d12^2*d15^3*d23*d45*mt2 - 
     26*d12*d15^4*d23*d45*mt2 + 10*d15^5*d23*d45*mt2 - 
     21*d12^2*d15^2*d23^2*d45*mt2 + 42*d12*d15^3*d23^2*d45*mt2 - 
     30*d15^4*d23^2*d45*mt2 + 9*d12^2*d15*d23^3*d45*mt2 - 
     30*d12*d15^2*d23^3*d45*mt2 + 30*d15^3*d23^3*d45*mt2 - 
     d12^2*d23^4*d45*mt2 + 8*d12*d15*d23^4*d45*mt2 - 10*d15^2*d23^4*d45*mt2 - 
     2*d12^2*d15^3*d34*d45*mt2 + 6*d12^2*d15^2*d23*d34*d45*mt2 - 
     14*d12*d15^3*d23*d34*d45*mt2 - 8*d15^4*d23*d34*d45*mt2 - 
     6*d12^2*d15*d23^2*d34*d45*mt2 + 30*d12*d15^2*d23^2*d34*d45*mt2 + 
     2*d12^2*d23^3*d34*d45*mt2 - 18*d12*d15*d23^3*d34*d45*mt2 + 
     24*d15^2*d23^3*d34*d45*mt2 + 2*d12*d23^4*d34*d45*mt2 - 
     16*d15*d23^4*d34*d45*mt2 - 4*d12*d15^2*d23*d34^2*d45*mt2 + 
     4*d15^3*d23*d34^2*d45*mt2 + 8*d12*d15*d23^2*d34^2*d45*mt2 - 
     4*d15^2*d23^2*d34^2*d45*mt2 - 4*d12*d23^3*d34^2*d45*mt2 + 
     d15*d23^3*d34^2*d45*mt2 - d23^4*d34^2*d45*mt2 - 
     2*d15*d23^2*d34^3*d45*mt2 + 2*d23^3*d34^3*d45*mt2 + 
     9*d12*d15^4*d45^2*mt2 - 3*d15^5*d45^2*mt2 - 21*d12*d15^3*d23*d45^2*mt2 + 
     16*d15^4*d23*d45^2*mt2 + 15*d12*d15^2*d23^2*d45^2*mt2 - 
     23*d15^3*d23^2*d45^2*mt2 - 3*d12*d15*d23^3*d45^2*mt2 + 
     10*d15^2*d23^3*d45^2*mt2 - d12^2*d15^2*d34*d45^2*mt2 + 
     2*d15^4*d34*d45^2*mt2 + d12^2*d15*d23*d34*d45^2*mt2 - 
     15*d12*d15^2*d23*d34*d45^2*mt2 - d15^3*d23*d34*d45^2*mt2 + 
     17*d12*d15*d23^2*d34*d45^2*mt2 - 16*d15^2*d23^2*d34*d45^2*mt2 - 
     2*d12*d23^3*d34*d45^2*mt2 + 15*d15*d23^3*d34*d45^2*mt2 + 
     4*d15^2*d23*d34^2*d45^2*mt2 + d12*d23^2*d34^2*d45^2*mt2 - 
     6*d15*d23^2*d34^2*d45^2*mt2 + 2*d23^3*d34^2*d45^2*mt2 - 
     d23^2*d34^3*d45^2*mt2 - 4*d15^4*d45^3*mt2 + 6*d15^3*d23*d45^3*mt2 - 
     2*d15^2*d23^2*d45^3*mt2 + 2*d12*d15^2*d34*d45^3*mt2 + 
     2*d15^3*d34*d45^3*mt2 - 2*d12*d15*d23*d34*d45^3*mt2 + 
     7*d15^2*d23*d34*d45^3*mt2 - 7*d15*d23^2*d34*d45^3*mt2 + 
     2*d15*d23*d34^2*d45^3*mt2 - d23^2*d34^2*d45^3*mt2 - 
     d15^2*d34*d45^4*mt2 + d15*d23*d34*d45^4*mt2 + 3*d12^2*d15^4*mt2^2 - 
     3*d12*d15^5*mt2^2 - 12*d12^2*d15^3*d23*mt2^2 + 12*d12*d15^4*d23*mt2^2 - 
     6*d15^5*d23*mt2^2 + 18*d12^2*d15^2*d23^2*mt2^2 - 
     18*d12*d15^3*d23^2*mt2^2 + 24*d15^4*d23^2*mt2^2 - 
     12*d12^2*d15*d23^3*mt2^2 + 12*d12*d15^2*d23^3*mt2^2 - 
     36*d15^3*d23^3*mt2^2 + 3*d12^2*d23^4*mt2^2 - 3*d12*d15*d23^4*mt2^2 + 
     24*d15^2*d23^4*mt2^2 - 6*d15*d23^5*mt2^2 + 6*d12*d15^3*d23*d34*mt2^2 + 
     3*d15^4*d23*d34*mt2^2 - 18*d12*d15^2*d23^2*d34*mt2^2 - 
     9*d15^3*d23^2*d34*mt2^2 + 18*d12*d15*d23^3*d34*mt2^2 + 
     9*d15^2*d23^3*d34*mt2^2 - 6*d12*d23^4*d34*mt2^2 - 
     3*d15*d23^4*d34*mt2^2 + 3*d15^2*d23^2*d34^2*mt2^2 - 
     6*d15*d23^3*d34^2*mt2^2 + 3*d23^4*d34^2*mt2^2 - 9*d12*d15^4*d45*mt2^2 + 
     3*d15^5*d45*mt2^2 + 27*d12*d15^3*d23*d45*mt2^2 - 
     15*d15^4*d23*d45*mt2^2 - 27*d12*d15^2*d23^2*d45*mt2^2 + 
     27*d15^3*d23^2*d45*mt2^2 + 9*d12*d15*d23^3*d45*mt2^2 - 
     21*d15^2*d23^3*d45*mt2^2 + 6*d15*d23^4*d45*mt2^2 - 
     3*d15^4*d34*d45*mt2^2 + 6*d12*d15^2*d23*d34*d45*mt2^2 - 
     12*d12*d15*d23^2*d34*d45*mt2^2 + 9*d15^2*d23^2*d34*d45*mt2^2 + 
     6*d12*d23^3*d34*d45*mt2^2 - 6*d15*d23^3*d34*d45*mt2^2 + 
     6*d15*d23^2*d34^2*d45*mt2^2 - 6*d23^3*d34^2*d45*mt2^2 + 
     6*d15^4*d45^2*mt2^2 - 12*d15^3*d23*d45^2*mt2^2 + 
     6*d15^2*d23^2*d45^2*mt2^2 - 3*d12*d15^2*d34*d45^2*mt2^2 - 
     3*d15^3*d34*d45^2*mt2^2 + 3*d12*d15*d23*d34*d45^2*mt2^2 - 
     6*d15^2*d23*d34*d45^2*mt2^2 + 9*d15*d23^2*d34*d45^2*mt2^2 - 
     3*d15*d23*d34^2*d45^2*mt2^2 + 3*d23^2*d34^2*d45^2*mt2^2 + 
     3*d15^2*d34*d45^3*mt2^2 - 3*d15*d23*d34*d45^3*mt2^2 + 
     3*d12*d15^4*mt2^3 - d15^5*mt2^3 - 12*d12*d15^3*d23*mt2^3 + 
     4*d15^4*d23*mt2^3 + 18*d12*d15^2*d23^2*mt2^3 - 6*d15^3*d23^2*mt2^3 - 
     12*d12*d15*d23^3*mt2^3 + 4*d15^2*d23^3*mt2^3 + 3*d12*d23^4*mt2^3 - 
     d15*d23^4*mt2^3 + 2*d15^4*d34*mt2^3 - 3*d15^3*d23*d34*mt2^3 - 
     3*d15^2*d23^2*d34*mt2^3 + 7*d15*d23^3*d34*mt2^3 - 3*d23^4*d34*mt2^3 - 
     4*d15^4*d45*mt2^3 + 11*d15^3*d23*d45*mt2^3 - 9*d15^2*d23^2*d45*mt2^3 + 
     d15*d23^3*d45*mt2^3 + d23^4*d45*mt2^3 + 2*d12*d15^2*d34*d45*mt2^3 + 
     2*d15^3*d34*d45*mt2^3 - 4*d12*d15*d23*d34*d45*mt2^3 + 
     2*d12*d23^2*d34*d45*mt2^3 - 6*d15*d23^2*d34*d45*mt2^3 + 
     4*d23^3*d34*d45*mt2^3 + 2*d15*d23*d34^2*d45*mt2^3 - 
     2*d23^2*d34^2*d45*mt2^3 - 4*d15^2*d34*d45^2*mt2^3 + 
     6*d15*d23*d34*d45^2*mt2^3 - 2*d23^2*d34*d45^2*mt2^3 + d15^4*mt2^4 - 
     4*d15^3*d23*mt2^4 + 6*d15^2*d23^2*mt2^4 - 4*d15*d23^3*mt2^4 + 
     d23^4*mt2^4 + 2*d15^2*d34*d45*mt2^4 - 4*d15*d23*d34*d45*mt2^4 + 
     2*d23^2*d34*d45*mt2^4))/(Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*
    (2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
     2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
     2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
     d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
     2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
     2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
     2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
     d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
     2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
     2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3)), 
  -((d15*(d12^5*d15^3 - 3*d12^5*d15^2*d23 + d12^4*d15^3*d23 + 
      3*d12^5*d15*d23^2 - 3*d12^4*d15^2*d23^2 - d12^5*d23^3 + 
      3*d12^4*d15*d23^3 - d12^4*d23^4 - d12^4*d15^3*d34 + 
      6*d12^4*d15^2*d23*d34 - d12^3*d15^3*d23*d34 - 9*d12^4*d15*d23^2*d34 + 
      6*d12^3*d15^2*d23^2*d34 + 4*d12^4*d23^3*d34 - 9*d12^3*d15*d23^3*d34 + 
      4*d12^3*d23^4*d34 - 3*d12^3*d15^2*d23*d34^2 + 9*d12^3*d15*d23^2*d34^2 - 
      3*d12^2*d15^2*d23^2*d34^2 - 6*d12^3*d23^3*d34^2 + 
      9*d12^2*d15*d23^3*d34^2 - 6*d12^2*d23^4*d34^2 - 
      3*d12^2*d15*d23^2*d34^3 + 4*d12^2*d23^3*d34^3 - 3*d12*d15*d23^3*d34^3 + 
      4*d12*d23^4*d34^3 - d12*d23^3*d34^4 - d23^4*d34^4 - 5*d12^4*d15^3*d45 + 
      13*d12^4*d15^2*d23*d45 - 6*d12^3*d15^3*d23*d45 - 
      11*d12^4*d15*d23^2*d45 + 14*d12^3*d15^2*d23^2*d45 - 
      4*d12^2*d15^3*d23^2*d45 + 3*d12^4*d23^3*d45 - 10*d12^3*d15*d23^3*d45 + 
      8*d12^2*d15^2*d23^3*d45 - 2*d12*d15^3*d23^3*d45 + 2*d12^3*d23^4*d45 - 
      4*d12^2*d15*d23^4*d45 + 4*d12*d15^2*d23^4*d45 - 2*d12*d15*d23^5*d45 + 
      d12^4*d15^2*d34*d45 + 4*d12^3*d15^3*d34*d45 + d12^4*d15*d23*d34*d45 - 
      16*d12^3*d15^2*d23*d34*d45 + 7*d12^2*d15^3*d23*d34*d45 - 
      2*d12^4*d23^2*d34*d45 + 24*d12^3*d15*d23^2*d34*d45 - 
      15*d12^2*d15^2*d23^2*d34*d45 + 8*d12*d15^3*d23^2*d34*d45 - 
      12*d12^3*d23^3*d34*d45 + 14*d12^2*d15*d23^3*d34*d45 - 
      10*d12*d15^2*d23^3*d34*d45 + 4*d15^3*d23^3*d34*d45 - 
      6*d12^2*d23^4*d34*d45 + 2*d12*d15*d23^4*d34*d45 - 
      6*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - d12^3*d15^2*d34^2*d45 - 
      2*d12^3*d15*d23*d34^2*d45 + d12^2*d15^2*d23*d34^2*d45 + 
      6*d12^3*d23^2*d34^2*d45 - 17*d12^2*d15*d23^2*d34^2*d45 - 
      5*d12*d15^2*d23^2*d34^2*d45 + 18*d12^2*d23^3*d34^2*d45 - 
      4*d12*d15*d23^3*d34^2*d45 - 4*d15^2*d23^3*d34^2*d45 + 
      6*d12*d23^4*d34^2*d45 + 2*d15*d23^4*d34^2*d45 + 
      d12^2*d15*d23*d34^3*d45 - 6*d12^2*d23^2*d34^3*d45 + 
      4*d12*d15*d23^2*d34^3*d45 - 12*d12*d23^3*d34^3*d45 - 
      2*d23^4*d34^3*d45 + 2*d12*d23^2*d34^4*d45 + 3*d23^3*d34^4*d45 + 
      10*d12^3*d15^3*d45^2 - 22*d12^3*d15^2*d23*d45^2 + 
      12*d12^2*d15^3*d23*d45^2 + 15*d12^3*d15*d23^2*d45^2 - 
      22*d12^2*d15^2*d23^2*d45^2 + 8*d12*d15^3*d23^2*d45^2 - 
      3*d12^3*d23^3*d45^2 + 11*d12^2*d15*d23^3*d45^2 - 
      12*d12*d15^2*d23^3*d45^2 + 2*d15^3*d23^3*d45^2 - d12^2*d23^4*d45^2 + 
      4*d12*d15*d23^4*d45^2 - 2*d15^2*d23^4*d45^2 - 4*d12^3*d15^2*d34*d45^2 - 
      6*d12^2*d15^3*d34*d45^2 - 3*d12^3*d15*d23*d34*d45^2 + 
      14*d12^2*d15^2*d23*d34*d45^2 - 11*d12*d15^3*d23*d34*d45^2 + 
      6*d12^3*d23^2*d34*d45^2 - 23*d12^2*d15*d23^2*d34*d45^2 + 
      16*d12*d15^2*d23^2*d34*d45^2 - 8*d15^3*d23^2*d34*d45^2 + 
      12*d12^2*d23^3*d34*d45^2 - 11*d12*d15*d23^3*d34*d45^2 + 
      12*d15^2*d23^3*d34*d45^2 + 2*d12*d23^4*d34*d45^2 - 
      6*d15*d23^4*d34*d45^2 + 3*d12^2*d15^2*d34^2*d45^2 - 
      d12^3*d23*d34^2*d45^2 + 2*d12^2*d15*d23*d34^2*d45^2 + 
      7*d12*d15^2*d23*d34^2*d45^2 - 15*d12^2*d23^2*d34^2*d45^2 + 
      2*d12*d15*d23^2*d34^2*d45^2 + 8*d15^2*d23^2*d34^2*d45^2 - 
      15*d12*d23^3*d34^2*d45^2 - 6*d15*d23^3*d34^2*d45^2 - 
      d23^4*d34^2*d45^2 + 2*d12^2*d23*d34^3*d45^2 - d12*d15*d23*d34^3*d45^2 + 
      12*d12*d23^2*d34^3*d45^2 + 6*d23^3*d34^3*d45^2 - d12*d23*d34^4*d45^2 - 
      3*d23^2*d34^4*d45^2 - 10*d12^2*d15^3*d45^3 + 18*d12^2*d15^2*d23*d45^3 - 
      10*d12*d15^3*d23*d45^3 - 9*d12^2*d15*d23^2*d45^3 + 
      14*d12*d15^2*d23^2*d45^3 - 4*d15^3*d23^2*d45^3 + d12^2*d23^3*d45^3 - 
      4*d12*d15*d23^3*d45^3 + 4*d15^2*d23^3*d45^3 + 6*d12^2*d15^2*d34*d45^3 + 
      4*d12*d15^3*d34*d45^3 + 3*d12^2*d15*d23*d34*d45^3 - 
      4*d12*d15^2*d23*d34*d45^3 + 5*d15^3*d23*d34*d45^3 - 
      6*d12^2*d23^2*d34*d45^3 + 10*d12*d15*d23^2*d34*d45^3 - 
      7*d15^2*d23^2*d34*d45^3 - 4*d12*d23^3*d34*d45^3 + 
      6*d15*d23^3*d34*d45^3 - 3*d12*d15^2*d34^2*d45^3 + 
      3*d12^2*d23*d34^2*d45^3 + 2*d12*d15*d23*d34^2*d45^3 - 
      5*d15^2*d23*d34^2*d45^3 + 12*d12*d23^2*d34^2*d45^3 + 
      6*d15*d23^2*d34^2*d45^3 + 3*d23^3*d34^2*d45^3 - 4*d12*d23*d34^3*d45^3 - 
      6*d23^2*d34^3*d45^3 + d23*d34^4*d45^3 + 5*d12*d15^3*d45^4 - 
      7*d12*d15^2*d23*d45^4 + 3*d15^3*d23*d45^4 + 2*d12*d15*d23^2*d45^4 - 
      3*d15^2*d23^2*d45^4 - 4*d12*d15^2*d34*d45^4 - d15^3*d34*d45^4 - 
      d12*d15*d23*d34*d45^4 + 2*d12*d23^2*d34*d45^4 - 2*d15*d23^2*d34*d45^4 + 
      d15^2*d34^2*d45^4 - 3*d12*d23*d34^2*d45^4 - 2*d15*d23*d34^2*d45^4 - 
      3*d23^2*d34^2*d45^4 + 2*d23*d34^3*d45^4 - d15^3*d45^5 + 
      d15^2*d23*d45^5 + d15^2*d34*d45^5 + d23*d34^2*d45^5 + 
      5*d12^4*d15^3*mt2 - 15*d12^4*d15^2*d23*mt2 + 5*d12^3*d15^3*d23*mt2 + 
      15*d12^4*d15*d23^2*mt2 - 15*d12^3*d15^2*d23^2*mt2 - 5*d12^4*d23^3*mt2 + 
      15*d12^3*d15*d23^3*mt2 - 5*d12^3*d23^4*mt2 - 3*d12^3*d15^3*d34*mt2 + 
      21*d12^3*d15^2*d23*d34*mt2 - 3*d12^2*d15^3*d23*d34*mt2 - 
      33*d12^3*d15*d23^2*d34*mt2 + 21*d12^2*d15^2*d23^2*d34*mt2 + 
      15*d12^3*d23^3*d34*mt2 - 33*d12^2*d15*d23^3*d34*mt2 + 
      15*d12^2*d23^4*d34*mt2 - 6*d12^2*d15^2*d23*d34^2*mt2 + 
      21*d12^2*d15*d23^2*d34^2*mt2 - 6*d12*d15^2*d23^2*d34^2*mt2 - 
      15*d12^2*d23^3*d34^2*mt2 + 21*d12*d15*d23^3*d34^2*mt2 - 
      15*d12*d23^4*d34^2*mt2 - 3*d12*d15*d23^2*d34^3*mt2 + 
      5*d12*d23^3*d34^3*mt2 - 3*d15*d23^3*d34^3*mt2 + 5*d23^4*d34^3*mt2 - 
      20*d12^3*d15^3*d45*mt2 + 51*d12^3*d15^2*d23*d45*mt2 - 
      21*d12^2*d15^3*d23*d45*mt2 - 42*d12^3*d15*d23^2*d45*mt2 + 
      48*d12^2*d15^2*d23^2*d45*mt2 - 8*d12*d15^3*d23^2*d45*mt2 + 
      11*d12^3*d23^3*d45*mt2 - 33*d12^2*d15*d23^3*d45*mt2 + 
      16*d12*d15^2*d23^3*d45*mt2 - 2*d15^3*d23^3*d45*mt2 + 
      6*d12^2*d23^4*d45*mt2 - 8*d12*d15*d23^4*d45*mt2 + 
      4*d15^2*d23^4*d45*mt2 - 2*d15*d23^5*d45*mt2 + d12^4*d15*d34*d45*mt2 + 
      6*d12^3*d15^2*d34*d45*mt2 + 9*d12^2*d15^3*d34*d45*mt2 - 
      d12^4*d23*d34*d45*mt2 + 4*d12^3*d15*d23*d34*d45*mt2 - 
      31*d12^2*d15^2*d23*d34*d45*mt2 + 14*d12*d15^3*d23*d34*d45*mt2 - 
      10*d12^3*d23^2*d34*d45*mt2 + 58*d12^2*d15*d23^2*d34*d45*mt2 - 
      26*d12*d15^2*d23^2*d34*d45*mt2 + 8*d15^3*d23^2*d34*d45*mt2 - 
      36*d12^2*d23^3*d34*d45*mt2 + 24*d12*d15*d23^3*d34*d45*mt2 - 
      10*d15^2*d23^3*d34*d45*mt2 - 12*d12*d23^4*d34*d45*mt2 + 
      2*d15*d23^4*d34*d45*mt2 - 2*d12^3*d15*d34^2*d45*mt2 - 
      4*d12^2*d15^2*d34^2*d45*mt2 + 3*d12^3*d23*d34^2*d45*mt2 - 
      10*d12^2*d15*d23*d34^2*d45*mt2 - 9*d12*d15^2*d23*d34^2*d45*mt2 + 
      21*d12^2*d23^2*d34^2*d45*mt2 - 26*d12*d15*d23^2*d34^2*d45*mt2 - 
      11*d15^2*d23^2*d34^2*d45*mt2 + 39*d12*d23^3*d34^2*d45*mt2 + 
      3*d15*d23^3*d34^2*d45*mt2 + 6*d23^4*d34^2*d45*mt2 + 
      d12^2*d15*d34^3*d45*mt2 - 3*d12^2*d23*d34^3*d45*mt2 + 
      6*d12*d15*d23*d34^3*d45*mt2 - 12*d12*d23^2*d34^3*d45*mt2 + 
      8*d15*d23^2*d34^3*d45*mt2 - 14*d23^3*d34^3*d45*mt2 + 
      d12*d23*d34^4*d45*mt2 + d23^2*d34^4*d45*mt2 + 30*d12^2*d15^3*d45^2*
       mt2 - 63*d12^2*d15^2*d23*d45^2*mt2 + 27*d12*d15^3*d23*d45^2*mt2 + 
      40*d12^2*d15*d23^2*d45^2*mt2 - 47*d12*d15^2*d23^2*d45^2*mt2 + 
      8*d15^3*d23^2*d45^2*mt2 - 7*d12^2*d23^3*d45^2*mt2 + 
      21*d12*d15*d23^3*d45^2*mt2 - 12*d15^2*d23^3*d45^2*mt2 - 
      d12*d23^4*d45^2*mt2 + 4*d15*d23^4*d45^2*mt2 - 4*d12^3*d15*d34*d45^2*
       mt2 - 18*d12^2*d15^2*d34*d45^2*mt2 - 9*d12*d15^3*d34*d45^2*mt2 + 
      4*d12^3*d23*d34*d45^2*mt2 - 8*d12^2*d15*d23*d34*d45^2*mt2 + 
      3*d12*d15^2*d23*d34*d45^2*mt2 - 11*d15^3*d23*d34*d45^2*mt2 + 
      22*d12^2*d23^2*d34*d45^2*mt2 - 25*d12*d15*d23^2*d34*d45^2*mt2 + 
      9*d15^2*d23^2*d34*d45^2*mt2 + 23*d12*d23^3*d34*d45^2*mt2 - 
      3*d15*d23^3*d34*d45^2*mt2 + d23^4*d34*d45^2*mt2 + 
      6*d12^2*d15*d34^2*d45^2*mt2 + 8*d12*d15^2*d34^2*d45^2*mt2 - 
      13*d12^2*d23*d34^2*d45^2*mt2 + 12*d12*d15*d23*d34^2*d45^2*mt2 + 
      15*d15^2*d23*d34^2*d45^2*mt2 - 38*d12*d23^2*d34^2*d45^2*mt2 - 
      3*d15*d23^2*d34^2*d45^2*mt2 - 16*d23^3*d34^2*d45^2*mt2 - 
      2*d12*d15*d34^3*d45^2*mt2 + 10*d12*d23*d34^3*d45^2*mt2 - 
      6*d15*d23*d34^3*d45^2*mt2 + 16*d23^2*d34^3*d45^2*mt2 - 
      d23*d34^4*d45^2*mt2 - 20*d12*d15^3*d45^3*mt2 + 
      33*d12*d15^2*d23*d45^3*mt2 - 11*d15^3*d23*d45^3*mt2 - 
      14*d12*d15*d23^2*d45^3*mt2 + 14*d15^2*d23^2*d45^3*mt2 + 
      d12*d23^3*d45^3*mt2 - 3*d15*d23^3*d45^3*mt2 + 6*d12^2*d15*d34*d45^3*
       mt2 + 18*d12*d15^2*d34*d45^3*mt2 + 3*d15^3*d34*d45^3*mt2 - 
      6*d12^2*d23*d34*d45^3*mt2 + 4*d12*d15*d23*d34*d45^3*mt2 + 
      7*d15^2*d23*d34*d45^3*mt2 - 14*d12*d23^2*d34*d45^3*mt2 - 
      2*d23^3*d34*d45^3*mt2 - 6*d12*d15*d34^2*d45^3*mt2 - 
      4*d15^2*d34^2*d45^3*mt2 + 17*d12*d23*d34^2*d45^3*mt2 - 
      2*d15*d23*d34^2*d45^3*mt2 + 17*d23^2*d34^2*d45^3*mt2 + 
      d15*d34^3*d45^3*mt2 - 7*d23*d34^3*d45^3*mt2 + 5*d15^3*d45^4*mt2 - 
      6*d15^2*d23*d45^4*mt2 + d15*d23^2*d45^4*mt2 - 4*d12*d15*d34*d45^4*mt2 - 
      6*d15^2*d34*d45^4*mt2 + 4*d12*d23*d34*d45^4*mt2 + 
      2*d23^2*d34*d45^4*mt2 + 2*d15*d34^2*d45^4*mt2 - 7*d23*d34^2*d45^4*mt2 + 
      d15*d34*d45^5*mt2 - d23*d34*d45^5*mt2 + 10*d12^3*d15^3*mt2^2 - 
      30*d12^3*d15^2*d23*mt2^2 + 9*d12^2*d15^3*d23*mt2^2 + 
      30*d12^3*d15*d23^2*mt2^2 - 27*d12^2*d15^2*d23^2*mt2^2 - 
      10*d12^3*d23^3*mt2^2 + 27*d12^2*d15*d23^3*mt2^2 - 9*d12^2*d23^4*mt2^2 - 
      3*d12^2*d15^3*d34*mt2^2 + 27*d12^2*d15^2*d23*d34*mt2^2 - 
      3*d12*d15^3*d23*d34*mt2^2 - 45*d12^2*d15*d23^2*d34*mt2^2 + 
      24*d12*d15^2*d23^2*d34*mt2^2 + 21*d12^2*d23^3*d34*mt2^2 - 
      39*d12*d15*d23^3*d34*mt2^2 + 18*d12*d23^4*d34*mt2^2 - 
      3*d12*d15^2*d23*d34^2*mt2^2 + 15*d12*d15*d23^2*d34^2*mt2^2 - 
      3*d15^2*d23^2*d34^2*mt2^2 - 12*d12*d23^3*d34^2*mt2^2 + 
      12*d15*d23^3*d34^2*mt2^2 - 9*d23^4*d34^2*mt2^2 + d23^3*d34^3*mt2^2 - 
      30*d12^2*d15^3*d45*mt2^2 + 75*d12^2*d15^2*d23*d45*mt2^2 - 
      24*d12*d15^3*d23*d45*mt2^2 - 60*d12^2*d15*d23^2*d45*mt2^2 + 
      54*d12*d15^2*d23^2*d45*mt2^2 - 4*d15^3*d23^2*d45*mt2^2 + 
      15*d12^2*d23^3*d45*mt2^2 - 36*d12*d15*d23^3*d45*mt2^2 + 
      8*d15^2*d23^3*d45*mt2^2 + 6*d12*d23^4*d45*mt2^2 - 
      4*d15*d23^4*d45*mt2^2 + 5*d12^3*d15*d34*d45*mt2^2 + 
      12*d12^2*d15^2*d34*d45*mt2^2 + 6*d12*d15^3*d34*d45*mt2^2 - 
      5*d12^3*d23*d34*d45*mt2^2 + 9*d12^2*d15*d23*d34*d45*mt2^2 - 
      14*d12*d15^2*d23*d34*d45*mt2^2 + 7*d15^3*d23*d34*d45*mt2^2 - 
      21*d12^2*d23^2*d34*d45*mt2^2 + 44*d12*d15*d23^2*d34*d45*mt2^2 - 
      11*d15^2*d23^2*d34*d45*mt2^2 - 36*d12*d23^3*d34*d45*mt2^2 + 
      10*d15*d23^3*d34*d45*mt2^2 - 6*d23^4*d34*d45*mt2^2 - 
      7*d12^2*d15*d34^2*d45*mt2^2 - 5*d12*d15^2*d34^2*d45*mt2^2 + 
      9*d12^2*d23*d34^2*d45*mt2^2 - 19*d12*d15*d23*d34^2*d45*mt2^2 - 
      10*d15^2*d23*d34^2*d45*mt2^2 + 30*d12*d23^2*d34^2*d45*mt2^2 - 
      9*d15*d23^2*d34^2*d45*mt2^2 + 21*d23^3*d34^2*d45*mt2^2 + 
      2*d12*d15*d34^3*d45*mt2^2 - 3*d12*d23*d34^3*d45*mt2^2 + 
      7*d15*d23*d34^3*d45*mt2^2 - 9*d23^2*d34^3*d45*mt2^2 - 
      d23*d34^4*d45*mt2^2 + 30*d12*d15^3*d45^2*mt2^2 - 
      60*d12*d15^2*d23*d45^2*mt2^2 + 15*d15^3*d23*d45^2*mt2^2 + 
      35*d12*d15*d23^2*d45^2*mt2^2 - 25*d15^2*d23^2*d45^2*mt2^2 - 
      5*d12*d23^3*d45^2*mt2^2 + 10*d15*d23^3*d45^2*mt2^2 - 
      15*d12^2*d15*d34*d45^2*mt2^2 - 24*d12*d15^2*d34*d45^2*mt2^2 - 
      3*d15^3*d34*d45^2*mt2^2 + 15*d12^2*d23*d34*d45^2*mt2^2 - 
      13*d12*d15*d23*d34*d45^2*mt2^2 - 11*d15^2*d23*d34*d45^2*mt2^2 + 
      32*d12*d23^2*d34*d45^2*mt2^2 - 2*d15*d23^2*d34*d45^2*mt2^2 + 
      11*d23^3*d34*d45^2*mt2^2 + 14*d12*d15*d34^2*d45^2*mt2^2 + 
      5*d15^2*d34^2*d45^2*mt2^2 - 23*d12*d23*d34^2*d45^2*mt2^2 + 
      15*d15*d23*d34^2*d45^2*mt2^2 - 29*d23^2*d34^2*d45^2*mt2^2 - 
      2*d15*d34^3*d45^2*mt2^2 + 5*d23*d34^3*d45^2*mt2^2 - 
      10*d15^3*d45^3*mt2^2 + 15*d15^2*d23*d45^3*mt2^2 - 
      5*d15*d23^2*d45^3*mt2^2 + 15*d12*d15*d34*d45^3*mt2^2 + 
      12*d15^2*d34*d45^3*mt2^2 - 15*d12*d23*d34*d45^3*mt2^2 + 
      4*d15*d23*d34*d45^3*mt2^2 - 11*d23^2*d34*d45^3*mt2^2 - 
      7*d15*d34^2*d45^3*mt2^2 + 14*d23*d34^2*d45^3*mt2^2 - 
      5*d15*d34*d45^4*mt2^2 + 5*d23*d34*d45^4*mt2^2 + 10*d12^2*d15^3*mt2^3 - 
      30*d12^2*d15^2*d23*mt2^3 + 7*d12*d15^3*d23*mt2^3 + 
      30*d12^2*d15*d23^2*mt2^3 - 21*d12*d15^2*d23^2*mt2^3 - 
      10*d12^2*d23^3*mt2^3 + 21*d12*d15*d23^3*mt2^3 - 7*d12*d23^4*mt2^3 - 
      d12*d15^3*d34*mt2^3 + 15*d12*d15^2*d23*d34*mt2^3 - 
      d15^3*d23*d34*mt2^3 - 27*d12*d15*d23^2*d34*mt2^3 + 
      9*d15^2*d23^2*d34*mt2^3 + 13*d12*d23^3*d34*mt2^3 - 
      15*d15*d23^3*d34*mt2^3 + 7*d23^4*d34*mt2^3 + 3*d15*d23^2*d34^2*mt2^3 - 
      3*d23^3*d34^2*mt2^3 - 20*d12*d15^3*d45*mt2^3 + 
      49*d12*d15^2*d23*d45*mt2^3 - 9*d15^3*d23*d45*mt2^3 - 
      38*d12*d15*d23^2*d45*mt2^3 + 20*d15^2*d23^2*d45*mt2^3 + 
      9*d12*d23^3*d45*mt2^3 - 13*d15*d23^3*d45*mt2^3 + 2*d23^4*d45*mt2^3 + 
      9*d12^2*d15*d34*d45*mt2^3 + 10*d12*d15^2*d34*d45*mt2^3 + 
      d15^3*d34*d45*mt2^3 - 9*d12^2*d23*d34*d45*mt2^3 + 
      10*d12*d15*d23*d34*d45*mt2^3 + d15^2*d23*d34*d45*mt2^3 - 
      20*d12*d23^2*d34*d45*mt2^3 + 10*d15*d23^2*d34*d45*mt2^3 - 
      12*d23^3*d34*d45*mt2^3 - 8*d12*d15*d34^2*d45*mt2^3 - 
      2*d15^2*d34^2*d45*mt2^3 + 9*d12*d23*d34^2*d45*mt2^3 - 
      11*d15*d23*d34^2*d45*mt2^3 + 15*d23^2*d34^2*d45*mt2^3 + 
      d15*d34^3*d45*mt2^3 + 10*d15^3*d45^2*mt2^3 - 19*d15^2*d23*d45^2*mt2^3 + 
      10*d15*d23^2*d45^2*mt2^3 - d23^3*d45^2*mt2^3 - 
      18*d12*d15*d34*d45^2*mt2^3 - 10*d15^2*d34*d45^2*mt2^3 + 
      18*d12*d23*d34*d45^2*mt2^3 - 8*d15*d23*d34*d45^2*mt2^3 + 
      16*d23^2*d34*d45^2*mt2^3 + 8*d15*d34^2*d45^2*mt2^3 - 
      11*d23*d34^2*d45^2*mt2^3 + 9*d15*d34*d45^3*mt2^3 - 
      9*d23*d34*d45^3*mt2^3 + 5*d12*d15^3*mt2^4 - 15*d12*d15^2*d23*mt2^4 + 
      2*d15^3*d23*mt2^4 + 15*d12*d15*d23^2*mt2^4 - 6*d15^2*d23^2*mt2^4 - 
      5*d12*d23^3*mt2^4 + 6*d15*d23^3*mt2^4 - 2*d23^4*mt2^4 + 
      3*d15^2*d23*d34*mt2^4 - 6*d15*d23^2*d34*mt2^4 + 3*d23^3*d34*mt2^4 - 
      5*d15^3*d45*mt2^4 + 12*d15^2*d23*d45*mt2^4 - 9*d15*d23^2*d45*mt2^4 + 
      2*d23^3*d45*mt2^4 + 7*d12*d15*d34*d45*mt2^4 + 3*d15^2*d34*d45*mt2^4 - 
      7*d12*d23*d34*d45*mt2^4 + 4*d15*d23*d34*d45*mt2^4 - 
      7*d23^2*d34*d45*mt2^4 - 3*d15*d34^2*d45*mt2^4 + 3*d23*d34^2*d45*mt2^4 - 
      7*d15*d34*d45^2*mt2^4 + 7*d23*d34*d45^2*mt2^4 + d15^3*mt2^5 - 
      3*d15^2*d23*mt2^5 + 3*d15*d23^2*mt2^5 - d23^3*mt2^5 + 
      2*d15*d34*d45*mt2^5 - 2*d23*d34*d45*mt2^5))/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12*d15^2*d23*d45 - 2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 
      2*d15*d23^3*d45 - 2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 
      2*d15^2*d23*d45^2 + 2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + 
      d12^2*d15^2*mt2 - 2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 
      2*d12*d15*d23*d34*mt2 - 2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 
      2*d12*d15^2*d45*mt2 + 4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 
      2*d23^2*d34*d45*mt2 + d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + 
      d23^2*d45^2*mt2 + 2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 
      2*d12*d23^2*mt2^2 + 2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 
      2*d15^2*d45*mt2^2 + 4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(-(d12^5*d15^3) + 3*d12^5*d15^2*d23 - d12^4*d15^3*d23 - 
      3*d12^5*d15*d23^2 + 3*d12^4*d15^2*d23^2 + d12^5*d23^3 - 
      3*d12^4*d15*d23^3 + d12^4*d23^4 - 3*d12^4*d15^2*d23*d34 + 
      6*d12^4*d15*d23^2*d34 - 3*d12^3*d15^2*d23^2*d34 - 3*d12^4*d23^3*d34 + 
      6*d12^3*d15*d23^3*d34 - 3*d12^3*d23^4*d34 - 3*d12^3*d15*d23^2*d34^2 + 
      3*d12^3*d23^3*d34^2 - 3*d12^2*d15*d23^3*d34^2 + 3*d12^2*d23^4*d34^2 - 
      d12^2*d23^3*d34^3 - d12*d23^4*d34^3 + 5*d12^4*d15^3*d45 - 
      13*d12^4*d15^2*d23*d45 + 6*d12^3*d15^3*d23*d45 + 
      11*d12^4*d15*d23^2*d45 - 14*d12^3*d15^2*d23^2*d45 + 
      4*d12^2*d15^3*d23^2*d45 - 3*d12^4*d23^3*d45 + 10*d12^3*d15*d23^3*d45 - 
      8*d12^2*d15^2*d23^3*d45 + 2*d12*d15^3*d23^3*d45 - 2*d12^3*d23^4*d45 + 
      4*d12^2*d15*d23^4*d45 - 4*d12*d15^2*d23^4*d45 + 2*d12*d15*d23^5*d45 - 
      2*d12^4*d15^2*d34*d45 + d12^4*d15*d23*d34*d45 + 
      4*d12^3*d15^2*d23*d34*d45 + d12^4*d23^2*d34*d45 - 
      12*d12^3*d15*d23^2*d34*d45 - d12^2*d15^2*d23^2*d34*d45 + 
      8*d12^3*d23^3*d34*d45 - 3*d12^2*d15*d23^3*d34*d45 - 
      6*d12*d15^2*d23^3*d34*d45 + 4*d12^2*d23^4*d34*d45 + 
      6*d12*d15*d23^4*d34*d45 - 2*d15^2*d23^4*d34*d45 + 2*d15*d23^5*d34*d45 - 
      d12^3*d15*d23*d34^2*d45 - 2*d12^3*d23^2*d34^2*d45 + 
      5*d12^2*d15*d23^2*d34^2*d45 - 7*d12^2*d23^3*d34^2*d45 + 
      5*d12*d15*d23^3*d34^2*d45 - 2*d12*d23^4*d34^2*d45 + 
      2*d15*d23^4*d34^2*d45 + d12^2*d23^2*d34^3*d45 + 2*d12*d23^3*d34^3*d45 - 
      10*d12^3*d15^3*d45^2 + 22*d12^3*d15^2*d23*d45^2 - 
      12*d12^2*d15^3*d23*d45^2 - 15*d12^3*d15*d23^2*d45^2 + 
      22*d12^2*d15^2*d23^2*d45^2 - 8*d12*d15^3*d23^2*d45^2 + 
      3*d12^3*d23^3*d45^2 - 11*d12^2*d15*d23^3*d45^2 + 
      12*d12*d15^2*d23^3*d45^2 - 2*d15^3*d23^3*d45^2 + d12^2*d23^4*d45^2 - 
      4*d12*d15*d23^4*d45^2 + 2*d15^2*d23^4*d45^2 + 8*d12^3*d15^2*d34*d45^2 - 
      4*d12^3*d15*d23*d34*d45^2 + 8*d12^2*d15^2*d23*d34*d45^2 - 
      3*d12^3*d23^2*d34*d45^2 + 2*d12^2*d15*d23^2*d34*d45^2 + 
      15*d12*d15^2*d23^2*d34*d45^2 - 7*d12^2*d23^3*d34*d45^2 - 
      10*d12*d15*d23^3*d34*d45^2 + 8*d15^2*d23^3*d34*d45^2 - 
      d12*d23^4*d34*d45^2 - 6*d15*d23^4*d34*d45^2 - d12^3*d15*d34^2*d45^2 - 
      2*d12^2*d15*d23*d34^2*d45^2 + 4*d12^2*d23^2*d34^2*d45^2 - 
      9*d12*d15*d23^2*d34^2*d45^2 + 4*d12*d23^3*d34^2*d45^2 - 
      6*d15*d23^3*d34^2*d45^2 - d12*d23^2*d34^3*d45^2 + 
      10*d12^2*d15^3*d45^3 - 18*d12^2*d15^2*d23*d45^3 + 
      10*d12*d15^3*d23*d45^3 + 9*d12^2*d15*d23^2*d45^3 - 
      14*d12*d15^2*d23^2*d45^3 + 4*d15^3*d23^2*d45^3 - d12^2*d23^3*d45^3 + 
      4*d12*d15*d23^3*d45^3 - 4*d15^2*d23^3*d45^3 - 12*d12^2*d15^2*d34*
       d45^3 + 6*d12^2*d15*d23*d34*d45^3 - 16*d12*d15^2*d23*d34*d45^3 + 
      3*d12^2*d23^2*d34*d45^3 + 8*d12*d15*d23^2*d34*d45^3 - 
      11*d15^2*d23^2*d34*d45^3 + 2*d12*d23^3*d34*d45^3 + 
      7*d15*d23^3*d34*d45^3 + 3*d12^2*d15*d34^2*d45^3 + 
      7*d12*d15*d23*d34^2*d45^3 - 2*d12*d23^2*d34^2*d45^3 + 
      7*d15*d23^2*d34^2*d45^3 - 5*d12*d15^3*d45^4 + 7*d12*d15^2*d23*d45^4 - 
      3*d15^3*d23*d45^4 - 2*d12*d15*d23^2*d45^4 + 3*d15^2*d23^2*d45^4 + 
      8*d12*d15^2*d34*d45^4 - 4*d12*d15*d23*d34*d45^4 + 
      7*d15^2*d23*d34*d45^4 - d12*d23^2*d34*d45^4 - 4*d15*d23^2*d34*d45^4 - 
      3*d12*d15*d34^2*d45^4 - 4*d15*d23*d34^2*d45^4 + d15^3*d45^5 - 
      d15^2*d23*d45^5 - 2*d15^2*d34*d45^5 + d15*d23*d34*d45^5 + 
      d15*d34^2*d45^5 - 5*d12^4*d15^3*mt2 + 15*d12^4*d15^2*d23*mt2 - 
      5*d12^3*d15^3*d23*mt2 - 15*d12^4*d15*d23^2*mt2 + 
      15*d12^3*d15^2*d23^2*mt2 + 5*d12^4*d23^3*mt2 - 15*d12^3*d15*d23^3*mt2 + 
      5*d12^3*d23^4*mt2 - 12*d12^3*d15^2*d23*d34*mt2 + 
      24*d12^3*d15*d23^2*d34*mt2 - 12*d12^2*d15^2*d23^2*d34*mt2 - 
      12*d12^3*d23^3*d34*mt2 + 24*d12^2*d15*d23^3*d34*mt2 - 
      12*d12^2*d23^4*d34*mt2 - 9*d12^2*d15*d23^2*d34^2*mt2 + 
      9*d12^2*d23^3*d34^2*mt2 - 9*d12*d15*d23^3*d34^2*mt2 + 
      9*d12*d23^4*d34^2*mt2 - 2*d12*d23^3*d34^3*mt2 - 2*d23^4*d34^3*mt2 + 
      20*d12^3*d15^3*d45*mt2 - 51*d12^3*d15^2*d23*d45*mt2 + 
      21*d12^2*d15^3*d23*d45*mt2 + 42*d12^3*d15*d23^2*d45*mt2 - 
      48*d12^2*d15^2*d23^2*d45*mt2 + 8*d12*d15^3*d23^2*d45*mt2 - 
      11*d12^3*d23^3*d45*mt2 + 33*d12^2*d15*d23^3*d45*mt2 - 
      16*d12*d15^2*d23^3*d45*mt2 + 2*d15^3*d23^3*d45*mt2 - 
      6*d12^2*d23^4*d45*mt2 + 8*d12*d15*d23^4*d45*mt2 - 
      4*d15^2*d23^4*d45*mt2 + 2*d15*d23^5*d45*mt2 - d12^4*d15*d34*d45*mt2 - 
      9*d12^3*d15^2*d34*d45*mt2 + d12^4*d23*d34*d45*mt2 + 
      2*d12^3*d15*d23*d34*d45*mt2 + 5*d12^2*d15^2*d23*d34*d45*mt2 + 
      7*d12^3*d23^2*d34*d45*mt2 - 33*d12^2*d15*d23^2*d34*d45*mt2 - 
      4*d12*d15^2*d23^2*d34*d45*mt2 + 28*d12^2*d23^3*d34*d45*mt2 - 
      6*d12*d15*d23^3*d34*d45*mt2 - 6*d15^2*d23^3*d34*d45*mt2 + 
      10*d12*d23^4*d34*d45*mt2 + 6*d15*d23^4*d34*d45*mt2 + 
      d12^3*d15*d34^2*d45*mt2 - 2*d12^3*d23*d34^2*d45*mt2 + 
      3*d12^2*d15*d23*d34^2*d45*mt2 - 10*d12^2*d23^2*d34^2*d45*mt2 + 
      17*d12*d15*d23^2*d34^2*d45*mt2 - 21*d12*d23^3*d34^2*d45*mt2 + 
      6*d15*d23^3*d34^2*d45*mt2 - 4*d23^4*d34^2*d45*mt2 + 
      d12^2*d23*d34^3*d45*mt2 + 3*d12*d23^2*d34^3*d45*mt2 + 
      4*d23^3*d34^3*d45*mt2 - 30*d12^2*d15^3*d45^2*mt2 + 
      63*d12^2*d15^2*d23*d45^2*mt2 - 27*d12*d15^3*d23*d45^2*mt2 - 
      40*d12^2*d15*d23^2*d45^2*mt2 + 47*d12*d15^2*d23^2*d45^2*mt2 - 
      8*d15^3*d23^2*d45^2*mt2 + 7*d12^2*d23^3*d45^2*mt2 - 
      21*d12*d15*d23^3*d45^2*mt2 + 12*d15^2*d23^3*d45^2*mt2 + 
      d12*d23^4*d45^2*mt2 - 4*d15*d23^4*d45^2*mt2 + 4*d12^3*d15*d34*d45^2*
       mt2 + 27*d12^2*d15^2*d34*d45^2*mt2 - 4*d12^3*d23*d34*d45^2*mt2 - 
      6*d12^2*d15*d23*d34*d45^2*mt2 + 30*d12*d15^2*d23*d34*d45^2*mt2 - 
      17*d12^2*d23^2*d34*d45^2*mt2 - 2*d12*d15*d23^2*d34*d45^2*mt2 + 
      20*d15^2*d23^2*d34*d45^2*mt2 - 20*d12*d23^3*d34*d45^2*mt2 - 
      14*d15*d23^3*d34*d45^2*mt2 - 2*d23^4*d34*d45^2*mt2 - 
      7*d12^2*d15*d34^2*d45^2*mt2 + 6*d12^2*d23*d34^2*d45^2*mt2 - 
      18*d12*d15*d23*d34^2*d45^2*mt2 + 16*d12*d23^2*d34^2*d45^2*mt2 - 
      16*d15*d23^2*d34^2*d45^2*mt2 + 8*d23^3*d34^2*d45^2*mt2 - 
      2*d12*d23*d34^3*d45^2*mt2 - 3*d23^2*d34^3*d45^2*mt2 + 
      20*d12*d15^3*d45^3*mt2 - 33*d12*d15^2*d23*d45^3*mt2 + 
      11*d15^3*d23*d45^3*mt2 + 14*d12*d15*d23^2*d45^3*mt2 - 
      14*d15^2*d23^2*d45^3*mt2 - d12*d23^3*d45^3*mt2 + 
      3*d15*d23^3*d45^3*mt2 - 6*d12^2*d15*d34*d45^3*mt2 - 
      27*d12*d15^2*d34*d45^3*mt2 + 6*d12^2*d23*d34*d45^3*mt2 + 
      6*d12*d15*d23*d34*d45^3*mt2 - 23*d15^2*d23*d34*d45^3*mt2 + 
      13*d12*d23^2*d34*d45^3*mt2 + 11*d15*d23^2*d34*d45^3*mt2 + 
      4*d23^3*d34*d45^3*mt2 + 11*d12*d15*d34^2*d45^3*mt2 - 
      6*d12*d23*d34^2*d45^3*mt2 + 15*d15*d23*d34^2*d45^3*mt2 - 
      6*d23^2*d34^2*d45^3*mt2 + d23*d34^3*d45^3*mt2 - 5*d15^3*d45^4*mt2 + 
      6*d15^2*d23*d45^4*mt2 - d15*d23^2*d45^4*mt2 + 4*d12*d15*d34*d45^4*mt2 + 
      9*d15^2*d34*d45^4*mt2 - 4*d12*d23*d34*d45^4*mt2 - 
      2*d15*d23*d34*d45^4*mt2 - 3*d23^2*d34*d45^4*mt2 - 
      5*d15*d34^2*d45^4*mt2 + 2*d23*d34^2*d45^4*mt2 - d15*d34*d45^5*mt2 + 
      d23*d34*d45^5*mt2 - 10*d12^3*d15^3*mt2^2 + 30*d12^3*d15^2*d23*mt2^2 - 
      9*d12^2*d15^3*d23*mt2^2 - 30*d12^3*d15*d23^2*mt2^2 + 
      27*d12^2*d15^2*d23^2*mt2^2 + 10*d12^3*d23^3*mt2^2 - 
      27*d12^2*d15*d23^3*mt2^2 + 9*d12^2*d23^4*mt2^2 - 
      18*d12^2*d15^2*d23*d34*mt2^2 + 36*d12^2*d15*d23^2*d34*mt2^2 - 
      15*d12*d15^2*d23^2*d34*mt2^2 - 18*d12^2*d23^3*d34*mt2^2 + 
      30*d12*d15*d23^3*d34*mt2^2 - 15*d12*d23^4*d34*mt2^2 - 
      9*d12*d15*d23^2*d34^2*mt2^2 + 9*d12*d23^3*d34^2*mt2^2 - 
      6*d15*d23^3*d34^2*mt2^2 + 6*d23^4*d34^2*mt2^2 - d23^3*d34^3*mt2^2 + 
      30*d12^2*d15^3*d45*mt2^2 - 75*d12^2*d15^2*d23*d45*mt2^2 + 
      24*d12*d15^3*d23*d45*mt2^2 + 60*d12^2*d15*d23^2*d45*mt2^2 - 
      54*d12*d15^2*d23^2*d45*mt2^2 + 4*d15^3*d23^2*d45*mt2^2 - 
      15*d12^2*d23^3*d45*mt2^2 + 36*d12*d15*d23^3*d45*mt2^2 - 
      8*d15^2*d23^3*d45*mt2^2 - 6*d12*d23^4*d45*mt2^2 + 
      4*d15*d23^4*d45*mt2^2 - 5*d12^3*d15*d34*d45*mt2^2 - 
      15*d12^2*d15^2*d34*d45*mt2^2 + 5*d12^3*d23*d34*d45*mt2^2 - 
      3*d12^2*d15*d23*d34*d45*mt2^2 - 2*d12*d15^2*d23*d34*d45*mt2^2 + 
      18*d12^2*d23^2*d34*d45*mt2^2 - 30*d12*d15*d23^2*d34*d45*mt2^2 - 
      3*d15^2*d23^2*d34*d45*mt2^2 + 32*d12*d23^3*d34*d45*mt2^2 - 
      3*d15*d23^3*d34*d45*mt2^2 + 6*d23^4*d34*d45*mt2^2 + 
      5*d12^2*d15*d34^2*d45*mt2^2 - 7*d12^2*d23*d34^2*d45*mt2^2 + 
      13*d12*d15*d23*d34^2*d45*mt2^2 - 19*d12*d23^2*d34^2*d45*mt2^2 + 
      12*d15*d23^2*d34^2*d45*mt2^2 - 14*d23^3*d34^2*d45*mt2^2 + 
      2*d12*d23*d34^3*d45*mt2^2 + 4*d23^2*d34^3*d45*mt2^2 - 
      30*d12*d15^3*d45^2*mt2^2 + 60*d12*d15^2*d23*d45^2*mt2^2 - 
      15*d15^3*d23*d45^2*mt2^2 - 35*d12*d15*d23^2*d45^2*mt2^2 + 
      25*d15^2*d23^2*d45^2*mt2^2 + 5*d12*d23^3*d45^2*mt2^2 - 
      10*d15*d23^3*d45^2*mt2^2 + 15*d12^2*d15*d34*d45^2*mt2^2 + 
      30*d12*d15^2*d34*d45^2*mt2^2 - 15*d12^2*d23*d34*d45^2*mt2^2 + 
      6*d12*d15*d23*d34*d45^2*mt2^2 + 22*d15^2*d23*d34*d45^2*mt2^2 - 
      31*d12*d23^2*d34*d45^2*mt2^2 - 4*d15*d23^2*d34*d45^2*mt2^2 - 
      13*d23^3*d34*d45^2*mt2^2 - 15*d12*d15*d34^2*d45^2*mt2^2 + 
      14*d12*d23*d34^2*d45^2*mt2^2 - 20*d15*d23*d34^2*d45^2*mt2^2 + 
      17*d23^2*d34^2*d45^2*mt2^2 - 2*d23*d34^3*d45^2*mt2^2 + 
      10*d15^3*d45^3*mt2^2 - 15*d15^2*d23*d45^3*mt2^2 + 
      5*d15*d23^2*d45^3*mt2^2 - 15*d12*d15*d34*d45^3*mt2^2 - 
      15*d15^2*d34*d45^3*mt2^2 + 15*d12*d23*d34*d45^3*mt2^2 - 
      3*d15*d23*d34*d45^3*mt2^2 + 13*d23^2*d34*d45^3*mt2^2 + 
      10*d15*d34^2*d45^3*mt2^2 - 7*d23*d34^2*d45^3*mt2^2 + 
      5*d15*d34*d45^4*mt2^2 - 5*d23*d34*d45^4*mt2^2 - 10*d12^2*d15^3*mt2^3 + 
      30*d12^2*d15^2*d23*mt2^3 - 7*d12*d15^3*d23*mt2^3 - 
      30*d12^2*d15*d23^2*mt2^3 + 21*d12*d15^2*d23^2*mt2^3 + 
      10*d12^2*d23^3*mt2^3 - 21*d12*d15*d23^3*mt2^3 + 7*d12*d23^4*mt2^3 - 
      12*d12*d15^2*d23*d34*mt2^3 + 24*d12*d15*d23^2*d34*mt2^3 - 
      6*d15^2*d23^2*d34*mt2^3 - 12*d12*d23^3*d34*mt2^3 + 
      12*d15*d23^3*d34*mt2^3 - 6*d23^4*d34*mt2^3 - 3*d15*d23^2*d34^2*mt2^3 + 
      3*d23^3*d34^2*mt2^3 + 20*d12*d15^3*d45*mt2^3 - 
      49*d12*d15^2*d23*d45*mt2^3 + 9*d15^3*d23*d45*mt2^3 + 
      38*d12*d15*d23^2*d45*mt2^3 - 20*d15^2*d23^2*d45*mt2^3 - 
      9*d12*d23^3*d45*mt2^3 + 13*d15*d23^3*d45*mt2^3 - 2*d23^4*d45*mt2^3 - 
      9*d12^2*d15*d34*d45*mt2^3 - 11*d12*d15^2*d34*d45*mt2^3 + 
      9*d12^2*d23*d34*d45*mt2^3 - 8*d12*d15*d23*d34*d45*mt2^3 - 
      3*d15^2*d23*d34*d45*mt2^3 + 19*d12*d23^2*d34*d45*mt2^3 - 
      9*d15*d23^2*d34*d45*mt2^3 + 12*d23^3*d34*d45*mt2^3 + 
      7*d12*d15*d34^2*d45*mt2^3 - 8*d12*d23*d34^2*d45*mt2^3 + 
      9*d15*d23*d34^2*d45*mt2^3 - 11*d23^2*d34^2*d45*mt2^3 + 
      d23*d34^3*d45*mt2^3 - 10*d15^3*d45^2*mt2^3 + 19*d15^2*d23*d45^2*mt2^3 - 
      10*d15*d23^2*d45^2*mt2^3 + d23^3*d45^2*mt2^3 + 
      18*d12*d15*d34*d45^2*mt2^3 + 11*d15^2*d34*d45^2*mt2^3 - 
      18*d12*d23*d34*d45^2*mt2^3 + 8*d15*d23*d34*d45^2*mt2^3 - 
      17*d23^2*d34*d45^2*mt2^3 - 9*d15*d34^2*d45^2*mt2^3 + 
      8*d23*d34^2*d45^2*mt2^3 - 9*d15*d34*d45^3*mt2^3 + 
      9*d23*d34*d45^3*mt2^3 - 5*d12*d15^3*mt2^4 + 15*d12*d15^2*d23*mt2^4 - 
      2*d15^3*d23*mt2^4 - 15*d12*d15*d23^2*mt2^4 + 6*d15^2*d23^2*mt2^4 + 
      5*d12*d23^3*mt2^4 - 6*d15*d23^3*mt2^4 + 2*d23^4*mt2^4 - 
      3*d15^2*d23*d34*mt2^4 + 6*d15*d23^2*d34*mt2^4 - 3*d23^3*d34*mt2^4 + 
      5*d15^3*d45*mt2^4 - 12*d15^2*d23*d45*mt2^4 + 9*d15*d23^2*d45*mt2^4 - 
      2*d23^3*d45*mt2^4 - 7*d12*d15*d34*d45*mt2^4 - 3*d15^2*d34*d45*mt2^4 + 
      7*d12*d23*d34*d45*mt2^4 - 4*d15*d23*d34*d45*mt2^4 + 
      7*d23^2*d34*d45*mt2^4 + 3*d15*d34^2*d45*mt2^4 - 3*d23*d34^2*d45*mt2^4 + 
      7*d15*d34*d45^2*mt2^4 - 7*d23*d34*d45^2*mt2^4 - d15^3*mt2^5 + 
      3*d15^2*d23*mt2^5 - 3*d15*d23^2*mt2^5 + d23^3*mt2^5 - 
      2*d15*d34*d45*mt2^5 + 2*d23*d34*d45*mt2^5))/
    (Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*(2*d12*d15^2*d23*d45 - 
      2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - 2*d15*d23^3*d45 - 
      2*d12*d15*d23*d34*d45 - 2*d15*d23^2*d34*d45 - 2*d15^2*d23*d45^2 + 
      2*d15*d23^2*d45^2 + 2*d15*d23*d34*d45^2 + d12^2*d15^2*mt2 - 
      2*d12^2*d15*d23*mt2 + d12^2*d23^2*mt2 + 2*d12*d15*d23*d34*mt2 - 
      2*d12*d23^2*d34*mt2 + d23^2*d34^2*mt2 - 2*d12*d15^2*d45*mt2 + 
      4*d12*d15*d23*d45*mt2 + 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 - 
      2*d15*d23^2*d45*mt2 - 4*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 + 
      d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 + d23^2*d45^2*mt2 + 
      2*d12*d15^2*mt2^2 - 4*d12*d15*d23*mt2^2 + 2*d12*d23^2*mt2^2 + 
      2*d15*d23*d34*mt2^2 - 2*d23^2*d34*mt2^2 - 2*d15^2*d45*mt2^2 + 
      4*d15*d23*d45*mt2^2 - 2*d23^2*d45*mt2^2 + d15^2*mt2^3 - 
      2*d15*d23*mt2^3 + d23^2*mt2^3))), 
  -((d23*(-d15 + d23 + d34)*(-(d12^3*d15^3) + 3*d12^3*d15^2*d23 - 
      3*d12^3*d15*d23^2 + d12^3*d23^3 - 3*d12^2*d15^2*d23*d34 + 
      6*d12^2*d15*d23^2*d34 - 3*d12^2*d23^3*d34 - 3*d12*d15*d23^2*d34^2 + 
      3*d12*d23^3*d34^2 - d23^3*d34^3 + 3*d12^2*d15^3*d45 - 
      8*d12^2*d15^2*d23*d45 + 2*d12*d15^3*d23*d45 + 7*d12^2*d15*d23^2*d45 - 
      4*d12*d15^2*d23^2*d45 + 4*d15^3*d23^2*d45 - 2*d12^2*d23^3*d45 + 
      2*d12*d15*d23^3*d45 - 8*d15^2*d23^3*d45 + 4*d15*d23^4*d45 - 
      2*d12^2*d15^2*d34*d45 + d12^2*d15*d23*d34*d45 + d12*d15^2*d23*d34*d45 + 
      d12^2*d23^2*d34*d45 - 5*d12*d15*d23^2*d34*d45 - 6*d15^2*d23^2*d34*d45 + 
      4*d12*d23^3*d34*d45 + 6*d15*d23^3*d34*d45 - d12*d15*d23*d34^2*d45 - 
      2*d12*d23^2*d34^2*d45 + 2*d15*d23^2*d34^2*d45 - 2*d23^3*d34^2*d45 + 
      d23^2*d34^3*d45 - 3*d12*d15^3*d45^2 + 7*d12*d15^2*d23*d45^2 - 
      2*d15^3*d23*d45^2 - 5*d12*d15*d23^2*d45^2 + 6*d15^2*d23^2*d45^2 + 
      d12*d23^3*d45^2 - 4*d15*d23^3*d45^2 + 4*d12*d15^2*d34*d45^2 - 
      3*d12*d15*d23*d34*d45^2 + 4*d15^2*d23*d34*d45^2 - 
      2*d12*d23^2*d34*d45^2 - 6*d15*d23^2*d34*d45^2 - d23^3*d34*d45^2 - 
      d12*d15*d34^2*d45^2 - 2*d15*d23*d34^2*d45^2 + 2*d23^2*d34^2*d45^2 + 
      d15^3*d45^3 - 2*d15^2*d23*d45^3 + d15*d23^2*d45^3 - 2*d15^2*d34*d45^3 + 
      2*d15*d23*d34*d45^3 + d23^2*d34*d45^3 + d15*d34^2*d45^3 - 
      3*d12^2*d15^3*mt2 + 9*d12^2*d15^2*d23*mt2 - 9*d12^2*d15*d23^2*mt2 + 
      3*d12^2*d23^3*mt2 - 6*d12*d15^2*d23*d34*mt2 + 12*d12*d15*d23^2*d34*
       mt2 - 6*d12*d23^3*d34*mt2 - 3*d15*d23^2*d34^2*mt2 + 
      3*d23^3*d34^2*mt2 + 6*d12*d15^3*d45*mt2 - 14*d12*d15^2*d23*d45*mt2 + 
      2*d15^3*d23*d45*mt2 + 10*d12*d15*d23^2*d45*mt2 - 
      4*d15^2*d23^2*d45*mt2 - 2*d12*d23^3*d45*mt2 + 2*d15*d23^3*d45*mt2 - 
      d12^2*d15*d34*d45*mt2 - 5*d12*d15^2*d34*d45*mt2 + 
      d12^2*d23*d34*d45*mt2 + d12*d15*d23*d34*d45*mt2 - 
      5*d15^2*d23*d34*d45*mt2 + 4*d12*d23^2*d34*d45*mt2 + 
      3*d15*d23^2*d34*d45*mt2 + 2*d23^3*d34*d45*mt2 + d12*d15*d34^2*d45*mt2 - 
      2*d12*d23*d34^2*d45*mt2 + 4*d15*d23*d34^2*d45*mt2 - 
      4*d23^2*d34^2*d45*mt2 + d23*d34^3*d45*mt2 - 3*d15^3*d45^2*mt2 + 
      5*d15^2*d23*d45^2*mt2 - d15*d23^2*d45^2*mt2 - d23^3*d45^2*mt2 + 
      2*d12*d15*d34*d45^2*mt2 + 5*d15^2*d34*d45^2*mt2 - 
      2*d12*d23*d34*d45^2*mt2 - 3*d15*d23*d34*d45^2*mt2 - 
      4*d23^2*d34*d45^2*mt2 - 3*d15*d34^2*d45^2*mt2 + 2*d23*d34^2*d45^2*mt2 - 
      d15*d34*d45^3*mt2 + d23*d34*d45^3*mt2 - 3*d12*d15^3*mt2^2 + 
      9*d12*d15^2*d23*mt2^2 - 9*d12*d15*d23^2*mt2^2 + 3*d12*d23^3*mt2^2 - 
      3*d15^2*d23*d34*mt2^2 + 6*d15*d23^2*d34*mt2^2 - 3*d23^3*d34*mt2^2 + 
      3*d15^3*d45*mt2^2 - 6*d15^2*d23*d45*mt2^2 + 3*d15*d23^2*d45*mt2^2 - 
      3*d12*d15*d34*d45*mt2^2 - 3*d15^2*d34*d45*mt2^2 + 
      3*d12*d23*d34*d45*mt2^2 + 3*d23^2*d34*d45*mt2^2 + 
      3*d15*d34^2*d45*mt2^2 - 3*d23*d34^2*d45*mt2^2 + 3*d15*d34*d45^2*mt2^2 - 
      3*d23*d34*d45^2*mt2^2 - d15^3*mt2^3 + 3*d15^2*d23*mt2^3 - 
      3*d15*d23^2*mt2^3 + d23^3*mt2^3 - 2*d15*d34*d45*mt2^3 + 
      2*d23*d34*d45*mt2^3))/((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (-2*d12*d15^2*d23*d45 + 2*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 
      2*d15*d23^3*d45 + 2*d12*d15*d23*d34*d45 + 2*d15*d23^2*d34*d45 + 
      2*d15^2*d23*d45^2 - 2*d15*d23^2*d45^2 - 2*d15*d23*d34*d45^2 - 
      d12^2*d15^2*mt2 + 2*d12^2*d15*d23*mt2 - d12^2*d23^2*mt2 - 
      2*d12*d15*d23*d34*mt2 + 2*d12*d23^2*d34*mt2 - d23^2*d34^2*mt2 + 
      2*d12*d15^2*d45*mt2 - 4*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 + 
      2*d12*d23^2*d45*mt2 + 2*d15*d23^2*d45*mt2 + 4*d15*d23*d34*d45*mt2 - 
      2*d23^2*d34*d45*mt2 - d15^2*d45^2*mt2 + 2*d15*d23*d45^2*mt2 - 
      d23^2*d45^2*mt2 - 2*d12*d15^2*mt2^2 + 4*d12*d15*d23*mt2^2 - 
      2*d12*d23^2*mt2^2 - 2*d15*d23*d34*mt2^2 + 2*d23^2*d34*mt2^2 + 
      2*d15^2*d45*mt2^2 - 4*d15*d23*d45*mt2^2 + 2*d23^2*d45*mt2^2 - 
      d15^2*mt2^3 + 2*d15*d23*mt2^3 - d23^2*mt2^3))), 
  (-2*(-(d12^5*d15^2) - d12^4*d15^3 + 2*d12^5*d15*d23 + 3*d12^4*d15^2*d23 + 
     3*d12^3*d15^3*d23 - d12^5*d23^2 - 3*d12^4*d15*d23^2 - 
     4*d12^3*d15^2*d23^2 + 6*d12^2*d15^3*d23^2 + d12^4*d23^3 - 
     d12^3*d15*d23^3 - 12*d12^2*d15^2*d23^3 + 2*d12*d15^3*d23^3 + 
     2*d12^3*d23^4 + 6*d12^2*d15*d23^4 - 4*d12*d15^2*d23^4 + 
     2*d12*d15*d23^5 + d12^5*d15*d34 + 2*d12^4*d15^2*d34 - d12^5*d23*d34 - 
     5*d12^4*d15*d23*d34 - 7*d12^3*d15^2*d23*d34 + 3*d12^4*d23^2*d34 + 
     5*d12^3*d15*d23^2*d34 - 13*d12^2*d15^2*d23^2*d34 + 2*d12^3*d23^3*d34 + 
     13*d12^2*d15*d23^3*d34 - 6*d12*d15^2*d23^3*d34 + 4*d12*d15*d23^4*d34 - 
     2*d15^2*d23^4*d34 + 2*d12*d23^5*d34 + 2*d15*d23^5*d34 - 
     d12^4*d15*d34^2 + 2*d12^4*d23*d34^2 + 5*d12^3*d15*d23*d34^2 - 
     d12^3*d23^2*d34^2 + 8*d12^2*d15*d23^2*d34^2 - d12^2*d23^3*d34^2 + 
     6*d12*d15*d23^3*d34^2 + 4*d15*d23^4*d34^2 - 2*d23^5*d34^2 - 
     d12^3*d23*d34^3 - d12^2*d23^2*d34^3 - 2*d12*d23^3*d34^3 - 
     2*d23^4*d34^3 + 3*d12^4*d15^2*d45 + 3*d12^3*d15^3*d45 - 
     4*d12^4*d15*d23*d45 - 4*d12^3*d15^2*d23*d45 - 5*d12^2*d15^3*d23*d45 + 
     d12^4*d23^2*d45 + d12^3*d15*d23^2*d45 + 7*d12^2*d15^2*d23^2*d45 - 
     8*d12*d15^3*d23^2*d45 - 3*d12^2*d15*d23^3*d45 + 10*d12*d15^2*d23^3*d45 - 
     2*d15^3*d23^3*d45 + d12^2*d23^4*d45 - 2*d12*d15*d23^4*d45 + 
     2*d15^2*d23^4*d45 - 4*d12^4*d15*d34*d45 - 7*d12^3*d15^2*d34*d45 + 
     d12^4*d23*d34*d45 - 2*d12^3*d15*d23*d34*d45 + 5*d12^2*d15^2*d23*d34*
      d45 + 4*d12^3*d23^2*d34*d45 - 10*d12^2*d15*d23^2*d34*d45 + 
     14*d12*d15^2*d23^2*d34*d45 + 6*d12^2*d23^3*d34*d45 - 
     6*d12*d15*d23^3*d34*d45 + 8*d15^2*d23^3*d34*d45 - 3*d12*d23^4*d34*d45 - 
     6*d15*d23^4*d34*d45 + d12^4*d34^2*d45 + 5*d12^3*d15*d34^2*d45 + 
     6*d12^3*d23*d34^2*d45 + 5*d12^2*d15*d23*d34^2*d45 + 
     3*d12^2*d23^2*d34^2*d45 - 4*d12*d15*d23^2*d34^2*d45 - 
     4*d12*d23^3*d34^2*d45 - 10*d15*d23^3*d34^2*d45 + 4*d23^4*d34^2*d45 - 
     d12^3*d34^3*d45 - 5*d12^2*d23*d34^3*d45 - 2*d12*d23^2*d34^3*d45 + 
     4*d23^3*d34^3*d45 - 3*d12^3*d15^2*d45^2 - 3*d12^2*d15^3*d45^2 + 
     2*d12^3*d15*d23*d45^2 + d12^2*d15^2*d23*d45^2 + 3*d12*d15^3*d23*d45^2 - 
     6*d12*d15^2*d23^2*d45^2 + 2*d15^3*d23^2*d45^2 + 2*d12*d15*d23^3*d45^2 - 
     2*d15^2*d23^3*d45^2 + 5*d12^3*d15*d34*d45^2 + 8*d12^2*d15^2*d34*d45^2 + 
     5*d12^2*d15*d23*d34*d45^2 - 3*d12*d15^2*d23*d34*d45^2 - 
     4*d12^2*d23^2*d34*d45^2 + 5*d12*d15*d23^2*d34*d45^2 - 
     7*d15^2*d23^2*d34*d45^2 + 5*d15*d23^3*d34*d45^2 - 2*d12^3*d34^2*d45^2 - 
     7*d12^2*d15*d34^2*d45^2 - 6*d12^2*d23*d34^2*d45^2 - 
     3*d12*d15*d23*d34^2*d45^2 + d12*d23^2*d34^2*d45^2 + 
     8*d15*d23^2*d34^2*d45^2 - 3*d23^3*d34^2*d45^2 + 2*d12^2*d34^3*d45^2 + 
     3*d12*d23*d34^3*d45^2 - 3*d23^2*d34^3*d45^2 + d12^2*d15^2*d45^3 + 
     d12*d15^3*d45^3 - d15^3*d23*d45^3 + d15^2*d23^2*d45^3 - 
     2*d12^2*d15*d34*d45^3 - 3*d12*d15^2*d34*d45^3 + 3*d15^2*d23*d34*d45^3 - 
     2*d15*d23^2*d34*d45^3 + d12^2*d34^2*d45^3 + 3*d12*d15*d34^2*d45^3 - 
     3*d15*d23*d34^2*d45^3 + d23^2*d34^2*d45^3 - d12*d34^3*d45^3 + 
     d23*d34^3*d45^3 - 4*d12^4*d15^2*mt2 - 2*d12^3*d15^3*mt2 + 
     8*d12^4*d15*d23*mt2 + 7*d12^3*d15^2*d23*mt2 + 9*d12^2*d15^3*d23*mt2 - 
     4*d12^4*d23^2*mt2 - 8*d12^3*d15*d23^2*mt2 - 12*d12^2*d15^2*d23^2*mt2 + 
     12*d12*d15^3*d23^2*mt2 + 3*d12^3*d23^3*mt2 - 3*d12^2*d15*d23^3*mt2 - 
     24*d12*d15^2*d23^3*mt2 + 2*d15^3*d23^3*mt2 + 6*d12^2*d23^4*mt2 + 
     12*d12*d15*d23^4*mt2 - 4*d15^2*d23^4*mt2 + 2*d15*d23^5*mt2 + 
     4*d12^4*d15*d34*mt2 + 4*d12^3*d15^2*d34*mt2 - 4*d12^4*d23*d34*mt2 - 
     14*d12^3*d15*d23*d34*mt2 - 21*d12^2*d15^2*d23*d34*mt2 + 
     10*d12^3*d23^2*d34*mt2 + 12*d12^2*d15*d23^2*d34*mt2 - 
     28*d12*d15^2*d23^2*d34*mt2 + 9*d12^2*d23^3*d34*mt2 + 
     28*d12*d15*d23^3*d34*mt2 - 6*d15^2*d23^3*d34*mt2 + 4*d15*d23^4*d34*mt2 + 
     2*d23^5*d34*mt2 - 2*d12^3*d15*d34^2*mt2 + 7*d12^3*d23*d34^2*mt2 + 
     15*d12^2*d15*d23*d34^2*mt2 + 20*d12*d15*d23^2*d34^2*mt2 - 
     4*d12*d23^3*d34^2*mt2 + 6*d15*d23^3*d34^2*mt2 - 3*d12^2*d23*d34^3*mt2 - 
     4*d12*d23^2*d34^3*mt2 - 2*d23^3*d34^3*mt2 + 10*d12^3*d15^2*d45*mt2 + 
     3*d12^2*d15^3*d45*mt2 - 13*d12^3*d15*d23*d45*mt2 - 
     3*d12^2*d15^2*d23*d45*mt2 - 14*d12*d15^3*d23*d45*mt2 + 
     3*d12^3*d23^2*d45*mt2 + 3*d12^2*d15*d23^2*d45*mt2 + 
     22*d12*d15^2*d23^2*d45*mt2 - 8*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d23^3*d45*mt2 - 9*d12*d15*d23^3*d45*mt2 + 
     10*d15^2*d23^3*d45*mt2 + d12*d23^4*d45*mt2 - 2*d15*d23^4*d45*mt2 - 
     d12^4*d34*d45*mt2 - 18*d12^3*d15*d34*d45*mt2 - 
     11*d12^2*d15^2*d34*d45*mt2 + 7*d12^3*d23*d34*d45*mt2 - 
     4*d12^2*d15*d23*d34*d45*mt2 + 26*d12*d15^2*d23*d34*d45*mt2 + 
     2*d12^2*d23^2*d34*d45*mt2 - 28*d12*d15*d23^2*d34*d45*mt2 + 
     20*d15^2*d23^2*d34*d45*mt2 + 3*d12*d23^3*d34*d45*mt2 - 
     12*d15*d23^3*d34*d45*mt2 - 4*d23^4*d34*d45*mt2 + 8*d12^3*d34^2*d45*mt2 + 
     13*d12^2*d15*d34^2*d45*mt2 + 7*d12^2*d23*d34^2*d45*mt2 - 
     10*d12*d15*d23*d34^2*d45*mt2 + 6*d12*d23^2*d34^2*d45*mt2 - 
     16*d15*d23^2*d34^2*d45*mt2 + 2*d23^3*d34^2*d45*mt2 - 
     5*d12^2*d34^3*d45*mt2 - 2*d12*d23*d34^3*d45*mt2 + 
     4*d23^2*d34^3*d45*mt2 - 9*d12^2*d15^2*d45^2*mt2 + 
     7*d12^2*d15*d23*d45^2*mt2 - 5*d12*d15^2*d23*d45^2*mt2 + 
     7*d15^3*d23*d45^2*mt2 - d12^2*d23^2*d45^2*mt2 - 
     10*d15^2*d23^2*d45^2*mt2 + d15*d23^3*d45^2*mt2 + 2*d12^3*d34*d45^2*mt2 + 
     22*d12^2*d15*d34*d45^2*mt2 + 6*d12*d15^2*d34*d45^2*mt2 - 
     9*d12^2*d23*d34*d45^2*mt2 + 10*d12*d15*d23*d34*d45^2*mt2 - 
     15*d15^2*d23*d34*d45^2*mt2 - 4*d12*d23^2*d34*d45^2*mt2 + 
     12*d15*d23^2*d34*d45^2*mt2 + 3*d23^3*d34*d45^2*mt2 - 
     13*d12^2*d34^2*d45^2*mt2 - 12*d12*d15*d34^2*d45^2*mt2 - 
     5*d12*d23*d34^2*d45^2*mt2 + 9*d15*d23*d34^2*d45^2*mt2 - 
     2*d23^2*d34^2*d45^2*mt2 + 6*d12*d34^3*d45^2*mt2 - d23*d34^3*d45^2*mt2 + 
     4*d12*d15^2*d45^3*mt2 - d15^3*d45^3*mt2 - 2*d12*d15*d23*d45^3*mt2 + 
     3*d15^2*d23*d45^3*mt2 - d12^2*d34*d45^3*mt2 - 10*d12*d15*d34*d45^3*mt2 + 
     d15^2*d34*d45^3*mt2 + 4*d12*d23*d34*d45^3*mt2 - 
     4*d15*d23*d34*d45^3*mt2 - d23^2*d34*d45^3*mt2 + 6*d12*d34^2*d45^3*mt2 + 
     d15*d34^2*d45^3*mt2 + d23*d34^2*d45^3*mt2 - d34^3*d45^3*mt2 - 
     d15^2*d45^4*mt2 + 2*d15*d34*d45^4*mt2 - d34^2*d45^4*mt2 - 
     6*d12^3*d15^2*mt2^2 + 12*d12^3*d15*d23*mt2^2 + 3*d12^2*d15^2*d23*mt2^2 + 
     9*d12*d15^3*d23*mt2^2 - 6*d12^3*d23^2*mt2^2 - 6*d12^2*d15*d23^2*mt2^2 - 
     12*d12*d15^2*d23^2*mt2^2 + 6*d15^3*d23^2*mt2^2 + 3*d12^2*d23^3*mt2^2 - 
     3*d12*d15*d23^3*mt2^2 - 12*d15^2*d23^3*mt2^2 + 6*d12*d23^4*mt2^2 + 
     6*d15*d23^4*mt2^2 + 6*d12^3*d15*d34*mt2^2 - 6*d12^3*d23*d34*mt2^2 - 
     12*d12^2*d15*d23*d34*mt2^2 - 21*d12*d15^2*d23*d34*mt2^2 + 
     12*d12^2*d23^2*d34*mt2^2 + 9*d12*d15*d23^2*d34*mt2^2 - 
     15*d15^2*d23^2*d34*mt2^2 + 12*d12*d23^3*d34*mt2^2 + 
     15*d15*d23^3*d34*mt2^2 + 9*d12^2*d23*d34^2*mt2^2 + 
     15*d12*d15*d23*d34^2*mt2^2 + 3*d12*d23^2*d34^2*mt2^2 + 
     12*d15*d23^2*d34^2*mt2^2 - 3*d23^3*d34^2*mt2^2 - 3*d12*d23*d34^3*mt2^2 - 
     3*d23^2*d34^3*mt2^2 + 12*d12^2*d15^2*d45*mt2^2 - 3*d12*d15^3*d45*mt2^2 - 
     15*d12^2*d15*d23*d45*mt2^2 + 6*d12*d15^2*d23*d45*mt2^2 - 
     9*d15^3*d23*d45*mt2^2 + 3*d12^2*d23^2*d45*mt2^2 + 
     3*d12*d15*d23^2*d45*mt2^2 + 15*d15^2*d23^2*d45*mt2^2 - 
     6*d12*d23^3*d45*mt2^2 - 6*d15*d23^3*d45*mt2^2 - 3*d12^3*d34*d45*mt2^2 - 
     24*d12^2*d15*d34*d45*mt2^2 + 3*d12*d15^2*d34*d45*mt2^2 + 
     9*d12^2*d23*d34*d45*mt2^2 - 6*d12*d15*d23*d34*d45*mt2^2 + 
     21*d15^2*d23*d34*d45*mt2^2 - 9*d12*d23^2*d34*d45*mt2^2 - 
     18*d15*d23^2*d34*d45*mt2^2 - 3*d23^3*d34*d45*mt2^2 + 
     12*d12^2*d34^2*d45*mt2^2 + 3*d12*d15*d34^2*d45*mt2^2 - 
     15*d15*d23*d34^2*d45*mt2^2 + 3*d23^2*d34^2*d45*mt2^2 - 
     3*d12*d34^3*d45*mt2^2 + 3*d23*d34^3*d45*mt2^2 - 
     9*d12*d15^2*d45^2*mt2^2 + 3*d15^3*d45^2*mt2^2 + 
     6*d12*d15*d23*d45^2*mt2^2 - 6*d15^2*d23*d45^2*mt2^2 + 
     3*d12^2*d34*d45^2*mt2^2 + 21*d12*d15*d34*d45^2*mt2^2 - 
     6*d15^2*d34*d45^2*mt2^2 - 6*d12*d23*d34*d45^2*mt2^2 + 
     9*d15*d23*d34*d45^2*mt2^2 + 3*d23^2*d34*d45^2*mt2^2 - 
     12*d12*d34^2*d45^2*mt2^2 + 3*d15*d34^2*d45^2*mt2^2 - 
     3*d23*d34^2*d45^2*mt2^2 + 3*d15^2*d45^3*mt2^2 - 6*d15*d34*d45^3*mt2^2 + 
     3*d34^2*d45^3*mt2^2 - 4*d12^2*d15^2*mt2^3 + 2*d12*d15^3*mt2^3 + 
     8*d12^2*d15*d23*mt2^3 - 3*d12*d15^2*d23*mt2^3 + 3*d15^3*d23*mt2^3 - 
     4*d12^2*d23^2*mt2^3 - 4*d15^2*d23^2*mt2^3 + d12*d23^3*mt2^3 - 
     d15*d23^3*mt2^3 + 2*d23^4*mt2^3 + 4*d12^2*d15*d34*mt2^3 - 
     4*d12*d15^2*d34*mt2^3 - 4*d12^2*d23*d34*mt2^3 - 
     2*d12*d15*d23*d34*mt2^3 - 7*d15^2*d23*d34*mt2^3 + 
     6*d12*d23^2*d34*mt2^3 + 2*d15*d23^2*d34*mt2^3 + 5*d23^3*d34*mt2^3 + 
     2*d12*d15*d34^2*mt2^3 + 5*d12*d23*d34^2*mt2^3 + 5*d15*d23*d34^2*mt2^3 + 
     2*d23^2*d34^2*mt2^3 - d23*d34^3*mt2^3 + 6*d12*d15^2*d45*mt2^3 - 
     3*d15^3*d45*mt2^3 - 7*d12*d15*d23*d45*mt2^3 + 5*d15^2*d23*d45*mt2^3 + 
     d12*d23^2*d45*mt2^3 + d15*d23^2*d45*mt2^3 - 3*d23^3*d45*mt2^3 - 
     3*d12^2*d34*d45*mt2^3 - 10*d12*d15*d34*d45*mt2^3 + 
     7*d15^2*d34*d45*mt2^3 + d12*d23*d34*d45*mt2^3 - 
     4*d15*d23*d34*d45*mt2^3 - 7*d23^2*d34*d45*mt2^3 + 
     4*d12*d34^2*d45*mt2^3 - 5*d15*d34^2*d45*mt2^3 - d23*d34^2*d45*mt2^3 + 
     d34^3*d45*mt2^3 - 3*d15^2*d45^2*mt2^3 + d15*d23*d45^2*mt2^3 + 
     d23^2*d45^2*mt2^3 + 2*d12*d34*d45^2*mt2^3 + 4*d15*d34*d45^2*mt2^3 + 
     3*d23*d34*d45^2*mt2^3 - d34^2*d45^2*mt2^3 - d34*d45^3*mt2^3 - 
     d12*d15^2*mt2^4 + d15^3*mt2^4 + 2*d12*d15*d23*mt2^4 - 
     2*d15^2*d23*mt2^4 - d12*d23^2*mt2^4 + d15*d23^2*mt2^4 + 
     d12*d15*d34*mt2^4 - 2*d15^2*d34*mt2^4 - d12*d23*d34*mt2^4 + 
     d15*d23*d34*mt2^4 + d23^2*d34*mt2^4 + d15*d34^2*mt2^4 + 
     d23*d34^2*mt2^4 + d15^2*d45*mt2^4 - d15*d23*d45*mt2^4 - 
     d12*d34*d45*mt2^4 - 2*d23*d34*d45*mt2^4 - d34^2*d45*mt2^4 + 
     d34*d45^2*mt2^4))/(Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + 
      (-d12 - d23 + d45 - mt2)^2]*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
     2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
     2*d23*mt2 - 2*d34*mt2 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + 
      d12^2*d23^2 + 2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
      2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
      2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 
      2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 
      2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 
      2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
      2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 
      2*d34*d45^2*mt2 + d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 
      2*d34*d45*mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(d12^3*d15^3*d23 - 2*d12^3*d15^2*d23^2 + d12^3*d15*d23^3 - 
     2*d12*d15^3*d23^3 + 4*d12*d15^2*d23^4 - 2*d12*d15*d23^5 + 
     d12^2*d15^2*d23^2*d34 - d12^2*d15*d23^3*d34 + 4*d12*d15^2*d23^3*d34 - 
     4*d12*d15*d23^4*d34 + 2*d15^2*d23^4*d34 - 2*d15*d23^5*d34 + 
     d12^3*d15^3*d45 - 3*d12^3*d15^2*d23*d45 - d12^2*d15^3*d23*d45 + 
     3*d12^3*d15*d23^2*d45 - d12^2*d15^2*d23^2*d45 + 4*d12*d15^3*d23^2*d45 - 
     d12^3*d23^3*d45 + 3*d12^2*d15*d23^3*d45 - 10*d12*d15^2*d23^3*d45 + 
     2*d15^3*d23^3*d45 - d12^2*d23^4*d45 + 6*d12*d15*d23^4*d45 - 
     2*d15^2*d23^4*d45 + 6*d12^2*d15^2*d23*d34*d45 - 
     5*d12^2*d15*d23^2*d34*d45 - 2*d12*d15^2*d23^2*d34*d45 + 
     d12^2*d23^3*d34*d45 + 6*d12*d15*d23^3*d34*d45 - 6*d15^2*d23^3*d34*d45 + 
     d12*d23^4*d34*d45 + 8*d15*d23^4*d34*d45 + d12^3*d15^2*d45^2 - 
     3*d12^2*d15^3*d45^2 - 2*d12^3*d15*d23*d45^2 + 8*d12^2*d15^2*d23*d45^2 - 
     3*d12*d15^3*d23*d45^2 + d12^3*d23^2*d45^2 - 7*d12^2*d15*d23^2*d45^2 + 
     12*d12*d15^2*d23^2*d45^2 - 4*d15^3*d23^2*d45^2 + 2*d12^2*d23^3*d45^2 - 
     8*d12*d15*d23^3*d45^2 + 6*d15^2*d23^3*d45^2 + d12^2*d15^2*d34*d45^2 + 
     5*d12^2*d15*d23*d34*d45^2 - 2*d12^2*d23^2*d34*d45^2 - 
     2*d12*d15*d23^2*d34*d45^2 + 7*d15^2*d23^2*d34*d45^2 - 
     3*d12*d23^3*d34*d45^2 - 13*d15*d23^3*d34*d45^2 - 3*d12^2*d15^2*d45^3 + 
     3*d12*d15^3*d45^3 + 4*d12^2*d15*d23*d45^3 - 9*d12*d15^2*d23*d45^3 + 
     3*d15^3*d23*d45^3 - d12^2*d23^2*d45^3 + 6*d12*d15*d23^2*d45^3 - 
     7*d15^2*d23^2*d45^3 + d12^2*d15*d34*d45^3 - 2*d12*d15^2*d34*d45^3 + 
     d12^2*d23*d34*d45^3 + 2*d12*d15*d23*d34*d45^3 - 4*d15^2*d23*d34*d45^3 + 
     3*d12*d23^2*d34*d45^3 + 11*d15*d23^2*d34*d45^3 + 3*d12*d15^2*d45^4 - 
     d15^3*d45^4 - 2*d12*d15*d23*d45^4 + 4*d15^2*d23*d45^4 - 
     2*d12*d15*d34*d45^4 + d15^2*d34*d45^4 - d12*d23*d34*d45^4 - 
     5*d15*d23*d34*d45^4 - d15^2*d45^5 + d15*d34*d45^5 + 
     3*d12^2*d15^3*d23*mt2 - 6*d12^2*d15^2*d23^2*mt2 + 
     3*d12^2*d15*d23^3*mt2 - 2*d15^3*d23^3*mt2 + 4*d15^2*d23^4*mt2 - 
     2*d15*d23^5*mt2 + 4*d12*d15^2*d23^2*d34*mt2 - 4*d12*d15*d23^3*d34*mt2 + 
     4*d15^2*d23^3*d34*mt2 - 4*d15*d23^4*d34*mt2 - d12^3*d15^2*d45*mt2 + 
     3*d12^2*d15^3*d45*mt2 + 2*d12^3*d15*d23*d45*mt2 - 
     9*d12^2*d15^2*d23*d45*mt2 + 2*d12*d15^3*d23*d45*mt2 - 
     d12^3*d23^2*d45*mt2 + 9*d12^2*d15*d23^2*d45*mt2 - 
     10*d12*d15^2*d23^2*d45*mt2 + 4*d15^3*d23^2*d45*mt2 - 
     3*d12^2*d23^3*d45*mt2 + 9*d12*d15*d23^3*d45*mt2 - 
     10*d15^2*d23^3*d45*mt2 - d12*d23^4*d45*mt2 + 6*d15*d23^4*d45*mt2 + 
     2*d12^2*d15^2*d34*d45*mt2 - 2*d12^2*d15*d23*d34*d45*mt2 + 
     d12^2*d23^2*d34*d45*mt2 + 4*d12*d15*d23^2*d34*d45*mt2 - 
     8*d15^2*d23^2*d34*d45*mt2 + 4*d12*d23^3*d34*d45*mt2 + 
     12*d15*d23^3*d34*d45*mt2 + 2*d23^4*d34*d45*mt2 + 
     6*d12^2*d15^2*d45^2*mt2 - 6*d12*d15^3*d45^2*mt2 - 
     10*d12^2*d15*d23*d45^2*mt2 + 20*d12*d15^2*d23*d45^2*mt2 - 
     7*d15^3*d23*d45^2*mt2 + 4*d12^2*d23^2*d45^2*mt2 - 
     16*d12*d15*d23^2*d45^2*mt2 + 16*d15^2*d23^2*d45^2*mt2 + 
     2*d12*d23^3*d45^2*mt2 - 7*d15*d23^3*d45^2*mt2 + 
     2*d12^2*d15*d34*d45^2*mt2 + 8*d15^2*d23*d34*d45^2*mt2 - 
     8*d12*d23^2*d34*d45^2*mt2 - 16*d15*d23^2*d34*d45^2*mt2 - 
     6*d23^3*d34*d45^2*mt2 - 9*d12*d15^2*d45^3*mt2 + 3*d15^3*d45^3*mt2 + 
     9*d12*d15*d23*d45^3*mt2 - 13*d15^2*d23*d45^3*mt2 - d12*d23^2*d45^3*mt2 + 
     4*d15*d23^2*d45^3*mt2 + d12^2*d34*d45^3*mt2 - 2*d15^2*d34*d45^3*mt2 + 
     6*d12*d23*d34*d45^3*mt2 + 10*d15*d23*d34*d45^3*mt2 + 
     7*d23^2*d34*d45^3*mt2 + 4*d15^2*d45^4*mt2 - d15*d23*d45^4*mt2 - 
     2*d12*d34*d45^4*mt2 - 2*d15*d34*d45^4*mt2 - 4*d23*d34*d45^4*mt2 + 
     d34*d45^5*mt2 + 3*d12*d15^3*d23*mt2^2 - 6*d12*d15^2*d23^2*mt2^2 + 
     3*d12*d15*d23^3*mt2^2 + 3*d15^2*d23^2*d34*mt2^2 - 
     3*d15*d23^3*d34*mt2^2 - 3*d12^2*d15^2*d45*mt2^2 + 
     3*d12*d15^3*d45*mt2^2 + 6*d12^2*d15*d23*d45*mt2^2 - 
     9*d12*d15^2*d23*d45*mt2^2 + 3*d15^3*d23*d45*mt2^2 - 
     3*d12^2*d23^2*d45*mt2^2 + 9*d12*d15*d23^2*d45*mt2^2 - 
     9*d15^2*d23^2*d45*mt2^2 - 3*d12*d23^3*d45*mt2^2 + 
     6*d15*d23^3*d45*mt2^2 - 6*d15^2*d23*d34*d45*mt2^2 + 
     3*d12*d23^2*d34*d45*mt2^2 + 9*d15*d23^2*d34*d45*mt2^2 + 
     3*d23^3*d34*d45*mt2^2 + 9*d12*d15^2*d45^2*mt2^2 - 3*d15^3*d45^2*mt2^2 - 
     12*d12*d15*d23*d45^2*mt2^2 + 12*d15^2*d23*d45^2*mt2^2 + 
     3*d12*d23^2*d45^2*mt2^2 - 9*d15*d23^2*d45^2*mt2^2 + 
     3*d15^2*d34*d45^2*mt2^2 - 6*d12*d23*d34*d45^2*mt2^2 - 
     9*d15*d23*d34*d45^2*mt2^2 - 9*d23^2*d34*d45^2*mt2^2 - 
     6*d15^2*d45^3*mt2^2 + 3*d15*d23*d45^3*mt2^2 + 3*d12*d34*d45^3*mt2^2 + 
     3*d15*d34*d45^3*mt2^2 + 9*d23*d34*d45^3*mt2^2 - 3*d34*d45^4*mt2^2 + 
     d15^3*d23*mt2^3 - 2*d15^2*d23^2*mt2^3 + d15*d23^3*mt2^3 - 
     3*d12*d15^2*d45*mt2^3 + d15^3*d45*mt2^3 + 6*d12*d15*d23*d45*mt2^3 - 
     3*d15^2*d23*d45*mt2^3 - 3*d12*d23^2*d45*mt2^3 + 3*d15*d23^2*d45*mt2^3 - 
     d23^3*d45*mt2^3 - 2*d15^2*d34*d45*mt2^3 + 2*d15*d23*d34*d45*mt2^3 + 
     2*d23^2*d34*d45*mt2^3 + 4*d15^2*d45^2*mt2^3 - 4*d15*d23*d45^2*mt2^3 - 
     2*d12*d34*d45^2*mt2^3 - 2*d15*d34*d45^2*mt2^3 - 6*d23*d34*d45^2*mt2^3 + 
     4*d34*d45^3*mt2^3 - d15^2*d45*mt2^4 + 2*d15*d23*d45*mt2^4 - 
     d23^2*d45*mt2^4 - 2*d34*d45^2*mt2^4))/
   ((2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  -(((d15 - d23)*(4*d15^3*d23 - 8*d15^2*d23^2 + 4*d15*d23^3 + d12*d15^2*d34 - 
      d12*d15*d23*d34 - 4*d15^2*d23*d34 + 4*d15*d23^2*d34 + d15*d23*d34^2 - 
      d12*d15*d23*d45 + 4*d15^2*d23*d45 + d12*d23^2*d45 - 4*d15*d23^2*d45 + 
      d12*d15*d34*d45 - d15^2*d34*d45 + d12*d23*d34*d45 - d23^2*d34*d45 + 
      d15*d34^2*d45 - d23*d34^2*d45 + d15*d23*d45^2 - d15*d34*d45^2 + 
      d23*d34*d45^2 + d34^2*d45^2 - d15^2*d34*mt2 + d15*d23*d34*mt2 + 
      d15*d23*d45*mt2 - d23^2*d45*mt2 + d12*d34*d45*mt2 - d15*d34*d45*mt2 - 
      d23*d34*d45*mt2 - d34^2*d45*mt2 - d34*d45^2*mt2))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d15^2 - 2*d15*d23 + 
      2*d15*d45 + d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  (d15*(d12^3*d15^2 - 2*d12^3*d15*d23 - 2*d12*d15^3*d23 + d12^3*d23^2 + 
     4*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - 2*d12^2*d15^2*d34 + 
     2*d12*d15^3*d34 + 5*d12^2*d15*d23*d34 + 4*d15^3*d23*d34 - 
     3*d12^2*d23^2*d34 - 2*d12*d15*d23^2*d34 - 6*d15^2*d23^2*d34 + 
     2*d15*d23^3*d34 + d12*d15^2*d34^2 - 4*d12*d15*d23*d34^2 - 
     2*d15^2*d23*d34^2 + 3*d12*d23^2*d34^2 + 2*d15*d23^2*d34^2 + 
     d15*d23*d34^3 - d23^2*d34^3 - 3*d12^2*d15^2*d45 + 4*d12^2*d15*d23*d45 - 
     2*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 - d12^2*d23^2*d45 + 
     2*d12*d15*d23^2*d45 - 2*d15^2*d23^2*d45 + 6*d12*d15^2*d34*d45 - 
     2*d15^3*d34*d45 + 2*d12^2*d23*d34*d45 - 3*d12*d15*d23*d34*d45 + 
     8*d15^2*d23*d34*d45 + 2*d12*d23^2*d34*d45 - 4*d15*d23^2*d34*d45 + 
     d12*d15*d34^2*d45 + d15^2*d34^2*d45 - 4*d12*d23*d34^2*d45 - 
     3*d15*d23*d34^2*d45 - d23^2*d34^2*d45 - d15*d34^3*d45 + 
     2*d23*d34^3*d45 + 3*d12*d15^2*d45^2 - 2*d12*d15*d23*d45^2 + 
     2*d15^2*d23*d45^2 - 4*d15^2*d34*d45^2 - 2*d12*d23*d34*d45^2 + 
     2*d15*d23*d34*d45^2 + d12*d34^2*d45^2 + d15*d34^2*d45^2 + 
     2*d23*d34^2*d45^2 - d34^3*d45^2 - d15^2*d45^3 - d34^2*d45^3 + 
     3*d12^2*d15^2*mt2 - 6*d12^2*d15*d23*mt2 - 2*d15^3*d23*mt2 + 
     3*d12^2*d23^2*mt2 + 4*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 - 
     2*d12*d15^2*d34*mt2 + 2*d15^3*d34*mt2 + 8*d12*d15*d23*d34*mt2 - 
     6*d12*d23^2*d34*mt2 - 2*d15*d23^2*d34*mt2 - d15^2*d34^2*mt2 - 
     2*d15*d23*d34^2*mt2 + 3*d23^2*d34^2*mt2 - 6*d12*d15^2*d45*mt2 + 
     7*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - d12*d23^2*d45*mt2 + 
     2*d15*d23^2*d45*mt2 + d12^2*d34*d45*mt2 + 3*d12*d15*d34*d45*mt2 + 
     4*d15^2*d34*d45*mt2 + 5*d12*d23*d34*d45*mt2 + d15*d23*d34*d45*mt2 + 
     d23^2*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - d15*d34^2*d45*mt2 - 
     5*d23*d34^2*d45*mt2 + d34^3*d45*mt2 + 3*d15^2*d45^2*mt2 - 
     d15*d23*d45^2*mt2 - 2*d12*d34*d45^2*mt2 - 3*d15*d34*d45^2*mt2 - 
     d23*d34*d45^2*mt2 + 4*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 
     3*d12*d15^2*mt2^2 - 6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 
     3*d15*d23*d34*mt2^2 - 3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 
     3*d15*d23*d45*mt2^2 + 3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 
     3*d23*d34*d45*mt2^2 - 3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + 
     d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + 2*d34*d45*mt2^3))/
   ((d12 - d34 - d45 + mt2)*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-2*d12*d15^4 + 6*d12*d15^3*d23 - 6*d12*d15^2*d23^2 + 2*d12*d15*d23^3 + 
     2*d12*d15^3*d34 - 4*d12*d15^2*d23*d34 - 2*d15^3*d23*d34 + 
     2*d12*d15*d23^2*d34 + 4*d15^2*d23^2*d34 - 2*d15*d23^3*d34 + 
     2*d15^2*d23*d34^2 - 2*d15*d23^2*d34^2 + d12^2*d15^2*d45 - 
     2*d12*d15^3*d45 + 2*d15^4*d45 - 2*d12^2*d15*d23*d45 + 
     4*d12*d15^2*d23*d45 - 4*d15^3*d23*d45 + d12^2*d23^2*d45 - 
     2*d12*d15*d23^2*d45 + 2*d15^2*d23^2*d45 - d12^2*d15*d34*d45 - 
     4*d15^3*d34*d45 + d12^2*d23*d34*d45 + 2*d12*d15*d23*d34*d45 + 
     4*d15^2*d23*d34*d45 - 2*d12*d23^2*d34*d45 + 3*d12*d15*d34^2*d45 + 
     4*d15^2*d34^2*d45 - 2*d12*d23*d34^2*d45 - 2*d15*d23*d34^2*d45 + 
     d23^2*d34^2*d45 - 2*d15*d34^3*d45 + d23*d34^3*d45 - 2*d12*d15^2*d45^2 + 
     2*d15^3*d45^2 + 2*d12*d15*d23*d45^2 - 2*d15^2*d23*d45^2 + 
     2*d12*d15*d34*d45^2 - 2*d15^2*d34*d45^2 + d12*d23*d34*d45^2 + 
     2*d15*d23*d34*d45^2 + d12*d34^2*d45^2 + d15*d34^2*d45^2 - 
     d23*d34^2*d45^2 - d34^3*d45^2 + d15^2*d45^3 - d15*d34*d45^3 - 
     2*d15^4*mt2 + 6*d15^3*d23*mt2 - 6*d15^2*d23^2*mt2 + 2*d15*d23^3*mt2 + 
     2*d15^3*d34*mt2 - 4*d15^2*d23*d34*mt2 + 2*d15*d23^2*d34*mt2 + 
     d12*d15^2*d45*mt2 - 2*d15^3*d45*mt2 - 2*d12*d15*d23*d45*mt2 + 
     4*d15^2*d23*d45*mt2 + d12*d23^2*d45*mt2 - 2*d15*d23^2*d45*mt2 - 
     d12*d15*d34*d45*mt2 - 2*d15^2*d34*d45*mt2 + d12*d23*d34*d45*mt2 + 
     3*d15*d23*d34*d45*mt2 - d23^2*d34*d45*mt2 + 3*d15*d34^2*d45*mt2 - 
     d23*d34^2*d45*mt2 - d15^2*d45^2*mt2 + d15*d23*d45^2*mt2 + 
     d12*d34*d45^2*mt2 - 2*d15*d34*d45^2*mt2 + 2*d23*d34*d45^2*mt2 + 
     d34^2*d45^2*mt2 - d34*d45^3*mt2)/((2*d15^2 - 2*d15*d23 + 2*d15*d45 + 
      d45*mt2)*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
      4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
      d45*mt2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((-d15 + d23 + d34)*(-2*d12*d15^2*d23 - 4*d15^3*d23 + 4*d12*d15*d23^2 + 
     8*d15^2*d23^2 - 2*d12*d23^3 - 4*d15*d23^3 - d12^2*d15*d34 - 
     d12*d15^2*d34 + d12^2*d23*d34 + 3*d12*d15*d23*d34 + 8*d15^2*d23*d34 - 
     2*d12*d23^2*d34 - 10*d15*d23^2*d34 + 2*d23^3*d34 + d12*d15*d34^2 - 
     2*d12*d23*d34^2 - 5*d15*d23*d34^2 + 2*d23^2*d34^2 + d23*d34^3 + 
     d12*d15*d23*d45 - 2*d15^2*d23*d45 - d12*d23^2*d45 + 2*d15*d23^2*d45 + 
     d12*d15*d34*d45 + d15^2*d34*d45 - 4*d12*d23*d34*d45 - d23^2*d34*d45 - 
     d12*d34^2*d45 - 2*d15*d34^2*d45 + 2*d23*d34^2*d45 + d34^3*d45 - 
     d15*d23*d45^2 + d23*d34*d45^2 - 2*d15^2*d23*mt2 + 4*d15*d23^2*mt2 - 
     2*d23^3*mt2 - d12*d15*d34*mt2 + d15^2*d34*mt2 + d12*d23*d34*mt2 + 
     d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - d15*d34^2*mt2 - d23*d34^2*mt2 - 
     d15*d23*d45*mt2 + d23^2*d45*mt2 - d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 - 
     2*d23*d34*d45*mt2 - d34^2*d45*mt2 + d34*d45^2*mt2))/
   ((-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15^2 - 
     2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 
     2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((-(d12^4*d15^2) + d12^3*d15^3 + 2*d12^4*d15*d23 - 2*d12^3*d15^2*d23 + 
     4*d12^2*d15^3*d23 + 2*d12*d15^4*d23 - d12^4*d23^2 + d12^3*d15*d23^2 - 
     8*d12^2*d15^2*d23^2 - 4*d12*d15^3*d23^2 + 4*d12^2*d15*d23^3 + 
     2*d12*d15^2*d23^3 + d12^4*d15*d34 + 2*d12^3*d15^2*d34 - 
     2*d12^2*d15^3*d34 - 2*d12*d15^4*d34 - d12^4*d23*d34 - 
     6*d12^3*d15*d23*d34 - 3*d12^2*d15^2*d23*d34 - 10*d12*d15^3*d23*d34 - 
     4*d15^4*d23*d34 + 4*d12^3*d23^2*d34 + 5*d12^2*d15*d23^2*d34 + 
     20*d12*d15^2*d23^2*d34 + 6*d15^3*d23^2*d34 - 8*d12*d15*d23^3*d34 - 
     2*d15^2*d23^3*d34 - 3*d12^3*d15*d34^2 - d12^2*d15^2*d34^2 + 
     3*d12*d15^3*d34^2 + 4*d12^3*d23*d34^2 + 10*d12^2*d15*d23*d34^2 + 
     14*d12*d15^2*d23*d34^2 + 10*d15^3*d23*d34^2 - 6*d12^2*d23^2*d34^2 - 
     13*d12*d15*d23^2*d34^2 - 12*d15^2*d23^2*d34^2 + 4*d15*d23^3*d34^2 + 
     3*d12^2*d15*d34^3 - 6*d12^2*d23*d34^3 - 10*d12*d15*d23*d34^3 - 
     9*d15^2*d23*d34^3 + 4*d12*d23^2*d34^3 + 7*d15*d23^2*d34^3 - 
     d12*d15*d34^4 + 4*d12*d23*d34^4 + 4*d15*d23*d34^4 - d23^2*d34^4 - 
     d23*d34^5 + 4*d12^3*d15^2*d45 - 3*d12^2*d15^3*d45 - 
     6*d12^3*d15*d23*d45 + 6*d12^2*d15^2*d23*d45 - 6*d12*d15^3*d23*d45 - 
     2*d15^4*d23*d45 + 2*d12^3*d23^2*d45 - 3*d12^2*d15*d23^2*d45 + 
     8*d12*d15^2*d23^2*d45 + 2*d15^3*d23^2*d45 - 2*d12*d15*d23^3*d45 - 
     4*d12^3*d15*d34*d45 - 4*d12^2*d15^2*d34*d45 + 2*d12*d15^3*d34*d45 + 
     2*d15^4*d34*d45 + d12^3*d23*d34*d45 + 8*d12^2*d15*d23*d34*d45 - 
     d12*d15^2*d23*d34*d45 + 2*d15^3*d23*d34*d45 - 6*d12^2*d23^2*d34*d45 + 
     2*d12*d15*d23^2*d34*d45 - 4*d15^2*d23^2*d34*d45 + 2*d15*d23^3*d34*d45 - 
     d12^3*d34^2*d45 + 5*d12^2*d15*d34^2*d45 - d12*d15^2*d34^2*d45 - 
     5*d15^3*d34^2*d45 - 3*d12^2*d23*d34^2*d45 + 3*d15^2*d23*d34^2*d45 + 
     6*d12*d23^2*d34^2*d45 + d15*d23^2*d34^2*d45 + 3*d12^2*d34^3*d45 + 
     2*d12*d15*d34^3*d45 + 5*d15^2*d34^3*d45 + 3*d12*d23*d34^3*d45 - 
     2*d15*d23*d34^3*d45 - 2*d23^2*d34^3*d45 - 3*d12*d34^4*d45 - 
     3*d15*d34^4*d45 - d23*d34^4*d45 + d34^5*d45 - 6*d12^2*d15^2*d45^2 + 
     3*d12*d15^3*d45^2 + 6*d12^2*d15*d23*d45^2 - 6*d12*d15^2*d23*d45^2 + 
     2*d15^3*d23*d45^2 - d12^2*d23^2*d45^2 + 2*d12*d15*d23^2*d45^2 - 
     2*d15^2*d23^2*d45^2 + 6*d12^2*d15*d34*d45^2 + 2*d12*d15^2*d34*d45^2 + 
     d12^2*d23*d34*d45^2 + 2*d12*d23^2*d34*d45^2 + 2*d12^2*d34^2*d45^2 - 
     2*d12*d15*d34^2*d45^2 - 2*d12*d23*d34^2*d45^2 - 2*d15*d23*d34^2*d45^2 - 
     d23^2*d34^2*d45^2 - 4*d12*d34^3*d45^2 - 2*d15*d34^3*d45^2 + 
     d23*d34^3*d45^2 + 2*d34^4*d45^2 + 4*d12*d15^2*d45^3 - d15^3*d45^3 - 
     2*d12*d15*d23*d45^3 + 2*d15^2*d23*d45^3 - 4*d12*d15*d34*d45^3 - 
     d12*d23*d34*d45^3 - 2*d15*d23*d34*d45^3 - d12*d34^2*d45^3 + 
     d23*d34^2*d45^3 + d34^3*d45^3 - d15^2*d45^4 + d15*d34*d45^4 - 
     3*d12^3*d15^2*mt2 + 3*d12^2*d15^3*mt2 + 6*d12^3*d15*d23*mt2 - 
     6*d12^2*d15^2*d23*mt2 + 8*d12*d15^3*d23*mt2 + 2*d15^4*d23*mt2 - 
     3*d12^3*d23^2*mt2 + 3*d12^2*d15*d23^2*mt2 - 16*d12*d15^2*d23^2*mt2 - 
     4*d15^3*d23^2*mt2 + 8*d12*d15*d23^3*mt2 + 2*d15^2*d23^3*mt2 + 
     3*d12^3*d15*d34*mt2 + 2*d12^2*d15^2*d34*mt2 - 6*d12*d15^3*d34*mt2 - 
     2*d15^4*d34*mt2 - 3*d12^3*d23*d34*mt2 - 11*d12^2*d15*d23*d34*mt2 - 
     4*d12*d15^2*d23*d34*mt2 - 10*d15^3*d23*d34*mt2 + 9*d12^2*d23^2*d34*mt2 + 
     10*d12*d15*d23^2*d34*mt2 + 20*d15^2*d23^2*d34*mt2 - 
     8*d15*d23^3*d34*mt2 - 5*d12^2*d15*d34^2*mt2 + 5*d12*d15^2*d34^2*mt2 + 
     5*d15^3*d34^2*mt2 + 9*d12^2*d23*d34^2*mt2 + 12*d12*d15*d23*d34^2*mt2 + 
     12*d15^2*d23*d34^2*mt2 - 9*d12*d23^2*d34^2*mt2 - 
     13*d15*d23^2*d34^2*mt2 + d12*d15*d34^3*mt2 - 4*d15^2*d34^3*mt2 - 
     9*d12*d23*d34^3*mt2 - 7*d15*d23*d34^3*mt2 + 3*d23^2*d34^3*mt2 + 
     d15*d34^4*mt2 + 3*d23*d34^4*mt2 + 9*d12^2*d15^2*d45*mt2 - 
     6*d12*d15^3*d45*mt2 - 13*d12^2*d15*d23*d45*mt2 + 
     13*d12*d15^2*d23*d45*mt2 - 6*d15^3*d23*d45*mt2 + 4*d12^2*d23^2*d45*mt2 - 
     7*d12*d15*d23^2*d45*mt2 + 8*d15^2*d23^2*d45*mt2 - 2*d15*d23^3*d45*mt2 - 
     d12^3*d34*d45*mt2 - 7*d12^2*d15*d34*d45*mt2 - 3*d12*d15^2*d34*d45*mt2 + 
     4*d15^3*d34*d45*mt2 + 7*d12*d15*d23*d34*d45*mt2 - 
     5*d15^2*d23*d34*d45*mt2 - 8*d12*d23^2*d34*d45*mt2 + 
     3*d15*d23^2*d34*d45*mt2 - d12^2*d34^2*d45*mt2 + 
     2*d12*d15*d34^2*d45*mt2 - 6*d15^2*d34^2*d45*mt2 + 
     4*d15*d23*d34^2*d45*mt2 + 4*d23^2*d34^2*d45*mt2 + 5*d12*d34^3*d45*mt2 + 
     5*d15*d34^3*d45*mt2 - 3*d34^4*d45*mt2 - 9*d12*d15^2*d45^2*mt2 + 
     3*d15^3*d45^2*mt2 + 8*d12*d15*d23*d45^2*mt2 - 7*d15^2*d23*d45^2*mt2 - 
     d12*d23^2*d45^2*mt2 + 2*d15*d23^2*d45^2*mt2 + 3*d12^2*d34*d45^2*mt2 + 
     5*d12*d15*d34*d45^2*mt2 + d15^2*d34*d45^2*mt2 + 
     5*d12*d23*d34*d45^2*mt2 + d23^2*d34*d45^2*mt2 + d15*d34^2*d45^2*mt2 - 
     5*d23*d34^2*d45^2*mt2 - 3*d34^3*d45^2*mt2 + 3*d15^2*d45^3*mt2 - 
     d15*d23*d45^3*mt2 - 3*d12*d34*d45^3*mt2 - d15*d34*d45^3*mt2 - 
     2*d23*d34*d45^3*mt2 + d34^2*d45^3*mt2 + d34*d45^4*mt2 - 
     3*d12^2*d15^2*mt2^2 + 3*d12*d15^3*mt2^2 + 6*d12^2*d15*d23*mt2^2 - 
     6*d12*d15^2*d23*mt2^2 + 4*d15^3*d23*mt2^2 - 3*d12^2*d23^2*mt2^2 + 
     3*d12*d15*d23^2*mt2^2 - 8*d15^2*d23^2*mt2^2 + 4*d15*d23^3*mt2^2 + 
     3*d12^2*d15*d34*mt2^2 - 2*d12*d15^2*d34*mt2^2 - 4*d15^3*d34*mt2^2 - 
     3*d12^2*d23*d34*mt2^2 - 4*d12*d15*d23*d34*mt2^2 - d15^2*d23*d34*mt2^2 + 
     6*d12*d23^2*d34*mt2^2 + 5*d15*d23^2*d34*mt2^2 - d12*d15*d34^2*mt2^2 + 
     6*d15^2*d34^2*mt2^2 + 6*d12*d23*d34^2*mt2^2 + 2*d15*d23*d34^2*mt2^2 - 
     3*d23^2*d34^2*mt2^2 - 2*d15*d34^3*mt2^2 - 3*d23*d34^3*mt2^2 + 
     6*d12*d15^2*d45*mt2^2 - 3*d15^3*d45*mt2^2 - 8*d12*d15*d23*d45*mt2^2 + 
     7*d15^2*d23*d45*mt2^2 + 2*d12*d23^2*d45*mt2^2 - 4*d15*d23^2*d45*mt2^2 - 
     2*d12^2*d34*d45*mt2^2 - 3*d12*d15*d34*d45*mt2^2 + d15^2*d34*d45*mt2^2 - 
     3*d12*d23*d34*d45*mt2^2 - d15*d23*d34*d45*mt2^2 - 
     2*d23^2*d34*d45*mt2^2 - d12*d34^2*d45*mt2^2 - 2*d15*d34^2*d45*mt2^2 + 
     3*d23*d34^2*d45*mt2^2 + 3*d34^3*d45*mt2^2 - 3*d15^2*d45^2*mt2^2 + 
     2*d15*d23*d45^2*mt2^2 + 4*d12*d34*d45^2*mt2^2 + 4*d23*d34*d45^2*mt2^2 - 
     2*d34*d45^3*mt2^2 - d12*d15^2*mt2^3 + d15^3*mt2^3 + 
     2*d12*d15*d23*mt2^3 - 2*d15^2*d23*mt2^3 - d12*d23^2*mt2^3 + 
     d15*d23^2*mt2^3 + d12*d15*d34*mt2^3 - 2*d15^2*d34*mt2^3 - 
     d12*d23*d34*mt2^3 + d15*d23*d34*mt2^3 + d23^2*d34*mt2^3 + 
     d15*d34^2*mt2^3 + d23*d34^2*mt2^3 + d15^2*d45*mt2^3 - 
     d15*d23*d45*mt2^3 - d12*d34*d45*mt2^3 - 2*d23*d34*d45*mt2^3 - 
     d34^2*d45*mt2^3 + d34*d45^2*mt2^3)/((d12 - d34 - d45 + mt2)*
     (2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
      2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
     (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
      d45*mt2 + mt2^2)*Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
       2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
       2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
       2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
       d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 0, 
  -((d12^5*d15^2 - 2*d12^5*d15*d23 + d12^4*d15^2*d23 + d12^5*d23^2 - 
     2*d12^4*d15*d23^2 + d12^4*d23^3 - d12^4*d15^2*d34 + 
     4*d12^4*d15*d23*d34 + d12^3*d15^2*d23*d34 - 3*d12^4*d23^2*d34 + 
     2*d12^3*d15*d23^2*d34 + 4*d12^2*d15^2*d23^2*d34 - 3*d12^3*d23^3*d34 - 
     4*d12^2*d15*d23^3*d34 + 2*d12*d15^2*d23^3*d34 - 2*d12*d15*d23^4*d34 - 
     2*d12^3*d15*d23*d34^2 + 3*d12^3*d23^2*d34^2 + 3*d12^2*d23^3*d34^2 + 
     4*d12*d15*d23^3*d34^2 + 2*d15*d23^4*d34^2 - d12^2*d23^2*d34^3 - 
     d12*d23^3*d34^3 - 5*d12^4*d15^2*d45 + 8*d12^4*d15*d23*d45 - 
     6*d12^3*d15^2*d23*d45 - 3*d12^4*d23^2*d45 + 8*d12^3*d15*d23^2*d45 - 
     4*d12^2*d15^2*d23^2*d45 - 2*d12^3*d23^3*d45 + 4*d12^2*d15*d23^3*d45 - 
     2*d12*d15^2*d23^3*d45 + 2*d12*d15*d23^4*d45 + d12^4*d15*d34*d45 + 
     4*d12^3*d15^2*d34*d45 + d12^4*d23*d34*d45 - 6*d12^3*d15*d23*d34*d45 + 
     d12^2*d15^2*d23*d34*d45 + 8*d12^3*d23^2*d34*d45 + 
     7*d12^2*d15*d23^2*d34*d45 + 4*d12^2*d23^3*d34*d45 + 
     12*d12*d15*d23^3*d34*d45 + 2*d15^2*d23^3*d34*d45 + 2*d15*d23^4*d34*d45 - 
     d12^3*d15*d34^2*d45 - 2*d12^3*d23*d34^2*d45 - 7*d12^2*d23^2*d34^2*d45 - 
     7*d12*d15*d23^2*d34^2*d45 - 2*d12*d23^3*d34^2*d45 - 
     6*d15*d23^3*d34^2*d45 + d12^2*d23*d34^3*d45 + 2*d12*d23^2*d34^3*d45 + 
     10*d12^3*d15^2*d45^2 - 12*d12^3*d15*d23*d45^2 + 
     12*d12^2*d15^2*d23*d45^2 + 3*d12^3*d23^2*d45^2 - 
     10*d12^2*d15*d23^2*d45^2 + 8*d12*d15^2*d23^2*d45^2 + d12^2*d23^3*d45^2 - 
     4*d12*d15*d23^3*d45^2 + 2*d15^2*d23^3*d45^2 - 4*d12^3*d15*d34*d45^2 - 
     6*d12^2*d15^2*d34*d45^2 - 3*d12^3*d23*d34*d45^2 - 
     4*d12^2*d15*d23*d34*d45^2 - 5*d12*d15^2*d23*d34*d45^2 - 
     7*d12^2*d23^2*d34*d45^2 - 16*d12*d15*d23^2*d34*d45^2 - 
     4*d15^2*d23^2*d34*d45^2 - d12*d23^3*d34*d45^2 - 6*d15*d23^3*d34*d45^2 + 
     3*d12^2*d15*d34^2*d45^2 + 4*d12^2*d23*d34^2*d45^2 + 
     6*d12*d15*d23*d34^2*d45^2 + 4*d12*d23^2*d34^2*d45^2 + 
     7*d15*d23^2*d34^2*d45^2 - d12*d23*d34^3*d45^2 - 10*d12^2*d15^2*d45^3 + 
     8*d12^2*d15*d23*d45^3 - 10*d12*d15^2*d23*d45^3 - d12^2*d23^2*d45^3 + 
     4*d12*d15*d23^2*d45^3 - 4*d15^2*d23^2*d45^3 + 6*d12^2*d15*d34*d45^3 + 
     4*d12*d15^2*d34*d45^3 + 3*d12^2*d23*d34*d45^3 + 
     10*d12*d15*d23*d34*d45^3 + 3*d15^2*d23*d34*d45^3 + 
     2*d12*d23^2*d34*d45^3 + 7*d15*d23^2*d34*d45^3 - 3*d12*d15*d34^2*d45^3 - 
     2*d12*d23*d34^2*d45^3 - 4*d15*d23*d34^2*d45^3 + 5*d12*d15^2*d45^4 - 
     2*d12*d15*d23*d45^4 + 3*d15^2*d23*d45^4 - 4*d12*d15*d34*d45^4 - 
     d15^2*d34*d45^4 - d12*d23*d34*d45^4 - 4*d15*d23*d34*d45^4 + 
     d15*d34^2*d45^4 - d15^2*d45^5 + d15*d34*d45^5 + 5*d12^4*d15^2*mt2 - 
     10*d12^4*d15*d23*mt2 + 5*d12^3*d15^2*d23*mt2 + 5*d12^4*d23^2*mt2 - 
     10*d12^3*d15*d23^2*mt2 + 5*d12^3*d23^3*mt2 - 3*d12^3*d15^2*d34*mt2 + 
     15*d12^3*d15*d23*d34*mt2 + 3*d12^2*d15^2*d23*d34*mt2 - 
     12*d12^3*d23^2*d34*mt2 + 9*d12^2*d15*d23^2*d34*mt2 + 
     8*d12*d15^2*d23^2*d34*mt2 - 12*d12^2*d23^3*d34*mt2 - 
     8*d12*d15*d23^3*d34*mt2 + 2*d15^2*d23^3*d34*mt2 - 2*d15*d23^4*d34*mt2 - 
     5*d12^2*d15*d23*d34^2*mt2 + 9*d12^2*d23^2*d34^2*mt2 - 
     d12*d15*d23^2*d34^2*mt2 + 9*d12*d23^3*d34^2*mt2 + 
     4*d15*d23^3*d34^2*mt2 - 2*d12*d23^2*d34^3*mt2 - 2*d23^3*d34^3*mt2 - 
     20*d12^3*d15^2*d45*mt2 + 31*d12^3*d15*d23*d45*mt2 - 
     21*d12^2*d15^2*d23*d45*mt2 - 11*d12^3*d23^2*d45*mt2 + 
     27*d12^2*d15*d23^2*d45*mt2 - 8*d12*d15^2*d23^2*d45*mt2 - 
     6*d12^2*d23^3*d45*mt2 + 8*d12*d15*d23^3*d45*mt2 - 
     2*d15^2*d23^3*d45*mt2 + 2*d15*d23^4*d45*mt2 + d12^4*d34*d45*mt2 + 
     6*d12^3*d15*d34*d45*mt2 + 9*d12^2*d15^2*d34*d45*mt2 + 
     7*d12^3*d23*d34*d45*mt2 - 7*d12^2*d15*d23*d34*d45*mt2 + 
     2*d12*d15^2*d23*d34*d45*mt2 + 28*d12^2*d23^2*d34*d45*mt2 + 
     18*d12*d15*d23^2*d34*d45*mt2 + 10*d12*d23^3*d34*d45*mt2 + 
     12*d15*d23^3*d34*d45*mt2 - 2*d12^3*d34^2*d45*mt2 - 
     4*d12^2*d15*d34^2*d45*mt2 - 10*d12^2*d23*d34^2*d45*mt2 - 
     7*d12*d15*d23*d34^2*d45*mt2 - 21*d12*d23^2*d34^2*d45*mt2 - 
     12*d15*d23^2*d34^2*d45*mt2 - 4*d23^3*d34^2*d45*mt2 + 
     d12^2*d34^3*d45*mt2 + 3*d12*d23*d34^3*d45*mt2 + 4*d23^2*d34^3*d45*mt2 + 
     30*d12^2*d15^2*d45^2*mt2 - 33*d12^2*d15*d23*d45^2*mt2 + 
     27*d12*d15^2*d23*d45^2*mt2 + 7*d12^2*d23^2*d45^2*mt2 - 
     20*d12*d15*d23^2*d45^2*mt2 + 8*d15^2*d23^2*d45^2*mt2 + 
     d12*d23^3*d45^2*mt2 - 4*d15*d23^3*d45^2*mt2 - 4*d12^3*d34*d45^2*mt2 - 
     18*d12^2*d15*d34*d45^2*mt2 - 9*d12*d15^2*d34*d45^2*mt2 - 
     17*d12^2*d23*d34*d45^2*mt2 - 27*d12*d15*d23*d34*d45^2*mt2 - 
     5*d15^2*d23*d34*d45^2*mt2 - 20*d12*d23^2*d34*d45^2*mt2 - 
     23*d15*d23^2*d34*d45^2*mt2 - 2*d23^3*d34*d45^2*mt2 + 
     6*d12^2*d34^2*d45^2*mt2 + 8*d12*d15*d34^2*d45^2*mt2 + 
     16*d12*d23*d34^2*d45^2*mt2 + 12*d15*d23*d34^2*d45^2*mt2 + 
     8*d23^2*d34^2*d45^2*mt2 - 2*d12*d34^3*d45^2*mt2 - 
     3*d23*d34^3*d45^2*mt2 - 20*d12*d15^2*d45^3*mt2 + 
     13*d12*d15*d23*d45^3*mt2 - 11*d15^2*d23*d45^3*mt2 - 
     d12*d23^2*d45^3*mt2 + 3*d15*d23^2*d45^3*mt2 + 6*d12^2*d34*d45^3*mt2 + 
     18*d12*d15*d34*d45^3*mt2 + 3*d15^2*d34*d45^3*mt2 + 
     13*d12*d23*d34*d45^3*mt2 + 19*d15*d23*d34*d45^3*mt2 + 
     4*d23^2*d34*d45^3*mt2 - 6*d12*d34^2*d45^3*mt2 - 4*d15*d34^2*d45^3*mt2 - 
     6*d23*d34^2*d45^3*mt2 + d34^3*d45^3*mt2 + 5*d15^2*d45^4*mt2 - 
     d15*d23*d45^4*mt2 - 4*d12*d34*d45^4*mt2 - 6*d15*d34*d45^4*mt2 - 
     3*d23*d34*d45^4*mt2 + 2*d34^2*d45^4*mt2 + d34*d45^5*mt2 + 
     10*d12^3*d15^2*mt2^2 - 20*d12^3*d15*d23*mt2^2 + 
     9*d12^2*d15^2*d23*mt2^2 + 10*d12^3*d23^2*mt2^2 - 
     18*d12^2*d15*d23^2*mt2^2 + 9*d12^2*d23^3*mt2^2 - 
     3*d12^2*d15^2*d34*mt2^2 + 21*d12^2*d15*d23*d34*mt2^2 + 
     3*d12*d15^2*d23*d34*mt2^2 - 18*d12^2*d23^2*d34*mt2^2 + 
     12*d12*d15*d23^2*d34*mt2^2 + 4*d15^2*d23^2*d34*mt2^2 - 
     15*d12*d23^3*d34*mt2^2 - 4*d15*d23^3*d34*mt2^2 - 
     4*d12*d15*d23*d34^2*mt2^2 + 9*d12*d23^2*d34^2*mt2^2 - 
     d15*d23^2*d34^2*mt2^2 + 6*d23^3*d34^2*mt2^2 - d23^2*d34^3*mt2^2 - 
     30*d12^2*d15^2*d45*mt2^2 + 45*d12^2*d15*d23*d45*mt2^2 - 
     24*d12*d15^2*d23*d45*mt2^2 - 15*d12^2*d23^2*d45*mt2^2 + 
     30*d12*d15*d23^2*d45*mt2^2 - 4*d15^2*d23^2*d45*mt2^2 - 
     6*d12*d23^3*d45*mt2^2 + 4*d15*d23^3*d45*mt2^2 + 5*d12^3*d34*d45*mt2^2 + 
     12*d12^2*d15*d34*d45*mt2^2 + 6*d12*d15^2*d34*d45*mt2^2 + 
     18*d12^2*d23*d34*d45*mt2^2 + 4*d12*d15*d23*d34*d45*mt2^2 + 
     d15^2*d23*d34*d45*mt2^2 + 32*d12*d23^2*d34*d45*mt2^2 + 
     11*d15*d23^2*d34*d45*mt2^2 + 6*d23^3*d34*d45*mt2^2 - 
     7*d12^2*d34^2*d45*mt2^2 - 5*d12*d15*d34^2*d45*mt2^2 - 
     19*d12*d23*d34^2*d45*mt2^2 - 7*d15*d23*d34^2*d45*mt2^2 - 
     14*d23^2*d34^2*d45*mt2^2 + 2*d12*d34^3*d45*mt2^2 + 
     4*d23*d34^3*d45*mt2^2 + 30*d12*d15^2*d45^2*mt2^2 - 
     30*d12*d15*d23*d45^2*mt2^2 + 15*d15^2*d23*d45^2*mt2^2 + 
     5*d12*d23^2*d45^2*mt2^2 - 10*d15*d23^2*d45^2*mt2^2 - 
     15*d12^2*d34*d45^2*mt2^2 - 24*d12*d15*d34*d45^2*mt2^2 - 
     3*d15^2*d34*d45^2*mt2^2 - 31*d12*d23*d34*d45^2*mt2^2 - 
     23*d15*d23*d34*d45^2*mt2^2 - 13*d23^2*d34*d45^2*mt2^2 + 
     14*d12*d34^2*d45^2*mt2^2 + 5*d15*d34^2*d45^2*mt2^2 + 
     17*d23*d34^2*d45^2*mt2^2 - 2*d34^3*d45^2*mt2^2 - 10*d15^2*d45^3*mt2^2 + 
     5*d15*d23*d45^3*mt2^2 + 15*d12*d34*d45^3*mt2^2 + 
     12*d15*d34*d45^3*mt2^2 + 13*d23*d34*d45^3*mt2^2 - 7*d34^2*d45^3*mt2^2 - 
     5*d34*d45^4*mt2^2 + 10*d12^2*d15^2*mt2^3 - 20*d12^2*d15*d23*mt2^3 + 
     7*d12*d15^2*d23*mt2^3 + 10*d12^2*d23^2*mt2^3 - 14*d12*d15*d23^2*mt2^3 + 
     7*d12*d23^3*mt2^3 - d12*d15^2*d34*mt2^3 + 13*d12*d15*d23*d34*mt2^3 + 
     d15^2*d23*d34*mt2^3 - 12*d12*d23^2*d34*mt2^3 + 5*d15*d23^2*d34*mt2^3 - 
     6*d23^3*d34*mt2^3 - d15*d23*d34^2*mt2^3 + 3*d23^2*d34^2*mt2^3 - 
     20*d12*d15^2*d45*mt2^3 + 29*d12*d15*d23*d45*mt2^3 - 
     9*d15^2*d23*d45*mt2^3 - 9*d12*d23^2*d45*mt2^3 + 11*d15*d23^2*d45*mt2^3 - 
     2*d23^3*d45*mt2^3 + 9*d12^2*d34*d45*mt2^3 + 10*d12*d15*d34*d45*mt2^3 + 
     d15^2*d34*d45*mt2^3 + 19*d12*d23*d34*d45*mt2^3 + 
     5*d15*d23*d34*d45*mt2^3 + 12*d23^2*d34*d45*mt2^3 - 
     8*d12*d34^2*d45*mt2^3 - 2*d15*d34^2*d45*mt2^3 - 11*d23*d34^2*d45*mt2^3 + 
     d34^3*d45*mt2^3 + 10*d15^2*d45^2*mt2^3 - 9*d15*d23*d45^2*mt2^3 + 
     d23^2*d45^2*mt2^3 - 18*d12*d34*d45^2*mt2^3 - 10*d15*d34*d45^2*mt2^3 - 
     17*d23*d34*d45^2*mt2^3 + 8*d34^2*d45^2*mt2^3 + 9*d34*d45^3*mt2^3 + 
     5*d12*d15^2*mt2^4 - 10*d12*d15*d23*mt2^4 + 2*d15^2*d23*mt2^4 + 
     5*d12*d23^2*mt2^4 - 4*d15*d23^2*mt2^4 + 2*d23^3*mt2^4 + 
     3*d15*d23*d34*mt2^4 - 3*d23^2*d34*mt2^4 - 5*d15^2*d45*mt2^4 + 
     7*d15*d23*d45*mt2^4 - 2*d23^2*d45*mt2^4 + 7*d12*d34*d45*mt2^4 + 
     3*d15*d34*d45*mt2^4 + 7*d23*d34*d45*mt2^4 - 3*d34^2*d45*mt2^4 - 
     7*d34*d45^2*mt2^4 + d15^2*mt2^5 - 2*d15*d23*mt2^5 + d23^2*mt2^5 + 
     2*d34*d45*mt2^5)/((d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -(((d23 + d34)*(d12^3*d15^2 - 2*d12^3*d15*d23 - 2*d12*d15^3*d23 + 
      d12^3*d23^2 + 4*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - d12^2*d15^2*d34 + 
      4*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 3*d12^2*d23^2*d34 - 
      2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
      2*d12*d15*d23*d34^2 + 3*d12*d23^2*d34^2 + 2*d15*d23^2*d34^2 - 
      d23^2*d34^3 - 3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 
      4*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 - 2*d12^2*d23^2*d45 + 
      4*d12*d15*d23^2*d45 - 6*d15^2*d23^2*d45 + 4*d15*d23^3*d45 + 
      d12^2*d15*d34*d45 + 2*d12*d15^2*d34*d45 + d12^2*d23*d34*d45 - 
      d12*d15*d23*d34*d45 + 4*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 - 
      d12*d15*d34^2*d45 - 2*d12*d23*d34^2*d45 - 2*d15*d23*d34^2*d45 - 
      2*d23^2*d34^2*d45 + d23*d34^3*d45 + 3*d12*d15^2*d45^2 - 
      4*d12*d15*d23*d45^2 + 4*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 
      4*d15*d23^2*d45^2 - 2*d12*d15*d34*d45^2 - d15^2*d34*d45^2 - 
      2*d12*d23*d34*d45^2 - 3*d15*d23*d34*d45^2 - d23^2*d34*d45^2 + 
      d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 - d15^2*d45^3 + d15*d23*d45^3 + 
      d15*d34*d45^3 + d23*d34*d45^3 + 3*d12^2*d15^2*mt2 - 
      6*d12^2*d15*d23*mt2 - 2*d15^3*d23*mt2 + 3*d12^2*d23^2*mt2 + 
      4*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 - d12*d15^2*d34*mt2 + 
      7*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - 6*d12*d23^2*d34*mt2 - 
      2*d15*d23^2*d34*mt2 - d15*d23*d34^2*mt2 + 3*d23^2*d34^2*mt2 - 
      6*d12*d15^2*d45*mt2 + 8*d12*d15*d23*d45*mt2 - 4*d15^2*d23*d45*mt2 - 
      2*d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + d12^2*d34*d45*mt2 + 
      4*d12*d15*d34*d45*mt2 + d15^2*d34*d45*mt2 + 4*d12*d23*d34*d45*mt2 + 
      3*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - 
      2*d15*d34^2*d45*mt2 - 4*d23*d34^2*d45*mt2 + d34^3*d45*mt2 + 
      3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - d23^2*d45^2*mt2 - 
      2*d12*d34*d45^2*mt2 - 4*d15*d34*d45^2*mt2 - 4*d23*d34*d45^2*mt2 + 
      2*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 3*d12*d15^2*mt2^2 - 
      6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 3*d15*d23*d34*mt2^2 - 
      3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 + 
      3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
      3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
      d23^2*mt2^3 + 2*d34*d45*mt2^3))/((-d12 + d34 + d45 - mt2)*
     (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])), 
  ((d23 + d34)*(d12^3*d15^2 - 2*d12^3*d15*d23 - 2*d12*d15^3*d23 + 
     d12^3*d23^2 + 4*d12*d15^2*d23^2 - 2*d12*d15*d23^3 - d12^2*d15^2*d34 + 
     4*d12^2*d15*d23*d34 + 2*d12*d15^2*d23*d34 - 3*d12^2*d23^2*d34 - 
     2*d12*d15*d23^2*d34 - 2*d15^2*d23^2*d34 + 2*d15*d23^3*d34 - 
     2*d12*d15*d23*d34^2 + 3*d12*d23^2*d34^2 + 2*d15*d23^2*d34^2 - 
     d23^2*d34^3 - 3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 
     4*d12*d15^2*d23*d45 + 2*d15^3*d23*d45 - 2*d12^2*d23^2*d45 + 
     4*d12*d15*d23^2*d45 - 6*d15^2*d23^2*d45 + 4*d15*d23^3*d45 + 
     d12^2*d15*d34*d45 + 2*d12*d15^2*d34*d45 + d12^2*d23*d34*d45 - 
     d12*d15*d23*d34*d45 + 4*d12*d23^2*d34*d45 + 2*d15*d23^2*d34*d45 - 
     d12*d15*d34^2*d45 - 2*d12*d23*d34^2*d45 - 2*d15*d23*d34^2*d45 - 
     2*d23^2*d34^2*d45 + d23*d34^3*d45 + 3*d12*d15^2*d45^2 - 
     4*d12*d15*d23*d45^2 + 4*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 
     4*d15*d23^2*d45^2 - 2*d12*d15*d34*d45^2 - d15^2*d34*d45^2 - 
     2*d12*d23*d34*d45^2 - 3*d15*d23*d34*d45^2 - d23^2*d34*d45^2 + 
     d15*d34^2*d45^2 + 2*d23*d34^2*d45^2 - d15^2*d45^3 + d15*d23*d45^3 + 
     d15*d34*d45^3 + d23*d34*d45^3 + 3*d12^2*d15^2*mt2 - 
     6*d12^2*d15*d23*mt2 - 2*d15^3*d23*mt2 + 3*d12^2*d23^2*mt2 + 
     4*d15^2*d23^2*mt2 - 2*d15*d23^3*mt2 - d12*d15^2*d34*mt2 + 
     7*d12*d15*d23*d34*mt2 + 2*d15^2*d23*d34*mt2 - 6*d12*d23^2*d34*mt2 - 
     2*d15*d23^2*d34*mt2 - d15*d23*d34^2*mt2 + 3*d23^2*d34^2*mt2 - 
     6*d12*d15^2*d45*mt2 + 8*d12*d15*d23*d45*mt2 - 4*d15^2*d23*d45*mt2 - 
     2*d12*d23^2*d45*mt2 + 4*d15*d23^2*d45*mt2 + d12^2*d34*d45*mt2 + 
     4*d12*d15*d34*d45*mt2 + d15^2*d34*d45*mt2 + 4*d12*d23*d34*d45*mt2 + 
     3*d15*d23*d34*d45*mt2 + 2*d23^2*d34*d45*mt2 - 2*d12*d34^2*d45*mt2 - 
     2*d15*d34^2*d45*mt2 - 4*d23*d34^2*d45*mt2 + d34^3*d45*mt2 + 
     3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - d23^2*d45^2*mt2 - 
     2*d12*d34*d45^2*mt2 - 4*d15*d34*d45^2*mt2 - 4*d23*d34*d45^2*mt2 + 
     2*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 3*d12*d15^2*mt2^2 - 
     6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 3*d15*d23*d34*mt2^2 - 
     3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 3*d15*d23*d45*mt2^2 + 
     3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 3*d23*d34*d45*mt2^2 - 
     3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + d15^2*mt2^3 - 2*d15*d23*mt2^3 + 
     d23^2*mt2^3 + 2*d34*d45*mt2^3))/((-d12 + d34 + d45 - mt2)*
    (-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
     2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
    Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
      2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
      2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
      2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
      2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]), 
  -((d23*(d12^3*d15^2 - 2*d12^3*d15*d23 + d12^3*d23^2 - 2*d12*d15^2*d23^2 + 
      4*d12*d15*d23^3 - 2*d12*d23^4 + 2*d12^2*d15*d23*d34 - 
      2*d12^2*d23^2*d34 + 2*d12*d15*d23^2*d34 - 2*d12*d23^3*d34 - 
      2*d15*d23^3*d34 + 2*d23^4*d34 + d12*d23^2*d34^2 + 2*d23^3*d34^2 - 
      3*d12^2*d15^2*d45 + 5*d12^2*d15*d23*d45 - 2*d12*d15^2*d23*d45 - 
      2*d12^2*d23^2*d45 - 2*d15^2*d23^2*d45 + 2*d12*d23^3*d45 + 
      2*d15*d23^3*d45 + 2*d12^2*d15*d34*d45 + d12*d15*d23*d34*d45 + 
      4*d12*d23^2*d34*d45 + 6*d15*d23^2*d34*d45 - 4*d23^3*d34*d45 - 
      4*d23^2*d34^2*d45 + 3*d12*d15^2*d45^2 - 4*d12*d15*d23*d45^2 + 
      2*d15^2*d23*d45^2 + d12*d23^2*d45^2 - 2*d15*d23^2*d45^2 - 
      4*d12*d15*d34*d45^2 + d12*d23*d34*d45^2 - 5*d15*d23*d34*d45^2 + 
      3*d23^2*d34*d45^2 + d12*d34^2*d45^2 + 3*d23*d34^2*d45^2 - d15^2*d45^3 + 
      d15*d23*d45^3 + 2*d15*d34*d45^3 - d23*d34*d45^3 - d34^2*d45^3 + 
      3*d12^2*d15^2*mt2 - 6*d12^2*d15*d23*mt2 + 3*d12^2*d23^2*mt2 - 
      2*d15^2*d23^2*mt2 + 4*d15*d23^3*mt2 - 2*d23^4*mt2 + 
      5*d12*d15*d23*d34*mt2 - 5*d12*d23^2*d34*mt2 + 2*d15*d23^2*d34*mt2 - 
      2*d23^3*d34*mt2 + 2*d23^2*d34^2*mt2 - 6*d12*d15^2*d45*mt2 + 
      8*d12*d15*d23*d45*mt2 - 2*d15^2*d23*d45*mt2 - 2*d12*d23^2*d45*mt2 + 
      2*d23^3*d45*mt2 + d12^2*d34*d45*mt2 + 5*d12*d15*d34*d45*mt2 + 
      3*d12*d23*d34*d45*mt2 + 6*d15*d23*d34*d45*mt2 - d12*d34^2*d45*mt2 - 
      6*d23*d34^2*d45*mt2 + 3*d15^2*d45^2*mt2 - 2*d15*d23*d45^2*mt2 - 
      d23^2*d45^2*mt2 - 2*d12*d34*d45^2*mt2 - 5*d15*d34*d45^2*mt2 - 
      d23*d34*d45^2*mt2 + 3*d34^2*d45^2*mt2 + d34*d45^3*mt2 + 
      3*d12*d15^2*mt2^2 - 6*d12*d15*d23*mt2^2 + 3*d12*d23^2*mt2^2 + 
      3*d15*d23*d34*mt2^2 - 3*d23^2*d34*mt2^2 - 3*d15^2*d45*mt2^2 + 
      3*d15*d23*d45*mt2^2 + 3*d12*d34*d45*mt2^2 + 3*d15*d34*d45*mt2^2 + 
      3*d23*d34*d45*mt2^2 - 3*d34^2*d45*mt2^2 - 3*d34*d45^2*mt2^2 + 
      d15^2*mt2^3 - 2*d15*d23*mt2^3 + d23^2*mt2^3 + 2*d34*d45*mt2^3))/
    ((2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))), 
  -((-4*d12^5*d15^3*d23 + 10*d12^5*d15^2*d23^2 - 4*d12^4*d15^3*d23^2 - 
     8*d12^5*d15*d23^3 + 10*d12^4*d15^2*d23^3 + 4*d12^3*d15^3*d23^3 + 
     2*d12^5*d23^4 - 8*d12^4*d15*d23^4 - 8*d12^3*d15^2*d23^4 + 
     4*d12^2*d15^3*d23^4 + 2*d12^4*d23^5 + 4*d12^3*d15*d23^5 - 
     8*d12^2*d15^2*d23^5 + 4*d12^2*d15*d23^6 + 2*d12^5*d15^2*d23*d34 + 
     4*d12^4*d15^3*d23*d34 - 4*d12^5*d15*d23^2*d34 - 
     16*d12^4*d15^2*d23^2*d34 + 2*d12^5*d23^3*d34 + 16*d12^4*d15*d23^3*d34 - 
     14*d12^3*d15^2*d23^3*d34 - 12*d12^2*d15^3*d23^3*d34 - 
     4*d12^4*d23^4*d34 + 20*d12^3*d15*d23^4*d34 + 24*d12^2*d15^2*d23^4*d34 - 
     8*d12*d15^3*d23^4*d34 - 6*d12^3*d23^5*d34 - 12*d12^2*d15*d23^5*d34 + 
     20*d12*d15^2*d23^5*d34 - 12*d12*d15*d23^6*d34 - 
     2*d12^4*d15^2*d23*d34^2 + 8*d12^4*d15*d23^2*d34^2 + 
     10*d12^3*d15^2*d23^2*d34^2 - 6*d12^4*d23^3*d34^2 - 
     12*d12^3*d15*d23^3*d34^2 + 16*d12^2*d15^2*d23^3*d34^2 - 
     28*d12^2*d15*d23^4*d34^2 - 4*d12*d15^2*d23^4*d34^2 + 
     6*d12^2*d23^5*d34^2 - 8*d15^2*d23^5*d34^2 + 8*d15*d23^6*d34^2 - 
     4*d12^3*d15*d23^2*d34^3 + 6*d12^3*d23^3*d34^3 + 
     4*d12^2*d15*d23^3*d34^3 + 4*d12^2*d23^4*d34^3 + 16*d12*d15*d23^4*d34^3 - 
     2*d12*d23^5*d34^3 + 8*d15*d23^5*d34^3 - 2*d12^2*d23^3*d34^4 - 
     2*d12*d23^4*d34^4 + 20*d12^4*d15^3*d23*d45 - 44*d12^4*d15^2*d23^2*d45 + 
     24*d12^3*d15^3*d23^2*d45 + 30*d12^4*d15*d23^3*d45 - 
     42*d12^3*d15^2*d23^3*d45 + 8*d12^2*d15^3*d23^3*d45 - 6*d12^4*d23^4*d45 + 
     22*d12^3*d15*d23^4*d45 - 4*d12^2*d15^2*d23^4*d45 + 
     4*d12*d15^3*d23^4*d45 - 4*d12^3*d23^5*d45 - 4*d12^2*d15*d23^5*d45 - 
     4*d12*d15^2*d23^5*d45 - 16*d12^4*d15^2*d23*d34*d45 - 
     16*d12^3*d15^3*d23*d34*d45 + 16*d12^4*d15*d23^2*d34*d45 + 
     24*d12^3*d15^2*d23^2*d34*d45 - 12*d12^2*d15^3*d23^2*d34*d45 - 
     4*d12^4*d23^3*d34*d45 - 34*d12^3*d15*d23^3*d34*d45 - 
     12*d12^2*d15^2*d23^3*d34*d45 - 4*d12*d15^3*d23^3*d34*d45 + 
     12*d12^3*d23^4*d34*d45 + 2*d12^2*d15*d23^4*d34*d45 - 
     48*d12*d15^2*d23^4*d34*d45 - 8*d15^3*d23^4*d34*d45 + 
     8*d12^2*d23^5*d34*d45 + 48*d12*d15*d23^5*d34*d45 + 8*d15*d23^6*d34*d45 + 
     2*d12^4*d15*d23*d34^2*d45 + 14*d12^3*d15^2*d23*d34^2*d45 + 
     2*d12^4*d23^2*d34^2*d45 - 10*d12^3*d15*d23^2*d34^2*d45 + 
     4*d12^2*d15^2*d23^2*d34^2*d45 + 12*d12^3*d23^3*d34^2*d45 + 
     52*d12^2*d15*d23^3*d34^2*d45 + 24*d12*d15^2*d23^3*d34^2*d45 - 
     6*d12^2*d23^4*d34^2*d45 + 36*d12*d15*d23^4*d34^2*d45 + 
     32*d15^2*d23^4*d34^2*d45 - 4*d12*d23^5*d34^2*d45 - 
     16*d15*d23^5*d34^2*d45 - 2*d12^3*d15*d23*d34^3*d45 - 
     4*d12^3*d23^2*d34^3*d45 - 2*d12^2*d15*d23^2*d34^3*d45 - 
     12*d12^2*d23^3*d34^3*d45 - 28*d12*d15*d23^3*d34^3*d45 - 
     24*d15*d23^4*d34^3*d45 + 2*d12^2*d23^2*d34^4*d45 + 
     4*d12*d23^3*d34^4*d45 - 40*d12^3*d15^3*d23*d45^2 + 
     76*d12^3*d15^2*d23^2*d45^2 - 48*d12^2*d15^3*d23^2*d45^2 - 
     42*d12^3*d15*d23^3*d45^2 + 66*d12^2*d15^2*d23^3*d45^2 - 
     28*d12*d15^3*d23^3*d45^2 + 6*d12^3*d23^4*d45^2 - 
     20*d12^2*d15*d23^4*d45^2 + 28*d12*d15^2*d23^4*d45^2 - 
     8*d15^3*d23^4*d45^2 + 2*d12^2*d23^5*d45^2 + 8*d15^2*d23^5*d45^2 + 
     44*d12^3*d15^2*d23*d34*d45^2 + 24*d12^2*d15^3*d23*d34*d45^2 - 
     28*d12^3*d15*d23^2*d34*d45^2 + 24*d12^2*d15^2*d23^2*d34*d45^2 + 
     24*d12*d15^3*d23^2*d34*d45^2 + 4*d12^2*d15*d23^3*d34*d45^2 + 
     58*d12*d15^2*d23^3*d34*d45^2 + 16*d15^3*d23^3*d34*d45^2 - 
     12*d12^2*d23^4*d34*d45^2 - 50*d12*d15*d23^4*d34*d45^2 + 
     16*d15^2*d23^4*d34*d45^2 - 2*d12*d23^5*d34*d45^2 - 
     24*d15*d23^5*d34*d45^2 - 10*d12^3*d15*d23*d34^2*d45^2 - 
     30*d12^2*d15^2*d23*d34^2*d45^2 - 6*d12^3*d23^2*d34^2*d45^2 - 
     16*d12^2*d15*d23^2*d34^2*d45^2 - 42*d12*d15^2*d23^2*d34^2*d45^2 - 
     6*d12^2*d23^3*d34^2*d45^2 - 52*d12*d15*d23^3*d34^2*d45^2 - 
     44*d15^2*d23^3*d34^2*d45^2 + 6*d12*d23^4*d34^2*d45^2 + 
     4*d15*d23^4*d34^2*d45^2 + 8*d12^2*d15*d23*d34^3*d45^2 + 
     8*d12^2*d23^2*d34^3*d45^2 + 22*d12*d15*d23^2*d34^3*d45^2 + 
     6*d12*d23^3*d34^3*d45^2 + 28*d15*d23^3*d34^3*d45^2 - 
     2*d12*d23^2*d34^4*d45^2 + 40*d12^2*d15^3*d23*d45^3 - 
     64*d12^2*d15^2*d23^2*d45^3 + 40*d12*d15^3*d23^2*d45^3 + 
     26*d12^2*d15*d23^3*d45^3 - 46*d12*d15^2*d23^3*d45^3 + 
     16*d15^3*d23^3*d45^3 - 2*d12^2*d23^4*d45^3 + 6*d12*d15*d23^4*d45^3 - 
     16*d15^2*d23^4*d45^3 - 56*d12^2*d15^2*d23*d34*d45^3 - 
     16*d12*d15^3*d23*d34*d45^3 + 28*d12^2*d15*d23^2*d34*d45^3 - 
     56*d12*d15^2*d23^2*d34*d45^3 - 12*d15^3*d23^2*d34*d45^3 + 
     4*d12^2*d23^3*d34*d45^3 + 30*d12*d15*d23^3*d34*d45^3 - 
     32*d15^2*d23^3*d34*d45^3 + 4*d12*d23^4*d34*d45^3 + 
     28*d15*d23^4*d34*d45^3 + 18*d12^2*d15*d23*d34^2*d45^3 + 
     26*d12*d15^2*d23*d34^2*d45^3 + 6*d12^2*d23^2*d34^2*d45^3 + 
     30*d12*d15*d23^2*d34^2*d45^3 + 28*d15^2*d23^2*d34^2*d45^3 + 
     12*d15*d23^3*d34^2*d45^3 - 10*d12*d15*d23*d34^3*d45^3 - 
     4*d12*d23^2*d34^3*d45^3 - 16*d15*d23^2*d34^3*d45^3 - 
     20*d12*d15^3*d23*d45^4 + 26*d12*d15^2*d23^2*d45^4 - 
     12*d15^3*d23^2*d45^4 - 6*d12*d15*d23^3*d45^4 + 12*d15^2*d23^3*d45^4 + 
     34*d12*d15^2*d23*d34*d45^4 + 4*d15^3*d23*d34*d45^4 - 
     16*d12*d15*d23^2*d34*d45^4 + 24*d15^2*d23^2*d34*d45^4 - 
     2*d12*d23^3*d34*d45^4 - 16*d15*d23^3*d34*d45^4 - 
     14*d12*d15*d23*d34^2*d45^4 - 8*d15^2*d23*d34^2*d45^4 - 
     2*d12*d23^2*d34^2*d45^4 - 12*d15*d23^2*d34^2*d45^4 + 
     4*d15*d23*d34^3*d45^4 + 4*d15^3*d23*d45^5 - 4*d15^2*d23^2*d45^5 - 
     8*d15^2*d23*d34*d45^5 + 4*d15*d23^2*d34*d45^5 + 4*d15*d23*d34^2*d45^5 - 
     d12^5*d15^2*d23*mt2 - 20*d12^4*d15^3*d23*mt2 + 2*d12^5*d15*d23^2*mt2 + 
     50*d12^4*d15^2*d23^2*mt2 - 18*d12^3*d15^3*d23^2*mt2 - d12^5*d23^3*mt2 - 
     40*d12^4*d15*d23^3*mt2 + 48*d12^3*d15^2*d23^3*mt2 + 
     12*d12^2*d15^3*d23^3*mt2 + 10*d12^4*d23^4*mt2 - 42*d12^3*d15*d23^4*mt2 - 
     24*d12^2*d15^2*d23^4*mt2 + 8*d12*d15^3*d23^4*mt2 + 12*d12^3*d23^5*mt2 + 
     12*d12^2*d15*d23^5*mt2 - 16*d12*d15^2*d23^5*mt2 + 8*d12*d15*d23^6*mt2 + 
     d12^5*d15^2*d34*mt2 - 2*d12^5*d15*d23*d34*mt2 + 
     13*d12^4*d15^2*d23*d34*mt2 + 14*d12^3*d15^3*d23*d34*mt2 + 
     d12^5*d23^2*d34*mt2 - 28*d12^4*d15*d23^2*d34*mt2 - 
     60*d12^3*d15^2*d23^2*d34*mt2 + 15*d12^4*d23^3*d34*mt2 + 
     58*d12^3*d15*d23^3*d34*mt2 - 54*d12^2*d15^2*d23^3*d34*mt2 - 
     24*d12*d15^3*d23^3*d34*mt2 - 12*d12^3*d23^4*d34*mt2 + 
     84*d12^2*d15*d23^4*d34*mt2 + 48*d12*d15^2*d23^4*d34*mt2 - 
     8*d15^3*d23^4*d34*mt2 - 30*d12^2*d23^5*d34*mt2 - 
     24*d12*d15*d23^5*d34*mt2 + 20*d15^2*d23^5*d34*mt2 - 
     12*d15*d23^6*d34*mt2 - d12^4*d15^2*d34^2*mt2 + 
     4*d12^4*d15*d23*d34^2*mt2 - 6*d12^3*d15^2*d23*d34^2*mt2 - 
     3*d12^4*d23^2*d34^2*mt2 + 38*d12^3*d15*d23^2*d34^2*mt2 + 
     34*d12^2*d15^2*d23^2*d34^2*mt2 - 33*d12^3*d23^3*d34^2*mt2 - 
     32*d12^2*d15*d23^3*d34^2*mt2 + 40*d12*d15^2*d23^3*d34^2*mt2 - 
     12*d12^2*d23^4*d34^2*mt2 - 78*d12*d15*d23^4*d34^2*mt2 - 
     4*d15^2*d23^4*d34^2*mt2 + 24*d12*d23^5*d34^2*mt2 - 
     2*d12^3*d15*d23*d34^3*mt2 + 3*d12^3*d23^2*d34^3*mt2 - 
     12*d12^2*d15*d23^2*d34^3*mt2 + 25*d12^2*d23^3*d34^3*mt2 + 
     10*d12*d15*d23^3*d34^3*mt2 + 20*d12*d23^4*d34^3*mt2 + 
     24*d15*d23^4*d34^3*mt2 - 6*d23^5*d34^3*mt2 - d12^2*d23^2*d34^4*mt2 - 
     6*d12*d23^3*d34^4*mt2 - 6*d23^4*d34^4*mt2 + 5*d12^4*d15^2*d23*d45*mt2 + 
     80*d12^3*d15^3*d23*d45*mt2 - 9*d12^4*d15*d23^2*d45*mt2 - 
     168*d12^3*d15^2*d23^2*d45*mt2 + 78*d12^2*d15^3*d23^2*d45*mt2 + 
     4*d12^4*d23^3*d45*mt2 + 112*d12^3*d15*d23^3*d45*mt2 - 
     136*d12^2*d15^2*d23^3*d45*mt2 + 16*d12*d15^3*d23^3*d45*mt2 - 
     24*d12^3*d23^4*d45*mt2 + 74*d12^2*d15*d23^4*d45*mt2 - 
     8*d12*d15^2*d23^4*d45*mt2 + 4*d15^3*d23^4*d45*mt2 - 
     16*d12^2*d23^5*d45*mt2 - 8*d12*d15*d23^5*d45*mt2 - 
     4*d15^2*d23^5*d45*mt2 - 5*d12^4*d15^2*d34*d45*mt2 + 
     2*d12^4*d15*d23*d34*d45*mt2 - 84*d12^3*d15^2*d23*d34*d45*mt2 - 
     42*d12^2*d15^3*d23*d34*d45*mt2 - d12^4*d23^2*d34*d45*mt2 + 
     77*d12^3*d15*d23^2*d34*d45*mt2 + 18*d12^2*d15^2*d23^2*d34*d45*mt2 - 
     24*d12*d15^3*d23^2*d34*d45*mt2 - 24*d12^3*d23^3*d34*d45*mt2 - 
     78*d12^2*d15*d23^3*d34*d45*mt2 - 46*d12*d15^2*d23^3*d34*d45*mt2 - 
     4*d15^3*d23^3*d34*d45*mt2 + 48*d12^2*d23^4*d34*d45*mt2 + 
     12*d12*d15*d23^4*d34*d45*mt2 - 48*d15^2*d23^4*d34*d45*mt2 + 
     28*d12*d23^5*d34*d45*mt2 + 48*d15*d23^5*d34*d45*mt2 + 
     d12^4*d15*d34^2*d45*mt2 + 4*d12^3*d15^2*d34^2*d45*mt2 + 
     3*d12^4*d23*d34^2*d45*mt2 + 18*d12^3*d15*d23*d34^2*d45*mt2 + 
     44*d12^2*d15^2*d23*d34^2*d45*mt2 + 18*d12^3*d23^2*d34^2*d45*mt2 + 
     20*d12^2*d15*d23^2*d34^2*d45*mt2 + 34*d12*d15^2*d23^2*d34^2*d45*mt2 + 
     60*d12^2*d23^3*d34^2*d45*mt2 + 148*d12*d15*d23^3*d34^2*d45*mt2 + 
     48*d15^2*d23^3*d34^2*d45*mt2 - 24*d12*d23^4*d34^2*d45*mt2 + 
     28*d15*d23^4*d34^2*d45*mt2 - 12*d23^5*d34^2*d45*mt2 - 
     d12^3*d15*d34^3*d45*mt2 - 6*d12^3*d23*d34^3*d45*mt2 - 
     14*d12^2*d15*d23*d34^3*d45*mt2 - 25*d12^2*d23^2*d34^3*d45*mt2 - 
     42*d12*d15*d23^2*d34^3*d45*mt2 - 52*d12*d23^3*d34^3*d45*mt2 - 
     68*d15*d23^3*d34^3*d45*mt2 + 3*d12^2*d23*d34^4*d45*mt2 + 
     8*d12*d23^2*d34^4*d45*mt2 + 12*d23^3*d34^4*d45*mt2 - 
     10*d12^3*d15^2*d23*d45^2*mt2 - 120*d12^2*d15^3*d23*d45^2*mt2 + 
     16*d12^3*d15*d23^2*d45^2*mt2 + 204*d12^2*d15^2*d23^2*d45^2*mt2 - 
     102*d12*d15^3*d23^2*d45^2*mt2 - 6*d12^3*d23^3*d45^2*mt2 - 
     102*d12^2*d15*d23^3*d45^2*mt2 + 128*d12*d15^2*d23^3*d45^2*mt2 - 
     28*d15^3*d23^3*d45^2*mt2 + 18*d12^2*d23^4*d45^2*mt2 - 
     30*d12*d15*d23^4*d45^2*mt2 + 28*d15^2*d23^4*d45^2*mt2 + 
     4*d12*d23^5*d45^2*mt2 + 10*d12^3*d15^2*d34*d45^2*mt2 + 
     12*d12^3*d15*d23*d34*d45^2*mt2 + 174*d12^2*d15^2*d23*d34*d45^2*mt2 + 
     42*d12*d15^3*d23*d34*d45^2*mt2 - 6*d12^3*d23^2*d34*d45^2*mt2 - 
     75*d12^2*d15*d23^2*d34*d45^2*mt2 + 144*d12*d15^2*d23^2*d34*d45^2*mt2 + 
     24*d15^3*d23^2*d34*d45^2*mt2 - 6*d12^2*d23^3*d34*d45^2*mt2 - 
     28*d12*d15*d23^3*d34*d45^2*mt2 + 92*d15^2*d23^3*d34*d45^2*mt2 - 
     48*d12*d23^4*d34*d45^2*mt2 - 76*d15*d23^4*d34*d45^2*mt2 - 
     6*d23^5*d34*d45^2*mt2 - 4*d12^3*d15*d34^2*d45^2*mt2 - 
     6*d12^2*d15^2*d34^2*d45^2*mt2 - 12*d12^3*d23*d34^2*d45^2*mt2 - 
     84*d12^2*d15*d23*d34^2*d45^2*mt2 - 70*d12*d15^2*d23*d34^2*d45^2*mt2 - 
     30*d12^2*d23^2*d34^2*d45^2*mt2 - 150*d12*d15*d23^2*d34^2*d45^2*mt2 - 
     72*d15^2*d23^2*d34^2*d45^2*mt2 - 21*d12*d23^3*d34^2*d45^2*mt2 - 
     88*d15*d23^3*d34^2*d45^2*mt2 + 18*d23^4*d34^2*d45^2*mt2 + 
     3*d12^2*d15*d34^3*d45^2*mt2 + 18*d12^2*d23*d34^3*d45^2*mt2 + 
     40*d12*d15*d23*d34^3*d45^2*mt2 + 37*d12*d23^2*d34^3*d45^2*mt2 + 
     66*d15*d23^2*d34^3*d45^2*mt2 + 15*d23^3*d34^3*d45^2*mt2 - 
     6*d12*d23*d34^4*d45^2*mt2 - 9*d23^2*d34^4*d45^2*mt2 + 
     10*d12^2*d15^2*d23*d45^3*mt2 + 80*d12*d15^3*d23*d45^3*mt2 - 
     14*d12^2*d15*d23^2*d45^3*mt2 - 104*d12*d15^2*d23^2*d45^3*mt2 + 
     42*d15^3*d23^2*d45^3*mt2 + 4*d12^2*d23^3*d45^3*mt2 + 
     28*d12*d15*d23^3*d45^3*mt2 - 40*d15^2*d23^3*d45^3*mt2 - 
     4*d12*d23^4*d45^3*mt2 - 2*d15*d23^4*d45^3*mt2 - 
     10*d12^2*d15^2*d34*d45^3*mt2 - 28*d12^2*d15*d23*d34*d45^3*mt2 - 
     148*d12*d15^2*d23*d34*d45^3*mt2 - 14*d15^3*d23*d34*d45^3*mt2 + 
     14*d12^2*d23^2*d34*d45^3*mt2 + 31*d12*d15*d23^2*d34*d45^3*mt2 - 
     102*d15^2*d23^2*d34*d45^3*mt2 + 24*d12*d23^3*d34*d45^3*mt2 + 
     48*d15*d23^3*d34*d45^3*mt2 + 12*d23^4*d34*d45^3*mt2 + 
     6*d12^2*d15*d34^2*d45^3*mt2 + 4*d12*d15^2*d34^2*d45^3*mt2 + 
     18*d12^2*d23*d34^2*d45^3*mt2 + 98*d12*d15*d23*d34^2*d45^3*mt2 + 
     32*d15^2*d23*d34^2*d45^3*mt2 + 18*d12*d23^2*d34^2*d45^3*mt2 + 
     92*d15*d23^2*d34^2*d45^3*mt2 - 6*d23^3*d34^2*d45^3*mt2 - 
     3*d12*d15*d34^3*d45^3*mt2 - 18*d12*d23*d34^3*d45^3*mt2 - 
     24*d15*d23*d34^3*d45^3*mt2 - 15*d23^2*d34^3*d45^3*mt2 + 
     3*d23*d34^4*d45^3*mt2 - 5*d12*d15^2*d23*d45^4*mt2 - 
     20*d15^3*d23*d45^4*mt2 + 6*d12*d15*d23^2*d45^4*mt2 + 
     18*d15^2*d23^2*d45^4*mt2 - d12*d23^3*d45^4*mt2 + 2*d15*d23^3*d45^4*mt2 + 
     5*d12*d15^2*d34*d45^4*mt2 + 22*d12*d15*d23*d34*d45^4*mt2 + 
     45*d15^2*d23*d34*d45^4*mt2 - 11*d12*d23^2*d34*d45^4*mt2 - 
     5*d15*d23^2*d34*d45^4*mt2 - 9*d23^3*d34*d45^4*mt2 - 
     4*d12*d15*d34^2*d45^4*mt2 - d15^2*d34^2*d45^4*mt2 - 
     12*d12*d23*d34^2*d45^4*mt2 - 36*d15*d23*d34^2*d45^4*mt2 - 
     3*d23^2*d34^2*d45^4*mt2 + d15*d34^3*d45^4*mt2 + 6*d23*d34^3*d45^4*mt2 + 
     d15^2*d23*d45^5*mt2 - d15*d23^2*d45^5*mt2 - d15^2*d34*d45^5*mt2 - 
     6*d15*d23*d34*d45^5*mt2 + 3*d23^2*d34*d45^5*mt2 + d15*d34^2*d45^5*mt2 + 
     3*d23*d34^2*d45^5*mt2 - 5*d12^4*d15^2*d23*mt2^2 - 
     40*d12^3*d15^3*d23*mt2^2 + 10*d12^4*d15*d23^2*mt2^2 + 
     100*d12^3*d15^2*d23^2*mt2^2 - 30*d12^2*d15^3*d23^2*mt2^2 - 
     5*d12^4*d23^3*mt2^2 - 80*d12^3*d15*d23^3*mt2^2 + 
     84*d12^2*d15^2*d23^3*mt2^2 + 12*d12*d15^3*d23^3*mt2^2 + 
     20*d12^3*d23^4*mt2^2 - 78*d12^2*d15*d23^4*mt2^2 - 
     24*d12*d15^2*d23^4*mt2^2 + 4*d15^3*d23^4*mt2^2 + 24*d12^2*d23^5*mt2^2 + 
     12*d12*d15*d23^5*mt2^2 - 8*d15^2*d23^5*mt2^2 + 4*d15*d23^6*mt2^2 + 
     5*d12^4*d15^2*d34*mt2^2 - 10*d12^4*d15*d23*d34*mt2^2 + 
     33*d12^3*d15^2*d23*d34*mt2^2 + 18*d12^2*d15^3*d23*d34*mt2^2 + 
     5*d12^4*d23^2*d34*mt2^2 - 75*d12^3*d15*d23^2*d34*mt2^2 - 
     84*d12^2*d15^2*d23^2*d34*mt2^2 + 42*d12^3*d23^3*d34*mt2^2 + 
     78*d12^2*d15*d23^3*d34*mt2^2 - 66*d12*d15^2*d23^3*d34*mt2^2 - 
     12*d15^3*d23^3*d34*mt2^2 - 12*d12^2*d23^4*d34*mt2^2 + 
     108*d12*d15*d23^4*d34*mt2^2 + 24*d15^2*d23^4*d34*mt2^2 - 
     42*d12*d23^5*d34*mt2^2 - 12*d15*d23^5*d34*mt2^2 - 
     3*d12^3*d15^2*d34^2*mt2^2 + 15*d12^3*d15*d23*d34^2*mt2^2 - 
     6*d12^2*d15^2*d23*d34^2*mt2^2 - 12*d12^3*d23^2*d34^2*mt2^2 + 
     71*d12^2*d15*d23^2*d34^2*mt2^2 + 38*d12*d15^2*d23^2*d34^2*mt2^2 - 
     69*d12^2*d23^3*d34^2*mt2^2 - 28*d12*d15*d23^3*d34^2*mt2^2 + 
     24*d15^2*d23^3*d34^2*mt2^2 - 24*d12*d23^4*d34^2*mt2^2 - 
     50*d15*d23^4*d34^2*mt2^2 + 18*d23^5*d34^2*mt2^2 - 
     5*d12^2*d15*d23*d34^3*mt2^2 + 9*d12^2*d23^2*d34^3*mt2^2 - 
     14*d12*d15*d23^2*d34^3*mt2^2 + 38*d12*d23^3*d34^3*mt2^2 + 
     6*d15*d23^3*d34^3*mt2^2 + 16*d23^4*d34^3*mt2^2 - 
     2*d12*d23^2*d34^4*mt2^2 - 6*d23^3*d34^4*mt2^2 + 
     20*d12^3*d15^2*d23*d45*mt2^2 + 120*d12^2*d15^3*d23*d45*mt2^2 - 
     34*d12^3*d15*d23^2*d45*mt2^2 - 240*d12^2*d15^2*d23^2*d45*mt2^2 + 
     84*d12*d15^3*d23^2*d45*mt2^2 + 14*d12^3*d23^3*d45*mt2^2 + 
     156*d12^2*d15*d23^3*d45*mt2^2 - 146*d12*d15^2*d23^3*d45*mt2^2 + 
     8*d15^3*d23^3*d45*mt2^2 - 36*d12^2*d23^4*d45*mt2^2 + 
     82*d12*d15*d23^4*d45*mt2^2 - 4*d15^2*d23^4*d45*mt2^2 - 
     20*d12*d23^5*d45*mt2^2 - 4*d15*d23^5*d45*mt2^2 - 
     20*d12^3*d15^2*d34*d45*mt2^2 - d12^4*d23*d34*d45*mt2^2 + 
     2*d12^3*d15*d23*d34*d45*mt2^2 - 159*d12^2*d15^2*d23*d34*d45*mt2^2 - 
     36*d12*d15^3*d23*d34*d45*mt2^2 - 4*d12^3*d23^2*d34*d45*mt2^2 + 
     123*d12^2*d15*d23^2*d34*d45*mt2^2 - 36*d12*d15^2*d23^2*d34*d45*mt2^2 - 
     12*d15^3*d23^2*d34*d45*mt2^2 - 36*d12^2*d23^3*d34*d45*mt2^2 - 
     54*d12*d15*d23^3*d34*d45*mt2^2 - 34*d15^2*d23^3*d34*d45*mt2^2 + 
     60*d12*d23^4*d34*d45*mt2^2 + 10*d15*d23^4*d34*d45*mt2^2 + 
     20*d23^5*d34*d45*mt2^2 + d12^4*d34^2*d45*mt2^2 + 
     6*d12^3*d15*d34^2*d45*mt2^2 + 9*d12^2*d15^2*d34^2*d45*mt2^2 + 
     20*d12^3*d23*d34^2*d45*mt2^2 + 63*d12^2*d15*d23*d34^2*d45*mt2^2 + 
     46*d12*d15^2*d23*d34^2*d45*mt2^2 + 62*d12^2*d23^2*d34^2*d45*mt2^2 + 
     100*d12*d15*d23^2*d34^2*d45*mt2^2 + 30*d15^2*d23^2*d34^2*d45*mt2^2 + 
     70*d12*d23^3*d34^2*d45*mt2^2 + 96*d15*d23^3*d34^2*d45*mt2^2 - 
     18*d23^4*d34^2*d45*mt2^2 - 2*d12^3*d34^3*d45*mt2^2 - 
     4*d12^2*d15*d34^3*d45*mt2^2 - 27*d12^2*d23*d34^3*d45*mt2^2 - 
     34*d12*d15*d23*d34^3*d45*mt2^2 - 70*d12*d23^2*d34^3*d45*mt2^2 - 
     58*d15*d23^2*d34^3*d45*mt2^2 - 36*d23^3*d34^3*d45*mt2^2 + 
     d12^2*d34^4*d45*mt2^2 + 8*d12*d23*d34^4*d45*mt2^2 + 
     18*d23^2*d34^4*d45*mt2^2 - 30*d12^2*d15^2*d23*d45^2*mt2^2 - 
     120*d12*d15^3*d23*d45^2*mt2^2 + 42*d12^2*d15*d23^2*d45^2*mt2^2 + 
     180*d12*d15^2*d23^2*d45^2*mt2^2 - 54*d15^3*d23^2*d45^2*mt2^2 - 
     12*d12^2*d23^3*d45^2*mt2^2 - 78*d12*d15*d23^3*d45^2*mt2^2 + 
     62*d15^2*d23^3*d45^2*mt2^2 + 18*d12*d23^4*d45^2*mt2^2 - 
     10*d15*d23^4*d45^2*mt2^2 + 2*d23^5*d45^2*mt2^2 + 
     30*d12^2*d15^2*d34*d45^2*mt2^2 + 4*d12^3*d23*d34*d45^2*mt2^2 + 
     54*d12^2*d15*d23*d34*d45^2*mt2^2 + 219*d12*d15^2*d23*d34*d45^2*mt2^2 + 
     18*d15^3*d23*d34*d45^2*mt2^2 - 18*d12^2*d23^2*d34*d45^2*mt2^2 - 
     33*d12*d15*d23^2*d34*d45^2*mt2^2 + 120*d15^2*d23^2*d34*d45^2*mt2^2 - 
     40*d12*d23^3*d34*d45^2*mt2^2 - 32*d15*d23^3*d34*d45^2*mt2^2 - 
     36*d23^4*d34*d45^2*mt2^2 - 4*d12^3*d34^2*d45^2*mt2^2 - 
     18*d12^2*d15*d34^2*d45^2*mt2^2 - 9*d12*d15^2*d34^2*d45^2*mt2^2 - 
     60*d12^2*d23*d34^2*d45^2*mt2^2 - 177*d12*d15*d23*d34^2*d45^2*mt2^2 - 
     40*d15^2*d23*d34^2*d45^2*mt2^2 - 78*d12*d23^2*d34^2*d45^2*mt2^2 - 
     169*d15*d23^2*d34^2*d45^2*mt2^2 + 3*d23^3*d34^2*d45^2*mt2^2 + 
     6*d12^2*d34^3*d45^2*mt2^2 + 8*d12*d15*d34^3*d45^2*mt2^2 + 
     56*d12*d23*d34^3*d45^2*mt2^2 + 43*d15*d23*d34^3*d45^2*mt2^2 + 
     57*d23^2*d34^3*d45^2*mt2^2 - 2*d12*d34^4*d45^2*mt2^2 - 
     10*d23*d34^4*d45^2*mt2^2 + 20*d12*d15^2*d23*d45^3*mt2^2 + 
     40*d15^3*d23*d45^3*mt2^2 - 22*d12*d15*d23^2*d45^3*mt2^2 - 
     40*d15^2*d23^2*d45^3*mt2^2 + 2*d12*d23^3*d45^3*mt2^2 + 
     2*d15*d23^3*d45^3*mt2^2 - 2*d23^4*d45^3*mt2^2 - 
     20*d12*d15^2*d34*d45^3*mt2^2 - 6*d12^2*d23*d34*d45^3*mt2^2 - 
     74*d12*d15*d23*d34*d45^3*mt2^2 - 93*d15^2*d23*d34*d45^3*mt2^2 + 
     28*d12*d23^2*d34*d45^3*mt2^2 - 15*d15*d23^2*d34*d45^3*mt2^2 + 
     34*d23^3*d34*d45^3*mt2^2 + 6*d12^2*d34^2*d45^3*mt2^2 + 
     18*d12*d15*d34^2*d45^3*mt2^2 + 3*d15^2*d34^2*d45^3*mt2^2 + 
     60*d12*d23*d34^2*d45^3*mt2^2 + 99*d15*d23*d34^2*d45^3*mt2^2 + 
     28*d23^2*d34^2*d45^3*mt2^2 - 6*d12*d34^3*d45^3*mt2^2 - 
     4*d15*d34^3*d45^3*mt2^2 - 29*d23*d34^3*d45^3*mt2^2 + d34^4*d45^3*mt2^2 - 
     5*d15^2*d23*d45^4*mt2^2 + 4*d15*d23^2*d45^4*mt2^2 + d23^3*d45^4*mt2^2 + 
     5*d15^2*d34*d45^4*mt2^2 + 4*d12*d23*d34*d45^4*mt2^2 + 
     28*d15*d23*d34*d45^4*mt2^2 - 11*d23^2*d34*d45^4*mt2^2 - 
     4*d12*d34^2*d45^4*mt2^2 - 6*d15*d34^2*d45^4*mt2^2 - 
     20*d23*d34^2*d45^4*mt2^2 + 2*d34^3*d45^4*mt2^2 - d23*d34*d45^5*mt2^2 + 
     d34^2*d45^5*mt2^2 - 10*d12^3*d15^2*d23*mt2^3 - 
     40*d12^2*d15^3*d23*mt2^3 + 20*d12^3*d15*d23^2*mt2^3 + 
     100*d12^2*d15^2*d23^2*mt2^3 - 22*d12*d15^3*d23^2*mt2^3 - 
     10*d12^3*d23^3*mt2^3 - 80*d12^2*d15*d23^3*mt2^3 + 
     64*d12*d15^2*d23^3*mt2^3 + 4*d15^3*d23^3*mt2^3 + 20*d12^2*d23^4*mt2^3 - 
     62*d12*d15*d23^4*mt2^3 - 8*d15^2*d23^4*mt2^3 + 20*d12*d23^5*mt2^3 + 
     4*d15*d23^5*mt2^3 + 10*d12^3*d15^2*d34*mt2^3 - 
     20*d12^3*d15*d23*d34*mt2^3 + 41*d12^2*d15^2*d23*d34*mt2^3 + 
     10*d12*d15^3*d23*d34*mt2^3 + 10*d12^3*d23^2*d34*mt2^3 - 
     97*d12^2*d15*d23^2*d34*mt2^3 - 52*d12*d15^2*d23^2*d34*mt2^3 + 
     56*d12^2*d23^3*d34*mt2^3 + 46*d12*d15*d23^3*d34*mt2^3 - 
     26*d15^2*d23^3*d34*mt2^3 - 4*d12*d23^4*d34*mt2^3 + 
     44*d15*d23^4*d34*mt2^3 - 18*d23^5*d34*mt2^3 - 
     3*d12^2*d15^2*d34^2*mt2^3 + 21*d12^2*d15*d23*d34^2*mt2^3 - 
     2*d12*d15^2*d23*d34^2*mt2^3 - 18*d12^2*d23^2*d34^2*mt2^3 + 
     60*d12*d15*d23^2*d34^2*mt2^3 + 14*d15^2*d23^2*d34^2*mt2^3 - 
     63*d12*d23^3*d34^2*mt2^3 - 8*d15*d23^3*d34^2*mt2^3 - 
     12*d23^4*d34^2*mt2^3 - 4*d12*d15*d23*d34^3*mt2^3 + 
     9*d12*d23^2*d34^3*mt2^3 - 6*d15*d23^2*d34^3*mt2^3 + 
     19*d23^3*d34^3*mt2^3 - d23^2*d34^4*mt2^3 + 30*d12^2*d15^2*d23*d45*
      mt2^3 + 80*d12*d15^3*d23*d45*mt2^3 - 48*d12^2*d15*d23^2*d45*mt2^3 - 
     152*d12*d15^2*d23^2*d45*mt2^3 + 30*d15^3*d23^2*d45*mt2^3 + 
     18*d12^2*d23^3*d45*mt2^3 + 96*d12*d15*d23^3*d45*mt2^3 - 
     52*d15^2*d23^3*d45*mt2^3 - 24*d12*d23^4*d45*mt2^3 + 
     30*d15*d23^4*d45*mt2^3 - 8*d23^5*d45*mt2^3 - 30*d12^2*d15^2*d34*d45*
      mt2^3 - 5*d12^3*d23*d34*d45*mt2^3 - 6*d12^2*d15*d23*d34*d45*mt2^3 - 
     130*d12*d15^2*d23*d34*d45*mt2^3 - 10*d15^3*d23*d34*d45*mt2^3 - 
     6*d12^2*d23^2*d34*d45*mt2^3 + 79*d12*d15*d23^2*d34*d45*mt2^3 - 
     30*d15^2*d23^2*d34*d45*mt2^3 - 16*d12*d23^3*d34*d45*mt2^3 - 
     10*d15*d23^3*d34*d45*mt2^3 + 24*d23^4*d34*d45*mt2^3 + 
     5*d12^3*d34^2*d45*mt2^3 + 12*d12^2*d15*d34^2*d45*mt2^3 + 
     6*d12*d15^2*d34^2*d45*mt2^3 + 49*d12^2*d23*d34^2*d45*mt2^3 + 
     80*d12*d15*d23*d34^2*d45*mt2^3 + 16*d15^2*d23*d34^2*d45*mt2^3 + 
     78*d12*d23^2*d34^2*d45*mt2^3 + 70*d15*d23^2*d34^2*d45*mt2^3 + 
     22*d23^3*d34^2*d45*mt2^3 - 7*d12^2*d34^3*d45*mt2^3 - 
     5*d12*d15*d34^3*d45*mt2^3 - 46*d12*d23*d34^3*d45*mt2^3 - 
     22*d15*d23*d34^3*d45*mt2^3 - 49*d23^2*d34^3*d45*mt2^3 + 
     2*d12*d34^4*d45*mt2^3 + 9*d23*d34^4*d45*mt2^3 - 
     30*d12*d15^2*d23*d45^2*mt2^3 - 40*d15^3*d23*d45^2*mt2^3 + 
     36*d12*d15*d23^2*d45^2*mt2^3 + 52*d15^2*d23^2*d45^2*mt2^3 - 
     6*d12*d23^3*d45^2*mt2^3 - 18*d15*d23^3*d45^2*mt2^3 + 
     6*d23^4*d45^2*mt2^3 + 30*d12*d15^2*d34*d45^2*mt2^3 + 
     15*d12^2*d23*d34*d45^2*mt2^3 + 72*d12*d15*d23*d34*d45^2*mt2^3 + 
     89*d15^2*d23*d34*d45^2*mt2^3 - 18*d12*d23^2*d34*d45^2*mt2^3 + 
     14*d15*d23^2*d34*d45^2*mt2^3 - 34*d23^3*d34*d45^2*mt2^3 - 
     15*d12^2*d34^2*d45^2*mt2^3 - 24*d12*d15*d34^2*d45^2*mt2^3 - 
     3*d15^2*d34^2*d45^2*mt2^3 - 98*d12*d23*d34^2*d45^2*mt2^3 - 
     103*d15*d23*d34^2*d45^2*mt2^3 - 54*d23^2*d34^2*d45^2*mt2^3 + 
     14*d12*d34^3*d45^2*mt2^3 + 5*d15*d34^3*d45^2*mt2^3 + 
     48*d23*d34^3*d45^2*mt2^3 - 2*d34^4*d45^2*mt2^3 + 
     10*d15^2*d23*d45^3*mt2^3 - 8*d15*d23^2*d45^3*mt2^3 - 
     2*d23^3*d45^3*mt2^3 - 10*d15^2*d34*d45^3*mt2^3 - 
     15*d12*d23*d34*d45^3*mt2^3 - 46*d15*d23*d34*d45^3*mt2^3 + 
     14*d23^2*d34*d45^3*mt2^3 + 15*d12*d34^2*d45^3*mt2^3 + 
     12*d15*d34^2*d45^3*mt2^3 + 49*d23*d34^2*d45^3*mt2^3 - 
     7*d34^3*d45^3*mt2^3 + 5*d23*d34*d45^4*mt2^3 - 5*d34^2*d45^4*mt2^3 - 
     10*d12^2*d15^2*d23*mt2^4 - 20*d12*d15^3*d23*mt2^4 + 
     20*d12^2*d15*d23^2*mt2^4 + 50*d12*d15^2*d23^2*mt2^4 - 
     6*d15^3*d23^2*mt2^4 - 10*d12^2*d23^3*mt2^4 - 40*d12*d15*d23^3*mt2^4 + 
     18*d15^2*d23^3*mt2^4 + 10*d12*d23^4*mt2^4 - 18*d15*d23^4*mt2^4 + 
     6*d23^5*mt2^4 + 10*d12^2*d15^2*d34*mt2^4 - 20*d12^2*d15*d23*d34*mt2^4 + 
     25*d12*d15^2*d23*d34*mt2^4 + 2*d15^3*d23*d34*mt2^4 + 
     10*d12^2*d23^2*d34*mt2^4 - 61*d12*d15*d23^2*d34*mt2^4 - 
     12*d15^2*d23^2*d34*mt2^4 + 36*d12*d23^3*d34*mt2^4 + 
     10*d15*d23^3*d34*mt2^4 - d12*d15^2*d34^2*mt2^4 + 
     13*d12*d15*d23*d34^2*mt2^4 - 12*d12*d23^2*d34^2*mt2^4 + 
     19*d15*d23^2*d34^2*mt2^4 - 21*d23^3*d34^2*mt2^4 - d15*d23*d34^3*mt2^4 + 
     3*d23^2*d34^3*mt2^4 + 20*d12*d15^2*d23*d45*mt2^4 + 
     20*d15^3*d23*d45*mt2^4 - 30*d12*d15*d23^2*d45*mt2^4 - 
     36*d15^2*d23^2*d45*mt2^4 + 10*d12*d23^3*d45*mt2^4 + 
     22*d15*d23^3*d45*mt2^4 - 6*d23^4*d45*mt2^4 - 20*d12*d15^2*d34*d45*
      mt2^4 - 9*d12^2*d23*d34*d45*mt2^4 - 10*d12*d15*d23*d34*d45*mt2^4 - 
     39*d15^2*d23*d34*d45*mt2^4 - 4*d12*d23^2*d34*d45*mt2^4 + 
     17*d15*d23^2*d34*d45*mt2^4 + 9*d12^2*d34^2*d45*mt2^4 + 
     10*d12*d15*d34^2*d45*mt2^4 + d15^2*d34^2*d45*mt2^4 + 
     50*d12*d23*d34^2*d45*mt2^4 + 33*d15*d23*d34^2*d45*mt2^4 + 
     32*d23^2*d34^2*d45*mt2^4 - 8*d12*d34^3*d45*mt2^4 - 
     2*d15*d34^3*d45*mt2^4 - 25*d23*d34^3*d45*mt2^4 + d34^4*d45*mt2^4 - 
     10*d15^2*d23*d45^2*mt2^4 + 10*d15*d23^2*d45^2*mt2^4 + 
     10*d15^2*d34*d45^2*mt2^4 + 18*d12*d23*d34*d45^2*mt2^4 + 
     30*d15*d23*d34*d45^2*mt2^4 - 6*d23^2*d34*d45^2*mt2^4 - 
     18*d12*d34^2*d45^2*mt2^4 - 10*d15*d34^2*d45^2*mt2^4 - 
     50*d23*d34^2*d45^2*mt2^4 + 8*d34^3*d45^2*mt2^4 - 9*d23*d34*d45^3*mt2^4 + 
     9*d34^2*d45^3*mt2^4 - 5*d12*d15^2*d23*mt2^5 - 4*d15^3*d23*mt2^5 + 
     10*d12*d15*d23^2*mt2^5 + 10*d15^2*d23^2*mt2^5 - 5*d12*d23^3*mt2^5 - 
     8*d15*d23^3*mt2^5 + 2*d23^4*mt2^5 + 5*d12*d15^2*d34*mt2^5 - 
     10*d12*d15*d23*d34*mt2^5 + 6*d15^2*d23*d34*mt2^5 + 
     5*d12*d23^2*d34*mt2^5 - 15*d15*d23^2*d34*mt2^5 + 9*d23^3*d34*mt2^5 + 
     3*d15*d23*d34^2*mt2^5 - 3*d23^2*d34^2*mt2^5 + 5*d15^2*d23*d45*mt2^5 - 
     7*d15*d23^2*d45*mt2^5 + 2*d23^3*d45*mt2^5 - 5*d15^2*d34*d45*mt2^5 - 
     7*d12*d23*d34*d45*mt2^5 - 4*d15*d23*d34*d45*mt2^5 - 
     d23^2*d34*d45*mt2^5 + 7*d12*d34^2*d45*mt2^5 + 3*d15*d34^2*d45*mt2^5 + 
     18*d23*d34^2*d45*mt2^5 - 3*d34^3*d45*mt2^5 + 7*d23*d34*d45^2*mt2^5 - 
     7*d34^2*d45^2*mt2^5 - d15^2*d23*mt2^6 + 2*d15*d23^2*mt2^6 - 
     d23^3*mt2^6 + d15^2*d34*mt2^6 - 2*d15*d23*d34*mt2^6 + d23^2*d34*mt2^6 - 
     2*d23*d34*d45*mt2^6 + 2*d34^2*d45*mt2^6)/((d12 - d34 - d45 + mt2)*
     (2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2)*(2*d12*d15 + 2*d15*d23 - 
      2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)*
     Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
       2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
       2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
       2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
       2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
       2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
       2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
       2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
       2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]*
     (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
      2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
      2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)))}, 
 {0, (-4*d12^2*d15 - 8*d12*d15^2 - 4*d15^3 + 4*d12^2*d23 + 8*d12*d15*d23 + 
    4*d15^2*d23 + 4*d12^2*d34 + 16*d12*d15*d34 + 12*d15^2*d34 - 
    8*d12*d23*d34 - 8*d15*d23*d34 - 8*d12*d34^2 - 12*d15*d34^2 + 
    4*d23*d34^2 + 4*d34^3 + 4*d12*d15*d45 + 2*d15^2*d45 - 4*d12*d23*d45 - 
    2*d23^2*d45 - 4*d12*d34*d45 - 4*d15*d34*d45 + 2*d34^2*d45 - d15*d45^2 + 
    d23*d45^2 + d34*d45^2 - 8*d12*d15*mt2 - 8*d15^2*mt2 + 8*d12*d23*mt2 + 
    8*d15*d23*mt2 + 8*d12*d34*mt2 + 16*d15*d34*mt2 - 8*d23*d34*mt2 - 
    8*d34^2*mt2 - 4*d15*mt2^2 + 4*d23*mt2^2 + 4*d34*mt2^2 - 2*d45*mt2^2)/
   ((2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 
     2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + d45*mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 0, 
  (-4*(-d15 + d23 + d34)*Sqrt[d45]*Sqrt[d15*d45 - d23*d45 - d34*d45 - 
      2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2]*
    (-(d12^3*d15) - d12^2*d15^2 + d12^3*d23 - d12^2*d15*d23 - 
     2*d12*d15^2*d23 + 2*d12^2*d23^2 + d12*d15*d23^2 - d15^2*d23^2 + 
     d12*d23^3 + d15*d23^3 + d12^3*d34 + 2*d12^2*d15*d34 + d12^2*d23*d34 + 
     4*d12*d15*d23*d34 - d12*d23^2*d34 + 2*d15*d23^2*d34 - d23^3*d34 - 
     d12^2*d34^2 - 2*d12*d23*d34^2 - d23^2*d34^2 + d12^2*d15*d45 + 
     d12*d15^2*d45 - d12^2*d23*d45 + d15^2*d23*d45 - d12*d23^2*d45 - 
     d15*d23^2*d45 - d12^2*d34*d45 - 2*d12*d15*d34*d45 - 2*d15*d23*d34*d45 + 
     d23^2*d34*d45 + d12*d34^2*d45 + d23*d34^2*d45 - d12^3*mt2 - 
     7*d12^2*d15*mt2 - 4*d12*d15^2*mt2 + 4*d12^2*d23*mt2 - 
     6*d12*d15*d23*mt2 - 4*d15^2*d23*mt2 + 7*d12*d23^2*mt2 + d15*d23^2*mt2 + 
     2*d23^3*mt2 + 7*d12^2*d34*mt2 + 8*d12*d15*d34*mt2 + 6*d12*d23*d34*mt2 + 
     8*d15*d23*d34*mt2 - d23^2*d34*mt2 - 4*d12*d34^2*mt2 - 4*d23*d34^2*mt2 + 
     d12^2*d45*mt2 + 5*d12*d15*d45*mt2 + d15^2*d45*mt2 - 3*d12*d23*d45*mt2 + 
     3*d15*d23*d45*mt2 - 3*d23^2*d45*mt2 - 5*d12*d34*d45*mt2 - 
     2*d15*d34*d45*mt2 - 3*d23*d34*d45*mt2 + d34^2*d45*mt2 - d15*d45^2*mt2 + 
     d23*d45^2*mt2 + d34*d45^2*mt2 - 2*d12^2*mt2^2 - 5*d12*d15*mt2^2 + 
     d15^2*mt2^2 + d12*d23*mt2^2 - 7*d15*d23*mt2^2 + 4*d23^2*mt2^2 + 
     5*d12*d34*mt2^2 - 2*d15*d34*mt2^2 + 7*d23*d34*mt2^2 + d34^2*mt2^2 + 
     2*d15*d45*mt2^2 - 2*d23*d45*mt2^2 - 2*d34*d45*mt2^2 - d12*mt2^3 + 
     d15*mt2^3 - 2*d23*mt2^3 - d34*mt2^3 + d45*mt2^3))/
   (Sqrt[d15 - d23 - d34]*mt2*(d12 + d23 - d45 + mt2)*
    (-2*d12*d15 - 2*d15^2 + 2*d12*d23 + 2*d15*d23 + 2*d12*d34 + 4*d15*d34 - 
     2*d23*d34 - 2*d34^2 - 2*d15*mt2 + 2*d23*mt2 + 2*d34*mt2 - d45*mt2)*
    Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
      mt2^2]*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 0, 0, 0, 
  (2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 + d15*mt2 - 2*d23*mt2 - 
     d34*mt2 + d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2])/
   (mt2*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 + d15*mt2 - 2*d23*mt2 - 
     d34*mt2 + d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2])/
   (mt2*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d12*d15 + d15^2 - d12*d23 - d15*d23 - 
     d12*d34 - 2*d15*d34 + d23*d34 + d34^2 - d12*mt2 + d15*mt2 - 2*d23*mt2 - 
     d34*mt2 + d45*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 
      2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2])/
   (mt2*(2*d12*d15 + 2*d15^2 - 2*d12*d23 - 2*d15*d23 - 2*d12*d34 - 
     4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 2*d23*mt2 - 2*d34*mt2 + 
     d45*mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 
     2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (-2*Sqrt[d15 - d23 - d34]*(d12*d45 + d23*d45 - d45^2 + 2*d45*mt2 - 
     2*mt2^2))/(Sqrt[d45 - 2*mt2]*mt2*(d12 + d23 - d45 + mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2]), (-2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*
    (d12 + d15 - d34 - d45 + 2*mt2)*Sqrt[d15*d45 - d23*d45 - d34*d45 - 
      2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 2*d45*mt2 - 2*mt2^2])/
   (mt2*(d12 + d15 - d34 - d45 + mt2)*(-(d15*d45) + d23*d45 + d34*d45 + 
     2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 2*d45*mt2 + 2*mt2^2)), 
  (2*Sqrt[d15 - d23 - d34]*Sqrt[d45]*(d12 + d15 - d34 - d45 + 2*mt2)*
    Sqrt[d15*d45 - d23*d45 - d34*d45 - 2*d12*mt2 - 2*d15*mt2 + 2*d34*mt2 + 
      2*d45*mt2 - 2*mt2^2])/(mt2*(d12 + d15 - d34 - d45 + mt2)*
    (-(d15*d45) + d23*d45 + d34*d45 + 2*d12*mt2 + 2*d15*mt2 - 2*d34*mt2 - 
     2*d45*mt2 + 2*mt2^2)), 0, 0, 0}, 
 {0, 0, (4*d15^3 - 8*d15^2*d23 + 4*d15*d23^2 + 4*d15^2*d45 - 4*d15*d23*d45 + 
    d15*d45^2)/((d15*d45 - 2*d15*mt2 + 2*d23*mt2)*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), 0, 0, 0, 0, 
  (-4*Sqrt[d15]*Sqrt[d45]*(d15^2*d23 - d15*d23^2 - d15^2*d45 + 
     2*d15*d23*d45 - d15*d45^2 - 2*d15^2*mt2 + 3*d15*d23*mt2 - d23^2*mt2 - 
     2*d15*d45*mt2 + 2*d23*d45*mt2 - d45^2*mt2))/
   (mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 
  (-2*Sqrt[d15]*Sqrt[d45]*(d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), (2*Sqrt[d15]*Sqrt[d45]*
    (d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), (2*Sqrt[d15]*Sqrt[d45]*
    (d15^2 - d15*d23 + d15*d45 - d15*mt2 + d23*mt2))/
   (mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]*(2*d15^2 - 2*d15*d23 + 
     2*d15*d45 + d45*mt2)), 0, 0, (2*Sqrt[d15]*d45)/
   (Sqrt[d45 - 2*mt2]*mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0, 0, 
  (2*Sqrt[d15]*Sqrt[d45])/(mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 
  (-2*Sqrt[d15]*Sqrt[d45])/(mt2*Sqrt[d15*d45 - 2*d15*mt2 + 2*d23*mt2]), 0}, 
 {0, 0, 0, (d12^3 + d12^2*d23 + 2*d12*d15*d23 + 2*d15*d23^2 - 2*d12^2*d34 + 
    2*d12*d15*d34 - 2*d12*d23*d34 + 2*d15*d23*d34 + d12*d34^2 + d23*d34^2 - 
    3*d12^2*d45 - 2*d12*d23*d45 - 2*d15*d23*d45 + 4*d12*d34*d45 - 
    2*d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + d23*d45^2 - 
    2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 4*d12*d23*mt2 + 2*d15*d23*mt2 - 
    2*d12*d34*mt2 + 2*d15*d34*mt2 - 4*d23*d34*mt2 - d34^2*mt2 - 
    6*d12*d45*mt2 - 4*d23*d45*mt2 + 2*d34*d45*mt2 + 3*d45^2*mt2 + 
    3*d12*mt2^2 + 3*d23*mt2^2 - 3*d45*mt2^2 + mt2^3)/
   ((d12 + d23 - d45 + mt2)*(d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 
  (-2*d15*(d12^2 + d12*d23 - d12*d34 - d23*d34 - 2*d12*d45 - d23*d45 + 
     d34*d45 + d45^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 0, 
  (-2*d15*(d12^2 + d12*d23 - d12*d34 - d23*d34 - 2*d12*d45 - d23*d45 + 
     d34*d45 + d45^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 0, 
  (-2*d15*(d12^3 + d12^2*d15 + d12^2*d23 + d12*d15*d23 - 2*d12^2*d34 - 
     d12*d15*d34 - 2*d12*d23*d34 - d15*d23*d34 + d12*d34^2 + d23*d34^2 - 
     3*d12^2*d45 - 2*d12*d15*d45 - 2*d12*d23*d45 - d15*d23*d45 + 
     4*d12*d34*d45 + d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + 
     d15*d45^2 + d23*d45^2 - 2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 
     3*d12*d23*mt2 - 3*d12*d34*mt2 - 3*d23*d34*mt2 - 6*d12*d45*mt2 - 
     3*d23*d45*mt2 + 3*d34*d45*mt2 + 3*d45^2*mt2 + 2*d12*mt2^2 - d15*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2))/(mt2*(d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*d15*(d12^3 + d12^2*d15 + d12^2*d23 + d12*d15*d23 - 2*d12^2*d34 - 
     d12*d15*d34 - 2*d12*d23*d34 - d15*d23*d34 + d12*d34^2 + d23*d34^2 - 
     3*d12^2*d45 - 2*d12*d15*d45 - 2*d12*d23*d45 - d15*d23*d45 + 
     4*d12*d34*d45 + d15*d34*d45 + 2*d23*d34*d45 - d34^2*d45 + 3*d12*d45^2 + 
     d15*d45^2 + d23*d45^2 - 2*d34*d45^2 - d45^3 + 3*d12^2*mt2 + 
     3*d12*d23*mt2 - 3*d12*d34*mt2 - 3*d23*d34*mt2 - 6*d12*d45*mt2 - 
     3*d23*d45*mt2 + 3*d34*d45*mt2 + 3*d45^2*mt2 + 2*d12*mt2^2 - d15*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2))/(mt2*(d12 - d34 - d45 + mt2)*
    (d12 + d15 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2)), 
  (2*(-(d12^2*d15) - d12*d15*d23 + d12*d15*d34 + d15*d23*d34 + 
     2*d12*d15*d45 + d15*d23*d45 - d15*d34*d45 - d15*d45^2 + d12*mt2^2 + 
     d15*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3))/(mt2*(d12 - d34 - d45 + mt2)*
    (2*d12*d15 + 2*d15*d23 - 2*d15*d45 + d12*mt2 + 2*d15*mt2 - d34*mt2 - 
     d45*mt2 + mt2^2)), 0, (-2*(-(d12^2*d15) - d12*d15*d23 + d12*d15*d34 + 
     d15*d23*d34 + 2*d12*d15*d45 + d15*d23*d45 - d15*d34*d45 - d15*d45^2 + 
     d12*mt2^2 + d15*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3))/
   (mt2*(d12 - d34 - d45 + mt2)*(2*d12*d15 + 2*d15*d23 - 2*d15*d45 + 
     d12*mt2 + 2*d15*mt2 - d34*mt2 - d45*mt2 + mt2^2))}, 
 {0, 0, 0, 0, (d12^3 + d12^2*d23 + 2*d12*d23^2 + 2*d23^3 - 3*d12^2*d45 - 
    4*d12*d23*d45 - 4*d23^2*d45 + 3*d12*d45^2 + 3*d23*d45^2 - d45^3 + 
    3*d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 6*d12*d45*mt2 - 
    6*d23*d45*mt2 + 3*d45^2*mt2 + 3*d12*mt2^2 + 3*d23*mt2^2 - 3*d45*mt2^2 + 
    mt2^3)/((d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, 
  (4*d23*(d12^3 + 2*d12^2*d23 + d12*d23^2 - d12^2*d45 - d12*d23*d45 + 
     3*d12^2*mt2 + 5*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 3*d12*mt2^2 + 3*d23*mt2^2 - 3*d45*mt2^2 + 
     mt2^3))/(mt2*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
      2*d45*mt2 + mt2^2]*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-4*(d12^2*d23^2 + d12*d23^3 - d12^2*d23*d45 - 
     2*d12*d23^2*d45 + d12*d23*d45^2 + 2*d12*d23^2*mt2 + 2*d23^3*mt2 - 
     d12^2*d45*mt2 - 3*d12*d23*d45*mt2 - 4*d23^2*d45*mt2 + 2*d12*d45^2*mt2 + 
     3*d23*d45^2*mt2 - d45^3*mt2 + d23^2*mt2^2 - 2*d12*d45*mt2^2 - 
     4*d23*d45*mt2^2 + 2*d45^2*mt2^2 - d45*mt2^3))/
   (mt2*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
     4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
     d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
    Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)]), 0, 0, 0, 0, 0, 
  (2*Sqrt[d45])/(Sqrt[d45 - 2*mt2]*mt2), 
  (-2*d23*(d12^3 + 2*d12^2*d23 + d12*d23^2 - 2*d12^2*d45 - 2*d12*d23*d45 + 
     d12*d45^2 + 3*d12^2*mt2 + 3*d12*d23*mt2 - 3*d12*d45*mt2 + 2*d12*mt2^2 + 
     d23*mt2^2))/(mt2*(d12 + d23 - d45 + mt2)*(2*d12^2*d23 + 2*d12*d23^2 - 
     2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 
     2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 
     2*d45*mt2^2 + mt2^3)), 0, 0, 
  (2*(-(d12^2*d23) - d12*d23^2 + d12*d23*d45 + d12*mt2^2 + d23*mt2^2 - 
     d45*mt2^2 + mt2^3))/(mt2*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + 
     d12^2*mt2 + 4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 
     2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + 
     mt2^3)), (-2*(-2*d12^3*d23 - 4*d12^2*d23^2 - 2*d12*d23^3 + 
     4*d12^2*d23*d45 + 4*d12*d23^2*d45 - 2*d12*d23*d45^2 - 4*d12^2*d23*mt2 - 
     4*d12*d23^2*mt2 + 4*d12*d23*d45*mt2 + d12^2*mt2^2 - 2*d12*d45*mt2^2 - 
     2*d23*d45*mt2^2 + d45^2*mt2^2 + 2*d12*mt2^3 + 2*d23*mt2^3 - 
     2*d45*mt2^3 + mt2^4))/(mt2*(d12 + d23 - d45 + mt2)*
    (2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 4*d12*d23*mt2 + 
     2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 2*d12*mt2^2 + 
     2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3))}, 
 {0, 0, 0, 0, 0, d34/(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2), 0, 0, 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), 0, 0, (-2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 0, 0, 0, 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), (2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)), 
  (-2*d23*(-d15 + d23 + d34))/(mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
     d34*mt2)), (2*d23*(-d15 + d23 + d34))/
   (mt2*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2))}, 
 {0, 0, 0, 0, 0, 0, (-d12^3 - 3*d12^2*d23 - 3*d12*d23^2 - d23^3 + d12^2*d45 + 
    2*d12*d23*d45 + d23^2*d45 - 3*d12^2*mt2 - 6*d12*d23*mt2 - 3*d23^2*mt2 - 
    3*d12*mt2^2 - 3*d23*mt2^2 + 3*d45*mt2^2 - mt2^3)/
   (mt2*(d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
     2*d23*mt2 - 2*d45*mt2 + mt2^2)), 0, 0, 0, 0, 0, 0, 
  (Sqrt[d45]*Sqrt[d45^2 - 2*d45*(-d12 - d23 + d45) + (-d12 - d23 + d45 - mt2)^
       2]*(-d12^2 - 2*d12*d23 - d23^2 + d12*d45 + d23*d45 - 4*d12*mt2 - 
     4*d23*mt2 + d45*mt2 + mt2^2))/(2*Sqrt[d45 - 2*mt2]*mt2*
    (d12 + d23 - d45 + mt2)*(d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
     2*d23*mt2 - 2*d45*mt2 + mt2^2)), ((d12 + d23)*(d12 + d23 - d45 + mt2))/
   (mt2*(2*d12 + 2*d23 - 2*d45 + mt2)*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 
      2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2]), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-d23^2 + 2*d23*d45 - d45^2)/
   (mt2*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[d45]*(-d23 + d45 + 2*mt2))/(Sqrt[d45 - 2*mt2]*mt2*
     Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]), 0, 0, 0, 
  ((-d23^2 + d23*d45 + d45*mt2)*Sqrt[d23^2 + d45^2 - 2*d45*(d23 + mt2)])/
   (mt2*(2*d23 + mt2)*(d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 0, 0, 0, 0, 
  (2*d15)/(mt2*(2*d15 + mt2)), (-2*d23)/(mt2*(2*d23 + mt2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 0, 0, 0, 
  (-2*d15)/(mt2*(2*d15 + mt2)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -mt2^(-1), 0, 0, -(Sqrt[d45]/(Sqrt[d45 - 2*mt2]*mt2)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 0, 0, 
  (-2*(d15 - d23 - d34))/(mt2*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -mt2^(-1), 0, 
  (-2*(d12 + d23 - d45))/(mt2*(2*d12 + 2*d23 - 2*d45 + mt2)), 
  (2*(d15 - d23 - d34))/(mt2*(2*d15 - 2*d23 - 2*d34 + mt2)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(d45 - 2*mt2), 0, 0, 0, 0, 
  (-2*Sqrt[d45])/(Sqrt[d45 - 2*mt2]*mt2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*d12 - 3*d23 + 3*d45 - mt2)/((2*d12 + 2*d23 - 2*d45 + mt2)*
    (d12 + d23 - d45 + mt2)), 0, 0, 0, (-2*(d12 + d23 - d45))/
   (mt2*(d12 + d23 - d45 + mt2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (2*d15 - 2*d23 - 2*d34 + mt2)^(-1), 0, 0, -2/mt2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*d15 + mt2)^(-1), 0, 
  -2/mt2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*d23 + mt2)^(-1), -2/mt2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -mt2^(-1)}}


==> anc/MIs_evaluation/T4/DIFFEXP_T4.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


(*Load DiffExp*)


Get[PathTo<>"DiffExp.m"];


(*Load the list of masters*)


masters=Get["masters_T4.m"];


(*Load the substitution list that writes explicitly masters[[k]] in terms of j[]: masters[[k]]//.mis*)


mis=Get["utdefsT4.m"];


(*Load the normalization for the masters*)


misnorm = Import["masters_T4_norm.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading numerical boundary values*)


boundary=Get["../../boundary/T4/bound_Num_T4.m"];


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../../boundary/Permutation.m"];


(* ::Section:: *)
(*DIFFEXP Permutation P1,P2,P3,P4*)


AC=Get["Analytic_Continuation_T4.m"][[1]];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"DEQs_T4/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->8,
ExpansionOrder->80,
EpsilonOrder->4, ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,3,2,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point2=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point*)


ResultsP2=TransportTo[DiffExpBC,point2];


(*Code for creating a substitution list "masterrulesP2" for the MIs of permutation 2 into their numerical values.*)


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP2[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP2 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,2]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP2[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p13245.m",masterrulesP2];


(* ::Section:: *)
(*P1*)


(*Numerical evaluation for permutation P1*)


(*point1 is the permuted kinematic point of point2*)


inv0=InvariantsPermutations[[4,1]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point2;
point1=Inner[Rule,inv1,inv2,List]


ResultsP1=TransportTo[DiffExpBC,point1];


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP1[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP1 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,1]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP1[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p13254.m",masterrulesP1];


(* ::Section:: *)
(*P3*)


(*Numerical evaluation for permutation P3*)


(*point3 is the permuted kinematic point of point2*)


inv0=InvariantsPermutations[[4,3]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point2;
point3=Inner[Rule,inv1,inv2,List]


ResultsP3=TransportTo[DiffExpBC,point3];


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP3[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP3 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,3]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP3[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p15243.m",masterrulesP3];


(* ::Section:: *)
(*P4*)


(*Numerical evaluation for permutation P4*)


(*point4 is the permuted kinematic point of point2*)


inv0=InvariantsPermutations[[4,4]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point2;
point4=Inner[Rule,inv1,inv2,List]


ResultsP4=TransportTo[DiffExpBC,point4];


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP4[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP4 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,4]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP4[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p15234.m",masterrulesP4];


(* ::Section:: *)
(*DIFFEXP Permutation P5,P6*)


ACP=Get["Analytic_Continuation_T4.m"][[2]];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->ACP,
MatrixDirectory->"DEQs_T4/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4, ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Point in which the boundaries are computed with respect to the ordering (1,3,2,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the amplitude*)


point2=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(* ::Section:: *)
(*P5*)


(*Numerical evaluation for permutation P5*)


(*point5 is the permuted kinematic point of point2*)


inv0=InvariantsPermutations[[4,5]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point2;
point5=Inner[Rule,inv1,inv2,List]


ResultsP5=TransportTo[DiffExpBC,point5];


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP5[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP5 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,5]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP5[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p14235.m",masterrulesP5];


(* ::Section:: *)
(*P6*)


(*Numerical evaluation for permutation P6*)


(*point6 is the permuted kinematic point of point2*)


inv0=InvariantsPermutations[[4,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point2;
point6=Inner[Rule,inv1,inv2,List]


ResultsP6=TransportTo[DiffExpBC,point6];


mastersnorm = Get["masters_T4.m"];
mastersnorm = Get["masters_T4_norm.m"] /. ResultsP6[[1]] /. Rule[a_,b_]:>Sqrt[b];
masterrulesP6 =Rule@@@Transpose[{masters /.Inner[Rule,{1,3,2,4,5},permutations[[4,6]],List],(({1,eps,eps^2,eps^3,eps^4} . #)&/@ResultsP6[[2]])/mastersnorm}] /. Rule[a_,b_]:>Rule[a,Collect[b,eps,Factor]];


Export["Numerics/resT4_p14253.m",masterrulesP6];


==> anc/MIs_evaluation/T4/masters_T4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT4-n", {{1}, {3}, {2}, {4}, {5}}], 
 mi["boxT4-n", {{1, 3}, {2}, {4}, {5}}], 
 mi["boxT4-n", {{1}, {3, 2}, {4}, {5}}], 
 mi["boxT4", {{1}, {3}, {2, 4}, {5}}], mi["boxT4", {{1}, {3}, {2}, {4, 5}}], 
 mi["boxT4", {{5, 1}, {3}, {2}, {4}}], mi["triT4-n", {{1, 3}, {2}, {4, 5}}], 
 mi["triT4-n", {{1}, {3, 2}, {4, 5}}], mi["triT4", {{5, 1}, {3, 2}, {4}}], 
 mi["triT4", {{1}, {3, 2, 4}, {5}}], mi["triT4", {{1, 3, 2}, {4}, {5}}], 
 mi["triT4", {{5, 1, 3}, {2}, {4}}], mi["triT4", {{1, 3}, {2, 4}, {5}}], 
 mi["bubT4-n", {{4, 5}, {1, 3, 2}}], mi["bubT4", {{1, 3}, {2, 4, 5}}], 
 mi["bubT4", {{2, 4}, {5, 1, 3}}], mi["bubT4", {{1, 5}, {3, 2, 4}}], 
 mi["bubT4", {{2, 3}, {4, 5, 1}}], mi["bubmt2T4", {{1}, {3, 2, 4, 5}}]}


==> anc/MIs_evaluation/T4/masters_T4_norm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi["pent6dT4-n", {{1}, {3}, {2}, {4}, {5}}] -> 
  16*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
    2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
    2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
    2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
    2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
    2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
    2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
    2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
    2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2), 
 mi["boxT4-n", {{1, 3}, {2}, {4}, {5}}] -> 
  1 - (2*mt2*(d12 + d15 - d34 - d45 + mt2))/((d15 - d23 - d34)*d45), 
 mi["boxT4-n", {{1}, {3, 2}, {4}, {5}}] -> 1 - (2*(d15 - d23)*mt2)/(d15*d45), 
 mi["boxT4", {{1}, {3}, {2, 4}, {5}}] -> 1, 
 mi["boxT4", {{1}, {3}, {2}, {4, 5}}] -> 1, 
 mi["boxT4", {{5, 1}, {3}, {2}, {4}}] -> 1, 
 mi["triT4-n", {{1, 3}, {2}, {4, 5}}] -> d45^2 - 2*d45*(-d12 - d23 + d45) + 
   (-d12 - d23 + d45 - mt2)^2, mi["triT4-n", {{1}, {3, 2}, {4, 5}}] -> 
  d23^2 + d45^2 - 2*d45*(d23 + mt2), mi["triT4", {{5, 1}, {3, 2}, {4}}] -> 1, 
 mi["triT4", {{1}, {3, 2, 4}, {5}}] -> 1, 
 mi["triT4", {{1, 3, 2}, {4}, {5}}] -> 1, 
 mi["triT4", {{5, 1, 3}, {2}, {4}}] -> 1, 
 mi["triT4", {{1, 3}, {2, 4}, {5}}] -> 1, 
 mi["bubT4-n", {{4, 5}, {1, 3, 2}}] -> 1 - (2*mt2)/d45, 
 mi["bubT4", {{1, 3}, {2, 4, 5}}] -> 1, mi["bubT4", {{2, 4}, {5, 1, 3}}] -> 
  1, mi["bubT4", {{1, 5}, {3, 2, 4}}] -> 1, 
 mi["bubT4", {{2, 3}, {4, 5, 1}}] -> 1, 
 mi["bubmt2T4", {{1}, {3, 2, 4, 5}}] -> 1}


==> anc/MIs_evaluation/T4/utdefsT4.m <==
(* ::Package:: *)

{
 mi["pent6dT4-n",{{1}, {3}, {2}, {4}, {5}} ]->LIBPEliminateZeroSectors[Collect[eps^3*LoweringDRR@@j[T4p13245, 1, 1, 1, 1, 1],_j,Together]],

 mi["boxT4-n", {{1,3}, {2}, {4}, {5}}] -> eps^2*4*d24*d45*j[T4p13245, 1, 0, 1, 1, 1],
 mi["boxT4-n", {{1}, {3,2}, {4}, {5}}] -> eps^2*4*d45*d15*j[T4p13245, 1, 1, 0, 1,1], 
 mi["boxT4", {{1}, {3}, {2,4}, {5}}] -> eps^2*4*d13*d15*j[T4p13245, 1, 1, 1, 0, 1],
 mi["boxT4", {{1}, {3}, {2}, {4,5}}] -> eps^2*4*d13*d23*j[T4p13245, 1, 1, 1, 1, 0],
 mi["boxT4", {{5,1}, {3}, {2}, {4}}] -> eps^2*4*d24*d23*j[T4p13245, 0, 1, 1, 1, 1],
 
 mi["triT4-n", {{1,3}, {2}, {4,5}}] -> eps^2*j[T4p13245, 1, 0, 1, 1, 0],
 mi["triT4-n", {{1}, {3,2}, {4,5}}] -> eps^2*j[T4p13245, 1, 1, 0, 1, 0],
 mi["triT4", {{5,1}, {3,2}, {4}}] -> eps^2*2*(d23-d15)*j[T4p13245, 0, 1, 0, 1, 1],
 mi["triT4", {{1}, {3,2,4}, {5}}] -> eps^2*2*d15*j[T4p13245, 1, 1, 0, 0, 1],
 mi["triT4", {{1,3,2}, {4}, {5}}] -> eps^2*2*d45*j[T4p13245, 1, 0, 0, 1, 1],
 mi["triT4", {{5,1,3}, {2}, {4}}] -> eps^2*2*d24*j[T4p13245, 0, 0, 1, 1, 1],
 mi["triT4", {{1,3}, {2,4}, {5}}] -> eps^2*2*(d13-d24)*j[T4p13245, 1, 0, 1, 0, 1],

 mi["bubT4-n", {{4,5}, {1,3,2}}] -> eps*s45*j[T4p13245, 1, 0, 0, 2, 0],
 mi["bubT4", {{1,3}, {2,4,5}}] -> eps*s13*j[T4p13245, 2, 0, 1, 0, 0],
 mi["bubT4", {{2,4}, {5,1,3}}] -> eps*s24*j[T4p13245, 0, 0, 1, 0, 2],
 mi["bubT4", {{1,5}, {3,2,4}}] -> eps*s15*j[T4p13245, 0, 1, 0, 0, 2],
 mi["bubT4", {{2,3}, {4,5,1}}] -> eps*s23*j[T4p13245, 0, 1, 0, 2, 0],

 mi["bubmt2T4", {{1}, {3,2,4,5}}] -> eps*mt2*j[T4p13245, 2, 1, 0, 0, 0]
}



==> anc/README.md <==
### Ancillary files for "One-loop QCD helicity amplitudes for $pp\to t\tb j$ to $O(\eps^2)$"

This directory contains a set of ancillary files with analytic expressions for the mass renormalised amplitudes in terms of master integrals and a set of routines to evaluate the master intgerals using differential equations and DiffExp (Hidding 2020, https://arxiv.org/abs/2006.05510).

The base directory contains two Mathematica script

* polechecks.wl - all independent helicity configurations for pp > ttj are evaluated using a high precision evaluation of the master integrals and cross checked against the universal pole structure.
* testpoint.wl - all independent helicity configurations for pp > ttj are evaluated up to O(eps^2)

both of these evaluations are performed at the level of the sub-amplitudes in the spin projection. The definitions are listed in the README.md file in the ttj_amplitudes directory.

Two directories contain computer readable files containing the results of the paper

ttj_amplitudes/README.md - details of the file format for the amplitudes
ttj_amplitudes/ttggg.tar.xz - tree and 1L sub-amplitudes for ttggg (must be unzipped)
ttj_amplitudes/ttqqg.tar.xz - tree and 1L sub-amplitudes for ttqqg (must be unzipped)

MIs_evaluation/README.md - details of the differential equations for the 4 independent pentagon topologies
MIs_evaluation/T*" - files for the differential equations
MIs_evaluation/T1T2T3T4_all_Permutations_eval_mt_not1_High_prec.m - high precision values for the MIs at a single point

boundary/README.md - details of the boundary constants for all the master integrals in all topologies
boundary/T*" - files for the boundary constants
boundary/pentagonT2 - files for the one-parametric boundary constants for pentagon for T2


==> anc/boundary/Permutation.m <==
(* ::Package:: *)

MomentumConservation = {mm[p5]->-mm[p1]-mm[p2]-mm[p3]-mm[p4]};
Replacements = {
  mmp2[p1] -> mt2, 
  mmp[p1, p2] -> d12, 
  mmp[p1, p3] -> d45 - d12 - d23 - mt2, 
  mmp[p1, p4] -> -d15 + d23 - d45, 
  mmp[p1, p5] -> d15, 
  mmp2[p2] -> mt2, 
  mmp[p2, p3] -> d23, 
  mmp[p2, p4] -> d15 - d23 - d34, 
  mmp[p2, p5] -> d34 - d12 - d15 - mt2, 
  mmp2[p3] -> 0, 
  mmp[p3, p4] -> d34, 
  mmp[p3, p5] -> d12 - d34 - d45 + mt2, 
  mmp[p4, p5] -> d45, 
  mmp2[p4] -> 0
};


Invariants = {
  d12 -> mmp[p1,p2],
  d23 -> mmp[p2,p3],
  d34 -> mmp[p3,p4],
  d45 -> mmp[p4,p5],
  d15 -> mmp[p1,p5],
  mt2 -> mmp2[p1]
}/.MomentumConservation//Expand;


sijreplace = {
 
 s12 -> 2*(d12+mt2),
 s13 -> 2*d45-2*d12-2*d23-mt2,
 s14 -> 2*d23-2*d45-2*d15+mt2,
 s15 -> 2*d15+mt2,
 s23 -> 2*d23+mt2,
 s24 -> 2*d15-2*d23-2*d34+mt2,
 s25 -> 2*d34-2*d15-2*d12-mt2,
 s34 -> 2*d34,
 s35 -> 2*d12-2*d34-2*d45+2*mt2,
 s45 -> 2*d45,
 
 d13 -> d45-d12-d23-mt2,
 d14 -> d23-d45-d15,
 d24 -> d15-d23-d34,
 d25 -> d34-d15-d12-mt2,
 d35 -> d12-d34-d45+mt2

};


permutations=<|
T1->{{1,2,3,4,5}, {1,2,4,3,5}, {1,2,4,5,3}, {1,2,5,4,3}, {1,2,3,5,4}, {1,2,5,3,4}},
T2->{{1,2,3,4,5}, {1,2,3,5,4}, {1,2,4,3,5}, {1,2,4,5,3}, {1,2,5,4,3}, {1,2,5,3,4}},
T3->{{1,4,2,5,3}, {1,5,2,4,3}, {1,4,2,3,5}, {1,5,2,3,4}, {1,3,2,4,5}, {1,3,2,5,4}},
T4->{{1,3,2,5,4}, {1,3,2,4,5}, {1,5,2,4,3}, {1,5,2,3,4}, {1,4,2,3,5}, {1,4,2,5,3}}
|>;

families = {};
topofamilies = {};

TVec={T1,T2,T3,T4};

FamilyPermutations=Table[permutations[i], {i,TVec}];

Masses={
  {0,mt2,0,0,0},
  {mt2,0,mt2,mt2,mt2},
  {0,mt2,mt2,0,0},
  {mt2,0,0,mt2,mt2}
};

masterTopos = {
  {p1, p2, p3, p4, p5},
  {p1, p2, p3, p4, p5}, 
  {p1, p3, p2, p4, p5},
  {p1, p3, p2, p4, p5}
};
MomentaPermutations = Table[
  Inner[Rule,masterTopos[[i]],{p1,p2,p3,p4,p5}[[FamilyPermutations[[i,ii]]]],List]
,{i, Length[TVec]},{ii,Length[FamilyPermutations[[i]]]}];
InvariantsPermutations = Table[
  Inner[Rule,{d12,d23,d34,d45,d15, mt2},{d12,d23,d34,d45,d15, mt2}/.Invariants/.MomentaPermutations[[i,ii]]/.MomentumConservation/.Replacements//Expand,List]
,{i, Length[TVec]},{ii,Length[FamilyPermutations[[i]]]}];
lenVc=Prepend[Table[Length[FamilyPermutations[[k]]], {k, Length[FamilyPermutations]}],0];


==> anc/boundary/README.md <==
### Ancillary files for "One-loop QCD helicity amplitudes for $pp\to t\tb j$ to $O(\eps^2)$"

This directory contains a set of files for the boundary constants for all the master integrals  in an analytic form as well as their numerical values. The numerical values files have been used to evaluate the master integrals using differential equations and DiffExp.

The base directory contains 5 sub-directories:

* T1 - analytic expressions of boundary constants in the files f's and the numerical value of these constants in bound_Num_T1.m 
* T2 - analytic expressions of boundary constants in the files f's and the numerical value of these constants in bound_Num_T2.m 
* T3 - analytic expressions of boundary constants in the files f's and the numerical value of these constants in bound_Num_T3.m 
* T4 - analytic expressions of boundary constants in the files f's and the numerical value of these constants in bound_Num_T4.m 
* pentagonT2-  instructions for evaluating slightly more complicated pentagon integrals can be evaluated numerically.

# Files inside Ti:
* **boundary_work_T1.wl**: file for the numerical evaluation of the boundary values with Ginac;
* **boundary_work_T2.wl**: file for the numerical evaluation of the boundary values with Ginac;
* **boundary_work_T3_Analytic.wl**: file for the numerical evaluation of the analytic boundary conditions with Ginac;
* **boundary_work_T3_diffexp.wl**: file for the numerical evaluation of the non-analytic boundary conditions with DiffExp (it has to be run after
                                   boundary_work_T3_Analytic.wl);
* **boundary_work_T4_Analytic.wl**: file for the numerical evaluation of the analytic boundary conditions with Ginac;
* **boundary_work_T4_diffexp.wl**: file for the numerical evaluation of the non-analytic boundary conditions with DiffExp (it has to be run after
                                   boundary_work_T3_Analytic.wl);

# Permutation.m file:
  It contains commands for the evaluation of the starting topologies.


==> anc/boundary/T1/bound_Num_T1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, -5.669190488032909453902893189398305353497245573812255561306049859\
502526164467207547635441850651086232894662861706836093295160722609855419`115.\
22279481023476, -12.396608022737630582932029803008557092926160005054354152276\
35070073825391202471211743007718152288464080184785891600724990627393421625313\
9`115.52118394445012}, {3/2, -4*Log[2], 
  (-12*Log[9/8]*Log[9/5] + 6*Log[9/5]^2 - 6*Log[2]*Log[3] + 6*Log[4]^2 + 
    Log[27/4]*Log[4096] + 24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 
    12*Log[9/5]*Log[7 - 3*Sqrt[5]] - 96*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[(-5 + 3*Sqrt[5])/2] + 48*Log[(-5 + 3*Sqrt[5])/2]^2 + 
    (6*I)*Pi*(Log[16/3] - 4*Log[-5 + 3*Sqrt[5]]) + 
    48*Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[(-5 + 6*Sqrt[5])/31] + 24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
    12*Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*Log[9/5]*Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 36*PolyLog[2, -2] + 
    6*PolyLog[2, -1/2] - 6*PolyLog[2, 3/2] - 6*PolyLog[2, 2] - 
    48*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
    24*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
    24*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
    24*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
    48*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
    24*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
    24*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    24*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    12*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    12*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    24*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/12, -4.239485048241097345569926827\
44487520341861929012600275279084869157939865830997685910303421631215941701458\
90260047482206509121471769487045567526000412363089909341186107549071566780896\
91626130966631275781804430902800000000000000000001`211.0252531166117, 
  -4.689177099174861081534850299476984845680002378653578444286994581827574535\
35658595556560205525869866431297019891522065966527321578696677317250353457957\
394133802109332764745983266824770691867203865978248242833054248`212.069036644\
00033}, {2, -2*Log[8], (-5*Pi^2 + 6*(Log[2]^2 + 2*Log[4]^2))/6, 
  -0.596987737871594693845383858061647534017938777027328166737177159133406301\
64017851225886817550428698383496710735731319287477979132925628897306596886736\
40482359505456224005473567291781127605420867748273643532200421999999999999999\
99999`211.17390541948416, 5.0814918191201117964050549784271509245343678509602\
84317361258266545552130172096358140644982208076013759147772320779914819039457\
84421173372135448447382245992639102215982967752007751890574388642588323918492\
7214074879999999999999999999`212.1039312394007}, 
 {3/2, -4*Log[2], (-12*Log[9/8]*Log[9/5] + 6*Log[9/5]^2 - 6*Log[2]*Log[3] + 
    6*Log[4]^2 + Log[27/4]*Log[4096] + 24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^
      2 - 12*Log[9/5]*Log[7 - 3*Sqrt[5]] - 
    96*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] + 
    48*Log[(-5 + 3*Sqrt[5])/2]^2 + 
    (6*I)*Pi*(Log[16/3] - 4*Log[-5 + 3*Sqrt[5]]) + 
    48*Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[(-5 + 6*Sqrt[5])/31] + 24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
    12*Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*Log[9/5]*Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 24*Log[(-5 + 3*Sqrt[5])/2]*
     Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
     Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 36*PolyLog[2, -2] + 
    6*PolyLog[2, -1/2] - 6*PolyLog[2, 3/2] - 6*PolyLog[2, 2] - 
    48*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
    24*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
    24*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
    24*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
    48*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
    24*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
    24*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    24*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    12*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    12*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    12*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
        (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
    24*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
    24*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
       (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/12, -4.239485048241097345569926827\
44487520341861929012600275279084869157939865830997685910303421631215941701458\
90260047482206509121471769487045567526000412363089909341186107549071566780896\
91626130966631275781804430902800000000000000000001`211.0252531166117, 
  -4.689177099174861081534850299476984845680002378653578444286994581827574535\
35658595556560205525869866431297019891522065966527321578696677317250353457957\
394133802109332764745983266824770691867203865978248242833054248`212.069036644\
00033}, {1/2, -Log[2], ((13 + Sqrt[3])*Pi^2 - 
    (6*I)*Pi*(-(Sqrt[3]*Log[-1 + Sqrt[3]]) + Log[(3*(2 + Sqrt[3]))/32] + 
      4*Log[-5 + 3*Sqrt[5]]) - 3*(4*Log[9/8]*Log[9/5] - 2*Log[9/5]^2 - 
      2*Log[2]^2 + Log[3]*Log[4] + 2*Log[4]^2 - Log[27/4]*Log[16] - 
      Sqrt[3]*Log[2 - Sqrt[3]]^2 + 2*Log[-1 + Sqrt[3]]^2 - 
      Sqrt[3]*Log[-1 + Sqrt[3]]^2 + 8*Log[-1 + Sqrt[3]]*Log[1 + Sqrt[3]] + 
      2*Log[1 + Sqrt[3]]^2 + Sqrt[3]*Log[1 + Sqrt[3]]^2 - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
      32*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
      16*Log[(-5 + 3*Sqrt[5])/2]^2 + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[(-5 + 6*Sqrt[5])/31] - 8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
         4] + 4*Log[9/5]*(Log[7 - 3*Sqrt[5]] - 
        4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
        Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
          (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
        Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
          (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 12*PolyLog[2, -2] - 
      2*PolyLog[2, -1/2] + 2*PolyLog[2, 3/2] + 2*PolyLog[2, 2] + 
      4*PolyLog[2, (1 - Sqrt[3])/2] - 2*Sqrt[3]*PolyLog[2, (1 - Sqrt[3])/2] - 
      4*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]] + 4*PolyLog[2, (1 + Sqrt[3])/2] + 
      2*Sqrt[3]*PolyLog[2, (1 + Sqrt[3])/2] + 
      16*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
      8*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
      8*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
      8*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
      16*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
      8*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
      8*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      8*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      4*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      4*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      4*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      4*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      8*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      8*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]))/12, 12.208609357665616201762878\
94560749242194436008467238218630444278336821232349634278443624762505455010262\
00156202520413298896506023139726223612272348727924217962554839126378918967909\
587552408060203714123806318226236`211.48460620638534, 26.71029552894812363242\
62893402517285420670659234258246566435441178599986237128013356029787899703545\
66499631768221602545050937776909292786354235619473062943910628502733093740646\
468144094644363372843021750057417936`210.82461870185557}, 
 {1/2, -Log[2], ((13 + Sqrt[3])*Pi^2 - 
    (6*I)*Pi*(-(Sqrt[3]*Log[-1 + Sqrt[3]]) + Log[(3*(2 + Sqrt[3]))/32] + 
      4*Log[-5 + 3*Sqrt[5]]) - 3*(4*Log[9/8]*Log[9/5] - 2*Log[9/5]^2 - 
      2*Log[2]^2 + Log[3]*Log[4] + 2*Log[4]^2 - Log[27/4]*Log[16] - 
      Sqrt[3]*Log[2 - Sqrt[3]]^2 + 2*Log[-1 + Sqrt[3]]^2 - 
      Sqrt[3]*Log[-1 + Sqrt[3]]^2 + 8*Log[-1 + Sqrt[3]]*Log[1 + Sqrt[3]] + 
      2*Log[1 + Sqrt[3]]^2 + Sqrt[3]*Log[1 + Sqrt[3]]^2 - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
      32*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
      16*Log[(-5 + 3*Sqrt[5])/2]^2 + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[(-5 + 6*Sqrt[5])/31] - 8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
         4] + 4*Log[9/5]*(Log[7 - 3*Sqrt[5]] - 
        4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
        Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
          (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
        Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
          (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 8*Log[(-5 + 3*Sqrt[5])/2]*
       Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
       Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 12*PolyLog[2, -2] - 
      2*PolyLog[2, -1/2] + 2*PolyLog[2, 3/2] + 2*PolyLog[2, 2] + 
      4*PolyLog[2, (1 - Sqrt[3])/2] - 2*Sqrt[3]*PolyLog[2, (1 - Sqrt[3])/2] - 
      4*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]] + 4*PolyLog[2, (1 + Sqrt[3])/2] + 
      2*Sqrt[3]*PolyLog[2, (1 + Sqrt[3])/2] + 
      16*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
      8*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
      8*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
      8*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
      16*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
      8*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
      8*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      8*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      4*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      4*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      4*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      4*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
          (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
      8*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
      8*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
         (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]))/12, 12.208609357665616201762878\
94560749242194436008467238218630444278336821232349634278443624762505455010262\
00156202520413298896506023139726223612272348727924217962554839126378918967909\
587552408060203714123806318226236`211.48460620638534, 26.71029552894812363242\
62893402517285420670659234258246566435441178599986237128013356029787899703545\
66499631768221602545050937776909292786354235619473062943910628502733093740646\
468144094644363372843021750057417936`210.82461870185557}, 
 {0, 0, -1.792154743807467694774843442911958315220770039507688431787057848058\
989999357742312711335948804658502060019290122650139999999999999999999`116.253\
37550615212, -2.2373330371684706184019008857855051621277673563481833994666407\
39487199919281734579302631568967502748086858425717544700000000000000000001`11\
5.34973063561166, -5.67480895412597278688712754548769897051563950307571849969\
12959618662983260489828143428166463616598843695590720083338`115.753951245325}\
, {0, 0, -1.79215474380746769477484344291195831522077003950768843178705784805\
89899993577423127113359488046585020600192901226503`115.25337550615212, 
  -2.237333037168470618401900885785505162127767356348183399466640739487199919\
2817345793026315689675027480868584257175444`115.34973063561166, 
  -5.674808954125972786887127545487698970515639503075718499691295961866298326\
0489828143428166463616598843695590720083277`115.753951245325}, 
 {0, 0, 8.0237776823759803609413790718867952639101872874545703633914981746773\
52044904540573923786773267792170897497418502472000000000000000000001`114.6033\
4889136547, 17.56017327307825469995901980933708754883747794537602561921071683\
8218399615180043795253704357652489254245778969259798`114.94349880128028, 38.0\
11419370631785935809835133924360885255888567387608264447769568619622093263612\
509541452122694430238244780027303276`115.27888409107474}, 
 {-1, Log[2], (Pi^2 - 6*Log[2]^2)/12, 
  (32 - Pi^2*Log[2] + 2*Log[2]^3 - 16*(2 - 2*Zeta[3]) - 4*Zeta[3])/12, 
  (47*Pi^4 - 3840*Log[2] + 60*Pi^2*Log[2]^2 - 60*Log[2]^4 + 
    1920*Log[2]*(2 - 2*Zeta[3]) + 480*Log[2]*Zeta[3])/1440}, 
 {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {-1, Log[4], (Pi^2 - 6*Log[4]^2)/12, 
  (32 - 2*Pi^2*Log[2] + 16*Log[2]^3 - 16*(2 - 2*Zeta[3]) - 4*Zeta[3])/12, 
  (47*Pi^4 - 7680*Log[2] + 240*Pi^2*Log[2]^2 - 960*Log[2]^4 + 
    3840*Log[2]*(2 - 2*Zeta[3]) + 960*Log[2]*Zeta[3])/1440}, 
 {-1, Log[4], (Pi^2 - 6*Log[4]^2)/12, 
  (32 - 2*Pi^2*Log[2] + 16*Log[2]^3 - 16*(2 - 2*Zeta[3]) - 4*Zeta[3])/12, 
  (47*Pi^4 - 7680*Log[2] + 240*Pi^2*Log[2]^2 - 960*Log[2]^4 + 
    3840*Log[2]*(2 - 2*Zeta[3]) + 960*Log[2]*Zeta[3])/1440}, 
 {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {1/2, 0, Pi^2/24, PolyGamma[2, 1]/12, Pi^4/320}}


==> anc/boundary/T1/boundary_work_T1.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


<<PolyLogTools`


(*Loading analytic expressions for boundary values of topology T1*)


Do[
f[ToExpression[i]]=Get["f"<>i<>".m"];
,{i,{"1","2","3","4","5","6","7","8","9","10","11","12","13","14","15"}}]


(* ::Section:: *)
(*Boundary Evaluation*)


(*The Prec variable sets the precision of the evaluation of the boundaries*)


Prec=16;


(*Evaluate numerically the boundaries with Ginac*)


Do[
b[i]=Table[Ginsh[f[i][[1]][[k]]/.f[i][[2]],{},PrecisionGoal->Prec],{k,5}];
,{i,1,15}]


listT1Prec={b[1],b[2],b[3],b[4],b[5],b[6],b[7],b[8],b[9],b[10],b[11],b[12],b[13],b[14],b[15]};


(*Loading boundary values evaluated with 100 digits accuracy*)


boundOG=Get["bound_Num_T1.m"];


(*Comparison between the new evaluation and the 100 digits one*)


Chop[listT1Prec-boundOG,10^(-15)]


Export["listT1Prec.m",listT1Prec];


==> anc/boundary/T1/f1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, -24*Sqrt[2]*(G[a[1], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[3], a[3]]/(24*Sqrt[2]) + G[a[1], a[2], a[9], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[62], a[2]]/(24*Sqrt[2]) + G[a[1], a[2], a[62], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[63], a[3]]/(24*Sqrt[2]) + G[a[1], a[3], a[2], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[62], a[2]]/(24*Sqrt[2]) + G[a[1], a[3], a[62], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[63], a[3]]/(24*Sqrt[2]) + G[a[1], a[51], a[2], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[2]]/(24*Sqrt[2]) + G[a[1], a[51], a[3], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[3]]/(24*Sqrt[2]) + G[a[1], a[53], a[3], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[9], a[2]]/(24*Sqrt[2]) - G[a[1], a[53], a[9], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[62], a[3]]/(24*Sqrt[2]) - G[a[1], a[53], a[63], a[2]]/
     (24*Sqrt[2]) + G[a[1], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[2], a[2]]/(24*Sqrt[2]) + G[a[1], a[54], a[2], a[3]]/
     (24*Sqrt[2]) + G[a[1], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[3], a[3]]/(12*Sqrt[2]) + G[a[1], a[54], a[9], a[2]]/
     (12*Sqrt[2]) - G[a[1], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[62], a[2]]/(24*Sqrt[2]) + G[a[1], a[54], a[62], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[63], a[3]]/(24*Sqrt[2]) - G[a[1], a[58], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[1], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[3], a[2]]/(12*Sqrt[2]) - G[a[1], a[58], a[3], a[3]]/
     (12*Sqrt[2]) + G[a[1], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[9], a[3]]/(12*Sqrt[2]) - G[a[1], a[58], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[1], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[63], a[2]]/(24*Sqrt[2]) + G[a[1], a[58], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[1], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[2], a[3]]/(24*Sqrt[2]) - G[a[1], a[60], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[1], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[63], a[2]]/(24*Sqrt[2]) + G[a[1], a[60], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[1], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[2], a[3]]/(24*Sqrt[2]) - G[a[1], a[61], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[1], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[63], a[2]]/(24*Sqrt[2]) + G[a[1], a[61], a[63], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[3]]/(24*Sqrt[2]) + G[a[1], a[62], a[3], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[2]]/(24*Sqrt[2]) - G[a[1], a[62], a[9], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[3]]/(24*Sqrt[2]) + G[a[1], a[63], a[3], a[2]]/
     (24*Sqrt[2]) - G[a[1], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[2]]/(24*Sqrt[2]) - G[a[1], a[63], a[9], a[3]]/
     (24*Sqrt[2]) - G[a[1], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[3], a[3]]/(12*Sqrt[2]) - G[a[1], a[64], a[9], a[2]]/
     (12*Sqrt[2]) + G[a[1], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[62], a[2]]/(12*Sqrt[2]) - G[a[1], a[64], a[62], a[3]]/
     (12*Sqrt[2]) + G[a[1], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[63], a[3]]/(12*Sqrt[2]) - G[a[1], a[65], a[3], a[2]]/
     (12*Sqrt[2]) + G[a[1], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[9], a[2]]/(12*Sqrt[2]) + G[a[1], a[65], a[9], a[3]]/
     (12*Sqrt[2]) + G[a[1], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[62], a[3]]/(12*Sqrt[2]) + G[a[1], a[65], a[63], a[2]]/
     (12*Sqrt[2]) - G[a[1], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[3], a[2]]/(12*Sqrt[2]) + G[a[1], a[66], a[3], a[3]]/
     (12*Sqrt[2]) - G[a[1], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[9], a[3]]/(12*Sqrt[2]) + G[a[1], a[66], a[62], a[2]]/
     (12*Sqrt[2]) - G[a[1], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[63], a[2]]/(12*Sqrt[2]) - G[a[1], a[66], a[63], a[3]]/
     (12*Sqrt[2]) - G[a[1], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[3], a[3]]/(12*Sqrt[2]) - G[a[1], a[67], a[9], a[2]]/
     (12*Sqrt[2]) + G[a[1], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[62], a[2]]/(12*Sqrt[2]) - G[a[1], a[67], a[62], a[3]]/
     (12*Sqrt[2]) + G[a[1], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[63], a[3]]/(12*Sqrt[2]) - G[a[4], a[2], a[3], a[2]]/
     (24*Sqrt[2]) + G[a[4], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[9], a[2]]/(24*Sqrt[2]) + G[a[4], a[2], a[9], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[62], a[3]]/(24*Sqrt[2]) + G[a[4], a[2], a[63], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[2], a[2]]/(24*Sqrt[2]) + G[a[4], a[9], a[2], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[62], a[3]]/(24*Sqrt[2]) + G[a[4], a[9], a[63], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[3], a[2]]/(24*Sqrt[2]) + G[a[4], a[52], a[3], a[3]]/
     (24*Sqrt[2]) - G[a[4], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[9], a[3]]/(24*Sqrt[2]) + G[a[4], a[52], a[62], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[63], a[2]]/(24*Sqrt[2]) - G[a[4], a[52], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[2], a[3]]/(24*Sqrt[2]) - G[a[4], a[55], a[3], a[2]]/
     (12*Sqrt[2]) + G[a[4], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[9], a[2]]/(12*Sqrt[2]) + G[a[4], a[55], a[9], a[3]]/
     (12*Sqrt[2]) + G[a[4], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[62], a[3]]/(24*Sqrt[2]) + G[a[4], a[55], a[63], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[2], a[2]]/(24*Sqrt[2]) - G[a[4], a[59], a[2], a[3]]/
     (24*Sqrt[2]) - G[a[4], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[3], a[3]]/(12*Sqrt[2]) - G[a[4], a[59], a[9], a[2]]/
     (12*Sqrt[2]) + G[a[4], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[62], a[2]]/(24*Sqrt[2]) - G[a[4], a[59], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[63], a[3]]/(24*Sqrt[2]) - G[a[4], a[60], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[4], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[62], a[2]]/(24*Sqrt[2]) - G[a[4], a[60], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[63], a[3]]/(24*Sqrt[2]) - G[a[4], a[61], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[4], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[62], a[2]]/(24*Sqrt[2]) - G[a[4], a[61], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[63], a[3]]/(24*Sqrt[2]) + G[a[4], a[62], a[2], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[2]]/(24*Sqrt[2]) + G[a[4], a[62], a[3], a[3]]/
     (24*Sqrt[2]) - G[a[4], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[3]]/(24*Sqrt[2]) + G[a[4], a[63], a[2], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[2]]/(24*Sqrt[2]) + G[a[4], a[63], a[3], a[3]]/
     (24*Sqrt[2]) - G[a[4], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[3]]/(24*Sqrt[2]) + G[a[4], a[64], a[3], a[2]]/
     (12*Sqrt[2]) - G[a[4], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[9], a[2]]/(12*Sqrt[2]) - G[a[4], a[64], a[9], a[3]]/
     (12*Sqrt[2]) - G[a[4], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[62], a[3]]/(12*Sqrt[2]) - G[a[4], a[64], a[63], a[2]]/
     (12*Sqrt[2]) + G[a[4], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[3], a[2]]/(12*Sqrt[2]) - G[a[4], a[65], a[3], a[3]]/
     (12*Sqrt[2]) + G[a[4], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[9], a[3]]/(12*Sqrt[2]) - G[a[4], a[65], a[62], a[2]]/
     (12*Sqrt[2]) + G[a[4], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[63], a[2]]/(12*Sqrt[2]) + G[a[4], a[65], a[63], a[3]]/
     (12*Sqrt[2]) + G[a[4], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[3], a[3]]/(12*Sqrt[2]) + G[a[4], a[66], a[9], a[2]]/
     (12*Sqrt[2]) - G[a[4], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[62], a[2]]/(12*Sqrt[2]) + G[a[4], a[66], a[62], a[3]]/
     (12*Sqrt[2]) - G[a[4], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[63], a[3]]/(12*Sqrt[2]) + G[a[4], a[67], a[3], a[2]]/
     (12*Sqrt[2]) - G[a[4], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[9], a[2]]/(12*Sqrt[2]) - G[a[4], a[67], a[9], a[3]]/
     (12*Sqrt[2]) - G[a[4], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[62], a[3]]/(12*Sqrt[2]) - G[a[4], a[67], a[63], a[2]]/
     (12*Sqrt[2]) + G[a[4], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[2], a[2]]/(24*Sqrt[2]) + G[a[4], a[68], a[2], a[3]]/
     (24*Sqrt[2]) + G[a[4], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[3]]/(24*Sqrt[2]) + G[a[4], a[68], a[9], a[2]]/
     (24*Sqrt[2]) - G[a[4], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[3], a[2]]/(24*Sqrt[2]) - G[a[5], a[2], a[3], a[3]]/
     (24*Sqrt[2]) + G[a[5], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[9], a[3]]/(24*Sqrt[2]) - G[a[5], a[2], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[63], a[2]]/(24*Sqrt[2]) + G[a[5], a[2], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[5], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[2], a[3]]/(24*Sqrt[2]) - G[a[5], a[9], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[63], a[2]]/(24*Sqrt[2]) + G[a[5], a[9], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[5], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[3], a[3]]/(24*Sqrt[2]) + G[a[5], a[52], a[9], a[2]]/
     (24*Sqrt[2]) - G[a[5], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[62], a[2]]/(24*Sqrt[2]) + G[a[5], a[52], a[62], a[3]]/
     (24*Sqrt[2]) - G[a[5], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[63], a[3]]/(24*Sqrt[2]) - G[a[5], a[55], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[3], a[2]]/(12*Sqrt[2]) - G[a[5], a[55], a[3], a[3]]/
     (12*Sqrt[2]) + G[a[5], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[9], a[3]]/(12*Sqrt[2]) - G[a[5], a[55], a[62], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[63], a[2]]/(24*Sqrt[2]) + G[a[5], a[55], a[63], a[3]]/
     (24*Sqrt[2]) - G[a[5], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[2], a[3]]/(24*Sqrt[2]) + G[a[5], a[59], a[3], a[2]]/
     (12*Sqrt[2]) - G[a[5], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[9], a[2]]/(12*Sqrt[2]) - G[a[5], a[59], a[9], a[3]]/
     (12*Sqrt[2]) - G[a[5], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[62], a[3]]/(24*Sqrt[2]) - G[a[5], a[59], a[63], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[2], a[2]]/(24*Sqrt[2]) - G[a[5], a[60], a[2], a[3]]/
     (24*Sqrt[2]) - G[a[5], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[62], a[3]]/(24*Sqrt[2]) - G[a[5], a[60], a[63], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[2], a[2]]/(24*Sqrt[2]) - G[a[5], a[61], a[2], a[3]]/
     (24*Sqrt[2]) - G[a[5], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[62], a[3]]/(24*Sqrt[2]) - G[a[5], a[61], a[63], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[2]]/(24*Sqrt[2]) + G[a[5], a[62], a[2], a[3]]/
     (24*Sqrt[2]) + G[a[5], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[3]]/(24*Sqrt[2]) + G[a[5], a[62], a[9], a[2]]/
     (24*Sqrt[2]) - G[a[5], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[2]]/(24*Sqrt[2]) + G[a[5], a[63], a[2], a[3]]/
     (24*Sqrt[2]) + G[a[5], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[3]]/(24*Sqrt[2]) + G[a[5], a[63], a[9], a[2]]/
     (24*Sqrt[2]) - G[a[5], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[64], a[3], a[2]]/(12*Sqrt[2]) + G[a[5], a[64], a[3], a[3]]/
     (12*Sqrt[2]) - G[a[5], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[9], a[3]]/(12*Sqrt[2]) + G[a[5], a[64], a[62], a[2]]/
     (12*Sqrt[2]) - G[a[5], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[63], a[2]]/(12*Sqrt[2]) - G[a[5], a[64], a[63], a[3]]/
     (12*Sqrt[2]) - G[a[5], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[3], a[3]]/(12*Sqrt[2]) - G[a[5], a[65], a[9], a[2]]/
     (12*Sqrt[2]) + G[a[5], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[62], a[2]]/(12*Sqrt[2]) - G[a[5], a[65], a[62], a[3]]/
     (12*Sqrt[2]) + G[a[5], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[63], a[3]]/(12*Sqrt[2]) - G[a[5], a[66], a[3], a[2]]/
     (12*Sqrt[2]) + G[a[5], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[9], a[2]]/(12*Sqrt[2]) + G[a[5], a[66], a[9], a[3]]/
     (12*Sqrt[2]) + G[a[5], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[62], a[3]]/(12*Sqrt[2]) + G[a[5], a[66], a[63], a[2]]/
     (12*Sqrt[2]) - G[a[5], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[3], a[2]]/(12*Sqrt[2]) + G[a[5], a[67], a[3], a[3]]/
     (12*Sqrt[2]) - G[a[5], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[9], a[3]]/(12*Sqrt[2]) + G[a[5], a[67], a[62], a[2]]/
     (12*Sqrt[2]) - G[a[5], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[63], a[2]]/(12*Sqrt[2]) - G[a[5], a[67], a[63], a[3]]/
     (12*Sqrt[2]) + G[a[5], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[2], a[3]]/(24*Sqrt[2]) - G[a[5], a[68], a[3], a[2]]/
     (24*Sqrt[2]) + G[a[5], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[2]]/(24*Sqrt[2]) + G[a[5], a[68], a[9], a[3]]/
     (24*Sqrt[2]) - G[a[6], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[3], a[3]]/(24*Sqrt[2]) - G[a[6], a[2], a[9], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[62], a[2]]/(24*Sqrt[2]) - G[a[6], a[2], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[63], a[3]]/(24*Sqrt[2]) - G[a[6], a[3], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[62], a[2]]/(24*Sqrt[2]) - G[a[6], a[3], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[63], a[3]]/(24*Sqrt[2]) - G[a[6], a[51], a[2], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[2]]/(24*Sqrt[2]) - G[a[6], a[51], a[3], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[3]]/(24*Sqrt[2]) - G[a[6], a[53], a[3], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[9], a[2]]/(24*Sqrt[2]) + G[a[6], a[53], a[9], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[62], a[3]]/(24*Sqrt[2]) + G[a[6], a[53], a[63], a[2]]/
     (24*Sqrt[2]) - G[a[6], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[2], a[2]]/(24*Sqrt[2]) - G[a[6], a[54], a[2], a[3]]/
     (24*Sqrt[2]) - G[a[6], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[3], a[3]]/(12*Sqrt[2]) - G[a[6], a[54], a[9], a[2]]/
     (12*Sqrt[2]) + G[a[6], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[62], a[2]]/(24*Sqrt[2]) - G[a[6], a[54], a[62], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[63], a[3]]/(24*Sqrt[2]) + G[a[6], a[58], a[2], a[2]]/
     (24*Sqrt[2]) - G[a[6], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[3], a[2]]/(12*Sqrt[2]) + G[a[6], a[58], a[3], a[3]]/
     (12*Sqrt[2]) - G[a[6], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[9], a[3]]/(12*Sqrt[2]) + G[a[6], a[58], a[62], a[2]]/
     (24*Sqrt[2]) - G[a[6], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[63], a[2]]/(24*Sqrt[2]) - G[a[6], a[58], a[63], a[3]]/
     (24*Sqrt[2]) - G[a[6], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[2], a[3]]/(24*Sqrt[2]) + G[a[6], a[60], a[62], a[2]]/
     (24*Sqrt[2]) - G[a[6], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[63], a[2]]/(24*Sqrt[2]) - G[a[6], a[60], a[63], a[3]]/
     (24*Sqrt[2]) - G[a[6], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[2], a[3]]/(24*Sqrt[2]) + G[a[6], a[61], a[62], a[2]]/
     (24*Sqrt[2]) - G[a[6], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[63], a[2]]/(24*Sqrt[2]) - G[a[6], a[61], a[63], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[3]]/(24*Sqrt[2]) - G[a[6], a[62], a[3], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[2]]/(24*Sqrt[2]) + G[a[6], a[62], a[9], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[3]]/(24*Sqrt[2]) - G[a[6], a[63], a[3], a[2]]/
     (24*Sqrt[2]) + G[a[6], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[2]]/(24*Sqrt[2]) + G[a[6], a[63], a[9], a[3]]/
     (24*Sqrt[2]) + G[a[6], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[3], a[3]]/(12*Sqrt[2]) + G[a[6], a[64], a[9], a[2]]/
     (12*Sqrt[2]) - G[a[6], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[62], a[2]]/(12*Sqrt[2]) + G[a[6], a[64], a[62], a[3]]/
     (12*Sqrt[2]) - G[a[6], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[63], a[3]]/(12*Sqrt[2]) + G[a[6], a[65], a[3], a[2]]/
     (12*Sqrt[2]) - G[a[6], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[9], a[2]]/(12*Sqrt[2]) - G[a[6], a[65], a[9], a[3]]/
     (12*Sqrt[2]) - G[a[6], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[62], a[3]]/(12*Sqrt[2]) - G[a[6], a[65], a[63], a[2]]/
     (12*Sqrt[2]) + G[a[6], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[3], a[2]]/(12*Sqrt[2]) - G[a[6], a[66], a[3], a[3]]/
     (12*Sqrt[2]) + G[a[6], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[9], a[3]]/(12*Sqrt[2]) - G[a[6], a[66], a[62], a[2]]/
     (12*Sqrt[2]) + G[a[6], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[63], a[2]]/(12*Sqrt[2]) + G[a[6], a[66], a[63], a[3]]/
     (12*Sqrt[2]) + G[a[6], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[3], a[3]]/(12*Sqrt[2]) + G[a[6], a[67], a[9], a[2]]/
     (12*Sqrt[2]) - G[a[6], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[62], a[2]]/(12*Sqrt[2]) + G[a[6], a[67], a[62], a[3]]/
     (12*Sqrt[2]) - G[a[6], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[63], a[3]]/(12*Sqrt[2]) + (G[a[1], a[51], a[2]]*Log[2])/
     (6*Sqrt[2]) - (G[a[1], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + (G[a[4], a[68], a[3]]*Log[2])/
     (6*Sqrt[2]) + (G[a[5], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - (G[a[6], a[51], a[2]]*Log[2])/
     (6*Sqrt[2]) + (G[a[6], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[60], a[2]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[1], a[60], a[3]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[1], a[61], a[2]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[1], a[61], a[3]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[4], a[60], a[2]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[4], a[60], a[3]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[4], a[61], a[2]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[4], a[61], a[3]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[5], a[60], a[2]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[5], a[60], a[3]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[5], a[61], a[2]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[5], a[61], a[3]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[6], a[60], a[2]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[6], a[60], a[3]]*Log[9/4])/(24*Sqrt[2]) + 
    (G[a[6], a[61], a[2]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[6], a[61], a[3]]*Log[9/4])/(24*Sqrt[2]) - 
    (G[a[1], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - (G[a[1], a[2], a[2]]*Log[9])/
     (24*Sqrt[2]) + (G[a[1], a[2], a[3]]*Log[9])/(24*Sqrt[2]) + 
    (G[a[4], a[2], a[2]]*Log[9])/(24*Sqrt[2]) - (G[a[4], a[2], a[3]]*Log[9])/
     (24*Sqrt[2]) - (G[a[5], a[2], a[2]]*Log[9])/(24*Sqrt[2]) + 
    (G[a[5], a[2], a[3]]*Log[9])/(24*Sqrt[2]) + (G[a[6], a[2], a[2]]*Log[9])/
     (24*Sqrt[2]) - (G[a[6], a[2], a[3]]*Log[9])/(24*Sqrt[2]) - 
    (G[a[1], a[62], a[2]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[1], a[62], a[3]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[1], a[63], a[2]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[1], a[63], a[3]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[4], a[62], a[2]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[4], a[62], a[3]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[4], a[63], a[2]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[4], a[63], a[3]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[5], a[62], a[2]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[5], a[62], a[3]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[5], a[63], a[2]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[5], a[63], a[3]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[6], a[62], a[2]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[6], a[62], a[3]]*Log[16])/(24*Sqrt[2]) + 
    (G[a[6], a[63], a[2]]*Log[16])/(24*Sqrt[2]) - 
    (G[a[6], a[63], a[3]]*Log[16])/(24*Sqrt[2]) + 
    G[a[1], a[3]]*(Pi^2/(72*Sqrt[2]) - G[a[23], a[36], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[9]]/(24*Sqrt[2]) + G[a[46], a[17], a[9]]/
       (24*Sqrt[2]) + Log[7/2]^2/(48*Sqrt[2]) + 
      ((156 + Sqrt[2])*Log[25/4]*Log[9])/26496 - Log[9]^2/(48*Sqrt[2]) + 
      Log[9]*(Log[8]/(24*Sqrt[2]) - Log[323/20]/(12*Sqrt[2])) + 
      Log[4]*(((156 + Sqrt[2])*Log[25/4])/26496 - Log[323/20]/(24*Sqrt[2])) + 
      ((-156 - Sqrt[2])*Log[5/2]*Log[36])/13248 + 
      Log[7/2]*((7*(36 + 25*Sqrt[2])*Log[4])/4416 + 
        (7*(36 + 25*Sqrt[2])*Log[9])/4416 + ((-252 - 83*Sqrt[2])*Log[36])/
         4416)) + G[a[6], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((-156 + Sqrt[2])*Log[25/4]*Log[9])/26496 - 
      Log[9]^2/(48*Sqrt[2]) + Log[9]*(Log[8]/(24*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + Log[4]*(((-156 + Sqrt[2])*Log[25/4])/
         26496 - Log[323/20]/(24*Sqrt[2])) + 
      ((156 - Sqrt[2])*Log[5/2]*Log[36])/13248 + 
      Log[7/2]*((7*(-36 + 25*Sqrt[2])*Log[4])/4416 + 
        (7*(-36 + 25*Sqrt[2])*Log[9])/4416 + ((252 - 83*Sqrt[2])*Log[36])/
         4416)) + G[a[6], a[3]]*(-1/72*Pi^2/Sqrt[2] + 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[7/2]^2/(48*Sqrt[2]) + ((156 - Sqrt[2])*Log[25/4]*Log[9])/26496 + 
      Log[9]^2/(48*Sqrt[2]) + Log[4]*(((156 - Sqrt[2])*Log[25/4])/26496 + 
        Log[323/20]/(24*Sqrt[2])) + Log[9]*(-1/24*Log[8]/Sqrt[2] + 
        Log[323/20]/(12*Sqrt[2])) + ((-156 + Sqrt[2])*Log[5/2]*Log[36])/
       13248 + Log[7/2]*((7*Log[4])/(96*(36 + 25*Sqrt[2])) + 
        (7*Log[9])/(96*(36 + 25*Sqrt[2])) + ((-252 + 83*Sqrt[2])*Log[36])/
         4416)) + G[a[1], a[2]]*(-1/72*Pi^2/Sqrt[2] + 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[7/2]^2/(48*Sqrt[2]) + ((-156 - Sqrt[2])*Log[25/4]*Log[9])/26496 + 
      Log[9]^2/(48*Sqrt[2]) + Log[4]*(((-156 - Sqrt[2])*Log[25/4])/26496 + 
        Log[323/20]/(24*Sqrt[2])) + Log[9]*(-1/24*Log[8]/Sqrt[2] + 
        Log[323/20]/(12*Sqrt[2])) + ((156 + Sqrt[2])*Log[5/2]*Log[36])/
       13248 + Log[7/2]*((-7*(36 + 25*Sqrt[2])*Log[4])/4416 - 
        (7*(36 + 25*Sqrt[2])*Log[9])/4416 + ((252 + 83*Sqrt[2])*Log[36])/
         4416)) + G[a[5], a[2]]*(-1/72*Pi^2/Sqrt[2] + 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[5/2]^2/(48*Sqrt[2]) + ((52 - 15*Sqrt[2])*Log[25/4]*Log[9])/8832 + 
      Log[9]^2/(48*Sqrt[2]) + Log[4]*(((52 - 15*Sqrt[2])*Log[25/4])/8832 + 
        Log[323/20]/(24*Sqrt[2])) + ((-52 - 77*Sqrt[2])*Log[5/2]*Log[36])/
       4416 + Log[9]*(Log[323/20]/(12*Sqrt[2]) - Log[64]/(48*Sqrt[2]))) + 
    G[a[4], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[16], a[9]]/(24*Sqrt[2]) - G[a[46], a[17], a[9]]/
       (24*Sqrt[2]) - Log[5/2]^2/(48*Sqrt[2]) + 
      ((-52 - 15*Sqrt[2])*Log[25/4]*Log[9])/8832 + Log[9]^2/(48*Sqrt[2]) + 
      Log[4]*(((-52 - 15*Sqrt[2])*Log[25/4])/8832 + 
        Log[323/20]/(24*Sqrt[2])) + ((52 - 77*Sqrt[2])*Log[5/2]*Log[36])/
       4416 + Log[9]*(Log[323/20]/(12*Sqrt[2]) - Log[64]/(48*Sqrt[2]))) + 
    G[a[4], a[2]]*(Pi^2/(72*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[9]]/(24*Sqrt[2]) + G[a[46], a[17], a[9]]/
       (24*Sqrt[2]) + Log[5/2]^2/(48*Sqrt[2]) + 
      ((52 + 15*Sqrt[2])*Log[25/4]*Log[9])/8832 - Log[9]^2/(48*Sqrt[2]) + 
      Log[4]*(((52 + 15*Sqrt[2])*Log[25/4])/8832 - 
        Log[323/20]/(24*Sqrt[2])) + ((-52 + 77*Sqrt[2])*Log[5/2]*Log[36])/
       4416 + Log[9]*(-1/12*Log[323/20]/Sqrt[2] + Log[64]/(48*Sqrt[2]))) + 
    G[a[5], a[3]]*(Pi^2/(72*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[9]]/(24*Sqrt[2]) + G[a[46], a[17], a[9]]/
       (24*Sqrt[2]) + Log[5/2]^2/(48*Sqrt[2]) + 
      ((-52 + 15*Sqrt[2])*Log[25/4]*Log[9])/8832 - Log[9]^2/(48*Sqrt[2]) + 
      Log[4]*(((-52 + 15*Sqrt[2])*Log[25/4])/8832 - 
        Log[323/20]/(24*Sqrt[2])) + ((52 + 77*Sqrt[2])*Log[5/2]*Log[36])/
       4416 + Log[9]*(-1/12*Log[323/20]/Sqrt[2] + Log[64]/(48*Sqrt[2]))) + 
    (G[a[1], a[64], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[1], a[64], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[1], a[65], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[1], a[65], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[1], a[66], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[1], a[66], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[1], a[67], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[1], a[67], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[4], a[64], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[4], a[64], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[4], a[65], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[4], a[65], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[4], a[66], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[4], a[66], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[4], a[67], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[4], a[67], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[5], a[64], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[5], a[64], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[5], a[65], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[5], a[65], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[5], a[66], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[5], a[66], a[3]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[5], a[67], a[2]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[5], a[67], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[6], a[64], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[6], a[64], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[6], a[65], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[6], a[65], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[6], a[66], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[6], a[66], a[3]]*Log[324])/(24*Sqrt[2]) - 
    (G[a[6], a[67], a[2]]*Log[324])/(24*Sqrt[2]) + 
    (G[a[6], a[67], a[3]]*Log[324])/(24*Sqrt[2]) + 
    G[a[1], a[54], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      ((36 + 25*Sqrt[2])*Log[18/5])/576 + ((36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + ((-252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[1], a[58], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      ((36 + 25*Sqrt[2])*Log[18/5])/576 + ((36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + ((-252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[6], a[54], a[2]]*(((-36 + 25*Sqrt[2])*Log[323/180])/
       6624 + ((-36 + 25*Sqrt[2])*Log[18/5])/576 + 
      ((-36 + 25*Sqrt[2])*Log[40])/576 + Log[1292/5]/(5184 + 3600*Sqrt[2]) + 
      ((252 - 83*Sqrt[2])*Log[2985984])/13248) + G[a[6], a[58], a[2]]*
     (((-36 + 25*Sqrt[2])*Log[323/180])/6624 + ((-36 + 25*Sqrt[2])*Log[18/5])/
       576 + ((-36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + ((252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[6], a[54], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      ((36 - 25*Sqrt[2])*Log[18/5])/576 + ((36 - 25*Sqrt[2])*Log[40])/576 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-252 + 83*Sqrt[2])*Log[2985984])/13248) + 
    G[a[6], a[58], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      ((36 - 25*Sqrt[2])*Log[18/5])/576 + ((36 - 25*Sqrt[2])*Log[40])/576 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-252 + 83*Sqrt[2])*Log[2985984])/13248) + 
    G[a[1], a[54], a[2]]*(Log[323/180]/(-5184 + 3600*Sqrt[2]) + 
      ((-36 - 25*Sqrt[2])*Log[18/5])/576 + ((-36 - 25*Sqrt[2])*Log[40])/576 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((252 + 83*Sqrt[2])*Log[2985984])/13248) + G[a[1], a[58], a[2]]*
     (Log[323/180]/(-5184 + 3600*Sqrt[2]) + ((-36 - 25*Sqrt[2])*Log[18/5])/
       576 + ((-36 - 25*Sqrt[2])*Log[40])/576 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((252 + 83*Sqrt[2])*Log[2985984])/13248) + G[a[6], a[3], a[2]]*
     (((252 - 83*Sqrt[2])*Log[729/64])/13248 + 
      ((-36 + 25*Sqrt[2])*Log[109418989131512359209/4398046511104])/13248) + 
    G[a[1], a[3], a[3]]*(((-252 - 83*Sqrt[2])*Log[729/64])/13248 + 
      ((36 + 25*Sqrt[2])*Log[109418989131512359209/4398046511104])/13248) + 
    G[a[1], a[3], a[2]]*(((252 + 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[109418989131512359209/4398046511104]/(-10368 + 7200*Sqrt[2])) + 
    G[a[6], a[3], a[3]]*(((-252 + 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[109418989131512359209/4398046511104]/(10368 + 7200*Sqrt[2])) + 
    G[a[5], a[9], a[2]]*(((52 - 15*Sqrt[2])*Log[9/4])/4416 + 
      ((16 - 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      ((-12 + 7*Sqrt[2])*Log[8862938119652501095929/70368744177664])/4416) + 
    G[a[4], a[9], a[3]]*(((-52 - 15*Sqrt[2])*Log[9/4])/4416 + 
      ((-16 - 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      ((12 + 7*Sqrt[2])*Log[8862938119652501095929/70368744177664])/4416) + 
    G[a[6], a[9], a[3]]*(((156 - Sqrt[2])*Log[9/4])/13248 + 
      ((48 - 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      ((-36 + 25*Sqrt[2])*Log[8862938119652501095929/70368744177664])/
       13248) + G[a[1], a[9], a[2]]*(((-156 - Sqrt[2])*Log[9/4])/13248 + 
      ((-48 - 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      ((36 + 25*Sqrt[2])*Log[8862938119652501095929/70368744177664])/13248) + 
    G[a[4], a[9], a[2]]*(((52 + 15*Sqrt[2])*Log[9/4])/4416 + 
      ((16 + 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      Log[8862938119652501095929/70368744177664]/(-1152 + 672*Sqrt[2])) + 
    G[a[5], a[9], a[3]]*(((-52 + 15*Sqrt[2])*Log[9/4])/4416 + 
      ((-16 + 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      Log[8862938119652501095929/70368744177664]/(1152 + 672*Sqrt[2])) + 
    G[a[1], a[9], a[3]]*(((156 + Sqrt[2])*Log[9/4])/13248 + 
      ((48 + 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      Log[8862938119652501095929/70368744177664]/(-10368 + 7200*Sqrt[2])) + 
    G[a[6], a[9], a[2]]*(((-156 + Sqrt[2])*Log[9/4])/13248 + 
      ((-48 + 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      Log[8862938119652501095929/70368744177664]/(10368 + 7200*Sqrt[2])) + 
    G[a[1], a[55], a[2]]*(Log[323/180]/(-5184 + 3600*Sqrt[2]) + 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((-156 - Sqrt[2])*Log[144])/13248 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[59], a[2]]*(Log[323/180]/(-5184 + 3600*Sqrt[2]) + 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((-156 - Sqrt[2])*Log[144])/13248 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[55], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (7*(-36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(-36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 - Sqrt[2])*Log[144])/13248 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[59], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (7*(-36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(-36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 - Sqrt[2])*Log[144])/13248 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[4], a[55], a[3]]*(Log[323/180]/(-576 + 336*Sqrt[2]) + 
      (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 + (7*(12 + 7*Sqrt[2])*Log[56])/
       1472 + ((-52 - 15*Sqrt[2])*Log[144])/4416 + 
      ((12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((-16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[59], a[3]]*(Log[323/180]/(-576 + 336*Sqrt[2]) + 
      (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 + (7*(12 + 7*Sqrt[2])*Log[56])/
       1472 + ((-52 - 15*Sqrt[2])*Log[144])/4416 + 
      ((12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((-16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[55], a[2]]*(Log[323/180]/(576 + 336*Sqrt[2]) + 
      (7*(-12 + 7*Sqrt[2])*Log[18/7])/1472 + (7*(-12 + 7*Sqrt[2])*Log[56])/
       1472 + ((52 - 15*Sqrt[2])*Log[144])/4416 + 
      ((-12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[59], a[2]]*(Log[323/180]/(576 + 336*Sqrt[2]) + 
      (7*(-12 + 7*Sqrt[2])*Log[18/7])/1472 + (7*(-12 + 7*Sqrt[2])*Log[56])/
       1472 + ((52 - 15*Sqrt[2])*Log[144])/4416 + 
      ((-12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[55], a[3]]*(((-12 + 7*Sqrt[2])*Log[323/180])/2208 + 
      Log[18/7]/(384/7 + 32*Sqrt[2]) + Log[56]/(384/7 + 32*Sqrt[2]) + 
      ((-52 + 15*Sqrt[2])*Log[144])/4416 + Log[1292/5]/(576 + 336*Sqrt[2]) + 
      ((-16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[59], a[3]]*(((-12 + 7*Sqrt[2])*Log[323/180])/2208 + 
      Log[18/7]/(384/7 + 32*Sqrt[2]) + Log[56]/(384/7 + 32*Sqrt[2]) + 
      ((-52 + 15*Sqrt[2])*Log[144])/4416 + Log[1292/5]/(576 + 336*Sqrt[2]) + 
      ((-16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[55], a[2]]*(((12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 - (7*(12 + 7*Sqrt[2])*Log[56])/
       1472 + ((52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(-576 + 336*Sqrt[2]) + 
      ((16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[59], a[2]]*(((12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 - (7*(12 + 7*Sqrt[2])*Log[56])/
       1472 + ((52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(-576 + 336*Sqrt[2]) + 
      ((16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[6], a[55], a[2]]*(((-36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      (7*Log[18/7])/(96*(36 + 25*Sqrt[2])) + (7*Log[56])/
       (96*(36 + 25*Sqrt[2])) + ((-156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + 
      ((-48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[59], a[2]]*(((-36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      (7*Log[18/7])/(96*(36 + 25*Sqrt[2])) + (7*Log[56])/
       (96*(36 + 25*Sqrt[2])) + ((-156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + 
      ((-48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[55], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 - (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + 
      ((48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[59], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 - (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + 
      ((48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248)), 
  -24*Sqrt[2]*((-1/12*G[a[1], a[2], a[2]]/Sqrt[2] + G[a[1], a[2], a[3]]/
       (12*Sqrt[2]) - G[a[1], a[60], a[2]]/(12*Sqrt[2]) + 
      G[a[1], a[60], a[3]]/(12*Sqrt[2]) - G[a[1], a[61], a[2]]/(12*Sqrt[2]) + 
      G[a[1], a[61], a[3]]/(12*Sqrt[2]) + G[a[1], a[64], a[2]]/(12*Sqrt[2]) - 
      G[a[1], a[64], a[3]]/(12*Sqrt[2]) + G[a[1], a[65], a[2]]/(12*Sqrt[2]) - 
      G[a[1], a[65], a[3]]/(12*Sqrt[2]) + G[a[1], a[66], a[2]]/(12*Sqrt[2]) - 
      G[a[1], a[66], a[3]]/(12*Sqrt[2]) + G[a[1], a[67], a[2]]/(12*Sqrt[2]) - 
      G[a[1], a[67], a[3]]/(12*Sqrt[2]) + G[a[4], a[2], a[2]]/(12*Sqrt[2]) - 
      G[a[4], a[2], a[3]]/(12*Sqrt[2]) + G[a[4], a[60], a[2]]/(12*Sqrt[2]) - 
      G[a[4], a[60], a[3]]/(12*Sqrt[2]) + G[a[4], a[61], a[2]]/(12*Sqrt[2]) - 
      G[a[4], a[61], a[3]]/(12*Sqrt[2]) - G[a[4], a[64], a[2]]/(12*Sqrt[2]) + 
      G[a[4], a[64], a[3]]/(12*Sqrt[2]) - G[a[4], a[65], a[2]]/(12*Sqrt[2]) + 
      G[a[4], a[65], a[3]]/(12*Sqrt[2]) - G[a[4], a[66], a[2]]/(12*Sqrt[2]) + 
      G[a[4], a[66], a[3]]/(12*Sqrt[2]) - G[a[4], a[67], a[2]]/(12*Sqrt[2]) + 
      G[a[4], a[67], a[3]]/(12*Sqrt[2]) - G[a[5], a[2], a[2]]/(12*Sqrt[2]) + 
      G[a[5], a[2], a[3]]/(12*Sqrt[2]) - G[a[5], a[60], a[2]]/(12*Sqrt[2]) + 
      G[a[5], a[60], a[3]]/(12*Sqrt[2]) - G[a[5], a[61], a[2]]/(12*Sqrt[2]) + 
      G[a[5], a[61], a[3]]/(12*Sqrt[2]) + G[a[5], a[64], a[2]]/(12*Sqrt[2]) - 
      G[a[5], a[64], a[3]]/(12*Sqrt[2]) + G[a[5], a[65], a[2]]/(12*Sqrt[2]) - 
      G[a[5], a[65], a[3]]/(12*Sqrt[2]) + G[a[5], a[66], a[2]]/(12*Sqrt[2]) - 
      G[a[5], a[66], a[3]]/(12*Sqrt[2]) + G[a[5], a[67], a[2]]/(12*Sqrt[2]) - 
      G[a[5], a[67], a[3]]/(12*Sqrt[2]) + G[a[6], a[2], a[2]]/(12*Sqrt[2]) - 
      G[a[6], a[2], a[3]]/(12*Sqrt[2]) + G[a[6], a[60], a[2]]/(12*Sqrt[2]) - 
      G[a[6], a[60], a[3]]/(12*Sqrt[2]) + G[a[6], a[61], a[2]]/(12*Sqrt[2]) - 
      G[a[6], a[61], a[3]]/(12*Sqrt[2]) - G[a[6], a[64], a[2]]/(12*Sqrt[2]) + 
      G[a[6], a[64], a[3]]/(12*Sqrt[2]) - G[a[6], a[65], a[2]]/(12*Sqrt[2]) + 
      G[a[6], a[65], a[3]]/(12*Sqrt[2]) - G[a[6], a[66], a[2]]/(12*Sqrt[2]) + 
      G[a[6], a[66], a[3]]/(12*Sqrt[2]) - G[a[6], a[67], a[2]]/(12*Sqrt[2]) + 
      G[a[6], a[67], a[3]]/(12*Sqrt[2]))*G[a[13], a[14], a[9]] + 
    (-1/12*G[a[1], a[54], a[2]]/Sqrt[2] + G[a[1], a[54], a[3]]/(12*Sqrt[2]) - 
      G[a[1], a[58], a[2]]/(12*Sqrt[2]) + G[a[1], a[58], a[3]]/(12*Sqrt[2]) + 
      G[a[4], a[55], a[2]]/(12*Sqrt[2]) - G[a[4], a[55], a[3]]/(12*Sqrt[2]) + 
      G[a[4], a[59], a[2]]/(12*Sqrt[2]) - G[a[4], a[59], a[3]]/(12*Sqrt[2]) - 
      G[a[5], a[55], a[2]]/(12*Sqrt[2]) + G[a[5], a[55], a[3]]/(12*Sqrt[2]) - 
      G[a[5], a[59], a[2]]/(12*Sqrt[2]) + G[a[5], a[59], a[3]]/(12*Sqrt[2]) + 
      G[a[6], a[54], a[2]]/(12*Sqrt[2]) - G[a[6], a[54], a[3]]/(12*Sqrt[2]) + 
      G[a[6], a[58], a[2]]/(12*Sqrt[2]) - G[a[6], a[58], a[3]]/(12*Sqrt[2]))*
     G[a[16], a[17], a[9]] + G[a[1], a[1], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[1], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[1], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[1], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[1], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[3], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[3], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[3], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[3], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[9], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[9], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[9], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[9], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[2], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[2], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[2], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[2], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[54], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[54], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[54], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[54], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[3], a[54], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[54], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[54], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[54], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[54], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[54], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[58], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[58], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[58], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[58], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[3], a[58], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[58], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[3], a[58], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[58], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[58], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[58], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[3], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[3], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[3], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[3], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[4], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[4], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[4], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[4], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[5], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[5], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[5], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[5], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[6], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[6], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[6], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[6], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[51], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[3], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[3], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[3], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[51], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[51], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[51], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[53], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[53], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[53], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[53], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[53], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[53], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[53], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[53], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[54], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[54], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[54], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[54], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[51], a[54], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[54], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[54], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[54], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[54], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[54], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[58], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[58], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[58], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[58], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[51], a[58], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[58], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[51], a[58], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[58], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[58], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[51], a[58], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[51], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[51], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[51], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[3], a[62], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[3], a[62], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[3], a[63], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[3], a[63], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[9], a[62], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[9], a[62], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[9], a[63], a[2]]/(8*Sqrt[2]) - 
    G[a[1], a[53], a[9], a[63], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[53], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[53], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[53], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[53], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[53], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[54], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[54], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[54], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[54], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[54], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[54], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[56], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[56], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[56], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[56], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[57], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[57], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[57], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[57], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[58], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[58], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[58], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[58], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[58], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[58], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[60], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[60], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[60], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[60], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[61], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[61], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[61], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[61], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[2], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[2], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[2], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[2], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[2], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[62], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[62], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[60], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[60], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[60], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[60], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[60], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[60], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[61], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[61], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[61], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[61], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[61], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[61], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[62], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[62], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[63], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[63], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[62], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[62], a[64], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[64], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[64], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[64], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[64], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[64], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[64], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[64], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[65], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[65], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[65], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[65], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[65], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[65], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[65], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[65], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[66], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[66], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[66], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[66], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[66], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[66], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[66], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[66], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[67], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[67], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[67], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[67], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[67], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[67], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[67], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[62], a[67], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[62], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[62], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[62], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[2], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[2], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[2], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[2], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[2], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[63], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[1], a[63], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[60], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[60], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[60], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[60], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[60], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[60], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[61], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[61], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[61], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[61], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[61], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[61], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[62], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[62], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[63], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[63], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[63], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[63], a[64], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[64], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[64], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[64], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[64], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[64], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[64], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[64], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[65], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[65], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[65], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[65], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[65], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[65], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[65], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[65], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[66], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[66], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[66], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[66], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[66], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[66], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[66], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[66], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[67], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[67], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[67], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[67], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[67], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[67], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[67], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[63], a[67], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[63], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[63], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[1], a[63], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[1], a[64], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[64], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[64], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[64], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[64], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[65], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[65], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[65], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[65], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[66], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[66], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[66], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[66], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[1], a[67], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[1], a[67], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[1], a[67], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[1], a[67], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[1], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[1], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[1], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[1], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[3], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[3], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[3], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[3], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[9], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[9], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[9], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[9], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[2], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[2], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[2], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[2], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[4], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[4], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[4], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[4], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[5], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[5], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[5], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[5], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[6], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[6], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[6], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[6], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[55], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[55], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[55], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[55], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[9], a[55], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[55], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[55], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[55], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[55], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[55], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[59], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[59], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[59], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[59], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[9], a[59], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[59], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[9], a[59], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[59], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[59], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[59], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[9], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[9], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[9], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[9], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[3], a[62], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[3], a[62], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[3], a[63], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[3], a[63], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[9], a[62], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[9], a[62], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[9], a[63], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[52], a[9], a[63], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[52], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[52], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[52], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[52], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[52], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[55], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[55], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[55], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[55], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[55], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[55], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[56], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[56], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[56], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[56], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[57], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[57], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[57], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[57], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[59], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[59], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[59], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[59], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[59], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[59], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[60], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[60], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[60], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[60], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[61], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[61], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[61], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[61], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[2], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[2], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[2], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[2], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[2], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[2], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[2], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[2], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[62], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[62], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[60], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[60], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[60], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[60], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[60], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[60], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[61], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[61], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[61], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[61], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[61], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[61], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[62], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[62], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[63], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[63], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[62], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[62], a[64], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[64], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[64], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[64], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[64], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[64], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[64], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[64], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[65], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[65], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[65], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[65], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[65], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[65], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[65], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[65], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[66], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[66], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[66], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[66], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[66], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[66], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[66], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[66], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[67], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[67], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[67], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[67], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[67], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[67], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[67], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[62], a[67], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[62], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[62], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[62], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[2], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[2], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[2], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[2], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[2], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[2], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[2], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[2], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[63], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[63], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[60], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[60], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[60], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[60], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[60], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[60], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[61], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[61], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[61], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[61], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[61], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[61], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[62], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[62], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[63], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[63], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[63], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[63], a[64], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[64], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[64], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[64], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[64], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[64], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[64], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[64], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[65], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[65], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[65], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[65], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[65], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[65], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[65], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[65], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[66], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[66], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[66], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[66], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[66], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[66], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[66], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[66], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[67], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[67], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[67], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[67], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[67], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[67], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[67], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[63], a[67], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[63], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[63], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[63], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[64], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[64], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[64], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[64], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[64], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[65], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[65], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[65], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[65], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[66], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[66], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[66], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[66], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[67], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[67], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[67], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[67], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[68], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[68], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[4], a[68], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[4], a[68], a[9], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[9], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[9], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[9], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[52], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[52], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[52], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[52], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[52], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[52], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[52], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[52], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[55], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[55], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[55], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[55], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[68], a[55], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[55], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[55], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[55], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[55], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[55], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[59], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[59], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[59], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[59], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[4], a[68], a[59], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[59], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[4], a[68], a[59], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[59], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[4], a[68], a[59], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[59], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[4], a[68], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[4], a[68], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[4], a[68], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[1], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[1], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[1], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[1], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[3], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[3], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[3], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[3], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[9], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[9], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[9], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[9], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[2], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[2], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[2], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[2], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[4], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[4], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[4], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[4], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[5], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[5], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[5], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[5], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[2], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[2], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[2], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[2], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[2], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[2], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[2], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[2], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[60], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[60], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[60], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[60], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[60], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[60], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[61], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[61], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[61], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[61], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[61], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[61], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[62], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[62], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[62], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[62], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[62], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[62], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[63], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[63], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[63], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[63], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[6], a[63], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[63], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[6], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[6], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[6], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[55], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[55], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[55], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[55], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[9], a[55], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[55], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[55], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[55], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[55], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[55], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[59], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[59], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[59], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[59], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[9], a[59], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[59], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[9], a[59], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[59], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[59], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[59], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[9], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[9], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[9], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[9], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[3], a[62], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[3], a[62], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[3], a[63], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[3], a[63], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[9], a[62], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[9], a[62], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[9], a[63], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[52], a[9], a[63], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[52], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[52], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[52], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[52], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[52], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[55], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[55], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[55], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[55], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[55], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[55], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[56], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[56], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[56], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[56], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[57], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[57], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[57], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[57], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[59], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[59], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[59], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[59], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[59], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[59], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[60], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[60], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[60], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[60], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[61], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[61], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[61], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[61], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[2], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[2], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[2], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[2], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[2], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[62], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[62], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[60], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[60], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[60], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[60], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[60], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[60], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[61], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[61], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[61], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[61], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[61], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[61], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[62], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[62], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[63], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[63], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[62], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[62], a[64], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[64], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[64], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[64], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[64], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[64], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[64], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[64], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[65], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[65], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[65], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[65], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[65], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[65], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[65], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[65], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[66], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[66], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[66], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[66], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[66], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[66], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[66], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[66], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[67], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[67], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[67], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[67], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[67], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[67], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[67], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[62], a[67], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[62], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[62], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[62], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[2], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[2], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[2], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[2], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[2], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[63], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[63], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[60], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[60], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[60], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[60], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[60], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[60], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[61], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[61], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[61], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[61], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[61], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[61], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[62], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[62], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[63], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[63], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[63], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[63], a[64], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[64], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[64], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[64], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[64], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[64], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[64], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[64], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[65], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[65], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[65], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[65], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[65], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[65], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[65], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[65], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[66], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[66], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[66], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[66], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[66], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[66], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[66], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[66], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[67], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[67], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[67], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[67], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[67], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[67], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[67], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[63], a[67], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[63], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[63], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[63], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[64], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[64], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[64], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[64], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[64], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[65], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[65], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[65], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[65], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[66], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[66], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[66], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[66], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[67], a[9], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[67], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[67], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[67], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[68], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[68], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[5], a[68], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[9], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[9], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[9], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[52], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[52], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[52], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[52], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[52], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[52], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[52], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[52], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[55], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[55], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[55], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[55], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[68], a[55], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[55], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[55], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[55], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[55], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[55], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[59], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[59], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[59], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[59], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[5], a[68], a[59], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[59], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[5], a[68], a[59], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[59], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[5], a[68], a[59], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[59], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[5], a[68], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[5], a[68], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[5], a[68], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[1], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[1], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[1], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[1], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[3], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[3], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[3], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[3], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[9], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[9], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[9], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[9], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[2], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[2], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[2], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[2], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[3], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[3], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[3], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[9], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[53], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[53], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[53], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[53], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[53], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[53], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[53], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[54], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[54], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[54], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[54], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[3], a[54], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[54], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[54], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[54], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[54], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[54], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[58], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[58], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[58], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[58], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[3], a[58], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[58], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[3], a[58], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[58], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[58], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[58], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[3], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[3], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[3], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[3], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[4], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[4], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[4], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[4], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[9], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[9], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[9], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[52], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[5], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[5], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[5], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[5], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[2], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[2], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[2], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[2], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[2], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[2], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[2], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[2], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[3], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[51], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[60], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[60], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[60], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[60], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[60], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[60], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[61], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[61], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[61], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[61], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[61], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[61], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[62], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[62], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[62], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[62], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[62], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[62], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[63], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[63], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[63], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[63], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[6], a[63], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[63], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[6], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[6], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[6], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[3], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[3], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[51], a[3], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[3], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[3], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[3], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[3], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[9], a[3], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[9], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[9], a[9], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[51], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[51], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[51], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[53], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[53], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[53], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[53], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[53], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[53], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[53], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[53], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[54], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[54], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[54], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[54], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[51], a[54], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[54], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[54], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[54], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[54], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[54], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[58], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[58], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[58], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[58], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[51], a[58], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[58], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[51], a[58], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[58], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[58], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[51], a[58], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[51], a[68], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[68], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[68], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[68], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[51], a[68], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[51], a[68], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[3], a[62], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[3], a[62], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[3], a[63], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[3], a[63], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[9], a[62], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[9], a[62], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[9], a[63], a[2]]/(8*Sqrt[2]) + 
    G[a[6], a[53], a[9], a[63], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[53], a[52], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[52], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[52], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[52], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[52], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[52], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[52], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[53], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[53], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[53], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[53], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[53], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[54], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[54], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[54], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[54], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[54], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[54], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[56], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[56], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[56], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[56], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[3], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[3], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[3], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[3], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[3], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[9], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[9], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[9], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[9], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[9], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[51], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[51], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[51], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[51], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[51], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[52], a[3], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[52], a[3], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[52], a[9], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[52], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[52], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[52], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[52], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[52], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[53], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[53], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[53], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[53], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[53], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[53], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[53], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[53], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[57], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[57], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[57], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[57], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[2], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[2], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[2], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[2], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[3], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[3], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[3], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[3], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[9], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[9], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[9], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[9], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[58], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[58], a[54], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[54], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[54], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[54], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[54], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[54], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[54], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[54], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[54], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[54], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[55], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[55], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[55], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[55], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[55], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[55], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[55], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[55], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[55], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[55], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[58], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[58], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[58], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[58], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[58], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[58], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[58], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[58], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[58], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[58], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[59], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[59], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[59], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[59], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[59], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[59], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[59], a[62], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[59], a[62], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[58], a[59], a[63], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[59], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[58], a[62], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[62], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[62], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[62], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[62], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[62], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[62], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[62], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[63], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[63], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[63], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[63], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[63], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[63], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[58], a[63], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[58], a[63], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[60], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[60], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[60], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[60], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[2], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[2], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[2], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[2], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[2], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[2], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[54], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[54], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[54], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[54], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[54], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[54], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[54], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[54], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[54], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[54], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[55], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[55], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[55], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[55], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[55], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[55], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[55], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[55], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[55], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[55], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[58], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[58], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[58], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[58], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[58], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[58], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[58], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[58], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[58], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[58], a[63], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[59], a[2], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[59], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[59], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[59], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[59], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[59], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[59], a[62], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[59], a[62], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[61], a[59], a[63], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[59], a[63], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[61], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[62], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[62], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[62], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[62], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[63], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[63], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[63], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[63], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[64], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[64], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[64], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[64], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[64], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[64], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[64], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[64], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[65], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[65], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[65], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[65], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[65], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[65], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[65], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[65], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[66], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[66], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[66], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[66], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[66], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[66], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[66], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[66], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[67], a[3], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[67], a[3], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[67], a[9], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[67], a[9], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[67], a[62], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[67], a[62], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[61], a[67], a[63], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[61], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[2], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[2], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[2], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[2], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[2], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[62], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[62], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[60], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[60], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[60], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[60], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[60], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[60], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[61], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[61], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[61], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[61], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[61], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[61], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[62], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[62], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[63], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[63], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[62], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[62], a[64], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[64], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[64], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[64], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[64], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[64], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[64], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[64], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[65], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[65], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[65], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[65], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[65], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[65], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[65], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[65], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[66], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[66], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[66], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[66], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[66], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[66], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[66], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[66], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[67], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[67], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[67], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[67], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[67], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[67], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[67], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[62], a[67], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[62], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[62], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[62], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[2], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[2], a[3], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[3], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[2], a[9], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[9], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[2], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[2], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[2], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[3], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[3], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[3], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[3], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[63], a[3], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[3], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[3], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[3], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[3], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[3], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[9], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[2], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[9], a[3], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[3], a[3]]/(8*Sqrt[2]) + 
    G[a[6], a[63], a[9], a[9], a[2]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[9], a[3]]/(8*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[62], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[9], a[62], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[9], a[63], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[51], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[51], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[51], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[51], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[51], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[51], a[9], a[3]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[60], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[60], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[60], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[60], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[60], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[60], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[61], a[2], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[61], a[2], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[61], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[61], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[61], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[61], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[62], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[62], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[62], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[62], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[62], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[62], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[63], a[2], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[63], a[2], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[63], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[63], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[63], a[63], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[63], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[63], a[64], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[64], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[64], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[64], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[64], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[64], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[64], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[64], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[65], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[65], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[65], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[65], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[65], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[65], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[65], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[65], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[66], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[66], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[66], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[66], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[66], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[66], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[66], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[66], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[67], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[67], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[67], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[67], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[67], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[67], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[67], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[63], a[67], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[63], a[68], a[2], a[2]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[68], a[2], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[68], a[3], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[68], a[3], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[63], a[68], a[9], a[2]]/(24*Sqrt[2]) + 
    G[a[6], a[63], a[68], a[9], a[3]]/(24*Sqrt[2]) - 
    G[a[6], a[64], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[64], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[64], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[64], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[64], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[65], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[65], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[65], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[65], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[66], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[66], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[66], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[66], a[67], a[63], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[3], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[3], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[3], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[3], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[3], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[3], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[3], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[3], a[63], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[9], a[3], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[9], a[3], a[3]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[9], a[9], a[2]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[9], a[9], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[9], a[62], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[9], a[62], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[9], a[63], a[2]]/(6*Sqrt[2]) - 
    G[a[6], a[67], a[9], a[63], a[3]]/(6*Sqrt[2]) + 
    G[a[6], a[67], a[64], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[64], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[64], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[64], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[64], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[64], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[64], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[64], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[65], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[65], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[65], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[65], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[65], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[65], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[65], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[65], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[66], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[66], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[66], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[66], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[66], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[66], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[66], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[66], a[63], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[67], a[3], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[67], a[3], a[3]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[67], a[9], a[2]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[67], a[9], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[67], a[62], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[67], a[62], a[3]]/(12*Sqrt[2]) - 
    G[a[6], a[67], a[67], a[63], a[2]]/(12*Sqrt[2]) + 
    G[a[6], a[67], a[67], a[63], a[3]]/(12*Sqrt[2]) + 
    (G[a[1], a[1], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[1], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[1], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[1], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[1], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[1], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[3], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[3], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[3], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[3], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[4], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[4], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[4], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[4], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[4], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[4], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[5], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[5], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[5], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[5], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[5], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[5], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[6], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[6], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[6], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[6], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[6], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[6], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[51], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[51], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[51], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[51], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[51], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[51], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[54], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[54], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[56], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[56], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[56], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[56], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[57], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[57], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[57], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[57], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[58], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[58], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[60], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[60], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[61], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[61], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[62], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[62], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[62], a[62], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[62], a[62], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[62], a[63], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[62], a[63], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[62], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[62], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[63], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[63], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[63], a[62], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[63], a[62], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[1], a[63], a[63], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[63], a[63], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[1], a[63], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[63], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[64], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[64], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[64], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[64], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[65], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[65], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[65], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[65], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[66], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[66], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[66], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[66], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[67], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[67], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[67], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[1], a[67], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[1], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[1], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[1], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[1], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[1], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[1], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[4], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[4], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[4], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[4], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[4], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[4], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[5], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[5], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[5], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[5], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[5], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[5], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[6], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[6], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[6], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[6], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[6], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[6], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[9], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[9], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[9], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[9], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[55], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[55], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[56], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[56], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[56], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[56], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[57], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[57], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[57], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[57], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[59], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[59], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[60], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[60], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[61], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[61], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[62], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[62], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[62], a[62], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[62], a[62], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[62], a[63], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[62], a[63], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[62], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[62], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[63], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[63], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[63], a[62], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[63], a[62], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[63], a[63], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[63], a[63], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[4], a[63], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[63], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[64], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[64], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[64], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[64], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[65], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[65], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[65], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[65], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[66], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[66], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[66], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[66], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[67], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[67], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[67], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[67], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[68], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[68], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[4], a[68], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[68], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[4], a[68], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[4], a[68], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[1], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[1], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[1], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[1], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[1], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[1], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[4], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[4], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[4], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[4], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[4], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[4], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[5], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[5], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[5], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[5], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[5], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[5], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[6], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[6], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[6], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[6], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[6], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[6], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[9], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[9], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[9], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[9], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[55], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[55], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[56], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[56], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[56], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[56], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[57], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[57], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[57], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[57], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[59], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[59], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[60], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[60], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[61], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[61], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[62], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[62], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[62], a[62], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[62], a[62], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[62], a[63], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[62], a[63], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[62], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[62], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[63], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[63], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[63], a[62], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[63], a[62], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[63], a[63], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[63], a[63], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[5], a[63], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[63], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[64], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[64], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[64], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[64], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[65], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[65], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[65], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[65], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[66], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[66], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[66], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[66], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[67], a[62], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[67], a[62], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[67], a[63], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[67], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[68], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[68], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[5], a[68], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[68], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[5], a[68], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[5], a[68], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[1], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[1], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[1], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[1], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[1], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[1], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[3], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[3], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[3], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[3], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[4], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[4], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[4], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[4], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[4], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[4], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[5], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[5], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[5], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[5], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[5], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[5], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[6], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[6], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[6], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[6], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[6], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[6], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[51], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[51], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[51], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[51], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[51], a[68], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[51], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[54], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[54], a[2], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[56], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[56], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[56], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[56], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[57], a[51], a[2]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[57], a[51], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[57], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[57], a[68], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[58], a[2], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[58], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[60], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[60], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[61], a[2], a[2]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[61], a[2], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[62], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[62], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[62], a[62], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[62], a[62], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[62], a[63], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[62], a[63], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[62], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[62], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[63], a[51], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[63], a[51], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[63], a[62], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[63], a[62], a[3]]*Log[2])/(3*Sqrt[2]) - 
    (G[a[6], a[63], a[63], a[2]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[63], a[63], a[3]]*Log[2])/(3*Sqrt[2]) + 
    (G[a[6], a[63], a[68], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[63], a[68], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[64], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[64], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[64], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[64], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[65], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[65], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[65], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[65], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[66], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[66], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[66], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[66], a[63], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[67], a[62], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[67], a[62], a[3]]*Log[2])/(6*Sqrt[2]) + 
    (G[a[6], a[67], a[63], a[2]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[6], a[67], a[63], a[3]]*Log[2])/(6*Sqrt[2]) - 
    (G[a[1], a[3], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[3], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[3], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[3], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[51], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[51], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[53], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[53], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[53], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[53], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[54], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[54], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[54], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[54], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[54], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[54], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[54], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[54], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[58], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[58], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[58], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[58], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[58], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[58], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[58], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[1], a[58], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[1], a[64], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[64], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[64], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[64], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[65], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[65], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[65], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[65], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[66], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[66], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[66], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[66], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[67], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[67], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[1], a[67], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[1], a[67], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[9], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[9], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[9], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[9], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[52], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[52], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[52], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[52], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[55], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[55], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[55], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[55], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[55], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[55], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[55], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[55], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[59], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[59], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[59], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[59], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[59], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[59], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[59], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[4], a[59], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[4], a[64], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[64], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[64], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[64], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[65], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[65], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[65], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[65], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[66], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[66], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[66], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[66], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[67], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[67], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[67], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[67], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[4], a[68], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[4], a[68], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[9], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[9], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[9], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[9], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[52], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[52], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[52], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[52], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[55], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[55], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[55], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[55], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[55], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[55], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[55], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[55], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[59], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[59], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[59], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[59], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[59], a[62], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[59], a[62], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[59], a[63], a[2]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[5], a[59], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[5], a[64], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[64], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[64], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[64], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[65], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[65], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[65], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[65], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[66], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[66], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[66], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[66], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[67], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[67], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[67], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[67], a[9], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[5], a[68], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[5], a[68], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[3], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[3], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[3], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[3], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[51], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[51], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[53], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[53], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[53], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[53], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[54], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[54], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[54], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[54], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[54], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[54], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[54], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[54], a[63], a[3]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[58], a[3], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[58], a[3], a[3]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[58], a[9], a[2]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[58], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[58], a[62], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[58], a[62], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[58], a[63], a[2]]*Log[3])/(6*Sqrt[2]) - 
    (G[a[6], a[58], a[63], a[3]]*Log[3])/(6*Sqrt[2]) + 
    (G[a[6], a[64], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[64], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[64], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[64], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[65], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[65], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[65], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[65], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[66], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[66], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[66], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[66], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[67], a[3], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[67], a[3], a[3]]*Log[3])/(3*Sqrt[2]) + 
    (G[a[6], a[67], a[9], a[2]]*Log[3])/(3*Sqrt[2]) - 
    (G[a[6], a[67], a[9], a[3]]*Log[3])/(3*Sqrt[2]) + 
    G[a[1], a[62], a[64], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[65], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[66], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[67], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[64], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[65], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[66], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[67], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[64], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[65], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[66], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[67], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[64], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[65], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[66], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[67], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[64], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[65], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[66], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[67], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[64], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[65], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[66], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[67], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[64], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[65], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[66], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[67], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[64], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[65], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[66], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[67], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[53], a[9], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(4*Sqrt[2])) + 
    G[a[4], a[52], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(4*Sqrt[2])) + 
    G[a[5], a[52], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(4*Sqrt[2])) + 
    G[a[6], a[53], a[9], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(4*Sqrt[2])) + 
    G[a[1], a[3], a[54], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[3], a[58], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[54], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[58], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[9], a[55], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[9], a[59], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[55], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[59], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[9], a[55], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[9], a[59], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[55], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[59], a[3]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[3], a[54], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[3], a[58], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[54], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[58], a[2]]*(-1/3*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[53], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[52], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[62], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[63], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[52], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[53], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[62], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[63], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[64], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[65], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[66], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[67], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[64], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[65], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[66], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[67], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[62], a[60], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[62], a[61], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[60], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[61], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[60], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[61], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[63], a[60], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[63], a[61], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[60], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[61], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[63], a[60], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[63], a[61], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[60], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[61], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[60], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[61], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[54], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[55], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[58], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[59], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[54], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[55], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[58], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[59], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[52], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[52], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[3]/(12*Sqrt[2])) + G[a[4], a[2], a[52], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[3]/(12*Sqrt[2])) + G[a[5], a[2], a[52], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[3]/(12*Sqrt[2])) + G[a[6], a[2], a[52], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[53], a[52], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[3]/(12*Sqrt[2])) + G[a[1], a[1], a[60], a[2]]*
     (Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[9], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[9], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[9], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[60], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[61], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[9], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[60], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[61], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[9], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[9], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[9], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[60], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[61], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[9], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[60], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[61], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[52], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[2], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[52], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[52], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[2], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[52], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[2], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[52], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[2], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[53], a[52], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[54], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[58], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[60], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[61], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[55], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[59], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[60], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[4], a[61], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[55], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[59], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[60], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[5], a[61], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[54], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[54], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[55], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[58], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[58], a[59], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[60], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[54], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[55], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[58], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[6], a[61], a[59], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2])) + 
    G[a[1], a[62], a[60], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[62], a[61], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[60], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[61], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[60], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[61], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[63], a[60], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[63], a[61], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[60], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[61], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[63], a[60], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[63], a[61], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[60], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[61], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[60], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[61], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[4], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[5], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[6], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[64], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[65], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[66], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[67], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[1], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[4], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[5], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[6], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[64], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[65], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[66], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[67], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[1], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[4], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[5], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[6], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[64], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[65], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[66], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[67], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[1], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[4], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[5], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[6], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[64], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[65], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[66], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[67], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[64], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[65], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[66], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[64], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[65], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[66], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[67], a[67], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[2], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[53], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[60], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[61], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[2], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[60], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[61], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[52], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[2], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[60], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[62], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[61], a[63], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[52], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[2], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[53], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[60], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[62], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[61], a[63], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[3], a[54], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[3], a[58], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[54], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[51], a[58], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[9], a[55], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[9], a[59], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[55], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[4], a[68], a[59], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[9], a[55], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[9], a[59], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[55], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[5], a[68], a[59], a[2]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[3], a[54], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[3], a[58], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[54], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[6], a[51], a[58], a[3]]*(Log[2]/(3*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
    G[a[1], a[53], a[9], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(4*Sqrt[2])) + 
    G[a[4], a[52], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(4*Sqrt[2])) + 
    G[a[5], a[52], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(4*Sqrt[2])) + 
    G[a[6], a[53], a[9], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(4*Sqrt[2])) + 
    G[a[1], a[62], a[64], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[65], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[66], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[62], a[67], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[64], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[65], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[66], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[1], a[63], a[67], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[64], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[65], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[66], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[62], a[67], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[64], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[65], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[66], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[4], a[63], a[67], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[64], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[65], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[66], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[62], a[67], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[64], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[65], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[66], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[5], a[63], a[67], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[64], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[65], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[66], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[62], a[67], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[64], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[65], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[66], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) + 
    G[a[6], a[63], a[67], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(3*Sqrt[2])) - 
    (G[a[1], a[1], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[1], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[3], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[3], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[4], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[4], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[5], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[5], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[6], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[6], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[56], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[56], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[1], a[57], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[1], a[57], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[1], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[1], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[4], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[4], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[5], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[5], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[6], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[6], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[9], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[9], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[56], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[56], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[4], a[57], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[4], a[57], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[1], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[1], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[4], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[4], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[5], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[5], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[6], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[6], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[9], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[9], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[56], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[56], a[52], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[5], a[57], a[52], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[5], a[57], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[1], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[1], a[53], a[3]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[3], a[53], a[2]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[3], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[4], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[4], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[5], a[52], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[5], a[52], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[6], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[6], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[56], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[56], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    (G[a[6], a[57], a[53], a[2]]*Log[6])/(12*Sqrt[2]) - 
    (G[a[6], a[57], a[53], a[3]]*Log[6])/(12*Sqrt[2]) + 
    G[a[1], a[62], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[62], a[9], a[3]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[63], a[9], a[3]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[4], a[63], a[9], a[2]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[5], a[63], a[9], a[3]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[62], a[9], a[2]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[63], a[9], a[2]]*
     (Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[9], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[9], a[9], a[3]]*
     (Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[62], a[2], a[2]]*(Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[63], a[2], a[2]]*
     (Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[2], a[3]]*(Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[4], a[63], a[2], a[3]]*
     (Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[2], a[2]]*(Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[5], a[63], a[2], a[2]]*
     (Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[2], a[3]]*(Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[63], a[2], a[3]]*
     (Log[2]/(2*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[1], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[9], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[3], a[3]]*(-1/6*Log[3]/Sqrt[2] - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[9], a[2]]*(-1/6*Log[3]/Sqrt[2] - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[9], a[3]]*(-1/6*Log[3]/Sqrt[2] - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[53], a[3], a[2]]*(-1/6*Log[3]/Sqrt[2] - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[9], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[9], a[53], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[52], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[52], a[53], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[3], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[52], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[3], a[53], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[53], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[53], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[53], a[52], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[3], a[52], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[52], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[53], a[3], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[52], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[9], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[9], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[52], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[52], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[53], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[3], a[2], a[3]]*((5*Log[2])/(12*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[2], a[2]]*((5*Log[2])/(12*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[2], a[3]]*((5*Log[2])/(12*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[3], a[2], a[2]]*((5*Log[2])/(12*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[3], a[3], a[2]]*(Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[9], a[3]]*(Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[9], a[2]]*(Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[3], a[3], a[3]]*(Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[4], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[6], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[4], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[6], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[4], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[2], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[6], a[2], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[4], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[2], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[6], a[2], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[53], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[52], a[52], a[2]]*
     (Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[52], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[53], a[53], a[2]]*
     (Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[4], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[6], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[56], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[57], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[4], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[6], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[4], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[6], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[4], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[6], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[56], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[57], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[3], a[3], a[3]]*(-1/6*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[9], a[2]]*(-1/6*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[9], a[3]]*(-1/6*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[3], a[3], a[2]]*(-1/6*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[53], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[52], a[52], a[3]]*
     (-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[52], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[53], a[53], a[3]]*
     (-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[1], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[4], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[5], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[6], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[1], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[4], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[5], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[6], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[1], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[4], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[5], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[6], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[1], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[4], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[5], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[6], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[3], a[2], a[2]]*((-5*Log[2])/(12*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[2], a[3]]*((-5*Log[2])/(12*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[2], a[2]]*((-5*Log[2])/(12*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[3], a[2], a[3]]*((-5*Log[2])/(12*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[9], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[9], a[53], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[52], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[1], a[52], a[53], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[3], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[52], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[3], a[53], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[53], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[53], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[4], a[53], a[52], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[2], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[3], a[52], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[52], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[2], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[5], a[53], a[3], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[52], a[2]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[9], a[2], a[3]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[9], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[52], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[52], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2])) + G[a[6], a[53], a[2], a[2]]*
     (-1/12*Log[2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[53], a[3], a[2]]*(Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[4], a[52], a[9], a[3]]*(Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[5], a[52], a[9], a[2]]*(Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[6], a[53], a[3], a[3]]*(Log[3]/(6*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
    G[a[1], a[62], a[2], a[3]]*(-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[63], a[2], a[3]]*
     (-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[2], a[2]]*(-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[4], a[63], a[2], a[2]]*
     (-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[2], a[3]]*(-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[5], a[63], a[2], a[3]]*
     (-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[2], a[2]]*(-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[63], a[2], a[2]]*
     (-1/2*Log[2]/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[9], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[9], a[9], a[2]]*
     (-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[62], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[62], a[9], a[2]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[63], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[1], a[63], a[9], a[2]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[4], a[62], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[4], a[63], a[9], a[3]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[5], a[62], a[9], a[2]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[5], a[63], a[9], a[2]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[62], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[62], a[9], a[3]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[6], a[63], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2])) + G[a[6], a[63], a[9], a[3]]*
     (-1/6*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2])) + 
    G[a[1], a[52], a[52], a[2]]*(Log[5/2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[10]/(12*Sqrt[2])) + 
    G[a[6], a[52], a[52], a[3]]*(Log[5/2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[10]/(12*Sqrt[2])) + 
    G[a[1], a[52], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
      Log[10]/(24*Sqrt[2])) + G[a[6], a[52], a[3], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[56], a[52], a[3]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[57], a[52], a[3]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[56], a[52], a[2]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[57], a[52], a[2]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[56], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[57], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[56], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[57], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[52], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[52], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[56], a[2]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[57], a[2]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[9], a[52], a[2]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[9], a[2]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[56], a[3]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[57], a[3]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[56], a[3]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[57], a[3]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[9], a[52], a[3]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[9], a[3]]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[56], a[2]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[57], a[2]]*(Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[9], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[9], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[9], a[3]]*(-1/4*Log[2]/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[9], a[2]]*(-1/4*Log[2]/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[5/2]/(24*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[5/2]/(24*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[56], a[52], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[57], a[52], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[56], a[52], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[57], a[52], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[56], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[57], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[56], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[57], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[9], a[2]]*(Log[2]/(4*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[9], a[3]]*(Log[2]/(4*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[9], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[9], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[52], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[5/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[52], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[5/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[56], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[3], a[57], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[9], a[52], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[9], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[56], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[57], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[56], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[3], a[57], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[9], a[52], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[9], a[2]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[56], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[6], a[52], a[57], a[3]]*(-1/24*Log[5/2]/Sqrt[2] + 
      Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
    G[a[1], a[52], a[52], a[3]]*(-1/12*Log[5/2]/Sqrt[2] + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(12*Sqrt[2])) + 
    G[a[6], a[52], a[52], a[2]]*(-1/12*Log[5/2]/Sqrt[2] + 
      Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(12*Sqrt[2])) + 
    G[a[1], a[52], a[2]]*(Log[2]^2/(3*Sqrt[2]) + Log[5/2]^2/(16*Sqrt[2]) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2])) + 
      ((I/12)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(Log[3]/(4*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2])) - ((I/24)*Pi*Log[10])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[10]/(24*Sqrt[2]))) + 
    G[a[6], a[52], a[3]]*(Log[2]^2/(3*Sqrt[2]) + Log[5/2]^2/(16*Sqrt[2]) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2])) + 
      ((I/12)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(Log[3]/(4*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2])) - ((I/24)*Pi*Log[10])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[10]/(24*Sqrt[2]))) + 
    G[a[1], a[52], a[3]]*(-1/3*Log[2]^2/Sqrt[2] - Log[5/2]^2/(16*Sqrt[2]) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(-1/4*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2])) + ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(24*Sqrt[2]))) + 
    G[a[6], a[52], a[2]]*(-1/3*Log[2]^2/Sqrt[2] - Log[5/2]^2/(16*Sqrt[2]) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(-1/4*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2])) + ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[3]/(6*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[10]/(24*Sqrt[2]))) + 
    G[a[4], a[53], a[9], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - 
      Log[14]/(12*Sqrt[2])) + G[a[5], a[53], a[9], a[3]]*
     (Log[2]/(6*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[9], a[3]]*(Log[2]/(4*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[9], a[3]]*(Log[2]/(4*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[9], a[2]]*(Log[2]/(4*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[9], a[2]]*(Log[2]/(4*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[53], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[53], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[56], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[57], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[56], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[57], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[3], a[2]]*(-1/6*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[9], a[2]]*(-1/6*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[53], a[53], a[3]]*(-1/6*Log[3]/Sqrt[2] + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[3], a[3]]*(-1/6*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[9], a[3]]*(-1/6*Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
      Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[53], a[2]]*(-1/6*Log[3]/Sqrt[2] + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[3], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[3], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[56], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - 
      Log[14]/(24*Sqrt[2])) + G[a[4], a[3], a[57], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[3], a[62], a[3]]*(Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - 
      Log[14]/(24*Sqrt[2])) + G[a[4], a[3], a[63], a[3]]*
     (Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[62], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[63], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[62], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[63], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[62], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[63], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[56], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[57], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[53], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[56], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[57], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[56], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - 
      Log[14]/(24*Sqrt[2])) + G[a[5], a[3], a[57], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[62], a[2]]*(Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - 
      Log[14]/(24*Sqrt[2])) + G[a[5], a[3], a[63], a[2]]*
     (Log[2]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[62], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[63], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[62], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[63], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[62], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[63], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[56], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[57], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[53], a[2]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[56], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[57], a[3]]*(Log[2]/(12*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[53], a[2]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[53], a[2]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[53], a[3]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[53], a[3]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[56], a[2]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[57], a[2]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[56], a[3]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[57], a[3]]*(-1/12*Log[3]/Sqrt[2] + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[3], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[3], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(6*Sqrt[2]) + 
      Log[7/2]/(24*Sqrt[2]) + Log[6]/(6*Sqrt[2]) - Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[3], a[56], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[3], a[57], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[3], a[62], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[3], a[63], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[62], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[63], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[62], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[63], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[62], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[63], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[56], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[57], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[53], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[56], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[57], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[56], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[57], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[62], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[3], a[63], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[62], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[63], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[62], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[63], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[62], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[63], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[56], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[57], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[53], a[3]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[56], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[57], a[2]]*(-1/12*Log[2]/Sqrt[2] - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[53], a[3]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[53], a[3]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[53], a[2]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[53], a[2]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[62], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[63], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[62], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[63], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(6*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[56], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[57], a[3], a[2]]*(Log[2]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[56], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[57], a[3], a[3]]*(Log[2]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[56], a[3]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[57], a[3]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[56], a[2]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[5], a[53], a[57], a[2]]*(Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2])) + 
    G[a[4], a[53], a[9], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) + 
      Log[14]/(12*Sqrt[2])) + G[a[5], a[53], a[9], a[2]]*
     (-1/6*Log[2]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[56], a[9], a[2]]*(-1/4*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[57], a[9], a[2]]*(-1/4*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[56], a[9], a[3]]*(-1/4*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[57], a[9], a[3]]*(-1/4*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[3], a[3]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[3], a[2]]*(Log[2]/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[3], a[3]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[9], a[3]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[53], a[53], a[2]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[3], a[2]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[3], a[9], a[2]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[53], a[53], a[3]]*(Log[3]/(6*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(6*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[53], a[3]]*(-1/6*Log[2]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[53], a[2]]*(-1/6*Log[2]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
      Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[56], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[9], a[57], a[2]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[56], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[5], a[9], a[57], a[3]]*(-1/12*Log[2]/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
      Log[7/2]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[14]/(12*Sqrt[2])) + 
    G[a[4], a[3], a[2]]*(Log[2]^2/(6*Sqrt[2]) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[2]*(Log[5/2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2])) + 
      Log[5/2]*(Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      (Log[3]*Log[14])/(12*Sqrt[2]) + Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(-1/12*Log[6]/Sqrt[2] - Log[14]/(24*Sqrt[2]))) + 
    G[a[5], a[3], a[3]]*(Log[2]^2/(6*Sqrt[2]) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[2]*(Log[5/2]/(12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2])) + 
      Log[5/2]*(Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      (Log[3]*Log[14])/(12*Sqrt[2]) + Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(-1/12*Log[6]/Sqrt[2] - Log[14]/(24*Sqrt[2]))) + 
    G[a[4], a[53], a[3]]*(Log[2]^2/(3*Sqrt[2]) + Log[7/2]^2/(16*Sqrt[2]) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(12*Sqrt[2]) + (5*Log[3])/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2])) + Log[5/2]*(-1/12*Log[3]/Sqrt[2] + 
        Log[6]/(12*Sqrt[2])) - Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
        Log[14]/(12*Sqrt[2])) + Log[7/2]*(Log[6]/(6*Sqrt[2]) - 
        Log[14]/(24*Sqrt[2]))) + G[a[5], a[53], a[2]]*
     (Log[2]^2/(3*Sqrt[2]) + Log[7/2]^2/(16*Sqrt[2]) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(12*Sqrt[2]) + (5*Log[3])/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2])) + Log[5/2]*(-1/12*Log[3]/Sqrt[2] + 
        Log[6]/(12*Sqrt[2])) - Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
        Log[14]/(12*Sqrt[2])) + Log[7/2]*(Log[6]/(6*Sqrt[2]) - 
        Log[14]/(24*Sqrt[2]))) + G[a[4], a[3], a[3]]*
     (-1/6*Log[2]^2/Sqrt[2] - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[5/2]*(-1/12*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
      Log[2]*(-1/12*Log[5/2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2])) - 
      (Log[3]*Log[14])/(12*Sqrt[2]) - Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2]))) + 
    G[a[5], a[3], a[2]]*(-1/6*Log[2]^2/Sqrt[2] - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[5/2]*(-1/12*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) + 
      Log[2]*(-1/12*Log[5/2]/Sqrt[2] - Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2])) - 
      (Log[3]*Log[14])/(12*Sqrt[2]) - Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(Log[6]/(12*Sqrt[2]) + Log[14]/(24*Sqrt[2]))) + 
    G[a[4], a[53], a[2]]*(-1/3*Log[2]^2/Sqrt[2] - Log[7/2]^2/(16*Sqrt[2]) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[5/2]*(Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2])) + Log[2]*(((I/6)*Pi)/Sqrt[2] + 
        Log[5/2]/(12*Sqrt[2]) - (5*Log[3])/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2])) + Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(-1/6*Log[6]/Sqrt[2] + Log[14]/(24*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[14]/(12*Sqrt[2]))) + G[a[5], a[53], a[3]]*
     (-1/3*Log[2]^2/Sqrt[2] - Log[7/2]^2/(16*Sqrt[2]) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[5/2]*(Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2])) + Log[2]*(((I/6)*Pi)/Sqrt[2] + 
        Log[5/2]/(12*Sqrt[2]) - (5*Log[3])/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2])) + Log[14]^2/(48*Sqrt[2]) + 
      Log[7/2]*(-1/6*Log[6]/Sqrt[2] + Log[14]/(24*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[14]/(12*Sqrt[2]))) + G[a[1], a[62], a[2]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[1], a[63], a[2]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[6], a[62], a[3]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[6], a[63], a[3]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[4], a[62], a[3]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + Log[7/2]^2/(24*Sqrt[2]) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[14])/(24*Sqrt[2]) - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(2*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]))) + 
    G[a[4], a[63], a[3]]*(Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) + G[a[46], a[17], a[9]]/(12*Sqrt[2]) - 
      Log[9/8]^2/(24*Sqrt[2]) + (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + 
      Log[7/2]^2/(24*Sqrt[2]) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      (Log[7/2]*Log[14])/(24*Sqrt[2]) - Log[16]/(24*Sqrt[2]) + 
      Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - Log[323/20]/(3*Sqrt[2])) + 
      Log[2]*(1/(6*Sqrt[2]) + ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[5], a[62], a[2]]*
     (Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[16], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) - Log[9/8]^2/(24*Sqrt[2]) + 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((I/12)*Pi)/Sqrt[2] - 
        Log[2]/(4*Sqrt[2])) + Log[7/2]^2/(24*Sqrt[2]) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[14])/(24*Sqrt[2]) - 
      Log[16]/(24*Sqrt[2]) + Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(3*Sqrt[2])) + Log[2]*(1/(6*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(2*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]))) + 
    G[a[5], a[63], a[2]]*(Pi^2/(36*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) + G[a[46], a[17], a[9]]/(12*Sqrt[2]) - 
      Log[9/8]^2/(24*Sqrt[2]) + (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + 
      Log[7/2]^2/(24*Sqrt[2]) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      (Log[7/2]*Log[14])/(24*Sqrt[2]) - Log[16]/(24*Sqrt[2]) + 
      Log[3]*(((-1/3*I)*Pi)/Sqrt[2] - Log[323/20]/(3*Sqrt[2])) + 
      Log[2]*(1/(6*Sqrt[2]) + ((I/12)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(2*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]))) + G[a[1], a[4], a[3]]*
     (Pi^2/(72*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[45], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[9]]/(24*Sqrt[2]) + G[a[46], a[17], a[9]]/
       (24*Sqrt[2]) - Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[1], a[5], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[4], a[4], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[4], a[5], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[5], a[4], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[5], a[5], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[6], a[4], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[6], a[5], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[5/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[1], a[1], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[1], a[6], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[4], a[1], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[4], a[6], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[5], a[1], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[5], a[6], a[3]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[6], a[1], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[6], a[6], a[2]]*(Pi^2/(72*Sqrt[2]) - 
      G[a[23], a[36], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[9/8]^2/(48*Sqrt[2]) + Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + 
      Log[7/2]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - 
        Log[323/20]/(6*Sqrt[2])) + Log[2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(2*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[323/20]/
         (12*Sqrt[2]))) + G[a[1], a[4], a[2]]*(-1/72*Pi^2/Sqrt[2] + 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[9/8]^2/(48*Sqrt[2]) - Log[2]^2/(16*Sqrt[2]) + 
      Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) - 
      Log[5/2]^2/(48*Sqrt[2]) - ((I/12)*Pi*Log[6])/Sqrt[2] - 
      (Log[5/2]*Log[6])/(12*Sqrt[2]) + Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(2*Sqrt[2]) + Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[1], a[5], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[4], a[4], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[4], a[5], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[5], a[4], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[5], a[5], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[6], a[4], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[6], a[5], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[38], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[5/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[5/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[1], a[1], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[1], a[6], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[4], a[1], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[4], a[6], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[5], a[1], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[5], a[6], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[6], a[1], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[6], a[6], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(24*Sqrt[2]) + Log[9/8]^2/(48*Sqrt[2]) - 
      Log[2]^2/(16*Sqrt[2]) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[2]/(8*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] - (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) + Log[323/20]/(12*Sqrt[2])) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Log[323/20]/(6*Sqrt[2]))) + 
    G[a[1], a[62], a[3]]*(-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[17], a[9]]/(12*Sqrt[2]) + 
      Log[9/8]^2/(24*Sqrt[2]) - (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[16]/(24*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[6]/(2*Sqrt[2]) + Log[323/20]/(6*Sqrt[2])) + 
      Log[3]*(((I/3)*Pi)/Sqrt[2] + Log[323/20]/(3*Sqrt[2]))) + 
    G[a[1], a[63], a[3]]*(-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[17], a[9]]/(12*Sqrt[2]) + 
      Log[9/8]^2/(24*Sqrt[2]) - (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[16]/(24*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[6]/(2*Sqrt[2]) + Log[323/20]/(6*Sqrt[2])) + 
      Log[3]*(((I/3)*Pi)/Sqrt[2] + Log[323/20]/(3*Sqrt[2]))) + 
    G[a[6], a[62], a[2]]*(-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[17], a[9]]/(12*Sqrt[2]) + 
      Log[9/8]^2/(24*Sqrt[2]) - (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[16]/(24*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[6]/(2*Sqrt[2]) + Log[323/20]/(6*Sqrt[2])) + 
      Log[3]*(((I/3)*Pi)/Sqrt[2] + Log[323/20]/(3*Sqrt[2]))) + 
    G[a[6], a[63], a[2]]*(-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[17], a[9]]/(12*Sqrt[2]) + 
      Log[9/8]^2/(24*Sqrt[2]) - (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + Log[16]/(24*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[6]/(2*Sqrt[2]) + Log[323/20]/(6*Sqrt[2])) + 
      Log[3]*(((I/3)*Pi)/Sqrt[2] + Log[323/20]/(3*Sqrt[2]))) + 
    G[a[4], a[62], a[2]]*(-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[45], a[9]]/(12*Sqrt[2]) + G[a[46], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[46], a[17], a[9]]/(12*Sqrt[2]) + 
      Log[9/8]^2/(24*Sqrt[2]) - (19*Log[2]^2)/(24*Sqrt[2]) + 
      Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      Log[7/2]^2/(24*Sqrt[2]) - ((I/6)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[14])/(24*Sqrt[2]) + Log[16]/(24*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(2*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2])) + Log[3]*(((I/3)*Pi)/Sqrt[2] + 
        Log[323/20]/(3*Sqrt[2]))) + G[a[4], a[63], a[2]]*
     (-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) + G[a[46], a[16], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) + Log[9/8]^2/(24*Sqrt[2]) - 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + 
        Log[2]/(4*Sqrt[2])) - Log[7/2]^2/(24*Sqrt[2]) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[14])/(24*Sqrt[2]) + 
      Log[16]/(24*Sqrt[2]) + Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + Log[6]/(2*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2])) + Log[3]*(((I/3)*Pi)/Sqrt[2] + 
        Log[323/20]/(3*Sqrt[2]))) + G[a[5], a[62], a[3]]*
     (-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) + G[a[46], a[16], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) + Log[9/8]^2/(24*Sqrt[2]) - 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + 
        Log[2]/(4*Sqrt[2])) - Log[7/2]^2/(24*Sqrt[2]) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[14])/(24*Sqrt[2]) + 
      Log[16]/(24*Sqrt[2]) + Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + Log[6]/(2*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2])) + Log[3]*(((I/3)*Pi)/Sqrt[2] + 
        Log[323/20]/(3*Sqrt[2]))) + G[a[5], a[63], a[3]]*
     (-1/36*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9]]/
       (12*Sqrt[2]) + G[a[46], a[16], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[17], a[9]]/(12*Sqrt[2]) + Log[9/8]^2/(24*Sqrt[2]) - 
      (19*Log[2]^2)/(24*Sqrt[2]) + Log[9/8]*(((-1/12*I)*Pi)/Sqrt[2] + 
        Log[2]/(4*Sqrt[2])) - Log[7/2]^2/(24*Sqrt[2]) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[14])/(24*Sqrt[2]) + 
      Log[16]/(24*Sqrt[2]) + Log[2]*(-1/6*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + Log[6]/(2*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2])) + Log[3]*(((I/3)*Pi)/Sqrt[2] + 
        Log[323/20]/(3*Sqrt[2]))) + G[a[1], a[60], a[2]]*
     (G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2]))) + 
    G[a[1], a[61], a[2]]*(G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[4], a[60], a[3]]*
     (G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2]))) + 
    G[a[4], a[61], a[3]]*(G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[5], a[60], a[2]]*
     (G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2]))) + 
    G[a[5], a[61], a[2]]*(G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[6], a[60], a[3]]*
     (G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2]))) + 
    G[a[6], a[61], a[3]]*(G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(2*Sqrt[2]) - Log[9/4]/(24*Sqrt[2]) + 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] + Log[3]/Sqrt[2] - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[1], a[2], a[2]]*
     (G[a[15], a[14], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - 
      Log[9]/(24*Sqrt[2]) + Log[2]*(Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[4], a[2], a[3]]*
     (G[a[15], a[14], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - 
      Log[9]/(24*Sqrt[2]) + Log[2]*(Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[5], a[2], a[2]]*
     (G[a[15], a[14], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - 
      Log[9]/(24*Sqrt[2]) + Log[2]*(Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[6], a[2], a[3]]*
     (G[a[15], a[14], a[9]]/(24*Sqrt[2]) - G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) + Log[3]/(12*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - 
      Log[9]/(24*Sqrt[2]) + Log[2]*(Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2]))) + G[a[1], a[60], a[3]]*
     (-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[18], a[14], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2]))) + 
    G[a[1], a[61], a[3]]*(-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[4], a[60], a[2]]*
     (-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[18], a[14], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2]))) + 
    G[a[4], a[61], a[2]]*(-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[5], a[60], a[3]]*
     (-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[18], a[14], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2]))) + 
    G[a[5], a[61], a[3]]*(-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[6], a[60], a[2]]*
     (-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - G[a[17], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[18], a[14], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - 
      Log[3]^2/(4*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2]))) + 
    G[a[6], a[61], a[2]]*(-1/12*G[a[16], a[17], a[9]]/Sqrt[2] - 
      G[a[17], a[16], a[9]]/(24*Sqrt[2]) + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(2*Sqrt[2]) + Log[9/4]/(24*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) - Log[3]/Sqrt[2] + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[1], a[2], a[3]]*
     (-1/24*G[a[15], a[14], a[9]]/Sqrt[2] + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - Log[3]^2/(6*Sqrt[2]) + 
      Log[9]/(24*Sqrt[2]) + Log[2]*(-1/3*Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[4], a[2], a[2]]*
     (-1/24*G[a[15], a[14], a[9]]/Sqrt[2] + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - Log[3]^2/(6*Sqrt[2]) + 
      Log[9]/(24*Sqrt[2]) + Log[2]*(-1/3*Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[5], a[2], a[3]]*
     (-1/24*G[a[15], a[14], a[9]]/Sqrt[2] + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - Log[3]^2/(6*Sqrt[2]) + 
      Log[9]/(24*Sqrt[2]) + Log[2]*(-1/3*Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[6], a[2], a[2]]*
     (-1/24*G[a[15], a[14], a[9]]/Sqrt[2] + G[a[18], a[14], a[9]]/
       (12*Sqrt[2]) - Log[3]/(12*Sqrt[2]) - Log[3]^2/(6*Sqrt[2]) + 
      Log[9]/(24*Sqrt[2]) + Log[2]*(-1/3*Log[3]/Sqrt[2] + 
        Log[19/3]/(12*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2]))) + G[a[4], a[68], a[3]]*
     (-1/72*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(8*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[33], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(12*Sqrt[2]) - G[a[23], a[43], a[9]]/
       (12*Sqrt[2]) - (Sqrt[2]*Log[2]^2)/3 + Log[5/2]^2/(24*Sqrt[2]) + 
      Log[18/13]*(-1/12*Log[5/2]/Sqrt[2] + Log[3]/(6*Sqrt[2])) + 
      Log[2]*(((I/3)*Pi)/Sqrt[2] + Log[5/2]/(6*Sqrt[2]) + 
        (Sqrt[2]*Log[3])/3 - Log[39]/(3*Sqrt[2])) + 
      Log[5/2]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[39]/(12*Sqrt[2])) - ((I/12)*Pi*Log[40])/Sqrt[2] + 
      (Log[39]*Log[40])/(12*Sqrt[2]) - Log[40]^2/(24*Sqrt[2])) + 
    G[a[5], a[68], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(8*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[33], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[38], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[43], a[9]]/(12*Sqrt[2]) - (Sqrt[2]*Log[2]^2)/3 + 
      Log[5/2]^2/(24*Sqrt[2]) + Log[18/13]*(-1/12*Log[5/2]/Sqrt[2] + 
        Log[3]/(6*Sqrt[2])) + Log[2]*(((I/3)*Pi)/Sqrt[2] + 
        Log[5/2]/(6*Sqrt[2]) + (Sqrt[2]*Log[3])/3 - Log[39]/(3*Sqrt[2])) + 
      Log[5/2]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[39]/(12*Sqrt[2])) - ((I/12)*Pi*Log[40])/Sqrt[2] + 
      (Log[39]*Log[40])/(12*Sqrt[2]) - Log[40]^2/(24*Sqrt[2])) + 
    G[a[4], a[52], a[2]]*(-1/144*Pi^2/Sqrt[2] + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      (5*Log[2]^2)/(12*Sqrt[2]) + (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*
       Log[3] + Log[3]^2/(6*Sqrt[2]) + Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) + (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
       Log[6] + Log[2]*(-1/12*1/Sqrt[2] + ((I/4)*Pi)/Sqrt[2] + 
        Log[5/2]/(12*Sqrt[2]) - Log[3]/(4*Sqrt[2]) + Log[6]/(4*Sqrt[2]) + 
        Log[35/3]/(12*Sqrt[2]) - Log[39]/(6*Sqrt[2])) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2])) + G[a[5], a[52], a[3]]*
     (-1/144*Pi^2/Sqrt[2] + G[a[15], a[14], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[23], a[43], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) - (5*Log[2]^2)/(12*Sqrt[2]) + 
      (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*Log[3] + Log[3]^2/(6*Sqrt[2]) + 
      Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*Log[6] + 
      Log[2]*(-1/12*1/Sqrt[2] + ((I/4)*Pi)/Sqrt[2] + Log[5/2]/(12*Sqrt[2]) - 
        Log[3]/(4*Sqrt[2]) + Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[39]/(6*Sqrt[2])) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2])) + G[a[4], a[56], a[2]]*
     (-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[33], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[36], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[43], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) + Log[2]^2/(12*Sqrt[2]) + 
      Log[5/2]^2/(48*Sqrt[2]) + Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[14]^2/(48*Sqrt[2]) + Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[14]/(12*Sqrt[2])) + Log[2]*(((I/12)*Pi)/Sqrt[2] + 
        Log[3]/(6*Sqrt[2]) - Log[39]/(6*Sqrt[2])) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) - 
        Log[39]/(24*Sqrt[2])) - ((I/24)*Pi*Log[40])/Sqrt[2] + 
      (Log[39]*Log[40])/(24*Sqrt[2]) - Log[40]^2/(48*Sqrt[2])) + 
    G[a[4], a[57], a[2]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) - G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]^2/(48*Sqrt[2]) + 
      Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      ((I/12)*Pi*Log[6])/Sqrt[2] - Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[14]/(12*Sqrt[2])) + 
      Log[2]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[39]/(6*Sqrt[2])) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2])) + G[a[5], a[56], a[3]]*
     (-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[33], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[36], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[43], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) + Log[2]^2/(12*Sqrt[2]) + 
      Log[5/2]^2/(48*Sqrt[2]) + Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[14]^2/(48*Sqrt[2]) + Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[14]/(12*Sqrt[2])) + Log[2]*(((I/12)*Pi)/Sqrt[2] + 
        Log[3]/(6*Sqrt[2]) - Log[39]/(6*Sqrt[2])) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) - 
        Log[39]/(24*Sqrt[2])) - ((I/24)*Pi*Log[40])/Sqrt[2] + 
      (Log[39]*Log[40])/(24*Sqrt[2]) - Log[40]^2/(48*Sqrt[2])) + 
    G[a[5], a[57], a[3]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) - G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]^2/(48*Sqrt[2]) + 
      Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      ((I/12)*Pi*Log[6])/Sqrt[2] - Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[14]/(12*Sqrt[2])) + 
      Log[2]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[39]/(6*Sqrt[2])) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2])) + G[a[4], a[56], a[3]]*
     (Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[33], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[36], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[43], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - Log[2]^2/(12*Sqrt[2]) - 
      Log[5/2]^2/(48*Sqrt[2]) + Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) - ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[14]^2/(48*Sqrt[2]) + Log[3]*(((I/12)*Pi)/Sqrt[2] + 
        Log[14]/(12*Sqrt[2])) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) + Log[39]/(24*Sqrt[2])) + 
      Log[2]*(((-1/12*I)*Pi)/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
        Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/Sqrt[2] - 
      (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[4], a[57], a[3]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) - Log[5/2]^2/(48*Sqrt[2]) + 
      Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] + Log[14]/(12*Sqrt[2])) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
        Log[39]/(24*Sqrt[2])) + Log[2]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/
       Sqrt[2] - (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[5], a[56], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) - Log[5/2]^2/(48*Sqrt[2]) + 
      Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] + Log[14]/(12*Sqrt[2])) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
        Log[39]/(24*Sqrt[2])) + Log[2]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/
       Sqrt[2] - (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[5], a[57], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) - Log[5/2]^2/(48*Sqrt[2]) + 
      Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[14]^2/(48*Sqrt[2]) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] + Log[14]/(12*Sqrt[2])) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
        Log[39]/(24*Sqrt[2])) + Log[2]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/
       Sqrt[2] - (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[4], a[52], a[3]]*(Pi^2/(144*Sqrt[2]) - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      (5*Log[2]^2)/(12*Sqrt[2]) + (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
       Log[3] - Log[3]^2/(6*Sqrt[2]) + Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*
       Log[6] + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) + Log[39]/(24*Sqrt[2])) + 
      Log[2]*(1/(12*Sqrt[2]) - ((I/4)*Pi)/Sqrt[2] - Log[5/2]/(12*Sqrt[2]) + 
        Log[3]/(4*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/Sqrt[2] - 
      (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[5], a[52], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      (5*Log[2]^2)/(12*Sqrt[2]) + (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
       Log[3] - Log[3]^2/(6*Sqrt[2]) + Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*
       Log[6] + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) + Log[39]/(24*Sqrt[2])) + 
      Log[2]*(1/(12*Sqrt[2]) - ((I/4)*Pi)/Sqrt[2] - Log[5/2]/(12*Sqrt[2]) + 
        Log[3]/(4*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[39]/(6*Sqrt[2])) + ((I/24)*Pi*Log[40])/Sqrt[2] - 
      (Log[39]*Log[40])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
    G[a[4], a[68], a[2]]*(Pi^2/(72*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(8*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[33], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[38], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(12*Sqrt[2]) + (Sqrt[2]*Log[2]^2)/3 - 
      Log[5/2]^2/(24*Sqrt[2]) + Log[18/13]*(Log[5/2]/(12*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2])) + Log[5/2]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]*(((-1/3*I)*Pi)/Sqrt[2] - Log[5/2]/(6*Sqrt[2]) - 
        (Sqrt[2]*Log[3])/3 + Log[39]/(3*Sqrt[2])) + ((I/12)*Pi*Log[40])/
       Sqrt[2] - (Log[39]*Log[40])/(12*Sqrt[2]) + Log[40]^2/(24*Sqrt[2])) + 
    G[a[5], a[68], a[3]]*(Pi^2/(72*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(8*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[33], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[38], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[43], a[9]]/(12*Sqrt[2]) + (Sqrt[2]*Log[2]^2)/3 - 
      Log[5/2]^2/(24*Sqrt[2]) + Log[18/13]*(Log[5/2]/(12*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2])) + Log[5/2]*(((-1/12*I)*Pi)/Sqrt[2] - 
        Log[3]/(6*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]*(((-1/3*I)*Pi)/Sqrt[2] - Log[5/2]/(6*Sqrt[2]) - 
        (Sqrt[2]*Log[3])/3 + Log[39]/(3*Sqrt[2])) + ((I/12)*Pi*Log[40])/
       Sqrt[2] - (Log[39]*Log[40])/(12*Sqrt[2]) + Log[40]^2/(24*Sqrt[2])) + 
    G[a[1], a[51], a[3]]*(Pi^2/(72*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(8*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[31], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[36], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(12*Sqrt[2]) + (Sqrt[2]*Log[2]^2)/3 + 
      ((I/12)*Pi*Log[5/2])/Sqrt[2] - Log[7/2]^2/(24*Sqrt[2]) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] - Log[7/2]/(6*Sqrt[2])) + 
      Log[18/11]*(((-1/12*I)*Pi)/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2])) + Log[7/2]*(((-1/12*I)*Pi)/Sqrt[2] + 
        Log[55]/(12*Sqrt[2])) + Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - 
        (Sqrt[2]*Log[3])/3 - Log[7/2]/(6*Sqrt[2]) + Log[55]/(3*Sqrt[2])) + 
      ((I/12)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(24*Sqrt[2]) + 
      Log[55]*(((-1/12*I)*Pi)/Sqrt[2] - Log[56]/(12*Sqrt[2]))) + 
    G[a[6], a[51], a[2]]*(Pi^2/(72*Sqrt[2]) - G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[16], a[9]]/(8*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[31], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[36], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(12*Sqrt[2]) + (Sqrt[2]*Log[2]^2)/3 + 
      ((I/12)*Pi*Log[5/2])/Sqrt[2] - Log[7/2]^2/(24*Sqrt[2]) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] - Log[7/2]/(6*Sqrt[2])) + 
      Log[18/11]*(((-1/12*I)*Pi)/Sqrt[2] - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2])) + Log[7/2]*(((-1/12*I)*Pi)/Sqrt[2] + 
        Log[55]/(12*Sqrt[2])) + Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - 
        (Sqrt[2]*Log[3])/3 - Log[7/2]/(6*Sqrt[2]) + Log[55]/(3*Sqrt[2])) + 
      ((I/12)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(24*Sqrt[2]) + 
      Log[55]*(((-1/12*I)*Pi)/Sqrt[2] - Log[56]/(12*Sqrt[2]))) + 
    G[a[1], a[56], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) + Log[55]/(24*Sqrt[2])) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[57], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) + Log[55]/(24*Sqrt[2])) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[56], a[3]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) + Log[55]/(24*Sqrt[2])) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[57], a[3]]*(Pi^2/(144*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) - Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[10]^2/(48*Sqrt[2]) + Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) + Log[55]/(24*Sqrt[2])) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[53], a[2]]*(Pi^2/(144*Sqrt[2]) - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) + 
      (5*Log[2]^2)/(12*Sqrt[2]) + ((I/24)*Pi*Log[5/2])/Sqrt[2] - 
      Log[3]^2/(6*Sqrt[2]) + Log[3]*(1/(12*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*Log[6] + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) + 
        Log[55]/(24*Sqrt[2])) + Log[2]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] + 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - 
        Log[35]/(12*Sqrt[2]) + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[53], a[3]]*(Pi^2/(144*Sqrt[2]) - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) + 
      (5*Log[2]^2)/(12*Sqrt[2]) + ((I/24)*Pi*Log[5/2])/Sqrt[2] - 
      Log[3]^2/(6*Sqrt[2]) + Log[3]*(1/(12*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      (-1/12*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*Log[6] + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) + 
        Log[55]/(24*Sqrt[2])) + Log[2]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] + 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) - 
        Log[35]/(12*Sqrt[2]) + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[53], a[3]]*(-1/144*Pi^2/Sqrt[2] + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      (5*Log[2]^2)/(12*Sqrt[2]) - ((I/24)*Pi*Log[5/2])/Sqrt[2] + 
      Log[3]^2/(6*Sqrt[2]) + Log[18/11]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[3]*(-1/12*1/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) + 
      (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*Log[6] + 
      Log[2]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) + Log[35]/(12*Sqrt[2]) - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[53], a[2]]*(-1/144*Pi^2/Sqrt[2] + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      (5*Log[2]^2)/(12*Sqrt[2]) - ((I/24)*Pi*Log[5/2])/Sqrt[2] + 
      Log[3]^2/(6*Sqrt[2]) + Log[18/11]*(((I/24)*Pi)/Sqrt[2] + 
        Log[3]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[3]*(-1/12*1/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) + 
      (1/(12*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*Log[6] + 
      Log[2]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) + Log[35]/(12*Sqrt[2]) - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] - 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[56], a[3]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2])) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[2]*(((I/6)*Pi)/Sqrt[2] - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[57], a[3]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2])) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[2]*(((I/6)*Pi)/Sqrt[2] - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[56], a[2]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2])) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[2]*(((I/6)*Pi)/Sqrt[2] - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[6], a[57], a[2]]*(-1/144*Pi^2/Sqrt[2] + G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[2]^2/(12*Sqrt[2]) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2])) + Log[7/2]^2/(48*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[6])/Sqrt[2] - 
      Log[10]^2/(48*Sqrt[2]) + Log[2]*(((I/6)*Pi)/Sqrt[2] - 
        Log[55]/(6*Sqrt[2])) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        Log[6]/(12*Sqrt[2]) - Log[55]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2]))) + 
    G[a[1], a[51], a[2]]*(-1/72*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(8*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[31], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[36], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(12*Sqrt[2]) - (Sqrt[2]*Log[2]^2)/3 - 
      ((I/12)*Pi*Log[5/2])/Sqrt[2] + Log[7/2]^2/(24*Sqrt[2]) + 
      Log[18/11]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2])) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(6*Sqrt[2])) + Log[2]*(((I/6)*Pi)/Sqrt[2] + 
        (Sqrt[2]*Log[3])/3 + Log[7/2]/(6*Sqrt[2]) - Log[55]/(3*Sqrt[2])) + 
      Log[7/2]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(24*Sqrt[2]) + 
      Log[55]*(((I/12)*Pi)/Sqrt[2] + Log[56]/(12*Sqrt[2]))) + 
    G[a[6], a[51], a[3]]*(-1/72*Pi^2/Sqrt[2] + G[a[16], a[17], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[16], a[9]]/(8*Sqrt[2]) - 
      G[a[23], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[31], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[36], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(12*Sqrt[2]) - (Sqrt[2]*Log[2]^2)/3 - 
      ((I/12)*Pi*Log[5/2])/Sqrt[2] + Log[7/2]^2/(24*Sqrt[2]) + 
      Log[18/11]*(((I/12)*Pi)/Sqrt[2] + Log[3]/(6*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2])) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(6*Sqrt[2])) + Log[2]*(((I/6)*Pi)/Sqrt[2] + 
        (Sqrt[2]*Log[3])/3 + Log[7/2]/(6*Sqrt[2]) - Log[55]/(3*Sqrt[2])) + 
      Log[7/2]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[56])/Sqrt[2] - Log[56]^2/(24*Sqrt[2]) + 
      Log[55]*(((I/12)*Pi)/Sqrt[2] + Log[56]/(12*Sqrt[2]))) + 
    G[a[1], a[64], a[3]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[1], a[65], a[3]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[1], a[66], a[3]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[1], a[67], a[3]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[4], a[64], a[2]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[4], a[65], a[2]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[4], a[66], a[2]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[4], a[67], a[2]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[5], a[64], a[3]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[5], a[65], a[3]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[5], a[66], a[3]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[5], a[67], a[3]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[6], a[64], a[2]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[6], a[65], a[2]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[6], a[66], a[2]]*(-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + 
      Log[3]/(6*Sqrt[2]) + Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - 
        Log[19/3]/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
      Log[324]/(24*Sqrt[2])) + G[a[6], a[67], a[2]]*
     (-1/12*G[a[18], a[14], a[9]]/Sqrt[2] - G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) + Log[2]^2/(6*Sqrt[2]) + Log[3]/(6*Sqrt[2]) + 
      Log[2]*(1/(12*Sqrt[2]) + Log[3]/(3*Sqrt[2]) - Log[19/3]/(12*Sqrt[2]) - 
        Log[17]/(12*Sqrt[2])) - Log[324]/(24*Sqrt[2])) + 
    G[a[1], a[64], a[2]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[1], a[65], a[2]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[1], a[66], a[2]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[1], a[67], a[2]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[4], a[64], a[3]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[4], a[65], a[3]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[4], a[66], a[3]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[4], a[67], a[3]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[5], a[64], a[2]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[5], a[65], a[2]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[5], a[66], a[2]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[5], a[67], a[2]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[6], a[64], a[3]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[6], a[65], a[3]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[6], a[66], a[3]]*(G[a[18], a[14], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - 
      Log[3]/(6*Sqrt[2]) + Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + 
        Log[19/3]/(12*Sqrt[2]) + Log[17]/(12*Sqrt[2])) + 
      Log[324]/(24*Sqrt[2])) + G[a[6], a[67], a[3]]*
     (G[a[18], a[14], a[9]]/(12*Sqrt[2]) + G[a[23], a[28], a[9]]/
       (24*Sqrt[2]) - Log[2]^2/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
      Log[2]*(-1/12*1/Sqrt[2] - Log[3]/(3*Sqrt[2]) + Log[19/3]/(12*Sqrt[2]) + 
        Log[17]/(12*Sqrt[2])) + Log[324]/(24*Sqrt[2])) + 
    G[a[1], a[54], a[3]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (Sqrt[2]*Log[2]^2)/3 - Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      ((36 + 25*Sqrt[2])*Log[18/5])/576 + ((36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + ((-252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[1], a[58], a[3]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (Sqrt[2]*Log[2]^2)/3 - Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      ((36 + 25*Sqrt[2])*Log[18/5])/576 + ((36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + ((-252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[6], a[54], a[2]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((-36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (Sqrt[2]*Log[2]^2)/3 - Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      ((-36 + 25*Sqrt[2])*Log[18/5])/576 + ((-36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + ((252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[6], a[58], a[2]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((-36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (Sqrt[2]*Log[2]^2)/3 - Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      ((-36 + 25*Sqrt[2])*Log[18/5])/576 + ((-36 + 25*Sqrt[2])*Log[40])/576 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + ((252 - 83*Sqrt[2])*Log[2985984])/
       13248) + G[a[6], a[54], a[3]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      ((36 - 25*Sqrt[2])*Log[18/5])/576 + ((36 - 25*Sqrt[2])*Log[40])/576 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-252 + 83*Sqrt[2])*Log[2985984])/13248) + 
    G[a[6], a[58], a[3]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      ((36 - 25*Sqrt[2])*Log[18/5])/576 + ((36 - 25*Sqrt[2])*Log[40])/576 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-252 + 83*Sqrt[2])*Log[2985984])/13248) + 
    G[a[1], a[54], a[2]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(-5184 + 3600*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      ((-36 - 25*Sqrt[2])*Log[18/5])/576 + ((-36 - 25*Sqrt[2])*Log[40])/576 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((252 + 83*Sqrt[2])*Log[2985984])/13248) + G[a[1], a[58], a[2]]*
     (-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - G[a[23], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      Log[323/180]/(-5184 + 3600*Sqrt[2]) + (Sqrt[2]*Log[2]^2)/3 + 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      ((-36 - 25*Sqrt[2])*Log[18/5])/576 + ((-36 - 25*Sqrt[2])*Log[40])/576 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((252 + 83*Sqrt[2])*Log[2985984])/13248) + G[a[6], a[3], a[2]]*
     (Pi^2/(144*Sqrt[2]) + G[a[15], a[14], a[9]]/(24*Sqrt[2]) - 
      G[a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[16], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[17], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) - G[a[23], a[31], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[36], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) - G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[17], a[9]]/(24*Sqrt[2]) + 
      (3*Log[2]^2)/(4*Sqrt[2]) + Log[5/2]^2/(24*Sqrt[2]) + 
      Log[3]^2/(6*Sqrt[2]) - Log[7/2]^2/(24*Sqrt[2]) + 
      Log[3]*(-1/12*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[7/2]/(12*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] - ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[5/2]*(((I/12)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
      ((252 - 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
        Log[55]/(24*Sqrt[2])) + Log[2]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] - 
        (5*Log[3])/(12*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2])) + 
      ((-36 + 25*Sqrt[2])*Log[109418989131512359209/4398046511104])/13248) + 
    G[a[1], a[3], a[3]]*(Pi^2/(144*Sqrt[2]) + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) + G[a[23], a[36], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[40], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + (3*Log[2]^2)/(4*Sqrt[2]) + Log[5/2]^2/(24*Sqrt[2]) + 
      Log[3]^2/(6*Sqrt[2]) - Log[7/2]^2/(24*Sqrt[2]) + 
      Log[3]*(-1/12*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[7/2]/(12*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      ((I/6)*Pi*Log[6])/Sqrt[2] - ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[5/2]*(((I/12)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) - Log[10]/(24*Sqrt[2])) + 
      ((-252 - 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
        Log[55]/(24*Sqrt[2])) + Log[2]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] - 
        (5*Log[3])/(12*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) + Log[55]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[56])/Sqrt[2] + Log[56]^2/(48*Sqrt[2]) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - Log[56]/(24*Sqrt[2])) + 
      ((36 + 25*Sqrt[2])*Log[109418989131512359209/4398046511104])/13248) + 
    G[a[1], a[3], a[2]]*(-1/144*Pi^2/Sqrt[2] - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[9]]/(24*Sqrt[2]) - G[a[23], a[36], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[40], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) - G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) - (3*Log[2]^2)/(4*Sqrt[2]) - Log[5/2]^2/(24*Sqrt[2]) - 
      Log[3]^2/(6*Sqrt[2]) + Log[7/2]^2/(24*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + Log[3]*(1/(12*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[5/2]*(((-1/12*I)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
      ((252 + 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[2]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] + 
        (5*Log[3])/(12*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) - Log[55]/(6*Sqrt[2])) + 
      Log[7/2]*(((I/24)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) - 
        Log[55]/(24*Sqrt[2])) - ((I/24)*Pi*Log[56])/Sqrt[2] - 
      Log[56]^2/(48*Sqrt[2]) + Log[55]*(((I/24)*Pi)/Sqrt[2] + 
        Log[56]/(24*Sqrt[2])) + Log[109418989131512359209/4398046511104]/
       (-10368 + 7200*Sqrt[2])) + G[a[6], a[3], a[3]]*
     (-1/144*Pi^2/Sqrt[2] - G[a[15], a[14], a[9]]/(24*Sqrt[2]) + 
      G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + G[a[23], a[31], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[36], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[40], a[9]]/(24*Sqrt[2]) + G[a[36], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[17], a[9]]/(24*Sqrt[2]) - 
      (3*Log[2]^2)/(4*Sqrt[2]) - Log[5/2]^2/(24*Sqrt[2]) - 
      Log[3]^2/(6*Sqrt[2]) + Log[7/2]^2/(24*Sqrt[2]) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + Log[3]*(1/(12*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + ((I/24)*Pi*Log[10])/Sqrt[2] + 
      Log[5/2]*(((-1/12*I)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2]) + Log[10]/(24*Sqrt[2])) + 
      ((-252 + 83*Sqrt[2])*Log[729/64])/13248 + 
      Log[2]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] + 
        (5*Log[3])/(12*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) - Log[55]/(6*Sqrt[2])) + 
      Log[7/2]*(((I/24)*Pi)/Sqrt[2] + Log[6]/(12*Sqrt[2]) - 
        Log[55]/(24*Sqrt[2])) - ((I/24)*Pi*Log[56])/Sqrt[2] - 
      Log[56]^2/(48*Sqrt[2]) + Log[55]*(((I/24)*Pi)/Sqrt[2] + 
        Log[56]/(24*Sqrt[2])) + Log[109418989131512359209/4398046511104]/
       (10368 + 7200*Sqrt[2])) + G[a[5], a[9], a[2]]*
     (-1/144*Pi^2/Sqrt[2] - G[a[15], a[14], a[9]]/(24*Sqrt[2]) + 
      G[a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[16], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[17], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[28], a[9]]/(24*Sqrt[2]) + G[a[23], a[33], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[38], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[38], a[16], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[17], a[9]]/(24*Sqrt[2]) - 
      (3*Log[2]^2)/(4*Sqrt[2]) + ((52 - 15*Sqrt[2])*Log[9/4])/4416 + 
      Log[5/2]^2/(24*Sqrt[2]) - Log[3]^2/(6*Sqrt[2]) + 
      Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) - 
      Log[7/2]^2/(12*Sqrt[2]) + Log[3]*(1/(12*Sqrt[2]) + 
        ((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[7/2]*(-1/12*Log[6]/Sqrt[2] + 
        Log[14]/(12*Sqrt[2])) + Log[2]*(-1/12*1/Sqrt[2] + 
        ((I/4)*Pi)/Sqrt[2] + Log[5/2]/(12*Sqrt[2]) + 
        (5*Log[3])/(12*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) - Log[39]/(6*Sqrt[2])) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2]) + ((16 - 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      ((-12 + 7*Sqrt[2])*Log[8862938119652501095929/70368744177664])/4416) + 
    G[a[4], a[9], a[3]]*(-1/144*Pi^2/Sqrt[2] - G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) + G[a[16], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[28], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[23], a[38], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[43], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) - G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) - (3*Log[2]^2)/(4*Sqrt[2]) + 
      ((-52 - 15*Sqrt[2])*Log[9/4])/4416 + Log[5/2]^2/(24*Sqrt[2]) - 
      Log[3]^2/(6*Sqrt[2]) + Log[18/13]*(-1/24*Log[5/2]/Sqrt[2] + 
        Log[3]/(12*Sqrt[2])) - Log[7/2]^2/(12*Sqrt[2]) + 
      Log[3]*(1/(12*Sqrt[2]) + ((I/12)*Pi)/Sqrt[2] + Log[7/2]/(12*Sqrt[2])) - 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[7/2]*(-1/12*Log[6]/Sqrt[2] + 
        Log[14]/(12*Sqrt[2])) + Log[2]*(-1/12*1/Sqrt[2] + 
        ((I/4)*Pi)/Sqrt[2] + Log[5/2]/(12*Sqrt[2]) + 
        (5*Log[3])/(12*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + 
        Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) - Log[39]/(6*Sqrt[2])) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2]) - Log[39]/(24*Sqrt[2])) - 
      ((I/24)*Pi*Log[40])/Sqrt[2] + (Log[39]*Log[40])/(24*Sqrt[2]) - 
      Log[40]^2/(48*Sqrt[2]) + ((-16 - 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      ((12 + 7*Sqrt[2])*Log[8862938119652501095929/70368744177664])/4416) + 
    G[a[6], a[9], a[3]]*(-1/6*Log[2]^2/Sqrt[2] + ((156 - Sqrt[2])*Log[9/4])/
       13248 + Log[5/2]^2/(48*Sqrt[2]) + Log[3]*(((I/6)*Pi)/Sqrt[2] - 
        Log[7/2]/(12*Sqrt[2])) - ((I/6)*Pi*Log[6])/Sqrt[2] + 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[5/2]*(-1/12*Log[3]/Sqrt[2] + 
        Log[6]/(12*Sqrt[2])) - Log[10]^2/(48*Sqrt[2]) + 
      Log[2]*(((I/6)*Pi)/Sqrt[2] - Log[3]/(3*Sqrt[2]) - 
        Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - Log[35/3]/(12*Sqrt[2]) + 
        Log[35]/(12*Sqrt[2])) + ((48 - 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      ((-36 + 25*Sqrt[2])*Log[8862938119652501095929/70368744177664])/
       13248) + G[a[1], a[9], a[2]]*(-1/6*Log[2]^2/Sqrt[2] + 
      ((-156 - Sqrt[2])*Log[9/4])/13248 + Log[5/2]^2/(48*Sqrt[2]) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2])) - 
      ((I/6)*Pi*Log[6])/Sqrt[2] + (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
      Log[5/2]*(-1/12*Log[3]/Sqrt[2] + Log[6]/(12*Sqrt[2])) - 
      Log[10]^2/(48*Sqrt[2]) + Log[2]*(((I/6)*Pi)/Sqrt[2] - 
        Log[3]/(3*Sqrt[2]) - Log[7/2]/(12*Sqrt[2]) + Log[6]/(4*Sqrt[2]) - 
        Log[35/3]/(12*Sqrt[2]) + Log[35]/(12*Sqrt[2])) + 
      ((-48 - 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      ((36 + 25*Sqrt[2])*Log[8862938119652501095929/70368744177664])/13248) + 
    G[a[4], a[9], a[2]]*(Pi^2/(144*Sqrt[2]) + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[23], a[38], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[43], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + (3*Log[2]^2)/(4*Sqrt[2]) + ((52 + 15*Sqrt[2])*Log[9/4])/
       4416 - Log[5/2]^2/(24*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) + 
      Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - Log[3]/(12*Sqrt[2])) + 
      Log[7/2]^2/(12*Sqrt[2]) + Log[3]*(-1/12*1/Sqrt[2] - 
        ((I/12)*Pi)/Sqrt[2] - Log[7/2]/(12*Sqrt[2])) + 
      ((I/12)*Pi*Log[6])/Sqrt[2] + Log[7/2]*(Log[6]/(12*Sqrt[2]) - 
        Log[14]/(12*Sqrt[2])) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + Log[39]/(24*Sqrt[2])) + 
      Log[2]*(1/(12*Sqrt[2]) - ((I/4)*Pi)/Sqrt[2] - Log[5/2]/(12*Sqrt[2]) - 
        (5*Log[3])/(12*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) + Log[39]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[40])/Sqrt[2] - (Log[39]*Log[40])/(24*Sqrt[2]) + 
      Log[40]^2/(48*Sqrt[2]) + ((16 + 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      Log[8862938119652501095929/70368744177664]/(-1152 + 672*Sqrt[2])) + 
    G[a[5], a[9], a[3]]*(Pi^2/(144*Sqrt[2]) + G[a[15], a[14], a[9]]/
       (24*Sqrt[2]) - G[a[16], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[16], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[28], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[23], a[38], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[43], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) + G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) + (3*Log[2]^2)/(4*Sqrt[2]) + 
      ((-52 + 15*Sqrt[2])*Log[9/4])/4416 - Log[5/2]^2/(24*Sqrt[2]) + 
      Log[3]^2/(6*Sqrt[2]) + Log[18/13]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + Log[7/2]^2/(12*Sqrt[2]) + 
      Log[3]*(-1/12*1/Sqrt[2] - ((I/12)*Pi)/Sqrt[2] - 
        Log[7/2]/(12*Sqrt[2])) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
      Log[7/2]*(Log[6]/(12*Sqrt[2]) - Log[14]/(12*Sqrt[2])) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2]) + Log[39]/(24*Sqrt[2])) + 
      Log[2]*(1/(12*Sqrt[2]) - ((I/4)*Pi)/Sqrt[2] - Log[5/2]/(12*Sqrt[2]) - 
        (5*Log[3])/(12*Sqrt[2]) + Log[7/2]/(12*Sqrt[2]) - 
        Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) + Log[39]/(6*Sqrt[2])) + 
      ((I/24)*Pi*Log[40])/Sqrt[2] - (Log[39]*Log[40])/(24*Sqrt[2]) + 
      Log[40]^2/(48*Sqrt[2]) + ((-16 + 17*Sqrt[2])*Log[4782969/16384])/2208 + 
      Log[8862938119652501095929/70368744177664]/(1152 + 672*Sqrt[2])) + 
    G[a[1], a[9], a[3]]*(Log[2]^2/(6*Sqrt[2]) + ((156 + Sqrt[2])*Log[9/4])/
       13248 - Log[5/2]^2/(48*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(12*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[5/2]*(Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2])) + Log[10]^2/(48*Sqrt[2]) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[35]/(12*Sqrt[2])) + ((48 + 41*Sqrt[2])*Log[4782969/16384])/6624 + 
      Log[8862938119652501095929/70368744177664]/(-10368 + 7200*Sqrt[2])) + 
    G[a[6], a[9], a[2]]*(Log[2]^2/(6*Sqrt[2]) + ((-156 + Sqrt[2])*Log[9/4])/
       13248 - Log[5/2]^2/(48*Sqrt[2]) + Log[3]*(((-1/6*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(12*Sqrt[2])) + ((I/6)*Pi*Log[6])/Sqrt[2] - 
      (Log[7/2]*Log[6])/(12*Sqrt[2]) + Log[5/2]*(Log[3]/(12*Sqrt[2]) - 
        Log[6]/(12*Sqrt[2])) + Log[10]^2/(48*Sqrt[2]) + 
      Log[2]*(((-1/6*I)*Pi)/Sqrt[2] + Log[3]/(3*Sqrt[2]) + 
        Log[7/2]/(12*Sqrt[2]) - Log[6]/(4*Sqrt[2]) + Log[35/3]/(12*Sqrt[2]) - 
        Log[35]/(12*Sqrt[2])) + ((-48 + 41*Sqrt[2])*Log[4782969/16384])/
       6624 + Log[8862938119652501095929/70368744177664]/
       (10368 + 7200*Sqrt[2])) + G[a[1], a[55], a[2]]*
     (Log[323/180]/(-5184 + 3600*Sqrt[2]) + (7*(36 + 25*Sqrt[2])*Log[18/7])/
       4416 + (7*(36 + 25*Sqrt[2])*Log[56])/4416 + 
      ((-156 - Sqrt[2])*Log[144])/13248 + ((36 + 25*Sqrt[2])*Log[1292/5])/
       6624 + ((-48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/
       13248) + G[a[1], a[59], a[2]]*(Log[323/180]/(-5184 + 3600*Sqrt[2]) + 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((-156 - Sqrt[2])*Log[144])/13248 + 
      ((36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((-48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[55], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (7*(-36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(-36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 - Sqrt[2])*Log[144])/13248 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[59], a[3]]*(Log[323/180]/(5184 + 3600*Sqrt[2]) + 
      (7*(-36 + 25*Sqrt[2])*Log[18/7])/4416 + (7*(-36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 - Sqrt[2])*Log[144])/13248 + 
      ((-36 + 25*Sqrt[2])*Log[1292/5])/6624 + 
      ((48 - 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[4], a[55], a[3]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(-576 + 336*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 + 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      (7*(12 + 7*Sqrt[2])*Log[56])/1472 + ((-52 - 15*Sqrt[2])*Log[144])/
       4416 + ((12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((-16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[59], a[3]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(-576 + 336*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 + 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      (7*(12 + 7*Sqrt[2])*Log[56])/1472 + ((-52 - 15*Sqrt[2])*Log[144])/
       4416 + ((12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((-16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[55], a[2]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(576 + 336*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + (7*(-12 + 7*Sqrt[2])*Log[18/7])/1472 + 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      (7*(-12 + 7*Sqrt[2])*Log[56])/1472 + ((52 - 15*Sqrt[2])*Log[144])/
       4416 + ((-12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[59], a[2]]*(-1/24*G[a[17], a[16], a[9]]/Sqrt[2] - 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + Log[323/180]/(576 + 336*Sqrt[2]) + 
      (Sqrt[2]*Log[2]^2)/3 + (7*(-12 + 7*Sqrt[2])*Log[18/7])/1472 + 
      Log[3]/(12*Sqrt[2]) - Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(1/(6*Sqrt[2]) - (Sqrt[2]*Log[3])/3) + 
      (7*(-12 + 7*Sqrt[2])*Log[56])/1472 + ((52 - 15*Sqrt[2])*Log[144])/
       4416 + ((-12 + 7*Sqrt[2])*Log[1292/5])/2208 + 
      ((16 - 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[55], a[3]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((-12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (Sqrt[2]*Log[2]^2)/3 + Log[18/7]/(384/7 + 32*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      Log[56]/(384/7 + 32*Sqrt[2]) + ((-52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(576 + 336*Sqrt[2]) + 
      ((-16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[5], a[59], a[3]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((-12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (Sqrt[2]*Log[2]^2)/3 + Log[18/7]/(384/7 + 32*Sqrt[2]) - 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) + 
      Log[56]/(384/7 + 32*Sqrt[2]) + ((-52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(576 + 336*Sqrt[2]) + 
      ((-16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[55], a[2]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (Sqrt[2]*Log[2]^2)/3 - (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 - 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) - 
      (7*(12 + 7*Sqrt[2])*Log[56])/1472 + ((52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(-576 + 336*Sqrt[2]) + 
      ((16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[4], a[59], a[2]]*(G[a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[17], a[9]]/
       (24*Sqrt[2]) + ((12 + 7*Sqrt[2])*Log[323/180])/2208 - 
      (Sqrt[2]*Log[2]^2)/3 - (7*(12 + 7*Sqrt[2])*Log[18/7])/1472 - 
      Log[3]/(12*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + 
      Log[2]*(-1/6*1/Sqrt[2] + (Sqrt[2]*Log[3])/3) - 
      (7*(12 + 7*Sqrt[2])*Log[56])/1472 + ((52 + 15*Sqrt[2])*Log[144])/4416 + 
      Log[1292/5]/(-576 + 336*Sqrt[2]) + 
      ((16 + 17*Sqrt[2])*Log[1648446623609512543951043690496])/4416) + 
    G[a[6], a[55], a[2]]*(((-36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      (7*Log[18/7])/(96*(36 + 25*Sqrt[2])) + (7*Log[56])/
       (96*(36 + 25*Sqrt[2])) + ((-156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + 
      ((-48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[6], a[59], a[2]]*(((-36 + 25*Sqrt[2])*Log[323/180])/6624 + 
      (7*Log[18/7])/(96*(36 + 25*Sqrt[2])) + (7*Log[56])/
       (96*(36 + 25*Sqrt[2])) + ((-156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(5184 + 3600*Sqrt[2]) + 
      ((-48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[55], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 - (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + 
      ((48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[59], a[3]]*(((36 + 25*Sqrt[2])*Log[323/180])/6624 - 
      (7*(36 + 25*Sqrt[2])*Log[18/7])/4416 - (7*(36 + 25*Sqrt[2])*Log[56])/
       4416 + ((156 + Sqrt[2])*Log[144])/13248 + 
      Log[1292/5]/(-5184 + 3600*Sqrt[2]) + 
      ((48 + 41*Sqrt[2])*Log[1648446623609512543951043690496])/13248) + 
    G[a[1], a[3]]*(Pi^2/(144*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[7], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[7], a[10], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[23], a[10], a[9]]/(24*Sqrt[2]) - G[a[10], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) + 
      G[a[10], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[10], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[11], a[12], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[11], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[11], a[23], a[12], a[9]]/
       (24*Sqrt[2]) - G[a[21], a[9], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[9], a[77], a[9]]/(24*Sqrt[2]) + G[a[21], a[9], a[78], a[9]]/
       (24*Sqrt[2]) + G[a[21], a[22], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[22], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[77], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[78], a[9]]/(24*Sqrt[2]) - G[a[22], a[21], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[22], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[22], a[23], a[21], a[9]]/(24*Sqrt[2]) - G[a[23], a[7], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[7], a[10], a[9]]/(12*Sqrt[2]) + G[a[23], a[9], a[7], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[70], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[72], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[77], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[78], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[10], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[11], a[12], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[12], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[21], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[21], a[22], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[22], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[22], a[21], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[23], a[7], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[11], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[12], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[21], a[9]]/(6*Sqrt[2]) - G[a[23], a[23], a[22], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[36], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[40], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[71], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[72], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[77], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[78], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[30], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[30], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[26], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[36], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[40], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[40], a[40], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[41], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[41], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[24], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[27], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[39], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[42], a[9]]/(24*Sqrt[2]) - G[a[23], a[44], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[44], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[71], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[30], a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[31], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[31], a[23], a[30], a[9]]/
       (24*Sqrt[2]) + G[a[33], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[34], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[36], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[23], a[26], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[40], a[23], a[40], a[9]]/
       (12*Sqrt[2]) - G[a[42], a[23], a[24], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[27], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[39], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[42], a[9]]/(24*Sqrt[2]) + G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) - G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[71], a[9], a[70], a[9]]/(24*Sqrt[2]) - G[a[71], a[9], a[72], a[9]]/
       (24*Sqrt[2]) - G[a[71], a[23], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[71], a[23], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[71], a[23], a[72], a[9]]/(24*Sqrt[2]) + Log[9/8]^3/(36*Sqrt[2]) - 
      Log[7/5]^3/(72*Sqrt[2]) + (G[a[17], a[16], a[9]]*Log[18/11])/
       (24*Sqrt[2]) + (3*Log[2]^3)/(16*Sqrt[2]) + G[a[7], a[10], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[47], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      (G[a[23], a[38], a[9]]*Log[21/10])/(24*Sqrt[2]) + 
      G[a[11], a[12], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[23], a[11], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[17], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[23], a[36], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[12], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[16], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) - 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) + 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + 
      Log[5/2]^2*(((I/48)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      (Log[3]^2*Log[7/2])/(6*Sqrt[2]) + ((I/48)*Pi*Log[7/2]^2)/Sqrt[2] + 
      Log[7/2]^3/(144*Sqrt[2]) + G[a[23], a[24], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[30], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[21/10]^2*(((I/48)*Pi)/Sqrt[2] + Log[5/2]/(48*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[91/90]^2*(((I/48)*Pi)/Sqrt[2] + 
        Log[7/5]/(48*Sqrt[2]) + Log[3]/(24*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[18/11]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      G[a[23], a[27], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(24*Sqrt[2])) + G[a[15], a[14], a[9]]*
       (-1/8*Log[2]/Sqrt[2] + Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[26], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[40], a[9]]*
       (1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[39], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Pi^2/(144*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) + 
        Log[3]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - 
          Log[7/2]/(6*Sqrt[2]))) + Log[21/10]*(Log[5/2]^2/(24*Sqrt[2]) + 
        Log[5/2]*(((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2]))) + 
      Log[91/90]*(-1/24*Pi^2/Sqrt[2] + Log[7/5]*(((I/24)*Pi)/Sqrt[2] + 
          Log[5/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[3])/Sqrt[2] - 
        ((I/24)*Pi*Log[7/2])/Sqrt[2] + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
          Log[3]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]))) - 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (-1/18*Pi^2/Sqrt[2] - ((I/12)*Pi*Log[40/21])/Sqrt[2] - 
        Log[40/21]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[56/23])/Sqrt[2] - 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + G[a[23], a[42], a[9]]*
       (((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[7/5]^2*(((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(12*Sqrt[2]) - 
        Log[5/2]/(48*Sqrt[2]) - Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2]) + 
        Log[6]/(24*Sqrt[2])) + Log[9/8]^2*(1/(48*Sqrt[2]) - 
        ((I/24)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2])) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Pi^2/(72*Sqrt[2]) - (3*Log[2]^2)/(16*Sqrt[2]) + 
        ((I/6)*Pi*Log[3])/Sqrt[2] - ((I/6)*Pi*Log[6])/Sqrt[2] + 
        Log[2]*(1/(8*Sqrt[2]) + ((I/8)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
          Log[6]/(2*Sqrt[2]))) + ((156 + Sqrt[2])*Log[25/4]*Log[9])/26496 - 
      Log[9]^2/(48*Sqrt[2]) + ((I/48)*Pi*Log[10]^2)/Sqrt[2] + 
      G[a[23], a[41], a[9]]*(Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[72/17]/(24*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (-1/12*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[6]/(6*Sqrt[2]) + Log[129/8]/(24*Sqrt[2])) + 
      G[a[13], a[14], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + Log[9]*(Log[8]/(24*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[7/2]/(24*Sqrt[2]) - 
        Log[323/20]/(24*Sqrt[2])) + Log[4]*(((156 + Sqrt[2])*Log[25/4])/
         26496 - Log[323/20]/(24*Sqrt[2])) + ((I/48)*Pi*Log[105/2]^2)/
       Sqrt[2] + G[a[23], a[34], a[9]]*(((I/24)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2]) + Log[105/2]/(24*Sqrt[2])) - 
      ((I/48)*Pi*Log[273/5]^2)/Sqrt[2] + G[a[23], a[33], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) - 
        Log[273/5]/(24*Sqrt[2])) + Log[40]*((-5*Pi^2)/(144*Sqrt[2]) - 
        Log[273/5]^2/(48*Sqrt[2])) + Log[7/5]*(Pi^2/(24*Sqrt[2]) + 
        Log[21/10]^2/(48*Sqrt[2]) + (Log[21/10]*Log[5/2])/(24*Sqrt[2]) + 
        Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - Log[5/2]/(6*Sqrt[2])) - 
        ((I/12)*Pi*Log[3])/Sqrt[2] + ((I/24)*Pi*Log[7/2])/Sqrt[2] + 
        ((I/12)*Pi*Log[6])/Sqrt[2] - Log[273/5]^2/(48*Sqrt[2]) + 
        Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
          Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
          Log[273/5]/(24*Sqrt[2]))) + G[a[16], a[17], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[21], a[22], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[21], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] - 
        Log[18/11]/(24*Sqrt[2]) - Log[5/2]/(12*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[55]/(12*Sqrt[2])) + 
      G[a[30], a[31], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[55]/(24*Sqrt[2])) + 
      G[a[31], a[30], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[55]/(24*Sqrt[2])) + 
      G[a[23], a[22], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + 
        Log[18/11]/(24*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[55]/(12*Sqrt[2])) + 
      Log[2]^2*(3/(16*Sqrt[2]) - (((31*I)/48)*Pi)/Sqrt[2] - 
        Log[5/2]/(12*Sqrt[2]) - Log[3]/Sqrt[2] - Log[7/2]/(6*Sqrt[2]) - 
        Log[2584/483]/(4*Sqrt[2]) + Log[19/3]/(4*Sqrt[2]) - 
        Log[35/3]/(4*Sqrt[2]) + Log[323/20]/(6*Sqrt[2]) + 
        Log[17]/(4*Sqrt[2]) + (Sqrt[2]*Log[55])/3) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Pi^2/(9*Sqrt[2]) + 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2]) + Log[7/2]*(-1/12*1/Sqrt[2] + 
          ((I/6)*Pi)/Sqrt[2] - Log[55]/(6*Sqrt[2])) - ((I/6)*Pi*Log[1001/18])/
         Sqrt[2] - Log[1001/18]^2/(12*Sqrt[2]) + 
        Log[55]*(((I/6)*Pi)/Sqrt[2] + Log[1001/18]/(6*Sqrt[2]))) + 
      (((I/24)*Pi)/Sqrt[2] + Pi^2/(144*Sqrt[2]))*Log[56] - 
      Log[56]^3/(48*Sqrt[2]) + Log[55]^2*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[56]/(24*Sqrt[2])) + Log[1001/18]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[56]/(48*Sqrt[2])) + G[a[23], a[31], a[9]]*
       (-1/24*1/Sqrt[2] - Log[2]/(3*Sqrt[2]) - Log[55]/(24*Sqrt[2]) + 
        Log[56]/(24*Sqrt[2])) + Log[1001/18]*(Pi^2/(12*Sqrt[2]) - 
        ((I/12)*Pi*Log[56])/Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Pi^2/(8*Sqrt[2]) + ((I/12)*Pi*Log[3])/Sqrt[2] - 
        Log[7/2]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
        Log[10]^2/(48*Sqrt[2]) + ((-156 - Sqrt[2])*Log[36])/13248 - 
        ((I/24)*Pi*Log[105/2])/Sqrt[2] - ((I/24)*Pi*Log[273/5])/Sqrt[2] + 
        Log[40]*(((I/24)*Pi)/Sqrt[2] - Log[273/5]/(24*Sqrt[2])) + 
        Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
          Log[273/5]/(24*Sqrt[2])) + Log[56]^2/(24*Sqrt[2])) - 
      (5*Pi^2*Log[91])/(144*Sqrt[2]) + Log[56]^2*(1/(48*Sqrt[2]) - 
        ((I/24)*Pi)/Sqrt[2] + Log[91]/(48*Sqrt[2])) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - (5*Pi^2)/(72*Sqrt[2]) + 
        (-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*Log[56] + 
        Log[56]^2/(24*Sqrt[2]) + Log[1001/18]*(((I/12)*Pi)/Sqrt[2] + 
          Log[56]/(12*Sqrt[2])) - ((I/24)*Pi*Log[91])/Sqrt[2]) + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - (7*Pi^2)/(144*Sqrt[2]) + 
        (7*(36 + 25*Sqrt[2])*Log[4])/4416 - ((I/12)*Pi*Log[6])/Sqrt[2] + 
        (7*(36 + 25*Sqrt[2])*Log[9])/4416 + ((-252 - 83*Sqrt[2])*Log[36])/
         4416 + Log[273/5]^2/(48*Sqrt[2]) + Log[55]^2/(24*Sqrt[2]) + 
        ((I/12)*Pi*Log[1001/18])/Sqrt[2] + Log[1001/18]^2/(48*Sqrt[2]) - 
        ((I/24)*Pi*Log[91])/Sqrt[2] + Log[55]*(1/(24*Sqrt[2]) - 
          ((I/12)*Pi)/Sqrt[2] - Log[1001/18]/(12*Sqrt[2]) + 
          Log[91]/(24*Sqrt[2]))) + Log[2]*((((-5*I)/24)*Pi)/Sqrt[2] + 
        (11*Pi^2)/(72*Sqrt[2]) - Log[3]^2/(2*Sqrt[2]) + 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(24*Sqrt[2]) + 
        (Log[40/21]/(4*Sqrt[2]) + Log[56/23]/(4*Sqrt[2]))*Log[6] + 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[19/3]*(((-1/12*I)*Pi)/Sqrt[2] - 
          Log[323/20]/(12*Sqrt[2])) - ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(1/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
        ((I/12)*Pi*Log[35])/Sqrt[2] + Log[7/2]*(-1/12*1/Sqrt[2] + 
          ((I/6)*Pi)/Sqrt[2] + Log[35]/(12*Sqrt[2])) + 
        Log[273/5]^2/(12*Sqrt[2]) + Log[5/2]*(-1/6*Log[7/2]/Sqrt[2] + 
          Log[273/5]/(6*Sqrt[2])) + Log[55]^2/(6*Sqrt[2]) + 
        Log[3]*(-1/4*1/Sqrt[2] + (((13*I)/12)*Pi)/Sqrt[2] - 
          Log[7/2]/(12*Sqrt[2]) - Log[2584/483]/(2*Sqrt[2]) + 
          Log[323/20]/(3*Sqrt[2]) - (Sqrt[2]*Log[55])/3) - 
        Log[1001/18]^2/(12*Sqrt[2]) + ((I/3)*Pi*Log[56])/Sqrt[2] + 
        Log[56]^2/(6*Sqrt[2]) - ((I/6)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(1/(6*Sqrt[2]) - ((I/3)*Pi)/Sqrt[2] - Log[56]/(3*Sqrt[2]) + 
          Log[91]/(6*Sqrt[2]))) - Zeta[3]/(24*Sqrt[2])) + 
    G[a[6], a[2]]*(Pi^2/(144*Sqrt[2]) + G[a[36], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) - G[a[7], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[7], a[10], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[23], a[10], a[9]]/(24*Sqrt[2]) - G[a[10], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) + 
      G[a[10], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[10], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[11], a[12], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[11], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[11], a[23], a[12], a[9]]/
       (24*Sqrt[2]) - G[a[21], a[9], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[9], a[77], a[9]]/(24*Sqrt[2]) + G[a[21], a[9], a[78], a[9]]/
       (24*Sqrt[2]) + G[a[21], a[22], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[22], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[77], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[78], a[9]]/(24*Sqrt[2]) - G[a[22], a[21], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[22], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[22], a[23], a[21], a[9]]/(24*Sqrt[2]) - G[a[23], a[7], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[7], a[10], a[9]]/(12*Sqrt[2]) + G[a[23], a[9], a[7], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[70], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[72], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[77], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[78], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[10], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[11], a[12], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[12], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[21], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[21], a[22], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[22], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[22], a[21], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[23], a[7], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[11], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[12], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[21], a[9]]/(6*Sqrt[2]) - G[a[23], a[23], a[22], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[36], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[40], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[71], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[72], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[77], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[78], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[30], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[30], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[26], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[36], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[40], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[40], a[40], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[41], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[41], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[24], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[27], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[39], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[42], a[9]]/(24*Sqrt[2]) - G[a[23], a[44], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[44], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[71], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[30], a[23], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[31], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[31], a[23], a[30], a[9]]/
       (24*Sqrt[2]) + G[a[33], a[23], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[34], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[36], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[36], a[23], a[26], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[40], a[23], a[40], a[9]]/
       (12*Sqrt[2]) - G[a[42], a[23], a[24], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[27], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[39], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[42], a[9]]/(24*Sqrt[2]) + G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) - G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[71], a[9], a[70], a[9]]/(24*Sqrt[2]) - G[a[71], a[9], a[72], a[9]]/
       (24*Sqrt[2]) - G[a[71], a[23], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[71], a[23], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[71], a[23], a[72], a[9]]/(24*Sqrt[2]) + Log[9/8]^3/(36*Sqrt[2]) - 
      Log[7/5]^3/(72*Sqrt[2]) + (G[a[17], a[16], a[9]]*Log[18/11])/
       (24*Sqrt[2]) + (3*Log[2]^3)/(16*Sqrt[2]) + G[a[7], a[10], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[47], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      (G[a[23], a[38], a[9]]*Log[21/10])/(24*Sqrt[2]) + 
      G[a[11], a[12], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[23], a[11], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[17], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[23], a[36], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[12], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[16], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) - 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) + 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + 
      Log[5/2]^2*(((I/48)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      (Log[3]^2*Log[7/2])/(6*Sqrt[2]) + ((I/48)*Pi*Log[7/2]^2)/Sqrt[2] + 
      Log[7/2]^3/(144*Sqrt[2]) + G[a[23], a[24], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[30], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[21/10]^2*(((I/48)*Pi)/Sqrt[2] + Log[5/2]/(48*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[91/90]^2*(((I/48)*Pi)/Sqrt[2] + 
        Log[7/5]/(48*Sqrt[2]) + Log[3]/(24*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[18/11]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      G[a[23], a[27], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Log[7/2]/(24*Sqrt[2])) + G[a[15], a[14], a[9]]*
       (-1/8*Log[2]/Sqrt[2] + Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[26], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[40], a[9]]*
       (1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[39], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + Log[18/11]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Pi^2/(144*Sqrt[2]) + Log[3]^2/(4*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) + 
        Log[3]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - 
          Log[7/2]/(6*Sqrt[2]))) + Log[21/10]*(Log[5/2]^2/(24*Sqrt[2]) + 
        Log[5/2]*(((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2]))) + 
      Log[91/90]*(-1/24*Pi^2/Sqrt[2] + Log[7/5]*(((I/24)*Pi)/Sqrt[2] + 
          Log[5/2]/(24*Sqrt[2])) + ((I/12)*Pi*Log[3])/Sqrt[2] - 
        ((I/24)*Pi*Log[7/2])/Sqrt[2] + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
          Log[3]/(12*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]))) - 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (-1/18*Pi^2/Sqrt[2] - ((I/12)*Pi*Log[40/21])/Sqrt[2] - 
        Log[40/21]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[56/23])/Sqrt[2] - 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + G[a[23], a[42], a[9]]*
       (((I/24)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[7/5]^2*(((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(12*Sqrt[2]) - 
        Log[5/2]/(48*Sqrt[2]) - Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2]) + 
        Log[6]/(24*Sqrt[2])) + Log[9/8]^2*(1/(48*Sqrt[2]) - 
        ((I/24)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2])) + Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + 
        Pi^2/(72*Sqrt[2]) - (3*Log[2]^2)/(16*Sqrt[2]) + 
        ((I/6)*Pi*Log[3])/Sqrt[2] - ((I/6)*Pi*Log[6])/Sqrt[2] + 
        Log[2]*(1/(8*Sqrt[2]) + ((I/8)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + 
          Log[6]/(2*Sqrt[2]))) + ((-156 + Sqrt[2])*Log[25/4]*Log[9])/26496 - 
      Log[9]^2/(48*Sqrt[2]) + ((I/48)*Pi*Log[10]^2)/Sqrt[2] + 
      G[a[23], a[41], a[9]]*(Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[72/17]/(24*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (-1/12*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[6]/(6*Sqrt[2]) + Log[129/8]/(24*Sqrt[2])) + 
      G[a[13], a[14], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + Log[9]*(Log[8]/(24*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[7/2]/(24*Sqrt[2]) - 
        Log[323/20]/(24*Sqrt[2])) + Log[4]*(((-156 + Sqrt[2])*Log[25/4])/
         26496 - Log[323/20]/(24*Sqrt[2])) + ((I/48)*Pi*Log[105/2]^2)/
       Sqrt[2] + G[a[23], a[34], a[9]]*(((I/24)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2]) + Log[105/2]/(24*Sqrt[2])) - 
      ((I/48)*Pi*Log[273/5]^2)/Sqrt[2] + G[a[23], a[33], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2]) - 
        Log[273/5]/(24*Sqrt[2])) + Log[40]*((-5*Pi^2)/(144*Sqrt[2]) - 
        Log[273/5]^2/(48*Sqrt[2])) + Log[7/5]*(Pi^2/(24*Sqrt[2]) + 
        Log[21/10]^2/(48*Sqrt[2]) + (Log[21/10]*Log[5/2])/(24*Sqrt[2]) + 
        Log[2]*(((-1/6*I)*Pi)/Sqrt[2] - Log[5/2]/(6*Sqrt[2])) - 
        ((I/12)*Pi*Log[3])/Sqrt[2] + ((I/24)*Pi*Log[7/2])/Sqrt[2] + 
        ((I/12)*Pi*Log[6])/Sqrt[2] - Log[273/5]^2/(48*Sqrt[2]) + 
        Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2]) + 
          Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
          Log[273/5]/(24*Sqrt[2]))) + G[a[16], a[17], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[21], a[22], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[21], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] - 
        Log[18/11]/(24*Sqrt[2]) - Log[5/2]/(12*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[55]/(12*Sqrt[2])) + 
      G[a[30], a[31], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[55]/(24*Sqrt[2])) + 
      G[a[31], a[30], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[55]/(24*Sqrt[2])) + 
      G[a[23], a[22], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + 
        Log[18/11]/(24*Sqrt[2]) + Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[55]/(12*Sqrt[2])) + 
      Log[2]^2*(3/(16*Sqrt[2]) - (((31*I)/48)*Pi)/Sqrt[2] - 
        Log[5/2]/(12*Sqrt[2]) - Log[3]/Sqrt[2] - Log[7/2]/(6*Sqrt[2]) - 
        Log[2584/483]/(4*Sqrt[2]) + Log[19/3]/(4*Sqrt[2]) - 
        Log[35/3]/(4*Sqrt[2]) + Log[323/20]/(6*Sqrt[2]) + 
        Log[17]/(4*Sqrt[2]) + (Sqrt[2]*Log[55])/3) + 
      Log[3]*(((I/6)*Pi)/Sqrt[2] + Pi^2/(9*Sqrt[2]) + 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[323/20]/(6*Sqrt[2]) + Log[7/2]*(-1/12*1/Sqrt[2] + 
          ((I/6)*Pi)/Sqrt[2] - Log[55]/(6*Sqrt[2])) - ((I/6)*Pi*Log[1001/18])/
         Sqrt[2] - Log[1001/18]^2/(12*Sqrt[2]) + 
        Log[55]*(((I/6)*Pi)/Sqrt[2] + Log[1001/18]/(6*Sqrt[2]))) + 
      (((I/24)*Pi)/Sqrt[2] + Pi^2/(144*Sqrt[2]))*Log[56] - 
      Log[56]^3/(48*Sqrt[2]) + Log[55]^2*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[56]/(24*Sqrt[2])) + Log[1001/18]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[56]/(48*Sqrt[2])) + G[a[23], a[31], a[9]]*
       (-1/24*1/Sqrt[2] - Log[2]/(3*Sqrt[2]) - Log[55]/(24*Sqrt[2]) + 
        Log[56]/(24*Sqrt[2])) + Log[1001/18]*(Pi^2/(12*Sqrt[2]) - 
        ((I/12)*Pi*Log[56])/Sqrt[2]) + Log[5/2]*(((I/24)*Pi)/Sqrt[2] + 
        Pi^2/(8*Sqrt[2]) + ((I/12)*Pi*Log[3])/Sqrt[2] - 
        Log[7/2]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[6])/Sqrt[2] + 
        Log[10]^2/(48*Sqrt[2]) + ((156 - Sqrt[2])*Log[36])/13248 - 
        ((I/24)*Pi*Log[105/2])/Sqrt[2] - ((I/24)*Pi*Log[273/5])/Sqrt[2] + 
        Log[40]*(((I/24)*Pi)/Sqrt[2] - Log[273/5]/(24*Sqrt[2])) + 
        Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - Log[6]/(12*Sqrt[2]) + 
          Log[273/5]/(24*Sqrt[2])) + Log[56]^2/(24*Sqrt[2])) - 
      (5*Pi^2*Log[91])/(144*Sqrt[2]) + Log[56]^2*(1/(48*Sqrt[2]) - 
        ((I/24)*Pi)/Sqrt[2] + Log[91]/(48*Sqrt[2])) + 
      Log[55]*(((-1/24*I)*Pi)/Sqrt[2] - (5*Pi^2)/(72*Sqrt[2]) + 
        (-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*Log[56] + 
        Log[56]^2/(24*Sqrt[2]) + Log[1001/18]*(((I/12)*Pi)/Sqrt[2] + 
          Log[56]/(12*Sqrt[2])) - ((I/24)*Pi*Log[91])/Sqrt[2]) + 
      Log[7/2]*(((-1/24*I)*Pi)/Sqrt[2] - (7*Pi^2)/(144*Sqrt[2]) + 
        (7*(-36 + 25*Sqrt[2])*Log[4])/4416 - ((I/12)*Pi*Log[6])/Sqrt[2] + 
        (7*(-36 + 25*Sqrt[2])*Log[9])/4416 + ((252 - 83*Sqrt[2])*Log[36])/
         4416 + Log[273/5]^2/(48*Sqrt[2]) + Log[55]^2/(24*Sqrt[2]) + 
        ((I/12)*Pi*Log[1001/18])/Sqrt[2] + Log[1001/18]^2/(48*Sqrt[2]) - 
        ((I/24)*Pi*Log[91])/Sqrt[2] + Log[55]*(1/(24*Sqrt[2]) - 
          ((I/12)*Pi)/Sqrt[2] - Log[1001/18]/(12*Sqrt[2]) + 
          Log[91]/(24*Sqrt[2]))) + Log[2]*((((-5*I)/24)*Pi)/Sqrt[2] + 
        (11*Pi^2)/(72*Sqrt[2]) - Log[3]^2/(2*Sqrt[2]) + 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(24*Sqrt[2]) + 
        (Log[40/21]/(4*Sqrt[2]) + Log[56/23]/(4*Sqrt[2]))*Log[6] + 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[19/3]*(((-1/12*I)*Pi)/Sqrt[2] - 
          Log[323/20]/(12*Sqrt[2])) - ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(1/(12*Sqrt[2]) - Log[17]/(12*Sqrt[2])) - 
        ((I/12)*Pi*Log[35])/Sqrt[2] + Log[7/2]*(-1/12*1/Sqrt[2] + 
          ((I/6)*Pi)/Sqrt[2] + Log[35]/(12*Sqrt[2])) + 
        Log[273/5]^2/(12*Sqrt[2]) + Log[5/2]*(-1/6*Log[7/2]/Sqrt[2] + 
          Log[273/5]/(6*Sqrt[2])) + Log[55]^2/(6*Sqrt[2]) + 
        Log[3]*(-1/4*1/Sqrt[2] + (((13*I)/12)*Pi)/Sqrt[2] - 
          Log[7/2]/(12*Sqrt[2]) - Log[2584/483]/(2*Sqrt[2]) + 
          Log[323/20]/(3*Sqrt[2]) - (Sqrt[2]*Log[55])/3) - 
        Log[1001/18]^2/(12*Sqrt[2]) + ((I/3)*Pi*Log[56])/Sqrt[2] + 
        Log[56]^2/(6*Sqrt[2]) - ((I/6)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(1/(6*Sqrt[2]) - ((I/3)*Pi)/Sqrt[2] - Log[56]/(3*Sqrt[2]) + 
          Log[91]/(6*Sqrt[2]))) - Zeta[3]/(24*Sqrt[2])) + 
    G[a[4], a[2]]*(Pi^2/(144*Sqrt[2]) - ((I/72)*Pi^3)/Sqrt[2] + 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) - G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) - G[a[7], a[9], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[10], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[7], a[23], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[10], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[10], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[9], a[74], a[9]]/(24*Sqrt[2]) + G[a[19], a[9], a[75], a[9]]/
       (24*Sqrt[2]) + G[a[19], a[20], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[20], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[73], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[75], a[9]]/(24*Sqrt[2]) - G[a[19], a[73], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[20], a[19], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[20], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[20], a[23], a[19], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[7], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[7], a[10], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[9], a[2], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[7], a[9]]/(8*Sqrt[2]) - G[a[23], a[9], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[75], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[79], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[10], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[19], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[19], a[20], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[19], a[73], a[9]]/(24*Sqrt[2]) - G[a[23], a[20], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[20], a[19], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[2], a[9]]/(24*Sqrt[2]) - G[a[23], a[23], a[7], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[19], a[9]]/(6*Sqrt[2]) - G[a[23], a[23], a[20], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[38], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[43], a[9]]/(8*Sqrt[2]) - G[a[23], a[23], a[69], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[23], a[70], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[73], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[75], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[29], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[32], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[29], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[32], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[35], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[43], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[25], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[35], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[41], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[41], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[43], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[43], a[43], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[44], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[44], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[69], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[69], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[70], a[9], a[9]]/(12*Sqrt[2]) + G[a[23], a[70], a[69], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[73], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[73], a[19], a[9]]/(24*Sqrt[2]) + 
      G[a[29], a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[32], a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[33], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[33], a[23], a[29], a[9]]/(24*Sqrt[2]) - 
      G[a[33], a[23], a[32], a[9]]/(24*Sqrt[2]) - G[a[34], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[35], a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[23], a[43], a[9]]/(24*Sqrt[2]) - G[a[38], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[23], a[25], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[23], a[35], a[9]]/(24*Sqrt[2]) - 
      G[a[43], a[23], a[43], a[9]]/(12*Sqrt[2]) + G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) - G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[69], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[69], a[23], a[70], a[9]]/
       (24*Sqrt[2]) + G[a[69], a[70], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[70], a[9], a[2], a[9]]/(24*Sqrt[2]) + G[a[70], a[23], a[2], a[9]]/
       (24*Sqrt[2]) - G[a[70], a[23], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[70], a[23], a[69], a[9]]/(24*Sqrt[2]) + G[a[70], a[69], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[73], a[19], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[73], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[73], a[23], a[19], a[9]]/
       (24*Sqrt[2]) + Log[9/8]^3/(36*Sqrt[2]) + 
      (G[a[17], a[16], a[9]]*Log[18/13])/(24*Sqrt[2]) + 
      (G[a[23], a[38], a[9]]*Log[3/2])/(24*Sqrt[2]) + 
      G[a[35], a[38], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2])) + 
      G[a[38], a[35], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2])) + 
      (3*Log[2]^3)/(16*Sqrt[2]) + G[a[7], a[10], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[47], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) - 
      (G[a[23], a[35], a[9]]*Log[5/2])/(24*Sqrt[2]) + 
      Log[5/2]^3/(144*Sqrt[2]) + G[a[15], a[14], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[25], a[9]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[29], a[9]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) - 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) + 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + ((I/6)*Pi*Log[3]^2)/
       Sqrt[2] + G[a[23], a[43], a[9]]*(1/(24*Sqrt[2]) + Log[2]/(6*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + G[a[36], a[43], a[9]]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + Log[18/13]^2*(Log[5/2]/(48*Sqrt[2]) - 
        Log[3]/(24*Sqrt[2])) + G[a[23], a[32], a[9]]*(Log[2]/(6*Sqrt[2]) - 
        Log[5/2]/(24*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
      Log[18/13]*(Pi^2/(144*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[3]^2/(4*Sqrt[2]) + Log[5/2]*(1/(24*Sqrt[2]) - 
          Log[3]/(6*Sqrt[2]))) + (G[a[36], a[16], a[9]]*Log[7/2])/
       (24*Sqrt[2]) - (G[a[36], a[17], a[9]]*Log[7/2])/(24*Sqrt[2]) - 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (Pi^2/(72*Sqrt[2]) - ((I/12)*Pi*Log[40/21])/Sqrt[2] - 
        Log[40/21]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[56/23])/Sqrt[2] - 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + G[a[23], a[36], a[9]]*
       (Log[2]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[9/8]^2*(1/(48*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
      Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]) - 
        (3*Log[2]^2)/(16*Sqrt[2]) + ((I/6)*Pi*Log[3])/Sqrt[2] - 
        ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(1/(8*Sqrt[2]) + 
          ((I/8)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + Log[6]/(2*Sqrt[2]))) + 
      Log[5/2]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[25/4]/(48*Sqrt[2])) - 
      Log[9]^2/(48*Sqrt[2]) + Log[25/4]*(-1/144*Pi^2/Sqrt[2] + 
        ((52 + 15*Sqrt[2])*Log[9])/8832) + Log[7/2]*(Pi^2/(144*Sqrt[2]) - 
        ((I/12)*Pi*Log[6])/Sqrt[2] + Log[14]^2/(48*Sqrt[2])) + 
      G[a[23], a[41], a[9]]*(Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[72/17]/(24*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (-1/12*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[6]/(6*Sqrt[2]) + Log[129/8]/(24*Sqrt[2])) + 
      G[a[13], a[14], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (Log[5/2]/(24*Sqrt[2]) - Log[323/20]/(24*Sqrt[2])) + 
      Log[4]*(((52 + 15*Sqrt[2])*Log[25/4])/8832 - 
        Log[323/20]/(24*Sqrt[2])) + G[a[23], a[34], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[3/2]/(24*Sqrt[2]) + 
        Log[75/2]/(24*Sqrt[2])) + G[a[16], a[17], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[19], a[20], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[19], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[18/13]/(24*Sqrt[2]) - Log[3/2]/(24*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - Log[39]/(12*Sqrt[2])) + 
      G[a[29], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[32], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[29], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[32], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[23], a[20], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2] + 
        Log[18/13]/(24*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]^2*(3/(16*Sqrt[2]) - (((35*I)/48)*Pi)/Sqrt[2] - 
        Log[5/2]/(6*Sqrt[2]) - Log[3]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
        Log[2584/483]/(4*Sqrt[2]) + Log[19/3]/(4*Sqrt[2]) - 
        Log[35/3]/(4*Sqrt[2]) + Log[323/20]/(6*Sqrt[2]) + 
        Log[17]/(4*Sqrt[2]) + (Sqrt[2]*Log[39])/3) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] - Pi^2/(18*Sqrt[2]) + 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[7/2]*(((I/12)*Pi)/Sqrt[2] + Log[14]/(12*Sqrt[2])) + 
        Log[323/20]/(6*Sqrt[2]) - ((I/6)*Pi*Log[715/18])/Sqrt[2] + 
        (Log[39]*Log[715/18])/(6*Sqrt[2]) - Log[715/18]^2/(12*Sqrt[2])) + 
      (((I/24)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]))*Log[40] - 
      (Log[39]^2*Log[40])/(24*Sqrt[2]) + (Log[275/7]^2*Log[40])/
       (48*Sqrt[2]) - ((I/12)*Pi*Log[715/18]*Log[40])/Sqrt[2] - 
      (Log[715/18]^2*Log[40])/(48*Sqrt[2]) - Log[40]^3/(48*Sqrt[2]) + 
      G[a[23], a[33], a[9]]*(-1/24*1/Sqrt[2] - Log[2]/(3*Sqrt[2]) - 
        Log[39]/(24*Sqrt[2]) + Log[40]/(24*Sqrt[2])) + 
      Log[3/2]*(-1/6*(Log[2]*Log[5/2])/Sqrt[2] - Log[5/2]^2/(48*Sqrt[2]) - 
        (Log[5/2]*Log[25/4])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
      Log[39]*(Pi^2/(72*Sqrt[2]) + (-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*
         Log[40] + (Log[715/18]*Log[40])/(12*Sqrt[2]) + 
        Log[40]^2/(24*Sqrt[2])) + (Pi^2*Log[55])/(144*Sqrt[2]) + 
      Log[9]*(-1/12*Log[323/20]/Sqrt[2] + Log[64]/(48*Sqrt[2])) + 
      (Pi^2*Log[275/2])/(144*Sqrt[2]) + Log[40]^2*(1/(48*Sqrt[2]) - 
        ((I/48)*Pi)/Sqrt[2] + Log[55]/(48*Sqrt[2]) + 
        Log[275/2]/(48*Sqrt[2])) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Pi^2/(72*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - (Log[7/2]*Log[6])/
         (12*Sqrt[2]) - ((I/24)*Pi*Log[25/4])/Sqrt[2] + 
        ((-52 + 77*Sqrt[2])*Log[36])/4416 + Log[39]^2/(24*Sqrt[2]) + 
        Log[3]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - Log[39]/(6*Sqrt[2])) - 
        Log[275/7]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[715/18])/Sqrt[2] + 
        Log[715/18]^2/(48*Sqrt[2]) - ((I/24)*Pi*Log[55])/Sqrt[2] - 
        ((I/24)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(1/(24*Sqrt[2]) - 
          ((I/12)*Pi)/Sqrt[2] - Log[715/18]/(12*Sqrt[2]) + 
          Log[55]/(24*Sqrt[2]) + Log[275/2]/(24*Sqrt[2]))) + 
      Log[2]*((((-7*I)/24)*Pi)/Sqrt[2] - Pi^2/(8*Sqrt[2]) - 
        Log[3]^2/(2*Sqrt[2]) + ((I/12)*Pi*Log[7/2])/Sqrt[2] + 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(24*Sqrt[2]) + 
        (Log[40/21]/(4*Sqrt[2]) + Log[56/23]/(4*Sqrt[2]))*Log[6] + 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[5/2]*(-1/12*1/Sqrt[2] - 
          ((I/6)*Pi)/Sqrt[2] + Log[35/3]/(12*Sqrt[2])) + 
        Log[19/3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[323/20]/(12*Sqrt[2])) - 
        ((I/12)*Pi*Log[17])/Sqrt[2] + Log[323/20]*(1/(12*Sqrt[2]) - 
          Log[17]/(12*Sqrt[2])) + Log[39]^2/(6*Sqrt[2]) + 
        Log[3]*(-1/4*1/Sqrt[2] + (I*Pi)/Sqrt[2] - Log[7/2]/(6*Sqrt[2]) - 
          Log[2584/483]/(2*Sqrt[2]) + Log[323/20]/(3*Sqrt[2]) - 
          (Sqrt[2]*Log[39])/3) - Log[275/7]^2/(12*Sqrt[2]) - 
        Log[715/18]^2/(12*Sqrt[2]) + ((I/3)*Pi*Log[40])/Sqrt[2] + 
        Log[40]^2/(6*Sqrt[2]) - ((I/6)*Pi*Log[55])/Sqrt[2] - 
        ((I/6)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(1/(6*Sqrt[2]) - 
          ((I/3)*Pi)/Sqrt[2] - Log[40]/(3*Sqrt[2]) + Log[55]/(6*Sqrt[2]) + 
          Log[275/2]/(6*Sqrt[2]))) - Zeta[3]/(24*Sqrt[2])) + 
    G[a[5], a[3]]*(Pi^2/(144*Sqrt[2]) - ((I/72)*Pi^3)/Sqrt[2] + 
      G[a[38], a[16], a[9]]/(24*Sqrt[2]) - G[a[38], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) - G[a[7], a[9], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[7], a[10], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[7], a[23], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[10], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[10], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[9], a[74], a[9]]/(24*Sqrt[2]) + G[a[19], a[9], a[75], a[9]]/
       (24*Sqrt[2]) + G[a[19], a[20], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[20], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[73], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[75], a[9]]/(24*Sqrt[2]) - G[a[19], a[73], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[20], a[19], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[20], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[20], a[23], a[19], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[7], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[7], a[10], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[9], a[2], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[7], a[9]]/(8*Sqrt[2]) - G[a[23], a[9], a[10], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[75], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[79], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[10], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) + G[a[23], a[19], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[19], a[20], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[19], a[73], a[9]]/(24*Sqrt[2]) - G[a[23], a[20], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[20], a[19], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[2], a[9]]/(24*Sqrt[2]) - G[a[23], a[23], a[7], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[19], a[9]]/(6*Sqrt[2]) - G[a[23], a[23], a[20], a[9]]/
       (8*Sqrt[2]) - G[a[23], a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[38], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[43], a[9]]/(8*Sqrt[2]) - G[a[23], a[23], a[69], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[23], a[70], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[73], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[75], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[29], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[32], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[29], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[32], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[35], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[43], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[25], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[35], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[38], a[9]]/(24*Sqrt[2]) - G[a[23], a[41], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[41], a[45], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[43], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[43], a[43], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[44], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[44], a[45], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) + G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) + G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) - G[a[23], a[69], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[69], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[70], a[9], a[9]]/(12*Sqrt[2]) + G[a[23], a[70], a[69], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[73], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[73], a[19], a[9]]/(24*Sqrt[2]) + 
      G[a[29], a[23], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[32], a[23], a[33], a[9]]/(24*Sqrt[2]) + G[a[33], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[33], a[23], a[29], a[9]]/(24*Sqrt[2]) - 
      G[a[33], a[23], a[32], a[9]]/(24*Sqrt[2]) - G[a[34], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[35], a[23], a[38], a[9]]/(24*Sqrt[2]) - 
      G[a[36], a[23], a[43], a[9]]/(24*Sqrt[2]) - G[a[38], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[38], a[23], a[25], a[9]]/(24*Sqrt[2]) - 
      G[a[38], a[23], a[35], a[9]]/(24*Sqrt[2]) - 
      G[a[43], a[23], a[43], a[9]]/(12*Sqrt[2]) + G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) + G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) - 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) - G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) - G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) - G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) + G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) + G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[69], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[69], a[23], a[70], a[9]]/
       (24*Sqrt[2]) + G[a[69], a[70], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[70], a[9], a[2], a[9]]/(24*Sqrt[2]) + G[a[70], a[23], a[2], a[9]]/
       (24*Sqrt[2]) - G[a[70], a[23], a[9], a[9]]/(12*Sqrt[2]) + 
      G[a[70], a[23], a[69], a[9]]/(24*Sqrt[2]) + G[a[70], a[69], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[73], a[19], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[73], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[73], a[23], a[19], a[9]]/
       (24*Sqrt[2]) + Log[9/8]^3/(36*Sqrt[2]) + 
      (G[a[17], a[16], a[9]]*Log[18/13])/(24*Sqrt[2]) + 
      (G[a[23], a[38], a[9]]*Log[3/2])/(24*Sqrt[2]) + 
      G[a[35], a[38], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2])) + 
      G[a[38], a[35], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2])) + 
      (3*Log[2]^3)/(16*Sqrt[2]) + G[a[7], a[10], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[7], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[10], a[47], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[10], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) - 
      (G[a[23], a[35], a[9]]*Log[5/2])/(24*Sqrt[2]) + 
      Log[5/2]^3/(144*Sqrt[2]) + G[a[15], a[14], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[25], a[9]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[29], a[9]]*(Log[2]/(6*Sqrt[2]) + Log[5/2]/(24*Sqrt[2])) - 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) + 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + ((I/6)*Pi*Log[3]^2)/
       Sqrt[2] + G[a[23], a[43], a[9]]*(1/(24*Sqrt[2]) + Log[2]/(6*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + G[a[36], a[43], a[9]]*(Log[5/2]/(24*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2])) + Log[18/13]^2*(Log[5/2]/(48*Sqrt[2]) - 
        Log[3]/(24*Sqrt[2])) + G[a[23], a[32], a[9]]*(Log[2]/(6*Sqrt[2]) - 
        Log[5/2]/(24*Sqrt[2]) + Log[3]/(6*Sqrt[2])) + 
      Log[18/13]*(Pi^2/(144*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[3]^2/(4*Sqrt[2]) + Log[5/2]*(1/(24*Sqrt[2]) - 
          Log[3]/(6*Sqrt[2]))) + (G[a[36], a[16], a[9]]*Log[7/2])/
       (24*Sqrt[2]) - (G[a[36], a[17], a[9]]*Log[7/2])/(24*Sqrt[2]) - 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (Pi^2/(72*Sqrt[2]) - ((I/12)*Pi*Log[40/21])/Sqrt[2] - 
        Log[40/21]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[56/23])/Sqrt[2] - 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + G[a[23], a[36], a[9]]*
       (Log[2]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[9/8]^2*(1/(48*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - 
        Log[3]/(12*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
      Log[9/8]*(((-1/24*I)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]) - 
        (3*Log[2]^2)/(16*Sqrt[2]) + ((I/6)*Pi*Log[3])/Sqrt[2] - 
        ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(1/(8*Sqrt[2]) + 
          ((I/8)*Pi)/Sqrt[2] - Log[3]/(2*Sqrt[2]) + Log[6]/(2*Sqrt[2]))) + 
      Log[5/2]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[25/4]/(48*Sqrt[2])) - 
      Log[9]^2/(48*Sqrt[2]) + Log[25/4]*(-1/144*Pi^2/Sqrt[2] + 
        ((-52 + 15*Sqrt[2])*Log[9])/8832) + 
      Log[7/2]*(Pi^2/(144*Sqrt[2]) - ((I/12)*Pi*Log[6])/Sqrt[2] + 
        Log[14]^2/(48*Sqrt[2])) + G[a[23], a[41], a[9]]*
       (Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (Log[9/8]/(24*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - 
        Log[72/17]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (-1/12*Log[2]/Sqrt[2] - Log[3]/(6*Sqrt[2]) + Log[72/17]/(24*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (-1/12*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[6]/(6*Sqrt[2]) + Log[129/8]/(24*Sqrt[2])) + 
      G[a[13], a[14], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2]) - 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (Log[5/2]/(24*Sqrt[2]) - Log[323/20]/(24*Sqrt[2])) + 
      Log[4]*(((-52 + 15*Sqrt[2])*Log[25/4])/8832 - 
        Log[323/20]/(24*Sqrt[2])) + G[a[23], a[34], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[3/2]/(24*Sqrt[2]) + 
        Log[75/2]/(24*Sqrt[2])) + G[a[16], a[17], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[19], a[20], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[19], a[9]]*(((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[18/13]/(24*Sqrt[2]) - Log[3/2]/(24*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) - Log[39]/(12*Sqrt[2])) + 
      G[a[29], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[32], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[29], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[32], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[39]/(24*Sqrt[2])) + 
      G[a[23], a[20], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2] + 
        Log[18/13]/(24*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]^2*(3/(16*Sqrt[2]) - (((35*I)/48)*Pi)/Sqrt[2] - 
        Log[5/2]/(6*Sqrt[2]) - Log[3]/Sqrt[2] - Log[7/2]/(12*Sqrt[2]) - 
        Log[2584/483]/(4*Sqrt[2]) + Log[19/3]/(4*Sqrt[2]) - 
        Log[35/3]/(4*Sqrt[2]) + Log[323/20]/(6*Sqrt[2]) + 
        Log[17]/(4*Sqrt[2]) + (Sqrt[2]*Log[39])/3) + 
      Log[3]*(((I/12)*Pi)/Sqrt[2] - Pi^2/(18*Sqrt[2]) + 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[7/2]*(((I/12)*Pi)/Sqrt[2] + Log[14]/(12*Sqrt[2])) + 
        Log[323/20]/(6*Sqrt[2]) - ((I/6)*Pi*Log[715/18])/Sqrt[2] + 
        (Log[39]*Log[715/18])/(6*Sqrt[2]) - Log[715/18]^2/(12*Sqrt[2])) + 
      (((I/24)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]))*Log[40] - 
      (Log[39]^2*Log[40])/(24*Sqrt[2]) + (Log[275/7]^2*Log[40])/
       (48*Sqrt[2]) - ((I/12)*Pi*Log[715/18]*Log[40])/Sqrt[2] - 
      (Log[715/18]^2*Log[40])/(48*Sqrt[2]) - Log[40]^3/(48*Sqrt[2]) + 
      G[a[23], a[33], a[9]]*(-1/24*1/Sqrt[2] - Log[2]/(3*Sqrt[2]) - 
        Log[39]/(24*Sqrt[2]) + Log[40]/(24*Sqrt[2])) + 
      Log[3/2]*(-1/6*(Log[2]*Log[5/2])/Sqrt[2] - Log[5/2]^2/(48*Sqrt[2]) - 
        (Log[5/2]*Log[25/4])/(24*Sqrt[2]) + Log[40]^2/(48*Sqrt[2])) + 
      Log[39]*(Pi^2/(72*Sqrt[2]) + (-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2])*
         Log[40] + (Log[715/18]*Log[40])/(12*Sqrt[2]) + 
        Log[40]^2/(24*Sqrt[2])) + (Pi^2*Log[55])/(144*Sqrt[2]) + 
      Log[9]*(-1/12*Log[323/20]/Sqrt[2] + Log[64]/(48*Sqrt[2])) + 
      (Pi^2*Log[275/2])/(144*Sqrt[2]) + Log[40]^2*(1/(48*Sqrt[2]) - 
        ((I/48)*Pi)/Sqrt[2] + Log[55]/(48*Sqrt[2]) + 
        Log[275/2]/(48*Sqrt[2])) + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Pi^2/(72*Sqrt[2]) + Log[3]^2/(6*Sqrt[2]) - (Log[7/2]*Log[6])/
         (12*Sqrt[2]) - ((I/24)*Pi*Log[25/4])/Sqrt[2] + 
        ((52 + 77*Sqrt[2])*Log[36])/4416 + Log[39]^2/(24*Sqrt[2]) + 
        Log[3]*(-1/12*1/Sqrt[2] + ((I/6)*Pi)/Sqrt[2] - Log[39]/(6*Sqrt[2])) - 
        Log[275/7]^2/(48*Sqrt[2]) + ((I/12)*Pi*Log[715/18])/Sqrt[2] + 
        Log[715/18]^2/(48*Sqrt[2]) - ((I/24)*Pi*Log[55])/Sqrt[2] - 
        ((I/24)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(1/(24*Sqrt[2]) - 
          ((I/12)*Pi)/Sqrt[2] - Log[715/18]/(12*Sqrt[2]) + 
          Log[55]/(24*Sqrt[2]) + Log[275/2]/(24*Sqrt[2]))) + 
      Log[2]*((((-7*I)/24)*Pi)/Sqrt[2] - Pi^2/(8*Sqrt[2]) - 
        Log[3]^2/(2*Sqrt[2]) + ((I/12)*Pi*Log[7/2])/Sqrt[2] + 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] + Log[2584/483]^2/(24*Sqrt[2]) + 
        (Log[40/21]/(4*Sqrt[2]) + Log[56/23]/(4*Sqrt[2]))*Log[6] + 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[5/2]*(-1/12*1/Sqrt[2] - 
          ((I/6)*Pi)/Sqrt[2] + Log[35/3]/(12*Sqrt[2])) + 
        Log[19/3]*(((-1/12*I)*Pi)/Sqrt[2] - Log[323/20]/(12*Sqrt[2])) - 
        ((I/12)*Pi*Log[17])/Sqrt[2] + Log[323/20]*(1/(12*Sqrt[2]) - 
          Log[17]/(12*Sqrt[2])) + Log[39]^2/(6*Sqrt[2]) + 
        Log[3]*(-1/4*1/Sqrt[2] + (I*Pi)/Sqrt[2] - Log[7/2]/(6*Sqrt[2]) - 
          Log[2584/483]/(2*Sqrt[2]) + Log[323/20]/(3*Sqrt[2]) - 
          (Sqrt[2]*Log[39])/3) - Log[275/7]^2/(12*Sqrt[2]) - 
        Log[715/18]^2/(12*Sqrt[2]) + ((I/3)*Pi*Log[40])/Sqrt[2] + 
        Log[40]^2/(6*Sqrt[2]) - ((I/6)*Pi*Log[55])/Sqrt[2] - 
        ((I/6)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(1/(6*Sqrt[2]) - 
          ((I/3)*Pi)/Sqrt[2] - Log[40]/(3*Sqrt[2]) + Log[55]/(6*Sqrt[2]) + 
          Log[275/2]/(6*Sqrt[2]))) - Zeta[3]/(24*Sqrt[2])) + 
    G[a[6], a[3]]*(-1/144*Pi^2/Sqrt[2] - G[a[36], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[17], a[9]]/(24*Sqrt[2]) + G[a[7], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[7], a[10], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[23], a[10], a[9]]/(24*Sqrt[2]) + G[a[10], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) - 
      G[a[10], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[10], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[11], a[12], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[11], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[11], a[23], a[12], a[9]]/
       (24*Sqrt[2]) + G[a[21], a[9], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[9], a[77], a[9]]/(24*Sqrt[2]) - G[a[21], a[9], a[78], a[9]]/
       (24*Sqrt[2]) - G[a[21], a[22], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[22], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[23], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[77], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[78], a[9]]/(24*Sqrt[2]) + G[a[22], a[21], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[22], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[22], a[23], a[21], a[9]]/(24*Sqrt[2]) + G[a[23], a[7], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[7], a[10], a[9]]/(12*Sqrt[2]) - G[a[23], a[9], a[7], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[70], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[72], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[77], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[78], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[10], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[11], a[12], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[12], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[21], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[21], a[22], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[22], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[22], a[21], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[23], a[7], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[11], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[12], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[21], a[9]]/(6*Sqrt[2]) + G[a[23], a[23], a[22], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[36], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[40], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[71], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[72], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[77], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[78], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[30], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[30], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[26], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[36], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[40], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[40], a[40], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[41], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[41], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[24], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[27], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[39], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[42], a[9]]/(24*Sqrt[2]) + G[a[23], a[44], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[44], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[71], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[30], a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[31], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[31], a[23], a[30], a[9]]/
       (24*Sqrt[2]) - G[a[33], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[34], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[36], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[23], a[26], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[40], a[23], a[40], a[9]]/
       (12*Sqrt[2]) + G[a[42], a[23], a[24], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[27], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[39], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[42], a[9]]/(24*Sqrt[2]) - G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) + G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) - G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[71], a[9], a[70], a[9]]/(24*Sqrt[2]) + G[a[71], a[9], a[72], a[9]]/
       (24*Sqrt[2]) + G[a[71], a[23], a[9], a[9]]/(12*Sqrt[2]) - 
      G[a[71], a[23], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[71], a[23], a[72], a[9]]/(24*Sqrt[2]) - Log[9/8]^3/(36*Sqrt[2]) + 
      Log[7/5]^3/(72*Sqrt[2]) - (G[a[17], a[16], a[9]]*Log[18/11])/
       (24*Sqrt[2]) - (3*Log[2]^3)/(16*Sqrt[2]) + G[a[10], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[10], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[7], a[10], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      (G[a[23], a[38], a[9]]*Log[21/10])/(24*Sqrt[2]) + 
      G[a[23], a[12], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[38], a[16], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[36], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[11], a[12], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[11], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[17], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) - 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + 
      Log[5/2]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2])) - 
      (Log[3]^2*Log[7/2])/(6*Sqrt[2]) - ((I/48)*Pi*Log[7/2]^2)/Sqrt[2] - 
      Log[7/2]^3/(144*Sqrt[2]) + G[a[23], a[27], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[26], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + G[a[15], a[14], a[9]]*
       (Log[2]/(8*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[39], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[40], a[9]]*
       (-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[18/11]^2*(((I/48)*Pi)/Sqrt[2] + Log[3]/(24*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[21/10]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(48*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      Log[91/90]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[7/5]/(48*Sqrt[2]) - 
        Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      G[a[23], a[24], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[30], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + Log[21/10]*(-1/24*Log[5/2]^2/Sqrt[2] + 
        Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] + Log[7/2]/(24*Sqrt[2]))) + 
      Log[91/90]*(Pi^2/(24*Sqrt[2]) + Log[7/5]*(((-1/24*I)*Pi)/Sqrt[2] - 
          Log[5/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[3])/Sqrt[2] + 
        ((I/24)*Pi*Log[7/2])/Sqrt[2] + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
          Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]))) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] - Pi^2/(144*Sqrt[2]) - 
        Log[3]^2/(4*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) + 
        Log[3]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] + 
          Log[7/2]/(6*Sqrt[2]))) + (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (Pi^2/(18*Sqrt[2]) + ((I/12)*Pi*Log[40/21])/Sqrt[2] + 
        Log[40/21]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[56/23])/Sqrt[2] + 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + Log[9/8]^2*
       (-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[7/5]^2*(((I/24)*Pi)/Sqrt[2] + Log[2]/(12*Sqrt[2]) + 
        Log[5/2]/(48*Sqrt[2]) + Log[3]/(24*Sqrt[2]) - Log[7/2]/(48*Sqrt[2]) - 
        Log[6]/(24*Sqrt[2])) + G[a[23], a[42], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Pi^2/(72*Sqrt[2]) + 
        (3*Log[2]^2)/(16*Sqrt[2]) - ((I/6)*Pi*Log[3])/Sqrt[2] + 
        ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(-1/8*1/Sqrt[2] - 
          ((I/8)*Pi)/Sqrt[2] + Log[3]/(2*Sqrt[2]) - Log[6]/(2*Sqrt[2]))) + 
      ((156 - Sqrt[2])*Log[25/4]*Log[9])/26496 + Log[9]^2/(48*Sqrt[2]) - 
      ((I/48)*Pi*Log[10]^2)/Sqrt[2] + G[a[23], a[37], a[9]]*
       (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[72/17]/(24*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (Log[9/8]/(12*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[6]/(6*Sqrt[2]) - Log[129/8]/(24*Sqrt[2])) + 
      G[a[23], a[41], a[9]]*(-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2]) + 
        Log[323/20]/(24*Sqrt[2])) + Log[4]*(((156 - Sqrt[2])*Log[25/4])/
         26496 + Log[323/20]/(24*Sqrt[2])) + G[a[13], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + Log[9]*(-1/24*Log[8]/Sqrt[2] + 
        Log[323/20]/(12*Sqrt[2])) - ((I/48)*Pi*Log[105/2]^2)/Sqrt[2] + 
      G[a[23], a[34], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
        Log[105/2]/(24*Sqrt[2])) + ((I/48)*Pi*Log[273/5]^2)/Sqrt[2] + 
      G[a[23], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) + 
        Log[273/5]/(24*Sqrt[2])) + Log[40]*((5*Pi^2)/(144*Sqrt[2]) + 
        Log[273/5]^2/(48*Sqrt[2])) + Log[7/5]*(-1/24*Pi^2/Sqrt[2] - 
        Log[21/10]^2/(48*Sqrt[2]) - (Log[21/10]*Log[5/2])/(24*Sqrt[2]) + 
        Log[2]*(((I/6)*Pi)/Sqrt[2] + Log[5/2]/(6*Sqrt[2])) + 
        ((I/12)*Pi*Log[3])/Sqrt[2] - ((I/24)*Pi*Log[7/2])/Sqrt[2] - 
        ((I/12)*Pi*Log[6])/Sqrt[2] + Log[273/5]^2/(48*Sqrt[2]) + 
        Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
          Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
          Log[273/5]/(24*Sqrt[2]))) + G[a[23], a[22], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[18/11]/(24*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[55]/(12*Sqrt[2])) + 
      G[a[30], a[31], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[55]/(24*Sqrt[2])) + 
      G[a[31], a[30], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[55]/(24*Sqrt[2])) + 
      G[a[16], a[17], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[21], a[22], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[21], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2] + 
        Log[18/11]/(24*Sqrt[2]) + Log[5/2]/(12*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[55]/(12*Sqrt[2])) + 
      Log[2]^2*(-3/(16*Sqrt[2]) + (((31*I)/48)*Pi)/Sqrt[2] + 
        Log[5/2]/(12*Sqrt[2]) + Log[3]/Sqrt[2] + Log[7/2]/(6*Sqrt[2]) + 
        Log[2584/483]/(4*Sqrt[2]) - Log[19/3]/(4*Sqrt[2]) + 
        Log[35/3]/(4*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]) - 
        Log[17]/(4*Sqrt[2]) - (Sqrt[2]*Log[55])/3) + 
      Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - Pi^2/(9*Sqrt[2]) - 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(12*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]) + Log[7/2]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + ((I/6)*Pi*Log[1001/18])/
         Sqrt[2] + Log[1001/18]^2/(12*Sqrt[2]) + 
        Log[55]*(((-1/6*I)*Pi)/Sqrt[2] - Log[1001/18]/(6*Sqrt[2]))) + 
      (((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(144*Sqrt[2]))*Log[56] + 
      Log[56]^3/(48*Sqrt[2]) + G[a[23], a[31], a[9]]*(1/(24*Sqrt[2]) + 
        Log[2]/(3*Sqrt[2]) + Log[55]/(24*Sqrt[2]) - Log[56]/(24*Sqrt[2])) + 
      Log[1001/18]^2*(((I/48)*Pi)/Sqrt[2] + Log[56]/(48*Sqrt[2])) + 
      Log[55]^2*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2])) + 
      Log[1001/18]*(-1/12*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[56])/Sqrt[2]) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(8*Sqrt[2]) - 
        ((I/12)*Pi*Log[3])/Sqrt[2] + Log[7/2]^2/(24*Sqrt[2]) - 
        ((I/12)*Pi*Log[6])/Sqrt[2] - Log[10]^2/(48*Sqrt[2]) + 
        ((-156 + Sqrt[2])*Log[36])/13248 + ((I/24)*Pi*Log[105/2])/Sqrt[2] + 
        ((I/24)*Pi*Log[273/5])/Sqrt[2] + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
          Log[6]/(12*Sqrt[2]) - Log[273/5]/(24*Sqrt[2])) + 
        Log[40]*(((-1/24*I)*Pi)/Sqrt[2] + Log[273/5]/(24*Sqrt[2])) - 
        Log[56]^2/(24*Sqrt[2])) + (5*Pi^2*Log[91])/(144*Sqrt[2]) + 
      Log[56]^2*(-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[91]/(48*Sqrt[2])) + Log[55]*(((I/24)*Pi)/Sqrt[2] + 
        (5*Pi^2)/(72*Sqrt[2]) + (1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
         Log[56] - Log[56]^2/(24*Sqrt[2]) + Log[1001/18]*
         (((-1/12*I)*Pi)/Sqrt[2] - Log[56]/(12*Sqrt[2])) + 
        ((I/24)*Pi*Log[91])/Sqrt[2]) + Log[2]*((((5*I)/24)*Pi)/Sqrt[2] - 
        (11*Pi^2)/(72*Sqrt[2]) + Log[3]^2/(2*Sqrt[2]) - 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(24*Sqrt[2]) + 
        (-1/4*Log[40/21]/Sqrt[2] - Log[56/23]/(4*Sqrt[2]))*Log[6] - 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[19/3]*(((I/12)*Pi)/Sqrt[2] + 
          Log[323/20]/(12*Sqrt[2])) + ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(-1/12*1/Sqrt[2] + Log[17]/(12*Sqrt[2])) + 
        ((I/12)*Pi*Log[35])/Sqrt[2] + Log[7/2]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] - Log[35]/(12*Sqrt[2])) - 
        Log[273/5]^2/(12*Sqrt[2]) + Log[5/2]*(Log[7/2]/(6*Sqrt[2]) - 
          Log[273/5]/(6*Sqrt[2])) - Log[55]^2/(6*Sqrt[2]) + 
        Log[3]*(1/(4*Sqrt[2]) - (((13*I)/12)*Pi)/Sqrt[2] + 
          Log[7/2]/(12*Sqrt[2]) + Log[2584/483]/(2*Sqrt[2]) - 
          Log[323/20]/(3*Sqrt[2]) + (Sqrt[2]*Log[55])/3) + 
        Log[1001/18]^2/(12*Sqrt[2]) - ((I/3)*Pi*Log[56])/Sqrt[2] - 
        Log[56]^2/(6*Sqrt[2]) + ((I/6)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(-1/6*1/Sqrt[2] + ((I/3)*Pi)/Sqrt[2] + Log[56]/(3*Sqrt[2]) - 
          Log[91]/(6*Sqrt[2]))) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        (7*Pi^2)/(144*Sqrt[2]) + (7*Log[4])/(96*(36 + 25*Sqrt[2])) + 
        ((I/12)*Pi*Log[6])/Sqrt[2] + (7*Log[9])/(96*(36 + 25*Sqrt[2])) + 
        ((-252 + 83*Sqrt[2])*Log[36])/4416 - Log[273/5]^2/(48*Sqrt[2]) - 
        Log[55]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[1001/18])/Sqrt[2] - 
        Log[1001/18]^2/(48*Sqrt[2]) + ((I/24)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] + 
          Log[1001/18]/(12*Sqrt[2]) - Log[91]/(24*Sqrt[2]))) + 
      Zeta[3]/(24*Sqrt[2])) + G[a[1], a[2]]*(-1/144*Pi^2/Sqrt[2] - 
      G[a[36], a[16], a[9]]/(24*Sqrt[2]) + G[a[36], a[17], a[9]]/
       (24*Sqrt[2]) + G[a[7], a[8], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) + G[a[7], a[9], a[10], a[9]]/
       (24*Sqrt[2]) + G[a[7], a[10], a[9], a[9]]/(12*Sqrt[2]) - 
      G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[7], a[23], a[10], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) - G[a[10], a[9], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[10], a[47], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[11], a[12], a[9], a[9]]/(24*Sqrt[2]) - G[a[11], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[11], a[23], a[12], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[9], a[76], a[9]]/(24*Sqrt[2]) - G[a[21], a[9], a[77], a[9]]/
       (24*Sqrt[2]) - G[a[21], a[9], a[78], a[9]]/(24*Sqrt[2]) - 
      G[a[21], a[22], a[9], a[9]]/(24*Sqrt[2]) - G[a[21], a[23], a[22], a[9]]/
       (24*Sqrt[2]) - G[a[21], a[23], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[77], a[9]]/(24*Sqrt[2]) + 
      G[a[21], a[23], a[78], a[9]]/(24*Sqrt[2]) + G[a[22], a[21], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[22], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[22], a[23], a[21], a[9]]/(24*Sqrt[2]) + G[a[23], a[7], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[7], a[10], a[9]]/(12*Sqrt[2]) - G[a[23], a[9], a[7], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[17], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[70], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[72], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[76], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[77], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[78], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[10], a[47], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[11], a[12], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[12], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[21], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[21], a[22], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[22], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[22], a[21], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[23], a[7], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[11], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[12], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[21], a[9]]/(6*Sqrt[2]) + G[a[23], a[23], a[22], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[36], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[40], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[71], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[23], a[72], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[76], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[77], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[78], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[30], a[31], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[31], a[30], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[31], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[36], a[26], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[36], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[40], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[40], a[40], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[41], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[41], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[24], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[27], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[42], a[39], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[42], a[42], a[9]]/(24*Sqrt[2]) + G[a[23], a[44], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[44], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[71], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[30], a[23], a[31], a[9]]/(24*Sqrt[2]) - 
      G[a[31], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[31], a[23], a[30], a[9]]/
       (24*Sqrt[2]) - G[a[33], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[34], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[36], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[36], a[23], a[26], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[40], a[23], a[40], a[9]]/
       (12*Sqrt[2]) + G[a[42], a[23], a[24], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[27], a[9]]/(24*Sqrt[2]) - 
      G[a[42], a[23], a[39], a[9]]/(24*Sqrt[2]) + 
      G[a[42], a[23], a[42], a[9]]/(24*Sqrt[2]) - G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) + G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) - G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[71], a[9], a[70], a[9]]/(24*Sqrt[2]) + G[a[71], a[9], a[72], a[9]]/
       (24*Sqrt[2]) + G[a[71], a[23], a[9], a[9]]/(12*Sqrt[2]) - 
      G[a[71], a[23], a[70], a[9]]/(24*Sqrt[2]) - 
      G[a[71], a[23], a[72], a[9]]/(24*Sqrt[2]) - Log[9/8]^3/(36*Sqrt[2]) + 
      Log[7/5]^3/(72*Sqrt[2]) - (G[a[17], a[16], a[9]]*Log[18/11])/
       (24*Sqrt[2]) - (3*Log[2]^3)/(16*Sqrt[2]) + G[a[10], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[10], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[7], a[10], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) - 
      (G[a[23], a[38], a[9]]*Log[21/10])/(24*Sqrt[2]) + 
      G[a[23], a[12], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(24*Sqrt[2])) + G[a[38], a[16], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[36], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[11], a[12], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[11], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      G[a[38], a[17], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2])) + 
      (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) - 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) + 
      Log[5/2]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[3]/(12*Sqrt[2])) - 
      (Log[3]^2*Log[7/2])/(6*Sqrt[2]) - ((I/48)*Pi*Log[7/2]^2)/Sqrt[2] - 
      Log[7/2]^3/(144*Sqrt[2]) + G[a[23], a[27], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[26], a[9]]*(((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + G[a[15], a[14], a[9]]*
       (Log[2]/(8*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      G[a[23], a[39], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[40], a[9]]*
       (-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[7/2]/(24*Sqrt[2])) + 
      Log[18/11]^2*(((I/48)*Pi)/Sqrt[2] + Log[3]/(24*Sqrt[2]) - 
        Log[7/2]/(48*Sqrt[2])) + Log[21/10]^2*(((-1/48*I)*Pi)/Sqrt[2] - 
        Log[5/2]/(48*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      Log[91/90]^2*(((-1/48*I)*Pi)/Sqrt[2] - Log[7/5]/(48*Sqrt[2]) - 
        Log[3]/(24*Sqrt[2]) + Log[7/2]/(48*Sqrt[2])) + 
      G[a[23], a[24], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + G[a[23], a[30], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2])) + Log[21/10]*(-1/24*Log[5/2]^2/Sqrt[2] + 
        Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] + Log[7/2]/(24*Sqrt[2]))) + 
      Log[91/90]*(Pi^2/(24*Sqrt[2]) + Log[7/5]*(((-1/24*I)*Pi)/Sqrt[2] - 
          Log[5/2]/(24*Sqrt[2])) - ((I/12)*Pi*Log[3])/Sqrt[2] + 
        ((I/24)*Pi*Log[7/2])/Sqrt[2] + Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - 
          Log[3]/(12*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]))) + 
      Log[18/11]*(((I/24)*Pi)/Sqrt[2] - Pi^2/(144*Sqrt[2]) - 
        Log[3]^2/(4*Sqrt[2]) - Log[7/2]/(24*Sqrt[2]) + 
        Log[3]*(1/(12*Sqrt[2]) - ((I/6)*Pi)/Sqrt[2] + 
          Log[7/2]/(6*Sqrt[2]))) + (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (Pi^2/(18*Sqrt[2]) + ((I/12)*Pi*Log[40/21])/Sqrt[2] + 
        Log[40/21]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[56/23])/Sqrt[2] + 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + Log[9/8]^2*
       (-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      Log[7/5]^2*(((I/24)*Pi)/Sqrt[2] + Log[2]/(12*Sqrt[2]) + 
        Log[5/2]/(48*Sqrt[2]) + Log[3]/(24*Sqrt[2]) - Log[7/2]/(48*Sqrt[2]) - 
        Log[6]/(24*Sqrt[2])) + G[a[23], a[42], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[2]/(6*Sqrt[2]) - Log[3]/(12*Sqrt[2]) + 
        Log[7/2]/(24*Sqrt[2]) + Log[6]/(12*Sqrt[2])) + 
      Log[9/8]*(((I/24)*Pi)/Sqrt[2] - Pi^2/(72*Sqrt[2]) + 
        (3*Log[2]^2)/(16*Sqrt[2]) - ((I/6)*Pi*Log[3])/Sqrt[2] + 
        ((I/6)*Pi*Log[6])/Sqrt[2] + Log[2]*(-1/8*1/Sqrt[2] - 
          ((I/8)*Pi)/Sqrt[2] + Log[3]/(2*Sqrt[2]) - Log[6]/(2*Sqrt[2]))) + 
      ((-156 - Sqrt[2])*Log[25/4]*Log[9])/26496 + Log[9]^2/(48*Sqrt[2]) - 
      ((I/48)*Pi*Log[10]^2)/Sqrt[2] + G[a[23], a[37], a[9]]*
       (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[72/17]/(24*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (Log[9/8]/(12*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[6]/(6*Sqrt[2]) - Log[129/8]/(24*Sqrt[2])) + 
      G[a[23], a[41], a[9]]*(-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[7/2]/(24*Sqrt[2]) + 
        Log[323/20]/(24*Sqrt[2])) + Log[4]*(((-156 - Sqrt[2])*Log[25/4])/
         26496 + Log[323/20]/(24*Sqrt[2])) + G[a[13], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + Log[9]*(-1/24*Log[8]/Sqrt[2] + 
        Log[323/20]/(12*Sqrt[2])) - ((I/48)*Pi*Log[105/2]^2)/Sqrt[2] + 
      G[a[23], a[34], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) - 
        Log[105/2]/(24*Sqrt[2])) + ((I/48)*Pi*Log[273/5]^2)/Sqrt[2] + 
      G[a[23], a[33], a[9]]*(((I/24)*Pi)/Sqrt[2] + Log[5/2]/(24*Sqrt[2]) + 
        Log[273/5]/(24*Sqrt[2])) + Log[40]*((5*Pi^2)/(144*Sqrt[2]) + 
        Log[273/5]^2/(48*Sqrt[2])) + Log[7/5]*(-1/24*Pi^2/Sqrt[2] - 
        Log[21/10]^2/(48*Sqrt[2]) - (Log[21/10]*Log[5/2])/(24*Sqrt[2]) + 
        Log[2]*(((I/6)*Pi)/Sqrt[2] + Log[5/2]/(6*Sqrt[2])) + 
        ((I/12)*Pi*Log[3])/Sqrt[2] - ((I/24)*Pi*Log[7/2])/Sqrt[2] - 
        ((I/12)*Pi*Log[6])/Sqrt[2] + Log[273/5]^2/(48*Sqrt[2]) + 
        Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
          Log[7/2]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
          Log[273/5]/(24*Sqrt[2]))) + G[a[23], a[22], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(-1/24*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[18/11]/(24*Sqrt[2]) - Log[5/2]/(24*Sqrt[2]) + 
        Log[3]/(6*Sqrt[2]) - Log[55]/(12*Sqrt[2])) + 
      G[a[30], a[31], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[55]/(24*Sqrt[2])) + 
      G[a[31], a[30], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[55]/(24*Sqrt[2])) + 
      G[a[16], a[17], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[21], a[22], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[21], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[55]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2] + 
        Log[18/11]/(24*Sqrt[2]) + Log[5/2]/(12*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[55]/(12*Sqrt[2])) + 
      Log[2]^2*(-3/(16*Sqrt[2]) + (((31*I)/48)*Pi)/Sqrt[2] + 
        Log[5/2]/(12*Sqrt[2]) + Log[3]/Sqrt[2] + Log[7/2]/(6*Sqrt[2]) + 
        Log[2584/483]/(4*Sqrt[2]) - Log[19/3]/(4*Sqrt[2]) + 
        Log[35/3]/(4*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]) - 
        Log[17]/(4*Sqrt[2]) - (Sqrt[2]*Log[55])/3) + 
      Log[3]*(((-1/6*I)*Pi)/Sqrt[2] - Pi^2/(9*Sqrt[2]) - 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(12*Sqrt[2]) - 
        Log[323/20]/(6*Sqrt[2]) + Log[7/2]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] + Log[55]/(6*Sqrt[2])) + ((I/6)*Pi*Log[1001/18])/
         Sqrt[2] + Log[1001/18]^2/(12*Sqrt[2]) + 
        Log[55]*(((-1/6*I)*Pi)/Sqrt[2] - Log[1001/18]/(6*Sqrt[2]))) + 
      (((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(144*Sqrt[2]))*Log[56] + 
      Log[56]^3/(48*Sqrt[2]) + G[a[23], a[31], a[9]]*(1/(24*Sqrt[2]) + 
        Log[2]/(3*Sqrt[2]) + Log[55]/(24*Sqrt[2]) - Log[56]/(24*Sqrt[2])) + 
      Log[1001/18]^2*(((I/48)*Pi)/Sqrt[2] + Log[56]/(48*Sqrt[2])) + 
      Log[55]^2*(((I/24)*Pi)/Sqrt[2] + Log[56]/(24*Sqrt[2])) + 
      Log[1001/18]*(-1/12*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[56])/Sqrt[2]) + 
      Log[5/2]*(((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(8*Sqrt[2]) - 
        ((I/12)*Pi*Log[3])/Sqrt[2] + Log[7/2]^2/(24*Sqrt[2]) - 
        ((I/12)*Pi*Log[6])/Sqrt[2] - Log[10]^2/(48*Sqrt[2]) + 
        ((156 + Sqrt[2])*Log[36])/13248 + ((I/24)*Pi*Log[105/2])/Sqrt[2] + 
        ((I/24)*Pi*Log[273/5])/Sqrt[2] + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
          Log[6]/(12*Sqrt[2]) - Log[273/5]/(24*Sqrt[2])) + 
        Log[40]*(((-1/24*I)*Pi)/Sqrt[2] + Log[273/5]/(24*Sqrt[2])) - 
        Log[56]^2/(24*Sqrt[2])) + (5*Pi^2*Log[91])/(144*Sqrt[2]) + 
      Log[56]^2*(-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - 
        Log[91]/(48*Sqrt[2])) + Log[55]*(((I/24)*Pi)/Sqrt[2] + 
        (5*Pi^2)/(72*Sqrt[2]) + (1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
         Log[56] - Log[56]^2/(24*Sqrt[2]) + Log[1001/18]*
         (((-1/12*I)*Pi)/Sqrt[2] - Log[56]/(12*Sqrt[2])) + 
        ((I/24)*Pi*Log[91])/Sqrt[2]) + Log[2]*((((5*I)/24)*Pi)/Sqrt[2] - 
        (11*Pi^2)/(72*Sqrt[2]) + Log[3]^2/(2*Sqrt[2]) - 
        ((I/12)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(24*Sqrt[2]) + 
        (-1/4*Log[40/21]/Sqrt[2] - Log[56/23]/(4*Sqrt[2]))*Log[6] - 
        ((I/12)*Pi*Log[35/3])/Sqrt[2] + Log[19/3]*(((I/12)*Pi)/Sqrt[2] + 
          Log[323/20]/(12*Sqrt[2])) + ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(-1/12*1/Sqrt[2] + Log[17]/(12*Sqrt[2])) + 
        ((I/12)*Pi*Log[35])/Sqrt[2] + Log[7/2]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] - Log[35]/(12*Sqrt[2])) - 
        Log[273/5]^2/(12*Sqrt[2]) + Log[5/2]*(Log[7/2]/(6*Sqrt[2]) - 
          Log[273/5]/(6*Sqrt[2])) - Log[55]^2/(6*Sqrt[2]) + 
        Log[3]*(1/(4*Sqrt[2]) - (((13*I)/12)*Pi)/Sqrt[2] + 
          Log[7/2]/(12*Sqrt[2]) + Log[2584/483]/(2*Sqrt[2]) - 
          Log[323/20]/(3*Sqrt[2]) + (Sqrt[2]*Log[55])/3) + 
        Log[1001/18]^2/(12*Sqrt[2]) - ((I/3)*Pi*Log[56])/Sqrt[2] - 
        Log[56]^2/(6*Sqrt[2]) + ((I/6)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(-1/6*1/Sqrt[2] + ((I/3)*Pi)/Sqrt[2] + Log[56]/(3*Sqrt[2]) - 
          Log[91]/(6*Sqrt[2]))) + Log[7/2]*(((I/24)*Pi)/Sqrt[2] + 
        (7*Pi^2)/(144*Sqrt[2]) - (7*(36 + 25*Sqrt[2])*Log[4])/4416 + 
        ((I/12)*Pi*Log[6])/Sqrt[2] - (7*(36 + 25*Sqrt[2])*Log[9])/4416 + 
        ((252 + 83*Sqrt[2])*Log[36])/4416 - Log[273/5]^2/(48*Sqrt[2]) - 
        Log[55]^2/(24*Sqrt[2]) - ((I/12)*Pi*Log[1001/18])/Sqrt[2] - 
        Log[1001/18]^2/(48*Sqrt[2]) + ((I/24)*Pi*Log[91])/Sqrt[2] + 
        Log[55]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] + 
          Log[1001/18]/(12*Sqrt[2]) - Log[91]/(24*Sqrt[2]))) + 
      Zeta[3]/(24*Sqrt[2])) + G[a[5], a[2]]*(-1/144*Pi^2/Sqrt[2] + 
      ((I/72)*Pi^3)/Sqrt[2] - G[a[38], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) + G[a[7], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[7], a[10], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[23], a[10], a[9]]/(24*Sqrt[2]) + G[a[10], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) - 
      G[a[10], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[10], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[19], a[9], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[9], a[75], a[9]]/(24*Sqrt[2]) - G[a[19], a[20], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[19], a[23], a[20], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[73], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[75], a[9]]/(24*Sqrt[2]) + G[a[19], a[73], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[20], a[19], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[20], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[20], a[23], a[19], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[7], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[7], a[10], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[9], a[2], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[7], a[9]]/(8*Sqrt[2]) + G[a[23], a[9], a[10], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[75], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[79], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[10], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[19], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[19], a[20], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[19], a[73], a[9]]/(24*Sqrt[2]) + G[a[23], a[20], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[20], a[19], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[2], a[9]]/(24*Sqrt[2]) + G[a[23], a[23], a[7], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[19], a[9]]/(6*Sqrt[2]) + G[a[23], a[23], a[20], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[23], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[38], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[43], a[9]]/(8*Sqrt[2]) + G[a[23], a[23], a[69], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[23], a[70], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[73], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[75], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[29], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[32], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[29], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[32], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[35], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[43], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[25], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[35], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[41], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[41], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[43], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[43], a[43], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[44], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[44], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[69], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[69], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[70], a[9], a[9]]/(12*Sqrt[2]) - G[a[23], a[70], a[69], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[73], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[73], a[19], a[9]]/(24*Sqrt[2]) - 
      G[a[29], a[23], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[32], a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[33], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[33], a[23], a[29], a[9]]/(24*Sqrt[2]) + 
      G[a[33], a[23], a[32], a[9]]/(24*Sqrt[2]) + G[a[34], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[35], a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[38], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[23], a[25], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[23], a[35], a[9]]/(24*Sqrt[2]) + 
      G[a[43], a[23], a[43], a[9]]/(12*Sqrt[2]) - G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) + G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) - G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[69], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[69], a[23], a[70], a[9]]/
       (24*Sqrt[2]) - G[a[69], a[70], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[70], a[9], a[2], a[9]]/(24*Sqrt[2]) - G[a[70], a[23], a[2], a[9]]/
       (24*Sqrt[2]) + G[a[70], a[23], a[9], a[9]]/(12*Sqrt[2]) - 
      G[a[70], a[23], a[69], a[9]]/(24*Sqrt[2]) - G[a[70], a[69], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[73], a[19], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[73], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[73], a[23], a[19], a[9]]/
       (24*Sqrt[2]) - Log[9/8]^3/(36*Sqrt[2]) - 
      (G[a[17], a[16], a[9]]*Log[18/13])/(24*Sqrt[2]) - 
      (G[a[23], a[38], a[9]]*Log[3/2])/(24*Sqrt[2]) + 
      G[a[35], a[38], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3/2]/(24*Sqrt[2])) + G[a[38], a[35], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[3/2]/(24*Sqrt[2])) - 
      (3*Log[2]^3)/(16*Sqrt[2]) + G[a[10], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[10], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[7], a[10], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) + 
      (G[a[23], a[35], a[9]]*Log[5/2])/(24*Sqrt[2]) - 
      Log[5/2]^3/(144*Sqrt[2]) + G[a[23], a[25], a[9]]*
       (-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[29], a[9]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[15], a[14], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - 
        Log[5/2]/(24*Sqrt[2])) + (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) - 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) - ((I/6)*Pi*Log[3]^2)/
       Sqrt[2] + G[a[23], a[32], a[9]]*(-1/6*Log[2]/Sqrt[2] + 
        Log[5/2]/(24*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
      Log[18/13]^2*(-1/48*Log[5/2]/Sqrt[2] + Log[3]/(24*Sqrt[2])) + 
      G[a[23], a[43], a[9]]*(-1/24*1/Sqrt[2] - Log[2]/(6*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2])) + G[a[36], a[43], a[9]]*
       (-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      Log[18/13]*(-1/144*Pi^2/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[3]^2/(4*Sqrt[2]) + Log[5/2]*(-1/24*1/Sqrt[2] + 
          Log[3]/(6*Sqrt[2]))) - (G[a[36], a[16], a[9]]*Log[7/2])/
       (24*Sqrt[2]) + (G[a[36], a[17], a[9]]*Log[7/2])/(24*Sqrt[2]) + 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (-1/72*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[40/21])/Sqrt[2] + 
        Log[40/21]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[56/23])/Sqrt[2] + 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + Log[9/8]^2*
       (-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      G[a[23], a[36], a[9]]*(-1/6*Log[2]/Sqrt[2] + Log[7/2]/(24*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2])) + Log[9/8]*(((I/24)*Pi)/Sqrt[2] - 
        Pi^2/(72*Sqrt[2]) + (3*Log[2]^2)/(16*Sqrt[2]) - 
        ((I/6)*Pi*Log[3])/Sqrt[2] + ((I/6)*Pi*Log[6])/Sqrt[2] + 
        Log[2]*(-1/8*1/Sqrt[2] - ((I/8)*Pi)/Sqrt[2] + Log[3]/(2*Sqrt[2]) - 
          Log[6]/(2*Sqrt[2]))) + Log[5/2]^2*(((I/48)*Pi)/Sqrt[2] + 
        Log[25/4]/(48*Sqrt[2])) + Log[9]^2/(48*Sqrt[2]) + 
      Log[25/4]*(Pi^2/(144*Sqrt[2]) + ((52 - 15*Sqrt[2])*Log[9])/8832) + 
      Log[7/2]*(-1/144*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[6])/Sqrt[2] - 
        Log[14]^2/(48*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[72/17]/(24*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (Log[9/8]/(12*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[6]/(6*Sqrt[2]) - Log[129/8]/(24*Sqrt[2])) + 
      G[a[23], a[41], a[9]]*(-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (-1/24*Log[5/2]/Sqrt[2] + Log[323/20]/(24*Sqrt[2])) + 
      Log[4]*(((52 - 15*Sqrt[2])*Log[25/4])/8832 + 
        Log[323/20]/(24*Sqrt[2])) + G[a[13], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[34], a[9]]*
       (((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2]) - 
        Log[75/2]/(24*Sqrt[2])) + G[a[23], a[20], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] - 
        Log[18/13]/(24*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2]) - Log[39]/(12*Sqrt[2])) + 
      G[a[29], a[33], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[32], a[33], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[29], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[32], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[16], a[17], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[19], a[20], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[19], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + 
        Log[18/13]/(24*Sqrt[2]) + Log[3/2]/(24*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]^2*(-3/(16*Sqrt[2]) + (((35*I)/48)*Pi)/Sqrt[2] + 
        Log[5/2]/(6*Sqrt[2]) + Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[2584/483]/(4*Sqrt[2]) - Log[19/3]/(4*Sqrt[2]) + 
        Log[35/3]/(4*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]) - 
        Log[17]/(4*Sqrt[2]) - (Sqrt[2]*Log[39])/3) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] + Pi^2/(18*Sqrt[2]) - 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[7/2]*(((-1/12*I)*Pi)/Sqrt[2] - Log[14]/(12*Sqrt[2])) - 
        Log[323/20]/(6*Sqrt[2]) + ((I/6)*Pi*Log[715/18])/Sqrt[2] - 
        (Log[39]*Log[715/18])/(6*Sqrt[2]) + Log[715/18]^2/(12*Sqrt[2])) + 
      (((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(72*Sqrt[2]))*Log[40] + 
      (Log[39]^2*Log[40])/(24*Sqrt[2]) - (Log[275/7]^2*Log[40])/
       (48*Sqrt[2]) + ((I/12)*Pi*Log[715/18]*Log[40])/Sqrt[2] + 
      (Log[715/18]^2*Log[40])/(48*Sqrt[2]) + Log[40]^3/(48*Sqrt[2]) + 
      G[a[23], a[33], a[9]]*(1/(24*Sqrt[2]) + Log[2]/(3*Sqrt[2]) + 
        Log[39]/(24*Sqrt[2]) - Log[40]/(24*Sqrt[2])) + 
      Log[39]*(-1/72*Pi^2/Sqrt[2] + (1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
         Log[40] - (Log[715/18]*Log[40])/(12*Sqrt[2]) - 
        Log[40]^2/(24*Sqrt[2])) + Log[3/2]*((Log[2]*Log[5/2])/(6*Sqrt[2]) + 
        Log[5/2]^2/(48*Sqrt[2]) + (Log[5/2]*Log[25/4])/(24*Sqrt[2]) - 
        Log[40]^2/(48*Sqrt[2])) - (Pi^2*Log[55])/(144*Sqrt[2]) + 
      Log[9]*(Log[323/20]/(12*Sqrt[2]) - Log[64]/(48*Sqrt[2])) - 
      (Pi^2*Log[275/2])/(144*Sqrt[2]) + Log[40]^2*(-1/48*1/Sqrt[2] + 
        ((I/48)*Pi)/Sqrt[2] - Log[55]/(48*Sqrt[2]) - 
        Log[275/2]/(48*Sqrt[2])) + Log[2]*((((7*I)/24)*Pi)/Sqrt[2] + 
        Pi^2/(8*Sqrt[2]) + Log[3]^2/(2*Sqrt[2]) - ((I/12)*Pi*Log[7/2])/
         Sqrt[2] - ((I/12)*Pi*Log[2584/483])/Sqrt[2] - 
        Log[2584/483]^2/(24*Sqrt[2]) + (-1/4*Log[40/21]/Sqrt[2] - 
          Log[56/23]/(4*Sqrt[2]))*Log[6] - ((I/12)*Pi*Log[35/3])/Sqrt[2] + 
        Log[5/2]*(1/(12*Sqrt[2]) + ((I/6)*Pi)/Sqrt[2] - 
          Log[35/3]/(12*Sqrt[2])) + Log[19/3]*(((I/12)*Pi)/Sqrt[2] + 
          Log[323/20]/(12*Sqrt[2])) + ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(-1/12*1/Sqrt[2] + Log[17]/(12*Sqrt[2])) - 
        Log[39]^2/(6*Sqrt[2]) + Log[3]*(1/(4*Sqrt[2]) - (I*Pi)/Sqrt[2] + 
          Log[7/2]/(6*Sqrt[2]) + Log[2584/483]/(2*Sqrt[2]) - 
          Log[323/20]/(3*Sqrt[2]) + (Sqrt[2]*Log[39])/3) + 
        Log[275/7]^2/(12*Sqrt[2]) + Log[715/18]^2/(12*Sqrt[2]) - 
        ((I/3)*Pi*Log[40])/Sqrt[2] - Log[40]^2/(6*Sqrt[2]) + 
        ((I/6)*Pi*Log[55])/Sqrt[2] + ((I/6)*Pi*Log[275/2])/Sqrt[2] + 
        Log[39]*(-1/6*1/Sqrt[2] + ((I/3)*Pi)/Sqrt[2] + Log[40]/(3*Sqrt[2]) - 
          Log[55]/(6*Sqrt[2]) - Log[275/2]/(6*Sqrt[2]))) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]) - 
        Log[3]^2/(6*Sqrt[2]) + (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
        ((I/24)*Pi*Log[25/4])/Sqrt[2] + ((-52 - 77*Sqrt[2])*Log[36])/4416 - 
        Log[39]^2/(24*Sqrt[2]) + Log[3]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] + Log[39]/(6*Sqrt[2])) + 
        Log[275/7]^2/(48*Sqrt[2]) - ((I/12)*Pi*Log[715/18])/Sqrt[2] - 
        Log[715/18]^2/(48*Sqrt[2]) + ((I/24)*Pi*Log[55])/Sqrt[2] + 
        ((I/24)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(-1/24*1/Sqrt[2] + 
          ((I/12)*Pi)/Sqrt[2] + Log[715/18]/(12*Sqrt[2]) - 
          Log[55]/(24*Sqrt[2]) - Log[275/2]/(24*Sqrt[2]))) + 
      Zeta[3]/(24*Sqrt[2])) + G[a[4], a[3]]*(-1/144*Pi^2/Sqrt[2] + 
      ((I/72)*Pi^3)/Sqrt[2] - G[a[38], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[17], a[9]]/(24*Sqrt[2]) + G[a[7], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[7], a[9], a[8], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[7], a[10], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[7], a[23], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[7], a[23], a[10], a[9]]/(24*Sqrt[2]) + G[a[10], a[7], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[10], a[9], a[7], a[9]]/(24*Sqrt[2]) - 
      G[a[10], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[10], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[19], a[9], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[9], a[75], a[9]]/(24*Sqrt[2]) - G[a[19], a[20], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[19], a[23], a[20], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[73], a[9]]/(24*Sqrt[2]) - 
      G[a[19], a[23], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[19], a[23], a[75], a[9]]/(24*Sqrt[2]) + G[a[19], a[73], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[20], a[19], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[20], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[20], a[23], a[19], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[7], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[7], a[9], a[9]]/(24*Sqrt[2]) + G[a[23], a[7], a[10], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[9], a[2], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[7], a[9]]/(8*Sqrt[2]) + G[a[23], a[9], a[10], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[9], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[23], a[9], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[9], a[74], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[9], a[75], a[9]]/(24*Sqrt[2]) + G[a[23], a[9], a[79], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[10], a[7], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[10], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[16], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[16], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[16], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[17], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[17], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[17], a[17], a[9]]/(12*Sqrt[2]) - G[a[23], a[19], a[9], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[19], a[20], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[19], a[73], a[9]]/(24*Sqrt[2]) + G[a[23], a[20], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[20], a[19], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[2], a[9]]/(24*Sqrt[2]) + G[a[23], a[23], a[7], a[9]]/
       (12*Sqrt[2]) - G[a[23], a[23], a[10], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[19], a[9]]/(6*Sqrt[2]) + G[a[23], a[23], a[20], a[9]]/
       (8*Sqrt[2]) + G[a[23], a[23], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[38], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[43], a[9]]/(8*Sqrt[2]) + G[a[23], a[23], a[69], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[23], a[70], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[23], a[73], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[23], a[74], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[23], a[75], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[29], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[32], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[29], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[33], a[32], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[33], a[33], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[35], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[36], a[43], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[37], a[79], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[37], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[38], a[25], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[35], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[38], a[38], a[9]]/(24*Sqrt[2]) + G[a[23], a[41], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[41], a[45], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[41], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[41], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[43], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[23], a[43], a[43], a[9]]/(12*Sqrt[2]) + 
      G[a[23], a[44], a[9], a[9]]/(24*Sqrt[2]) - G[a[23], a[44], a[45], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[44], a[79], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[44], a[80], a[9]]/(24*Sqrt[2]) - G[a[23], a[45], a[9], a[9]]/
       (12*Sqrt[2]) + G[a[23], a[45], a[45], a[9]]/(12*Sqrt[2]) - 
      G[a[23], a[45], a[80], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[46], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[23], a[48], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[48], a[47], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[7], a[9]]/(24*Sqrt[2]) - G[a[23], a[49], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[49], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[49], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[50], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[50], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[23], a[50], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[50], a[47], a[9]]/(24*Sqrt[2]) + G[a[23], a[69], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[69], a[70], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[70], a[9], a[9]]/(12*Sqrt[2]) - G[a[23], a[70], a[69], a[9]]/
       (24*Sqrt[2]) - G[a[23], a[73], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[23], a[73], a[19], a[9]]/(24*Sqrt[2]) - 
      G[a[29], a[23], a[33], a[9]]/(24*Sqrt[2]) - 
      G[a[32], a[23], a[33], a[9]]/(24*Sqrt[2]) - G[a[33], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[33], a[23], a[29], a[9]]/(24*Sqrt[2]) + 
      G[a[33], a[23], a[32], a[9]]/(24*Sqrt[2]) + G[a[34], a[23], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[35], a[23], a[38], a[9]]/(24*Sqrt[2]) + 
      G[a[36], a[23], a[43], a[9]]/(24*Sqrt[2]) + G[a[38], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[38], a[23], a[25], a[9]]/(24*Sqrt[2]) + 
      G[a[38], a[23], a[35], a[9]]/(24*Sqrt[2]) + 
      G[a[43], a[23], a[43], a[9]]/(12*Sqrt[2]) - G[a[45], a[23], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[9], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[9], a[17], a[9]]/(24*Sqrt[2]) - G[a[46], a[16], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[46], a[16], a[16], a[9]]/(24*Sqrt[2]) + 
      G[a[46], a[16], a[17], a[9]]/(12*Sqrt[2]) + G[a[46], a[17], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[46], a[17], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[17], a[17], a[9]]/(12*Sqrt[2]) + 
      G[a[46], a[46], a[16], a[9]]/(24*Sqrt[2]) - 
      G[a[46], a[46], a[17], a[9]]/(24*Sqrt[2]) + G[a[48], a[8], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[48], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[48], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[48], a[47], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[49], a[7], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[8], a[9], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[7], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[9], a[8], a[9]]/(24*Sqrt[2]) - 
      G[a[49], a[9], a[10], a[9]]/(24*Sqrt[2]) + G[a[49], a[9], a[47], a[9]]/
       (24*Sqrt[2]) - G[a[49], a[10], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[49], a[47], a[9], a[9]]/(24*Sqrt[2]) + G[a[50], a[7], a[9], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[8], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[7], a[9]]/(24*Sqrt[2]) - G[a[50], a[9], a[8], a[9]]/
       (24*Sqrt[2]) - G[a[50], a[9], a[10], a[9]]/(24*Sqrt[2]) + 
      G[a[50], a[9], a[47], a[9]]/(24*Sqrt[2]) - G[a[50], a[10], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[50], a[47], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[69], a[23], a[9], a[9]]/(24*Sqrt[2]) - G[a[69], a[23], a[70], a[9]]/
       (24*Sqrt[2]) - G[a[69], a[70], a[9], a[9]]/(24*Sqrt[2]) + 
      G[a[70], a[9], a[2], a[9]]/(24*Sqrt[2]) - G[a[70], a[23], a[2], a[9]]/
       (24*Sqrt[2]) + G[a[70], a[23], a[9], a[9]]/(12*Sqrt[2]) - 
      G[a[70], a[23], a[69], a[9]]/(24*Sqrt[2]) - G[a[70], a[69], a[9], a[9]]/
       (24*Sqrt[2]) + G[a[73], a[19], a[9], a[9]]/(24*Sqrt[2]) - 
      G[a[73], a[23], a[9], a[9]]/(24*Sqrt[2]) + G[a[73], a[23], a[19], a[9]]/
       (24*Sqrt[2]) - Log[9/8]^3/(36*Sqrt[2]) - 
      (G[a[17], a[16], a[9]]*Log[18/13])/(24*Sqrt[2]) - 
      (G[a[23], a[38], a[9]]*Log[3/2])/(24*Sqrt[2]) + 
      G[a[35], a[38], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] - 
        Log[3/2]/(24*Sqrt[2])) + G[a[38], a[35], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] - Log[3/2]/(24*Sqrt[2])) - 
      (3*Log[2]^3)/(16*Sqrt[2]) + G[a[10], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[48], a[47], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[49], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[8], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[50], a[10], a[9]]*
       (((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2])) + G[a[7], a[8], a[9]]*
       (((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[10], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[48], a[8], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[49], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[7], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[50], a[47], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2])) + 
      G[a[7], a[10], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[2]/(4*Sqrt[2])) + 
      (G[a[23], a[35], a[9]]*Log[5/2])/(24*Sqrt[2]) - 
      Log[5/2]^3/(144*Sqrt[2]) + G[a[23], a[25], a[9]]*
       (-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[23], a[29], a[9]]*(-1/6*Log[2]/Sqrt[2] - Log[5/2]/(24*Sqrt[2])) + 
      G[a[15], a[14], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[2]/(8*Sqrt[2]) - 
        Log[5/2]/(24*Sqrt[2])) + (G[a[46], a[16], a[9]]*Log[3])/(6*Sqrt[2]) - 
      (G[a[46], a[17], a[9]]*Log[3])/(6*Sqrt[2]) - ((I/6)*Pi*Log[3]^2)/
       Sqrt[2] + G[a[23], a[32], a[9]]*(-1/6*Log[2]/Sqrt[2] + 
        Log[5/2]/(24*Sqrt[2]) - Log[3]/(6*Sqrt[2])) + 
      Log[18/13]^2*(-1/48*Log[5/2]/Sqrt[2] + Log[3]/(24*Sqrt[2])) + 
      G[a[23], a[43], a[9]]*(-1/24*1/Sqrt[2] - Log[2]/(6*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2])) + G[a[36], a[43], a[9]]*
       (-1/24*Log[5/2]/Sqrt[2] + Log[3]/(12*Sqrt[2])) + 
      Log[18/13]*(-1/144*Pi^2/Sqrt[2] + Log[3]/(12*Sqrt[2]) - 
        Log[3]^2/(4*Sqrt[2]) + Log[5/2]*(-1/24*1/Sqrt[2] + 
          Log[3]/(6*Sqrt[2]))) - (G[a[36], a[16], a[9]]*Log[7/2])/
       (24*Sqrt[2]) + (G[a[36], a[17], a[9]]*Log[7/2])/(24*Sqrt[2]) + 
      (Pi^2*Log[72/17])/(144*Sqrt[2]) + 
      (-1/72*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[40/21])/Sqrt[2] + 
        Log[40/21]^2/(24*Sqrt[2]) + ((I/12)*Pi*Log[56/23])/Sqrt[2] + 
        Log[56/23]^2/(24*Sqrt[2]))*Log[6] + Log[9/8]^2*
       (-1/48*1/Sqrt[2] + ((I/24)*Pi)/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[3]/(12*Sqrt[2]) - Log[6]/(12*Sqrt[2])) + 
      G[a[23], a[36], a[9]]*(-1/6*Log[2]/Sqrt[2] + Log[7/2]/(24*Sqrt[2]) + 
        Log[6]/(12*Sqrt[2])) + Log[9/8]*(((I/24)*Pi)/Sqrt[2] - 
        Pi^2/(72*Sqrt[2]) + (3*Log[2]^2)/(16*Sqrt[2]) - 
        ((I/6)*Pi*Log[3])/Sqrt[2] + ((I/6)*Pi*Log[6])/Sqrt[2] + 
        Log[2]*(-1/8*1/Sqrt[2] - ((I/8)*Pi)/Sqrt[2] + Log[3]/(2*Sqrt[2]) - 
          Log[6]/(2*Sqrt[2]))) + Log[5/2]^2*(((I/48)*Pi)/Sqrt[2] + 
        Log[25/4]/(48*Sqrt[2])) + Log[9]^2/(48*Sqrt[2]) + 
      Log[25/4]*(Pi^2/(144*Sqrt[2]) + ((-52 - 15*Sqrt[2])*Log[9])/8832) + 
      Log[7/2]*(-1/144*Pi^2/Sqrt[2] + ((I/12)*Pi*Log[6])/Sqrt[2] - 
        Log[14]^2/(48*Sqrt[2])) + G[a[23], a[37], a[9]]*
       (Log[2]/(12*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - Log[72/17]/(24*Sqrt[2]) - 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[45], a[9]]*
       (Log[9/8]/(12*Sqrt[2]) + Log[2]/(8*Sqrt[2]) - Log[3]/(6*Sqrt[2]) + 
        Log[6]/(6*Sqrt[2]) - Log[129/8]/(24*Sqrt[2])) + 
      G[a[23], a[41], a[9]]*(-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[44], a[9]]*
       (-1/24*Log[9/8]/Sqrt[2] - Log[2]/(8*Sqrt[2]) + 
        Log[72/17]/(24*Sqrt[2]) - Log[6]/(12*Sqrt[2]) + 
        Log[129/8]/(24*Sqrt[2])) + G[a[23], a[28], a[9]]*
       (-1/24*Log[5/2]/Sqrt[2] + Log[323/20]/(24*Sqrt[2])) + 
      Log[4]*(((-52 - 15*Sqrt[2])*Log[25/4])/8832 + 
        Log[323/20]/(24*Sqrt[2])) + G[a[13], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[18], a[14], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[2]/(4*Sqrt[2]) + 
        Log[323/20]/(12*Sqrt[2])) + G[a[23], a[34], a[9]]*
       (((I/24)*Pi)/Sqrt[2] + Log[3/2]/(24*Sqrt[2]) - 
        Log[75/2]/(24*Sqrt[2])) + G[a[23], a[20], a[9]]*
       (((I/12)*Pi)/Sqrt[2] - Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[17], a[9]]*(-1/24*1/Sqrt[2] + ((I/12)*Pi)/Sqrt[2] - 
        Log[18/13]/(24*Sqrt[2]) + Log[3]/(6*Sqrt[2]) - 
        Log[7/2]/(24*Sqrt[2]) - Log[39]/(12*Sqrt[2])) + 
      G[a[29], a[33], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[32], a[33], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[29], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[33], a[32], a[9]]*(((-1/24*I)*Pi)/Sqrt[2] + Log[39]/(24*Sqrt[2])) + 
      G[a[16], a[17], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[19], a[20], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[19], a[9]]*(((-1/12*I)*Pi)/Sqrt[2] + Log[39]/(12*Sqrt[2])) + 
      G[a[23], a[16], a[9]]*(1/(24*Sqrt[2]) - ((I/24)*Pi)/Sqrt[2] + 
        Log[18/13]/(24*Sqrt[2]) + Log[3/2]/(24*Sqrt[2]) - 
        Log[3]/(6*Sqrt[2]) + Log[7/2]/(24*Sqrt[2]) + Log[39]/(12*Sqrt[2])) + 
      Log[2]^2*(-3/(16*Sqrt[2]) + (((35*I)/48)*Pi)/Sqrt[2] + 
        Log[5/2]/(6*Sqrt[2]) + Log[3]/Sqrt[2] + Log[7/2]/(12*Sqrt[2]) + 
        Log[2584/483]/(4*Sqrt[2]) - Log[19/3]/(4*Sqrt[2]) + 
        Log[35/3]/(4*Sqrt[2]) - Log[323/20]/(6*Sqrt[2]) - 
        Log[17]/(4*Sqrt[2]) - (Sqrt[2]*Log[39])/3) + 
      Log[3]*(((-1/12*I)*Pi)/Sqrt[2] + Pi^2/(18*Sqrt[2]) - 
        ((I/6)*Pi*Log[2584/483])/Sqrt[2] - Log[2584/483]^2/(12*Sqrt[2]) + 
        Log[7/2]*(((-1/12*I)*Pi)/Sqrt[2] - Log[14]/(12*Sqrt[2])) - 
        Log[323/20]/(6*Sqrt[2]) + ((I/6)*Pi*Log[715/18])/Sqrt[2] - 
        (Log[39]*Log[715/18])/(6*Sqrt[2]) + Log[715/18]^2/(12*Sqrt[2])) + 
      (((-1/24*I)*Pi)/Sqrt[2] - Pi^2/(72*Sqrt[2]))*Log[40] + 
      (Log[39]^2*Log[40])/(24*Sqrt[2]) - (Log[275/7]^2*Log[40])/
       (48*Sqrt[2]) + ((I/12)*Pi*Log[715/18]*Log[40])/Sqrt[2] + 
      (Log[715/18]^2*Log[40])/(48*Sqrt[2]) + Log[40]^3/(48*Sqrt[2]) + 
      G[a[23], a[33], a[9]]*(1/(24*Sqrt[2]) + Log[2]/(3*Sqrt[2]) + 
        Log[39]/(24*Sqrt[2]) - Log[40]/(24*Sqrt[2])) + 
      Log[39]*(-1/72*Pi^2/Sqrt[2] + (1/(24*Sqrt[2]) - ((I/12)*Pi)/Sqrt[2])*
         Log[40] - (Log[715/18]*Log[40])/(12*Sqrt[2]) - 
        Log[40]^2/(24*Sqrt[2])) + Log[3/2]*((Log[2]*Log[5/2])/(6*Sqrt[2]) + 
        Log[5/2]^2/(48*Sqrt[2]) + (Log[5/2]*Log[25/4])/(24*Sqrt[2]) - 
        Log[40]^2/(48*Sqrt[2])) - (Pi^2*Log[55])/(144*Sqrt[2]) + 
      Log[9]*(Log[323/20]/(12*Sqrt[2]) - Log[64]/(48*Sqrt[2])) - 
      (Pi^2*Log[275/2])/(144*Sqrt[2]) + Log[40]^2*(-1/48*1/Sqrt[2] + 
        ((I/48)*Pi)/Sqrt[2] - Log[55]/(48*Sqrt[2]) - 
        Log[275/2]/(48*Sqrt[2])) + Log[2]*((((7*I)/24)*Pi)/Sqrt[2] + 
        Pi^2/(8*Sqrt[2]) + Log[3]^2/(2*Sqrt[2]) - ((I/12)*Pi*Log[7/2])/
         Sqrt[2] - ((I/12)*Pi*Log[2584/483])/Sqrt[2] - 
        Log[2584/483]^2/(24*Sqrt[2]) + (-1/4*Log[40/21]/Sqrt[2] - 
          Log[56/23]/(4*Sqrt[2]))*Log[6] - ((I/12)*Pi*Log[35/3])/Sqrt[2] + 
        Log[5/2]*(1/(12*Sqrt[2]) + ((I/6)*Pi)/Sqrt[2] - 
          Log[35/3]/(12*Sqrt[2])) + Log[19/3]*(((I/12)*Pi)/Sqrt[2] + 
          Log[323/20]/(12*Sqrt[2])) + ((I/12)*Pi*Log[17])/Sqrt[2] + 
        Log[323/20]*(-1/12*1/Sqrt[2] + Log[17]/(12*Sqrt[2])) - 
        Log[39]^2/(6*Sqrt[2]) + Log[3]*(1/(4*Sqrt[2]) - (I*Pi)/Sqrt[2] + 
          Log[7/2]/(6*Sqrt[2]) + Log[2584/483]/(2*Sqrt[2]) - 
          Log[323/20]/(3*Sqrt[2]) + (Sqrt[2]*Log[39])/3) + 
        Log[275/7]^2/(12*Sqrt[2]) + Log[715/18]^2/(12*Sqrt[2]) - 
        ((I/3)*Pi*Log[40])/Sqrt[2] - Log[40]^2/(6*Sqrt[2]) + 
        ((I/6)*Pi*Log[55])/Sqrt[2] + ((I/6)*Pi*Log[275/2])/Sqrt[2] + 
        Log[39]*(-1/6*1/Sqrt[2] + ((I/3)*Pi)/Sqrt[2] + Log[40]/(3*Sqrt[2]) - 
          Log[55]/(6*Sqrt[2]) - Log[275/2]/(6*Sqrt[2]))) + 
      Log[5/2]*(((I/24)*Pi)/Sqrt[2] + Pi^2/(72*Sqrt[2]) - 
        Log[3]^2/(6*Sqrt[2]) + (Log[7/2]*Log[6])/(12*Sqrt[2]) + 
        ((I/24)*Pi*Log[25/4])/Sqrt[2] + ((52 - 77*Sqrt[2])*Log[36])/4416 - 
        Log[39]^2/(24*Sqrt[2]) + Log[3]*(1/(12*Sqrt[2]) - 
          ((I/6)*Pi)/Sqrt[2] + Log[39]/(6*Sqrt[2])) + 
        Log[275/7]^2/(48*Sqrt[2]) - ((I/12)*Pi*Log[715/18])/Sqrt[2] - 
        Log[715/18]^2/(48*Sqrt[2]) + ((I/24)*Pi*Log[55])/Sqrt[2] + 
        ((I/24)*Pi*Log[275/2])/Sqrt[2] + Log[39]*(-1/24*1/Sqrt[2] + 
          ((I/12)*Pi)/Sqrt[2] + Log[715/18]/(12*Sqrt[2]) - 
          Log[55]/(24*Sqrt[2]) - Log[275/2]/(24*Sqrt[2]))) + 
      Zeta[3]/(24*Sqrt[2])))}, {a[1] -> 7 - 6*Sqrt[2], a[2] -> -2, 
  a[3] -> -1, a[4] -> 1 - 2*Sqrt[2], a[5] -> 1 + 2*Sqrt[2], 
  a[6] -> 7 + 6*Sqrt[2], a[7] -> -8, a[8] -> -8/121, a[9] -> 1, a[10] -> 8/7, 
  a[11] -> -5/2, a[12] -> -90, a[13] -> -3/16, a[14] -> -1/8, a[15] -> -3/32, 
  a[16] -> -1/15, a[17] -> 9/8, a[18] -> -1/16, a[19] -> -1/39, 
  a[20] -> -18/697, a[21] -> -1/55, a[22] -> -18/983, a[23] -> 0, 
  a[24] -> -273/2, a[25] -> -25, a[26] -> -21, a[27] -> -21/4, a[28] -> -1/3, 
  a[29] -> 275/273, a[30] -> 91/90, a[31] -> 56/55, a[32] -> 55/54, 
  a[33] -> 40/39, a[34] -> 16/15, a[35] -> 25/21, a[36] -> 7/5, 
  a[37] -> 483/323, a[38] -> 5/3, a[39] -> 91/36, a[40] -> 18/7, 
  a[41] -> 23/7, a[42] -> 7/2, a[43] -> 18/5, a[44] -> 21/5, a[45] -> 9, 
  a[46] -> 323/303, a[47] -> 72/55, a[48] -> 2584/2101, a[49] -> 56/33, 
  a[50] -> 40/19, a[51] -> -5, a[52] -> -5/3, a[53] -> 7, 
  a[54] -> -5 - 2*Sqrt[3], a[55] -> 1 - 2*Sqrt[3], a[56] -> -2 - Sqrt[3], 
  a[57] -> -2 + Sqrt[3], a[58] -> -5 + 2*Sqrt[3], a[59] -> 1 + 2*Sqrt[3], 
  a[60] -> 1 - Sqrt[6], a[61] -> 1 + Sqrt[6], a[62] -> 2 - Sqrt[13], 
  a[63] -> 2 + Sqrt[13], a[64] -> 4 - Sqrt[33], a[65] -> 4 + Sqrt[33], 
  a[66] -> (4 - Sqrt[73])/3, a[67] -> (4 + Sqrt[73])/3, a[68] -> -3, 
  a[69] -> -14/11, a[70] -> -2/3, a[71] -> -2/5, a[72] -> -10/11, 
  a[73] -> -7/268, a[74] -> -2/73, a[75] -> -1/38, a[76] -> -2/103, 
  a[77] -> -5/268, a[78] -> -1/54, a[79] -> 17/9, a[80] -> 129}}


==> anc/boundary/T1/f10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-1, Log[2], Pi^2/12 - Log[2]^2/2, -1/12*(Pi^2*Log[2]) + Log[2]^3/6 + 
   (7*Zeta[3])/3, (47*Pi^4)/1440 + (Pi^2*Log[2]^2)/24 - Log[2]^4/24 - 
   (7*Log[2]*Zeta[3])/3}, {}}


==> anc/boundary/T1/f11.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T1/f12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-1, Log[4], Pi^2/12 - Log[4]^2/2, -1/6*(Pi^2*Log[2]) + (4*Log[2]^3)/3 + 
   (7*Zeta[3])/3, (47*Pi^4)/1440 + (Pi^2*Log[2]^2)/6 - (2*Log[2]^4)/3 - 
   (14*Log[2]*Zeta[3])/3}, {}}


==> anc/boundary/T1/f13.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-1, Log[4], Pi^2/12 - Log[4]^2/2, -1/6*(Pi^2*Log[2]) + (4*Log[2]^3)/3 + 
   (7*Zeta[3])/3, (47*Pi^4)/1440 + (Pi^2*Log[2]^2)/6 - (2*Log[2]^4)/3 - 
   (14*Log[2]*Zeta[3])/3}, {}}


==> anc/boundary/T1/f14.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T1/f15.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, 0, Pi^2/24, -1/6*Zeta[3], Pi^4/320}, {}}


==> anc/boundary/T1/f2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{3/2, -4*Log[2], -(Log[9/8]*Log[9/5]) + Log[9/5]^2/2 - (Log[2]*Log[3])/2 + 
   Log[4]^2/2 + (I/2)*Pi*Log[16/3] + (Log[27/4]*Log[4096])/12 + 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 4*Log[(-5 + 3*Sqrt[5])/2]^2 - 
   (2*I)*Pi*Log[-5 + 3*Sqrt[5]] + Log[9/5]*(-Log[7 - 3*Sqrt[5]] + 
     4*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*(-2*Log[(-5 + 6*Sqrt[5])/31] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(-8*Log[(-5 + 3*Sqrt[5])/2] + 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   (6*PolyLog[2, -2] + PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] - 
     8*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
     4*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
     4*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
     4*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
     8*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
     4*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
     4*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     4*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/2, 
  (I/8)*Pi^3 - (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 + 
   G[a[5], a[6]]*(Pi^2/2 - 8*G[a[1], a[4], a[3]] - 16*G[a[4], a[4], a[3]] - 
     8*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[9], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[7], a[6]]*(-1/12*Pi^2 + 
     2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 2*G[a[5], a[4], a[3]]) + 
   G[a[4], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[4], a[3]] + 4*G[a[1], a[4], a[4], a[3]] - 
   G[a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[5], a[4], a[3]] - 
   G[a[1], a[5], a[12], a[5]] + G[a[1], a[5], a[13], a[5]]/2 - 
   G[a[1], a[12], a[5], a[5]] + G[a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[4], a[3]] - G[a[4], a[1], a[12], a[5]] + 
   G[a[4], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[14], a[5]] + 
   8*G[a[4], a[4], a[4], a[3]] - 2*G[a[4], a[4], a[10], a[5]] - 
   G[a[4], a[4], a[11], a[5]] + G[a[4], a[4], a[13], a[5]]/2 + 
   (3*G[a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[16], a[5]]/2 + 
   G[a[4], a[4], a[17], a[5]]/2 + 6*G[a[4], a[4], a[18], a[5]] + 
   4*G[a[4], a[5], a[4], a[3]] + G[a[4], a[5], a[13], a[5]]/2 + 
   G[a[4], a[5], a[16], a[5]] - G[a[4], a[5], a[17], a[5]]/2 - 
   4*G[a[4], a[10], a[5], a[5]] + G[a[4], a[10], a[10], a[5]] + 
   3*G[a[4], a[10], a[11], a[5]] + G[a[4], a[11], a[10], a[5]] - 
   G[a[4], a[11], a[16], a[5]]/2 + G[a[4], a[11], a[17], a[5]]/2 - 
   G[a[4], a[12], a[1], a[5]]/2 + G[a[4], a[13], a[1], a[5]]/2 + 
   G[a[4], a[13], a[5], a[5]]/2 + G[a[4], a[14], a[12], a[5]]/2 - 
   G[a[4], a[14], a[13], a[5]]/2 + G[a[4], a[16], a[5], a[5]]/2 - 
   G[a[4], a[16], a[16], a[5]] + G[a[4], a[16], a[17], a[5]]/2 - 
   G[a[4], a[17], a[5], a[5]]/2 + G[a[4], a[17], a[16], a[5]] - 
   G[a[4], a[17], a[17], a[5]]/2 + 2*G[a[4], a[18], a[5], a[5]] - 
   2*G[a[4], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[4], a[3]] + 
   4*G[a[5], a[4], a[4], a[3]] + 2*G[a[5], a[5], a[4], a[3]] - 
   32*G[a[5], a[5], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[5], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[5], a[6]] + G[a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[5], a[6]] + G[a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[5], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[5], a[6]] + G[a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[5], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[5], a[6]] + G[a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[7], a[6]] + 
   G[a[11], a[4], a[16], a[5]]/2 - G[a[11], a[4], a[17], a[5]]/2 - 
   G[a[12], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[5]]/2 + 
   G[a[13], a[1], a[5], a[5]]/2 + G[a[13], a[5], a[1], a[5]]/2 - 
   G[a[14], a[4], a[12], a[5]]/2 + G[a[14], a[4], a[13], a[5]]/2 + 
   G[a[14], a[5], a[12], a[5]] - G[a[14], a[5], a[13], a[5]] + 
   G[a[14], a[12], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[5]]/2 + 
   (G[a[4], a[16], a[5]]*Log[4/3])/2 - (G[a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[13], a[1], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[14], a[12], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) - 
   2*G[a[4], a[11], a[5]]*Log[2] + 3*G[a[10], a[11], a[5]]*Log[2] + 
   G[a[11], a[10], a[5]]*Log[2] - (4*Log[2]^3)/3 + 
   G[a[1], a[12], a[5]]*(I*Pi + Log[2]) - Log[3]^3/4 + 
   Log[4/3]*(-8*Log[2] + 4*Log[2]^2 - (I/4)*Pi*Log[3]) + 
   2*G[a[4], a[10], a[5]]*Log[4] - (I/4)*Pi*Log[3]*Log[4] - 
   (I/4)*Pi*Log[3/2]*Log[6] + (I/4)*Pi*Log[4]*Log[6] + Log[6]^3/4 + 
   Log[2]*(Pi^2/6 - 2*Log[3/2] - (3*Log[3/2]^2)/2 + Log[2048/729] - 
     Log[6]^2/2) + Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + 
   Log[6]^2*((I/4)*Pi - Log[64]/24) + Log[2]^2*(3 - ((5*I)/4)*Pi + Log[3/2] + 
     Log[288]/4) + (Pi^2*Log[512])/12 - (Pi^2*Log[2985984])/48 - 11*Zeta[3], 
  (4*Pi^4)/45 - (Pi^2*G[a[1], a[1], a[2]])/6 - (Pi^2*G[a[1], a[5], a[2]])/6 - 
   (Pi^2*G[a[4], a[1], a[2]])/3 - (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[4], a[18], a[5]])/6 - (Pi^2*G[a[5], a[1], a[2]])/6 - 
   (Pi^2*G[a[5], a[5], a[2]])/6 - 2*Pi^2*G[a[5], a[5], a[6]] + 
   (Pi^2*G[a[5], a[7], a[6]])/3 + (2*Pi^2*G[a[5], a[8], a[6]])/3 + 
   (2*Pi^2*G[a[5], a[9], a[6]])/3 + (Pi^2*G[a[7], a[5], a[6]])/2 - 
   (Pi^2*G[a[7], a[7], a[6]])/12 - (Pi^2*G[a[7], a[8], a[6]])/6 - 
   (Pi^2*G[a[7], a[9], a[6]])/6 + (Pi^2*G[a[8], a[5], a[6]])/2 - 
   (Pi^2*G[a[8], a[7], a[6]])/12 - (Pi^2*G[a[8], a[8], a[6]])/6 - 
   (Pi^2*G[a[8], a[9], a[6]])/6 + (Pi^2*G[a[9], a[5], a[6]])/2 - 
   (Pi^2*G[a[9], a[7], a[6]])/12 - (Pi^2*G[a[9], a[8], a[6]])/6 - 
   (Pi^2*G[a[9], a[9], a[6]])/6 + G[a[1], a[4], a[2]]*
    (-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 8*G[a[5], a[7], a[6]] - 
     8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 8*G[a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 2*G[a[7], a[9], a[6]] - 
     8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 2*G[a[8], a[8], a[6]] + 
     2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 2*G[a[9], a[7], a[6]] + 
     2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[4], a[4], a[2]]*(-1/3*Pi^2 + 64*G[a[5], a[5], a[6]] - 
     16*G[a[5], a[7], a[6]] - 16*G[a[5], a[8], a[6]] - 
     16*G[a[5], a[9], a[6]] - 16*G[a[7], a[5], a[6]] + 
     4*G[a[7], a[7], a[6]] + 4*G[a[7], a[8], a[6]] + 4*G[a[7], a[9], a[6]] - 
     16*G[a[8], a[5], a[6]] + 4*G[a[8], a[7], a[6]] + 4*G[a[8], a[8], a[6]] + 
     4*G[a[8], a[9], a[6]] - 16*G[a[9], a[5], a[6]] + 4*G[a[9], a[7], a[6]] + 
     4*G[a[9], a[8], a[6]] + 4*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[1], a[4], a[2]] + 4*G[a[1], a[1], a[4], a[4], a[2]] - 
   G[a[1], a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[1], a[5], a[4], a[2]] + 
   G[a[1], a[1], a[5], a[12], a[5]] - G[a[1], a[1], a[5], a[13], a[5]]/2 + 
   G[a[1], a[1], a[12], a[5], a[5]] - G[a[1], a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[14], a[5]] + 
   8*G[a[1], a[4], a[4], a[4], a[2]] + (3*G[a[1], a[4], a[4], a[14], a[5]])/
    2 + 4*G[a[1], a[4], a[5], a[4], a[2]] + G[a[1], a[4], a[5], a[14], a[5]]/
    2 + G[a[1], a[4], a[14], a[5], a[5]]/2 + 
   G[a[1], a[4], a[14], a[14], a[5]]/2 + 2*G[a[1], a[5], a[1], a[4], a[2]] + 
   G[a[1], a[5], a[1], a[12], a[5]] - G[a[1], a[5], a[1], a[13], a[5]]/2 + 
   4*G[a[1], a[5], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[5], a[4], a[2]] + 
   G[a[1], a[5], a[5], a[12], a[5]] - G[a[1], a[5], a[5], a[13], a[5]]/2 + 
   G[a[1], a[5], a[12], a[1], a[5]] + G[a[1], a[5], a[12], a[5], a[5]] - 
   2*G[a[1], a[5], a[12], a[12], a[5]] + G[a[1], a[5], a[12], a[13], a[5]] - 
   G[a[1], a[5], a[13], a[1], a[5]]/2 - G[a[1], a[5], a[13], a[5], a[5]]/2 + 
   G[a[1], a[5], a[13], a[12], a[5]] - G[a[1], a[5], a[13], a[13], a[5]]/2 + 
   G[a[1], a[12], a[1], a[5], a[5]] + G[a[1], a[12], a[5], a[1], a[5]] + 
   G[a[1], a[12], a[5], a[5], a[5]] - 2*G[a[1], a[12], a[5], a[12], a[5]] + 
   G[a[1], a[12], a[5], a[13], a[5]] - 2*G[a[1], a[12], a[12], a[5], a[5]] + 
   G[a[1], a[12], a[13], a[5], a[5]] - G[a[1], a[13], a[1], a[5], a[5]]/2 - 
   G[a[1], a[13], a[5], a[1], a[5]]/2 - G[a[1], a[13], a[5], a[5], a[5]]/2 + 
   G[a[1], a[13], a[5], a[12], a[5]] - G[a[1], a[13], a[5], a[13], a[5]]/2 + 
   G[a[1], a[13], a[12], a[5], a[5]] - G[a[1], a[13], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[1], a[4], a[2]] + G[a[4], a[1], a[1], a[12], a[5]] - 
   G[a[4], a[1], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[1], a[14], a[5]] + 
   8*G[a[4], a[1], a[4], a[4], a[2]] + (3*G[a[4], a[1], a[4], a[14], a[5]])/
    2 + 4*G[a[4], a[1], a[5], a[4], a[2]] + G[a[4], a[1], a[5], a[12], 
    a[5]] - G[a[4], a[1], a[5], a[13], a[5]]/2 + G[a[4], a[1], a[5], a[14], 
    a[5]] + G[a[4], a[1], a[12], a[1], a[5]] + G[a[4], a[1], a[12], a[5], 
    a[5]] - 2*G[a[4], a[1], a[12], a[12], a[5]] + 
   G[a[4], a[1], a[12], a[13], a[5]] - G[a[4], a[1], a[13], a[1], a[5]]/2 - 
   G[a[4], a[1], a[13], a[5], a[5]]/2 + G[a[4], a[1], a[13], a[12], a[5]] - 
   G[a[4], a[1], a[13], a[13], a[5]]/2 + G[a[4], a[1], a[14], a[5], a[5]] + 
   G[a[4], a[1], a[14], a[14], a[5]] + 8*G[a[4], a[4], a[1], a[4], a[2]] + 
   4*G[a[4], a[4], a[1], a[14], a[5]] + 16*G[a[4], a[4], a[4], a[4], a[2]] - 
   4*G[a[4], a[4], a[4], a[10], a[5]] + 3*G[a[4], a[4], a[4], a[11], a[5]] - 
   G[a[4], a[4], a[4], a[12], a[5]] + G[a[4], a[4], a[4], a[13], a[5]]/2 - 
   (13*G[a[4], a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[4], a[16], a[5]]/
    2 + G[a[4], a[4], a[4], a[17], a[5]]/2 + 
   14*G[a[4], a[4], a[4], a[18], a[5]] + 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   G[a[4], a[4], a[5], a[13], a[5]] - (3*G[a[4], a[4], a[5], a[14], a[5]])/
    2 + G[a[4], a[4], a[5], a[16], a[5]] - G[a[4], a[4], a[5], a[17], a[5]]/
    2 - 8*G[a[4], a[4], a[10], a[5], a[5]] + 
   2*G[a[4], a[4], a[10], a[10], a[5]] + 
   6*G[a[4], a[4], a[10], a[11], a[5]] - 3*G[a[4], a[4], a[11], a[5], a[5]] + 
   2*G[a[4], a[4], a[11], a[10], a[5]] + G[a[4], a[4], a[11], a[11], a[5]] - 
   G[a[4], a[4], a[11], a[16], a[5]]/2 + G[a[4], a[4], a[11], a[17], a[5]]/
    2 - G[a[4], a[4], a[12], a[1], a[5]]/2 - G[a[4], a[4], a[13], a[5], 
    a[5]] + G[a[4], a[4], a[13], a[12], a[5]] - 
   G[a[4], a[4], a[13], a[13], a[5]]/2 - G[a[4], a[4], a[14], a[1], a[5]] - 
   (5*G[a[4], a[4], a[14], a[5], a[5]])/2 - G[a[4], a[4], a[14], a[12], a[5]]/
    2 + G[a[4], a[4], a[14], a[13], a[5]]/2 - 
   (3*G[a[4], a[4], a[14], a[14], a[5]])/2 + G[a[4], a[4], a[16], a[5], a[5]]/
    2 - G[a[4], a[4], a[16], a[16], a[5]] + G[a[4], a[4], a[16], a[17], a[5]]/
    2 - G[a[4], a[4], a[17], a[5], a[5]]/2 + G[a[4], a[4], a[17], a[16], 
    a[5]] - G[a[4], a[4], a[17], a[17], a[5]]/2 + 
   6*G[a[4], a[4], a[18], a[5], a[5]] - 6*G[a[4], a[4], a[18], a[18], a[5]] + 
   4*G[a[4], a[5], a[1], a[4], a[2]] + G[a[4], a[5], a[1], a[12], a[5]] - 
   G[a[4], a[5], a[1], a[13], a[5]]/2 + 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   G[a[4], a[5], a[4], a[13], a[5]] + 4*G[a[4], a[5], a[5], a[4], a[2]] - 
   2*G[a[4], a[5], a[5], a[12], a[5]] + (3*G[a[4], a[5], a[5], a[13], a[5]])/
    2 - G[a[4], a[5], a[5], a[16], a[5]] + G[a[4], a[5], a[5], a[17], a[5]]/
    2 - G[a[4], a[5], a[12], a[5], a[5]] - G[a[4], a[5], a[13], a[1], a[5]]/
    2 + G[a[4], a[5], a[13], a[5], a[5]]/2 + G[a[4], a[5], a[13], a[12], 
    a[5]] - G[a[4], a[5], a[13], a[13], a[5]]/2 - 
   G[a[4], a[5], a[14], a[12], a[5]] + G[a[4], a[5], a[14], a[13], a[5]] - 
   G[a[4], a[5], a[16], a[5], a[5]] + 2*G[a[4], a[5], a[16], a[16], a[5]] - 
   G[a[4], a[5], a[16], a[17], a[5]] + G[a[4], a[5], a[17], a[5], a[5]]/2 - 
   G[a[4], a[5], a[17], a[16], a[5]] + G[a[4], a[5], a[17], a[17], a[5]]/2 + 
   4*G[a[4], a[10], a[10], a[5], a[5]] - G[a[4], a[10], a[10], a[10], a[5]] - 
   3*G[a[4], a[10], a[10], a[11], a[5]] + 
   4*G[a[4], a[10], a[11], a[5], a[5]] - G[a[4], a[10], a[11], a[10], a[5]] - 
   3*G[a[4], a[10], a[11], a[11], a[5]] - 
   4*G[a[4], a[11], a[4], a[5], a[5]] + 2*G[a[4], a[11], a[4], a[11], a[5]] - 
   G[a[4], a[11], a[4], a[16], a[5]]/2 + G[a[4], a[11], a[4], a[17], a[5]]/
    2 + G[a[4], a[11], a[5], a[16], a[5]] - G[a[4], a[11], a[5], a[17], a[5]]/
    2 + 4*G[a[4], a[11], a[10], a[5], a[5]] - G[a[4], a[11], a[10], a[10], 
    a[5]] - 3*G[a[4], a[11], a[10], a[11], a[5]] - 
   G[a[4], a[11], a[11], a[10], a[5]] - G[a[4], a[11], a[11], a[16], a[5]]/
    2 + G[a[4], a[11], a[11], a[17], a[5]]/2 + 
   G[a[4], a[11], a[16], a[5], a[5]]/2 - G[a[4], a[11], a[16], a[16], a[5]] + 
   G[a[4], a[11], a[16], a[17], a[5]]/2 - G[a[4], a[11], a[17], a[5], a[5]]/
    2 + G[a[4], a[11], a[17], a[16], a[5]] - 
   G[a[4], a[11], a[17], a[17], a[5]]/2 + G[a[4], a[12], a[1], a[1], a[5]]/
    2 - G[a[4], a[12], a[1], a[12], a[5]] + G[a[4], a[12], a[1], a[13], a[5]]/
    2 - G[a[4], a[12], a[12], a[1], a[5]] + G[a[4], a[12], a[13], a[1], a[5]]/
    2 - G[a[4], a[13], a[1], a[1], a[5]]/2 - G[a[4], a[13], a[1], a[5], a[5]]/
    2 + G[a[4], a[13], a[1], a[12], a[5]] - G[a[4], a[13], a[1], a[13], a[5]]/
    2 - G[a[4], a[13], a[5], a[1], a[5]]/2 - G[a[4], a[13], a[5], a[5], a[5]]/
    2 + G[a[4], a[13], a[5], a[12], a[5]] - G[a[4], a[13], a[5], a[13], a[5]]/
    2 + G[a[4], a[13], a[12], a[1], a[5]] + G[a[4], a[13], a[12], a[5], 
    a[5]] - G[a[4], a[13], a[13], a[1], a[5]]/2 - 
   G[a[4], a[13], a[13], a[5], a[5]]/2 - G[a[4], a[14], a[1], a[5], a[5]]/2 - 
   G[a[4], a[14], a[1], a[12], a[5]] + G[a[4], a[14], a[1], a[13], a[5]]/2 - 
   G[a[4], a[14], a[4], a[5], a[5]]/2 + G[a[4], a[14], a[4], a[12], a[5]]/2 - 
   G[a[4], a[14], a[5], a[1], a[5]] - G[a[4], a[14], a[5], a[12], a[5]] + 
   G[a[4], a[14], a[5], a[13], a[5]] - G[a[4], a[14], a[12], a[1], a[5]]/2 - 
   G[a[4], a[14], a[12], a[5], a[5]] + G[a[4], a[14], a[12], a[12], a[5]] - 
   G[a[4], a[14], a[12], a[13], a[5]]/2 + G[a[4], a[14], a[13], a[1], a[5]]/
    2 + G[a[4], a[14], a[13], a[5], a[5]] - G[a[4], a[14], a[13], a[12], 
    a[5]] + G[a[4], a[14], a[13], a[13], a[5]]/2 + 
   G[a[4], a[14], a[14], a[12], a[5]]/2 - G[a[4], a[14], a[14], a[13], a[5]]/
    2 - G[a[4], a[16], a[5], a[5], a[5]]/2 + G[a[4], a[16], a[5], a[16], 
    a[5]] - G[a[4], a[16], a[5], a[17], a[5]]/2 + 
   G[a[4], a[16], a[16], a[5], a[5]] - 2*G[a[4], a[16], a[16], a[16], a[5]] + 
   G[a[4], a[16], a[16], a[17], a[5]] - G[a[4], a[16], a[17], a[5], a[5]]/2 + 
   G[a[4], a[16], a[17], a[16], a[5]] - G[a[4], a[16], a[17], a[17], a[5]]/
    2 + G[a[4], a[17], a[5], a[5], a[5]]/2 - G[a[4], a[17], a[5], a[16], 
    a[5]] + G[a[4], a[17], a[5], a[17], a[5]]/2 - 
   G[a[4], a[17], a[16], a[5], a[5]] + 2*G[a[4], a[17], a[16], a[16], a[5]] - 
   G[a[4], a[17], a[16], a[17], a[5]] + G[a[4], a[17], a[17], a[5], a[5]]/2 - 
   G[a[4], a[17], a[17], a[16], a[5]] + G[a[4], a[17], a[17], a[17], a[5]]/
    2 + 2*G[a[4], a[18], a[4], a[5], a[5]] - 
   2*G[a[4], a[18], a[4], a[18], a[5]] - 
   2*G[a[4], a[18], a[18], a[5], a[5]] + 
   2*G[a[4], a[18], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[1], a[4], a[2]] + 
   4*G[a[5], a[1], a[4], a[4], a[2]] + 2*G[a[5], a[1], a[5], a[4], a[2]] + 
   4*G[a[5], a[4], a[1], a[4], a[2]] + 8*G[a[5], a[4], a[4], a[4], a[2]] + 
   4*G[a[5], a[4], a[5], a[4], a[2]] + 2*G[a[5], a[5], a[1], a[4], a[2]] + 
   4*G[a[5], a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[5], a[4], a[2]] + 
   128*G[a[5], a[5], a[5], a[5], a[6]] - 64*G[a[5], a[5], a[5], a[7], a[6]] - 
   32*G[a[5], a[5], a[7], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[7], a[6]] - 
   32*G[a[5], a[5], a[8], a[5], a[6]] + 16*G[a[5], a[5], a[8], a[7], a[6]] - 
   32*G[a[5], a[5], a[9], a[5], a[6]] + 16*G[a[5], a[5], a[9], a[7], a[6]] - 
   32*G[a[5], a[7], a[5], a[5], a[6]] + 16*G[a[5], a[7], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[7], a[6]] + 
   8*G[a[5], a[7], a[8], a[5], a[6]] - 4*G[a[5], a[7], a[8], a[7], a[6]] + 
   8*G[a[5], a[7], a[9], a[5], a[6]] - 4*G[a[5], a[7], a[9], a[7], a[6]] - 
   32*G[a[5], a[8], a[5], a[5], a[6]] + 16*G[a[5], a[8], a[5], a[7], a[6]] + 
   8*G[a[5], a[8], a[7], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[8], a[7], a[6]] + 
   8*G[a[5], a[8], a[9], a[5], a[6]] - 4*G[a[5], a[8], a[9], a[7], a[6]] - 
   32*G[a[5], a[9], a[5], a[5], a[6]] + 16*G[a[5], a[9], a[5], a[7], a[6]] + 
   8*G[a[5], a[9], a[7], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[7], a[6]] + 
   8*G[a[5], a[9], a[8], a[5], a[6]] - 4*G[a[5], a[9], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[9], a[7], a[6]] - 
   32*G[a[7], a[5], a[5], a[5], a[6]] + 16*G[a[7], a[5], a[5], a[7], a[6]] + 
   8*G[a[7], a[5], a[7], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[7], a[6]] + 
   8*G[a[7], a[5], a[8], a[5], a[6]] - 4*G[a[7], a[5], a[8], a[7], a[6]] + 
   8*G[a[7], a[5], a[9], a[5], a[6]] - 4*G[a[7], a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[7], a[5], a[5], a[6]] - 4*G[a[7], a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[7], a[8], a[5], a[6]] + G[a[7], a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[7], a[9], a[5], a[6]] + G[a[7], a[7], a[9], a[7], a[6]] + 
   8*G[a[7], a[8], a[5], a[5], a[6]] - 4*G[a[7], a[8], a[5], a[7], a[6]] - 
   2*G[a[7], a[8], a[7], a[5], a[6]] + G[a[7], a[8], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[8], a[5], a[6]] + G[a[7], a[8], a[8], a[7], a[6]] - 
   2*G[a[7], a[8], a[9], a[5], a[6]] + G[a[7], a[8], a[9], a[7], a[6]] + 
   8*G[a[7], a[9], a[5], a[5], a[6]] - 4*G[a[7], a[9], a[5], a[7], a[6]] - 
   2*G[a[7], a[9], a[7], a[5], a[6]] + G[a[7], a[9], a[7], a[7], a[6]] - 
   2*G[a[7], a[9], a[8], a[5], a[6]] + G[a[7], a[9], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[9], a[5], a[6]] + G[a[7], a[9], a[9], a[7], a[6]] - 
   32*G[a[8], a[5], a[5], a[5], a[6]] + 16*G[a[8], a[5], a[5], a[7], a[6]] + 
   8*G[a[8], a[5], a[7], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[7], a[6]] + 
   8*G[a[8], a[5], a[8], a[5], a[6]] - 4*G[a[8], a[5], a[8], a[7], a[6]] + 
   8*G[a[8], a[5], a[9], a[5], a[6]] - 4*G[a[8], a[5], a[9], a[7], a[6]] + 
   8*G[a[8], a[7], a[5], a[5], a[6]] - 4*G[a[8], a[7], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[7], a[6]] - 
   2*G[a[8], a[7], a[8], a[5], a[6]] + G[a[8], a[7], a[8], a[7], a[6]] - 
   2*G[a[8], a[7], a[9], a[5], a[6]] + G[a[8], a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[8], a[5], a[5], a[6]] - 4*G[a[8], a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[8], a[7], a[5], a[6]] + G[a[8], a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[8], a[9], a[5], a[6]] + G[a[8], a[8], a[9], a[7], a[6]] + 
   8*G[a[8], a[9], a[5], a[5], a[6]] - 4*G[a[8], a[9], a[5], a[7], a[6]] - 
   2*G[a[8], a[9], a[7], a[5], a[6]] + G[a[8], a[9], a[7], a[7], a[6]] - 
   2*G[a[8], a[9], a[8], a[5], a[6]] + G[a[8], a[9], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[9], a[5], a[6]] + G[a[8], a[9], a[9], a[7], a[6]] - 
   32*G[a[9], a[5], a[5], a[5], a[6]] + 16*G[a[9], a[5], a[5], a[7], a[6]] + 
   8*G[a[9], a[5], a[7], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[7], a[6]] + 
   8*G[a[9], a[5], a[8], a[5], a[6]] - 4*G[a[9], a[5], a[8], a[7], a[6]] + 
   8*G[a[9], a[5], a[9], a[5], a[6]] - 4*G[a[9], a[5], a[9], a[7], a[6]] + 
   8*G[a[9], a[7], a[5], a[5], a[6]] - 4*G[a[9], a[7], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[7], a[6]] - 
   2*G[a[9], a[7], a[8], a[5], a[6]] + G[a[9], a[7], a[8], a[7], a[6]] - 
   2*G[a[9], a[7], a[9], a[5], a[6]] + G[a[9], a[7], a[9], a[7], a[6]] + 
   8*G[a[9], a[8], a[5], a[5], a[6]] - 4*G[a[9], a[8], a[5], a[7], a[6]] - 
   2*G[a[9], a[8], a[7], a[5], a[6]] + G[a[9], a[8], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[8], a[5], a[6]] + G[a[9], a[8], a[8], a[7], a[6]] - 
   2*G[a[9], a[8], a[9], a[5], a[6]] + G[a[9], a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[9], a[5], a[5], a[6]] - 4*G[a[9], a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[9], a[7], a[5], a[6]] + G[a[9], a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[9], a[8], a[5], a[6]] + G[a[9], a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[9], a[7], a[6]] - 
   G[a[11], a[4], a[4], a[5], a[5]] + G[a[11], a[4], a[4], a[16], a[5]]/2 - 
   G[a[11], a[4], a[4], a[17], a[5]]/2 - G[a[11], a[4], a[5], a[16], a[5]] + 
   G[a[11], a[4], a[5], a[17], a[5]]/2 + G[a[11], a[4], a[11], a[16], a[5]]/
    2 - G[a[11], a[4], a[11], a[17], a[5]]/2 - 
   G[a[11], a[4], a[16], a[5], a[5]]/2 + G[a[11], a[4], a[16], a[16], a[5]] - 
   G[a[11], a[4], a[16], a[17], a[5]]/2 + G[a[11], a[4], a[17], a[5], a[5]]/
    2 - G[a[11], a[4], a[17], a[16], a[5]] + 
   G[a[11], a[4], a[17], a[17], a[5]]/2 + G[a[11], a[11], a[4], a[16], a[5]]/
    2 - G[a[11], a[11], a[4], a[17], a[5]]/2 + 
   G[a[12], a[1], a[1], a[5], a[5]]/2 + G[a[12], a[1], a[5], a[1], a[5]]/2 + 
   G[a[12], a[1], a[5], a[5], a[5]]/2 - G[a[12], a[1], a[5], a[12], a[5]] + 
   G[a[12], a[1], a[5], a[13], a[5]]/2 - G[a[12], a[1], a[12], a[5], a[5]] + 
   G[a[12], a[1], a[13], a[5], a[5]]/2 + G[a[12], a[5], a[1], a[1], a[5]]/2 + 
   G[a[12], a[5], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[12], a[5]] + 
   G[a[12], a[5], a[1], a[13], a[5]]/2 + G[a[12], a[5], a[5], a[1], a[5]]/2 - 
   G[a[12], a[5], a[12], a[1], a[5]] + G[a[12], a[5], a[13], a[1], a[5]]/2 - 
   G[a[12], a[12], a[1], a[5], a[5]] - G[a[12], a[12], a[5], a[1], a[5]] + 
   G[a[12], a[13], a[1], a[5], a[5]]/2 + G[a[12], a[13], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[1], a[5], a[5]]/2 - G[a[13], a[1], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[5], a[5], a[5]]/2 + G[a[13], a[1], a[5], a[12], 
    a[5]] - G[a[13], a[1], a[5], a[13], a[5]]/2 + 
   G[a[13], a[1], a[12], a[5], a[5]] - G[a[13], a[1], a[13], a[5], a[5]]/2 - 
   G[a[13], a[5], a[1], a[1], a[5]]/2 - G[a[13], a[5], a[1], a[5], a[5]]/2 + 
   G[a[13], a[5], a[1], a[12], a[5]] - G[a[13], a[5], a[1], a[13], a[5]]/2 - 
   G[a[13], a[5], a[5], a[1], a[5]]/2 + G[a[13], a[5], a[12], a[1], a[5]] - 
   G[a[13], a[5], a[13], a[1], a[5]]/2 + G[a[13], a[12], a[1], a[5], a[5]] + 
   G[a[13], a[12], a[5], a[1], a[5]] - G[a[13], a[13], a[1], a[5], a[5]]/2 - 
   G[a[13], a[13], a[5], a[1], a[5]]/2 - G[a[14], a[1], a[5], a[12], a[5]] + 
   G[a[14], a[1], a[5], a[13], a[5]]/2 - G[a[14], a[1], a[12], a[5], a[5]] + 
   G[a[14], a[1], a[13], a[5], a[5]]/2 - G[a[14], a[4], a[1], a[5], a[5]]/2 + 
   G[a[14], a[4], a[1], a[12], a[5]] - G[a[14], a[4], a[1], a[13], a[5]]/2 + 
   G[a[14], a[4], a[4], a[1], a[5]] - G[a[14], a[4], a[4], a[5], a[5]]/2 + 
   G[a[14], a[4], a[4], a[12], a[5]]/2 - G[a[14], a[4], a[4], a[13], a[5]] - 
   G[a[14], a[4], a[5], a[1], a[5]] - G[a[14], a[4], a[5], a[12], a[5]] + 
   (3*G[a[14], a[4], a[5], a[13], a[5]])/2 + 
   G[a[14], a[4], a[12], a[1], a[5]]/2 - G[a[14], a[4], a[12], a[12], a[5]] + 
   G[a[14], a[4], a[12], a[13], a[5]]/2 - G[a[14], a[4], a[13], a[1], a[5]]/
    2 + G[a[14], a[4], a[13], a[5], a[5]]/2 + G[a[14], a[4], a[13], a[12], 
    a[5]] - G[a[14], a[4], a[13], a[13], a[5]]/2 - 
   G[a[14], a[4], a[14], a[12], a[5]]/2 + G[a[14], a[4], a[14], a[13], a[5]]/
    2 - 2*G[a[14], a[5], a[1], a[12], a[5]] + G[a[14], a[5], a[1], a[13], 
    a[5]] - G[a[14], a[5], a[4], a[1], a[5]] + G[a[14], a[5], a[4], a[13], 
    a[5]] + G[a[14], a[5], a[5], a[12], a[5]] - G[a[14], a[5], a[5], a[13], 
    a[5]] - G[a[14], a[5], a[12], a[1], a[5]] + 
   2*G[a[14], a[5], a[12], a[12], a[5]] - G[a[14], a[5], a[12], a[13], 
    a[5]] + G[a[14], a[5], a[13], a[1], a[5]] - 
   2*G[a[14], a[5], a[13], a[12], a[5]] + G[a[14], a[5], a[13], a[13], 
    a[5]] + G[a[14], a[5], a[14], a[12], a[5]] - G[a[14], a[5], a[14], a[13], 
    a[5]] - G[a[14], a[12], a[1], a[5], a[5]]/2 - 
   G[a[14], a[12], a[5], a[1], a[5]]/2 - G[a[14], a[12], a[5], a[5], a[5]]/
    2 + G[a[14], a[12], a[5], a[12], a[5]] - 
   G[a[14], a[12], a[5], a[13], a[5]]/2 + G[a[14], a[12], a[12], a[5], 
    a[5]] - G[a[14], a[12], a[13], a[5], a[5]]/2 + 
   G[a[14], a[13], a[1], a[5], a[5]]/2 + G[a[14], a[13], a[5], a[1], a[5]]/
    2 + G[a[14], a[13], a[5], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[12], 
    a[5]] + G[a[14], a[13], a[5], a[13], a[5]]/2 - 
   G[a[14], a[13], a[12], a[5], a[5]] + G[a[14], a[13], a[13], a[5], a[5]]/
    2 - G[a[14], a[14], a[4], a[12], a[5]]/2 + 
   G[a[14], a[14], a[4], a[13], a[5]]/2 + G[a[14], a[14], a[5], a[12], 
    a[5]] - G[a[14], a[14], a[5], a[13], a[5]] + 
   G[a[14], a[14], a[12], a[5], a[5]]/2 - G[a[14], a[14], a[13], a[5], a[5]]/
    2 + (G[a[4], a[4], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[17], a[5]]*Log[4/3])/2 - G[a[4], a[5], a[16], a[5]]*
    Log[4/3] + (G[a[4], a[5], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[11], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[11], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[16], a[5], a[5]]*Log[4/3])/2 + G[a[4], a[16], a[16], a[5]]*
    Log[4/3] - (G[a[4], a[16], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[5], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[11], a[4], a[16], a[5]]*Log[4/3])/2 + 
   (G[a[11], a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[4], a[15], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[15], a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[5], a[12], a[5]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[12], a[5], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[1], a[12], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[14], a[13], a[5]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[4], a[5], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[1], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[5], a[1], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[4], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[13], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[13], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[14], a[12], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[12], a[1], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[14], a[12], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[14], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[14], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[4], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   4*G[a[4], a[4], a[10], a[5]]*Log[2] + 2*G[a[4], a[4], a[11], a[5]]*
    Log[2] - G[a[4], a[4], a[12], a[5]]*Log[2] + 4*G[a[4], a[10], a[5], a[5]]*
    Log[2] - 4*G[a[4], a[10], a[10], a[5]]*Log[2] - 
   4*G[a[4], a[11], a[5], a[5]]*Log[2] + 2*G[a[4], a[11], a[11], a[5]]*
    Log[2] - (G[a[4], a[12], a[1], a[5]]*Log[2])/2 + 
   4*G[a[10], a[4], a[5], a[5]]*Log[2] - 4*G[a[10], a[4], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[10], a[11], a[5]]*Log[2] + 
   4*G[a[10], a[11], a[5], a[5]]*Log[2] - G[a[10], a[11], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[11], a[11], a[5]]*Log[2] - 
   4*G[a[11], a[4], a[5], a[5]]*Log[2] + 2*G[a[11], a[4], a[11], a[5]]*
    Log[2] + 4*G[a[11], a[10], a[5], a[5]]*Log[2] - 
   G[a[11], a[10], a[10], a[5]]*Log[2] - 3*G[a[11], a[10], a[11], a[5]]*
    Log[2] - G[a[11], a[11], a[10], a[5]]*Log[2] + 
   (G[a[14], a[4], a[12], a[5]]*Log[2])/2 + (Log[3/2]^3*Log[2])/2 - 
   (Pi^2*Log[27/16]*Log[2])/24 + 2*G[a[4], a[11], a[5]]*Log[2]^2 - 
   3*G[a[10], a[11], a[5]]*Log[2]^2 - G[a[11], a[10], a[5]]*Log[2]^2 + 
   (3*Log[3/2]^2*Log[2]^2)/2 + (3*Log[2]^4)/16 + G[a[12], a[1], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[12], a[12], a[1], a[5]]*(I*Pi + Log[2]) + 
   G[a[14], a[1], a[12], a[5]]*(I*Pi + Log[2]) + G[a[14], a[13], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[4], a[5], a[12], a[5]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[12], a[12], a[5]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[13], a[1], a[5]]*(Pi^2/4 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[13], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[12], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[13], a[5]]*(Pi^2/4 - G[a[4], a[16], a[5]]/2 + 
     G[a[4], a[17], a[5]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[13], a[5]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[1], a[5]]*(-1/6*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[12], a[5]]*(-1/2*Pi^2 + G[a[4], a[16], a[5]] - 
     G[a[4], a[17], a[5]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[15], a[5]]*(-1/12*Pi^2 + G[a[4], a[11], a[5]] - 
     (3*G[a[10], a[11], a[5]])/2 - G[a[11], a[10], a[5]]/2 + 
     (3*Log[3/2]^2)/4 + Log[27/16] + 4*Log[2] - (5*Log[2]^2)/4 - 3*Log[3]) + 
   G[a[4], a[17], a[16], a[5]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[4], a[10], a[5]]*(-1/12*Pi^2 - 2*G[a[4], a[15], a[5]] + 8*Log[2] - 
     4*Log[2]^2 - 4*Log[4]) + G[a[1], a[5], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[1], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[1], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[1], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[5], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[14], a[12], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + 
     (7*Log[6])/12) - (7*Log[6]^4)/48 + G[a[4], a[17], a[5]]*
    (-G[a[12], a[1], a[5]] + G[a[13], a[1], a[5]]/2 + (3*Log[2]^2)/4 + 
     Log[3]^2/2 - Log[6]^2/4) + G[a[4], a[16], a[5]]*
    (G[a[12], a[1], a[5]] - G[a[13], a[1], a[5]]/2 - (3*Log[2]^2)/4 - 
     Log[3]^2/2 + Log[6]^2/4) + G[a[4], a[14], a[12], a[5]]*
    (I*Pi + Log[8]/2) + ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[4/3]*(-8*Log[2]^2 - (8*Log[2]^3)/3 + (3*Pi^2*Log[3])/16 + 
     Log[2]*((I/4)*Pi*Log[6] + (8*Log[8])/3)) + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[4], a[4], a[13], a[5]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) - (Pi^2*Log[512])/6 + (Pi^2*Log[48]*Log[729])/144 + 
   Log[3/2]*(-2*Log[2]^2 - (2*Log[2]^3)/3 + (2*Log[2]*Log[8])/3 + 
     (Pi^2*Log[972])/24) + Log[2]^2*((-41*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 - 
   18*PolyLog[4, 1/2] + G[a[4], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 
     128*G[a[5], a[5], a[5], a[6]] + 32*G[a[5], a[5], a[7], a[6]] + 
     32*G[a[5], a[5], a[8], a[6]] + 32*G[a[5], a[5], a[9], a[6]] + 
     32*G[a[5], a[7], a[5], a[6]] - 8*G[a[5], a[7], a[7], a[6]] - 
     8*G[a[5], a[7], a[8], a[6]] - 8*G[a[5], a[7], a[9], a[6]] + 
     32*G[a[5], a[8], a[5], a[6]] - 8*G[a[5], a[8], a[7], a[6]] - 
     8*G[a[5], a[8], a[8], a[6]] - 8*G[a[5], a[8], a[9], a[6]] + 
     32*G[a[5], a[9], a[5], a[6]] - 8*G[a[5], a[9], a[7], a[6]] - 
     8*G[a[5], a[9], a[8], a[6]] - 8*G[a[5], a[9], a[9], a[6]] + 
     32*G[a[7], a[5], a[5], a[6]] - 8*G[a[7], a[5], a[7], a[6]] - 
     8*G[a[7], a[5], a[8], a[6]] - 8*G[a[7], a[5], a[9], a[6]] - 
     8*G[a[7], a[7], a[5], a[6]] + 2*G[a[7], a[7], a[7], a[6]] + 
     2*G[a[7], a[7], a[8], a[6]] + 2*G[a[7], a[7], a[9], a[6]] - 
     8*G[a[7], a[8], a[5], a[6]] + 2*G[a[7], a[8], a[7], a[6]] + 
     2*G[a[7], a[8], a[8], a[6]] + 2*G[a[7], a[8], a[9], a[6]] - 
     8*G[a[7], a[9], a[5], a[6]] + 2*G[a[7], a[9], a[7], a[6]] + 
     2*G[a[7], a[9], a[8], a[6]] + 2*G[a[7], a[9], a[9], a[6]] + 
     32*G[a[8], a[5], a[5], a[6]] - 8*G[a[8], a[5], a[7], a[6]] - 
     8*G[a[8], a[5], a[8], a[6]] - 8*G[a[8], a[5], a[9], a[6]] - 
     8*G[a[8], a[7], a[5], a[6]] + 2*G[a[8], a[7], a[7], a[6]] + 
     2*G[a[8], a[7], a[8], a[6]] + 2*G[a[8], a[7], a[9], a[6]] - 
     8*G[a[8], a[8], a[5], a[6]] + 2*G[a[8], a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[8], a[6]] + 2*G[a[8], a[8], a[9], a[6]] - 
     8*G[a[8], a[9], a[5], a[6]] + 2*G[a[8], a[9], a[7], a[6]] + 
     2*G[a[8], a[9], a[8], a[6]] + 2*G[a[8], a[9], a[9], a[6]] + 
     32*G[a[9], a[5], a[5], a[6]] - 8*G[a[9], a[5], a[7], a[6]] - 
     8*G[a[9], a[5], a[8], a[6]] - 8*G[a[9], a[5], a[9], a[6]] - 
     8*G[a[9], a[7], a[5], a[6]] + 2*G[a[9], a[7], a[7], a[6]] + 
     2*G[a[9], a[7], a[8], a[6]] + 2*G[a[9], a[7], a[9], a[6]] - 
     8*G[a[9], a[8], a[5], a[6]] + 2*G[a[9], a[8], a[7], a[6]] + 
     2*G[a[9], a[8], a[8], a[6]] + 2*G[a[9], a[8], a[9], a[6]] - 
     8*G[a[9], a[9], a[5], a[6]] + 2*G[a[9], a[9], a[7], a[6]] + 
     2*G[a[9], a[9], a[8], a[6]] + 2*G[a[9], a[9], a[9], a[6]] - 
     (14*Zeta[3])/3) + G[a[7], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 
     4*G[a[1], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[4], a[2]] + 
     4*G[a[4], a[1], a[4], a[2]] + 8*G[a[4], a[4], a[4], a[2]] + 
     4*G[a[4], a[5], a[4], a[2]] + 2*G[a[5], a[1], a[4], a[2]] + 
     4*G[a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[4], a[2]] - 
     (7*Zeta[3])/3) + G[a[5], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[6]])/3 - (Pi^2*G[a[7], a[6]])/6 - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[8], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   G[a[9], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - Zeta[3]) + 
   Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - (5*Zeta[3])/16) + 
   Log[64]*((Pi^2*Log[81/2])/144 + (Pi^2*Log[8192/9])/144 + 
     (Pi^2*Log[4608])/144 - Zeta[3]/12) - ((9*I)/8)*Pi*Zeta[3] + 
   (5*Log[27]*Zeta[3])/48 + G[a[5], a[6]]*((2*Pi^2*G[a[4], a[2]])/3 + 
     (2*Pi^2*G[a[5], a[2]])/3 - 8*G[a[1], a[1], a[4], a[2]] - 
     16*G[a[1], a[4], a[4], a[2]] - 8*G[a[1], a[5], a[4], a[2]] - 
     16*G[a[4], a[1], a[4], a[2]] - 32*G[a[4], a[4], a[4], a[2]] - 
     16*G[a[4], a[5], a[4], a[2]] - 8*G[a[5], a[1], a[4], a[2]] - 
     16*G[a[5], a[4], a[4], a[2]] - 8*G[a[5], a[5], a[4], a[2]] + 
     (26*Zeta[3])/3) + Log[2]*((3*Pi^2)/2 + (Pi^2*Log[9/8])/48 - 
     (Pi^2*Log[2048/729])/24 + ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - 
     ((3*I)/4)*Pi*Log[3]^2 + Pi^2*Log[4] + (Pi^2*Log[6])/3 - 
     (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - (Pi^2*Log[8])/6 + 
     (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - (Pi^2*Log[54])/24 - 
     (Pi^2*Log[162])/16 + (385*Zeta[3])/24)}, 
 {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[10] -> -2, a[11] -> 2, 
  a[12] -> -1/2, a[13] -> -1/5, a[14] -> -1/3, a[15] -> 4/3, a[16] -> 3/2, 
  a[17] -> 3, a[18] -> 4}}


==> anc/boundary/T1/f3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{2, -2*Log[8], (-5*Pi^2)/6 + Log[2]^2 + 2*Log[4]^2, 
  -2*G[a[1], a[2], a[3], a[3]] - 2*G[a[1], a[3], a[2], a[3]] + 
   2*G[a[2], a[1], a[3], a[3]] - 2*G[a[2], a[4], a[3], a[3]] + 
   2*G[a[2], a[5], a[1], a[3]] - 2*G[a[2], a[5], a[4], a[3]] + 
   2*G[a[4], a[2], a[3], a[3]] + 2*G[a[4], a[3], a[2], a[3]] - 
   4*G[a[5], a[1], a[3], a[3]] + 2*G[a[5], a[2], a[1], a[3]] - 
   2*G[a[5], a[2], a[4], a[3]] - 4*G[a[5], a[5], a[1], a[3]] + 
   2*G[a[5], a[1], a[3]]*Log[2] - 2*G[a[5], a[4], a[3]]*Log[2] - 
   (26*Log[2]^3)/3 + Log[2]*(Pi^2/2 - 3*Log[3/2]^2 + 3*Log[3]^2) + 
   (Pi^2*Log[512])/6 - (95*Zeta[3])/12, (-47*Pi^4)/720 - 
   2*G[a[1], a[1], a[2], a[3], a[3]] - 2*G[a[1], a[1], a[3], a[2], a[3]] - 
   4*G[a[1], a[2], a[2], a[3], a[3]] - 4*G[a[1], a[2], a[3], a[2], a[3]] - 
   2*G[a[1], a[3], a[1], a[2], a[3]] - 4*G[a[1], a[3], a[2], a[2], a[3]] - 
   2*G[a[1], a[3], a[5], a[1], a[3]] + 2*G[a[1], a[3], a[5], a[2], a[3]] - 
   2*G[a[1], a[5], a[1], a[3], a[3]] + 2*G[a[1], a[5], a[2], a[3], a[3]] - 
   2*G[a[1], a[5], a[3], a[1], a[3]] + 2*G[a[1], a[5], a[3], a[2], a[3]] - 
   2*G[a[2], a[1], a[1], a[3], a[3]] - 2*G[a[2], a[1], a[5], a[1], a[3]] - 
   4*G[a[2], a[2], a[1], a[3], a[3]] + 4*G[a[2], a[2], a[4], a[3], a[3]] - 
   4*G[a[2], a[2], a[5], a[1], a[3]] + 4*G[a[2], a[2], a[5], a[4], a[3]] + 
   2*G[a[2], a[4], a[4], a[3], a[3]] - 2*G[a[2], a[4], a[5], a[3], a[3]] + 
   2*G[a[2], a[4], a[5], a[4], a[3]] - 2*G[a[2], a[5], a[1], a[1], a[3]] + 
   4*G[a[2], a[5], a[1], a[3], a[3]] - 4*G[a[2], a[5], a[2], a[1], a[3]] + 
   4*G[a[2], a[5], a[2], a[4], a[3]] - 2*G[a[2], a[5], a[4], a[3], a[3]] + 
   2*G[a[2], a[5], a[4], a[4], a[3]] + 8*G[a[2], a[5], a[5], a[1], a[3]] - 
   2*G[a[2], a[5], a[5], a[4], a[3]] + 4*G[a[4], a[2], a[2], a[3], a[3]] + 
   4*G[a[4], a[2], a[3], a[2], a[3]] + 4*G[a[4], a[3], a[2], a[2], a[3]] + 
   2*G[a[4], a[3], a[4], a[2], a[3]] + 2*G[a[4], a[4], a[2], a[3], a[3]] + 
   2*G[a[4], a[4], a[3], a[2], a[3]] - 2*G[a[5], a[1], a[2], a[3], a[3]] - 
   2*G[a[5], a[1], a[3], a[1], a[3]] - 2*G[a[5], a[1], a[3], a[2], a[3]] + 
   2*G[a[5], a[1], a[5], a[1], a[3]] - 2*G[a[5], a[2], a[1], a[1], a[3]] + 
   2*G[a[5], a[2], a[1], a[3], a[3]] - 4*G[a[5], a[2], a[2], a[1], a[3]] + 
   4*G[a[5], a[2], a[2], a[4], a[3]] - 2*G[a[5], a[2], a[4], a[3], a[3]] + 
   2*G[a[5], a[2], a[4], a[4], a[3]] + 6*G[a[5], a[2], a[5], a[1], a[3]] - 
   2*G[a[5], a[2], a[5], a[4], a[3]] - 2*G[a[5], a[3], a[4], a[2], a[3]] + 
   4*G[a[5], a[5], a[1], a[1], a[3]] - 4*G[a[5], a[5], a[1], a[3], a[3]] + 
   4*G[a[5], a[5], a[2], a[1], a[3]] - 2*G[a[5], a[5], a[2], a[4], a[3]] - 
   6*G[a[5], a[5], a[5], a[1], a[3]] - G[a[4], a[2], a[3]]*Log[3/2]^2 + 
   2*G[a[1], a[2], a[3], a[3]]*Log[2] + 2*G[a[1], a[3], a[2], a[3]]*Log[2] + 
   4*G[a[1], a[5], a[3], a[3]]*Log[2] + 2*G[a[2], a[1], a[3], a[3]]*Log[2] - 
   2*G[a[2], a[4], a[3], a[3]]*Log[2] + 2*G[a[2], a[5], a[1], a[3]]*Log[2] - 
   2*G[a[2], a[5], a[4], a[3]]*Log[2] - 2*G[a[4], a[2], a[3], a[3]]*Log[2] - 
   2*G[a[4], a[3], a[2], a[3]]*Log[2] + 2*G[a[5], a[1], a[1], a[3]]*Log[2] + 
   4*G[a[5], a[1], a[3], a[3]]*Log[2] + 2*G[a[5], a[2], a[1], a[3]]*Log[2] - 
   2*G[a[5], a[2], a[4], a[3]]*Log[2] - 2*G[a[5], a[3], a[1], a[3]]*Log[2] - 
   2*G[a[5], a[4], a[4], a[3]]*Log[2] + 2*G[a[5], a[5], a[1], a[3]]*Log[2] - 
   2*G[a[5], a[5], a[4], a[3]]*Log[2] + (37*Log[2]^4)/6 + 
   G[a[5], a[4], a[3]]*(-1/6*Pi^2 + 4*Log[2]^2) + (Pi^2*Log[3]^2)/6 + 
   Log[3/2]*Log[2]*Log[3]^2 + Log[2]^2*((-31*Pi^2)/12 - (7*Log[3]^2)/2) + 
   G[a[1], a[2], a[3]]*(Pi^2/3 + Log[3]^2) + 
   Log[3/2]^2*(-1/4*Pi^2 + (Log[2]*Log[128/9])/2) + 
   G[a[5], a[1], a[3]]*((2*Pi^2)/3 - 4*Log[2] - 3*Log[2]^2 + Log[3]^2 + 
     Log[16]) - (Pi^2*Log[512])/3 + 2*PolyLog[4, 1/2] + 
   Log[2]*(3*Pi^2 + (Pi^2*Log[3])/3 + (93*Zeta[3])/4)}, 
 {a[1] -> -2, a[2] -> -1, a[3] -> 1, a[4] -> -1/2, a[5] -> 0}}


==> anc/boundary/T1/f4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{3/2, -4*Log[2], -(Log[9/8]*Log[9/5]) + Log[9/5]^2/2 - (Log[2]*Log[3])/2 + 
   Log[4]^2/2 + (I/2)*Pi*Log[16/3] + (Log[27/4]*Log[4096])/12 + 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 4*Log[(-5 + 3*Sqrt[5])/2]^2 - 
   (2*I)*Pi*Log[-5 + 3*Sqrt[5]] + Log[9/5]*(-Log[7 - 3*Sqrt[5]] + 
     4*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*(-2*Log[(-5 + 6*Sqrt[5])/31] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(-8*Log[(-5 + 3*Sqrt[5])/2] + 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   (6*PolyLog[2, -2] + PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] - 
     8*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
     4*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
     4*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
     4*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
     8*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
     4*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
     4*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     4*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/2, 
  (I/8)*Pi^3 - (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 + 
   G[a[5], a[6]]*(Pi^2/2 - 8*G[a[1], a[4], a[3]] - 16*G[a[4], a[4], a[3]] - 
     8*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[9], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[7], a[6]]*(-1/12*Pi^2 + 
     2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 2*G[a[5], a[4], a[3]]) + 
   G[a[4], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[4], a[3]] + 4*G[a[1], a[4], a[4], a[3]] - 
   G[a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[5], a[4], a[3]] - 
   G[a[1], a[5], a[12], a[5]] + G[a[1], a[5], a[13], a[5]]/2 - 
   G[a[1], a[12], a[5], a[5]] + G[a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[4], a[3]] - G[a[4], a[1], a[12], a[5]] + 
   G[a[4], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[14], a[5]] + 
   8*G[a[4], a[4], a[4], a[3]] - 2*G[a[4], a[4], a[10], a[5]] - 
   G[a[4], a[4], a[11], a[5]] + G[a[4], a[4], a[13], a[5]]/2 + 
   (3*G[a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[16], a[5]]/2 + 
   G[a[4], a[4], a[17], a[5]]/2 + 6*G[a[4], a[4], a[18], a[5]] + 
   4*G[a[4], a[5], a[4], a[3]] + G[a[4], a[5], a[13], a[5]]/2 + 
   G[a[4], a[5], a[16], a[5]] - G[a[4], a[5], a[17], a[5]]/2 - 
   4*G[a[4], a[10], a[5], a[5]] + G[a[4], a[10], a[10], a[5]] + 
   3*G[a[4], a[10], a[11], a[5]] + G[a[4], a[11], a[10], a[5]] - 
   G[a[4], a[11], a[16], a[5]]/2 + G[a[4], a[11], a[17], a[5]]/2 - 
   G[a[4], a[12], a[1], a[5]]/2 + G[a[4], a[13], a[1], a[5]]/2 + 
   G[a[4], a[13], a[5], a[5]]/2 + G[a[4], a[14], a[12], a[5]]/2 - 
   G[a[4], a[14], a[13], a[5]]/2 + G[a[4], a[16], a[5], a[5]]/2 - 
   G[a[4], a[16], a[16], a[5]] + G[a[4], a[16], a[17], a[5]]/2 - 
   G[a[4], a[17], a[5], a[5]]/2 + G[a[4], a[17], a[16], a[5]] - 
   G[a[4], a[17], a[17], a[5]]/2 + 2*G[a[4], a[18], a[5], a[5]] - 
   2*G[a[4], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[4], a[3]] + 
   4*G[a[5], a[4], a[4], a[3]] + 2*G[a[5], a[5], a[4], a[3]] - 
   32*G[a[5], a[5], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[5], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[5], a[6]] + G[a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[5], a[6]] + G[a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[5], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[5], a[6]] + G[a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[5], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[5], a[6]] + G[a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[7], a[6]] + 
   G[a[11], a[4], a[16], a[5]]/2 - G[a[11], a[4], a[17], a[5]]/2 - 
   G[a[12], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[5]]/2 + 
   G[a[13], a[1], a[5], a[5]]/2 + G[a[13], a[5], a[1], a[5]]/2 - 
   G[a[14], a[4], a[12], a[5]]/2 + G[a[14], a[4], a[13], a[5]]/2 + 
   G[a[14], a[5], a[12], a[5]] - G[a[14], a[5], a[13], a[5]] + 
   G[a[14], a[12], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[5]]/2 + 
   (G[a[4], a[16], a[5]]*Log[4/3])/2 - (G[a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[13], a[1], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[14], a[12], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) - 
   2*G[a[4], a[11], a[5]]*Log[2] + 3*G[a[10], a[11], a[5]]*Log[2] + 
   G[a[11], a[10], a[5]]*Log[2] - (4*Log[2]^3)/3 + 
   G[a[1], a[12], a[5]]*(I*Pi + Log[2]) - Log[3]^3/4 + 
   Log[4/3]*(-8*Log[2] + 4*Log[2]^2 - (I/4)*Pi*Log[3]) + 
   2*G[a[4], a[10], a[5]]*Log[4] - (I/4)*Pi*Log[3]*Log[4] - 
   (I/4)*Pi*Log[3/2]*Log[6] + (I/4)*Pi*Log[4]*Log[6] + Log[6]^3/4 + 
   Log[2]*(Pi^2/6 - 2*Log[3/2] - (3*Log[3/2]^2)/2 + Log[2048/729] - 
     Log[6]^2/2) + Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + 
   Log[6]^2*((I/4)*Pi - Log[64]/24) + Log[2]^2*(3 - ((5*I)/4)*Pi + Log[3/2] + 
     Log[288]/4) + (Pi^2*Log[512])/12 - (Pi^2*Log[2985984])/48 - 11*Zeta[3], 
  (4*Pi^4)/45 - (Pi^2*G[a[1], a[1], a[2]])/6 - (Pi^2*G[a[1], a[5], a[2]])/6 - 
   (Pi^2*G[a[4], a[1], a[2]])/3 - (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[4], a[18], a[5]])/6 - (Pi^2*G[a[5], a[1], a[2]])/6 - 
   (Pi^2*G[a[5], a[5], a[2]])/6 - 2*Pi^2*G[a[5], a[5], a[6]] + 
   (Pi^2*G[a[5], a[7], a[6]])/3 + (2*Pi^2*G[a[5], a[8], a[6]])/3 + 
   (2*Pi^2*G[a[5], a[9], a[6]])/3 + (Pi^2*G[a[7], a[5], a[6]])/2 - 
   (Pi^2*G[a[7], a[7], a[6]])/12 - (Pi^2*G[a[7], a[8], a[6]])/6 - 
   (Pi^2*G[a[7], a[9], a[6]])/6 + (Pi^2*G[a[8], a[5], a[6]])/2 - 
   (Pi^2*G[a[8], a[7], a[6]])/12 - (Pi^2*G[a[8], a[8], a[6]])/6 - 
   (Pi^2*G[a[8], a[9], a[6]])/6 + (Pi^2*G[a[9], a[5], a[6]])/2 - 
   (Pi^2*G[a[9], a[7], a[6]])/12 - (Pi^2*G[a[9], a[8], a[6]])/6 - 
   (Pi^2*G[a[9], a[9], a[6]])/6 + G[a[1], a[4], a[2]]*
    (-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 8*G[a[5], a[7], a[6]] - 
     8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 8*G[a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 2*G[a[7], a[9], a[6]] - 
     8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 2*G[a[8], a[8], a[6]] + 
     2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 2*G[a[9], a[7], a[6]] + 
     2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[4], a[4], a[2]]*(-1/3*Pi^2 + 64*G[a[5], a[5], a[6]] - 
     16*G[a[5], a[7], a[6]] - 16*G[a[5], a[8], a[6]] - 
     16*G[a[5], a[9], a[6]] - 16*G[a[7], a[5], a[6]] + 
     4*G[a[7], a[7], a[6]] + 4*G[a[7], a[8], a[6]] + 4*G[a[7], a[9], a[6]] - 
     16*G[a[8], a[5], a[6]] + 4*G[a[8], a[7], a[6]] + 4*G[a[8], a[8], a[6]] + 
     4*G[a[8], a[9], a[6]] - 16*G[a[9], a[5], a[6]] + 4*G[a[9], a[7], a[6]] + 
     4*G[a[9], a[8], a[6]] + 4*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[1], a[4], a[2]] + 4*G[a[1], a[1], a[4], a[4], a[2]] - 
   G[a[1], a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[1], a[5], a[4], a[2]] + 
   G[a[1], a[1], a[5], a[12], a[5]] - G[a[1], a[1], a[5], a[13], a[5]]/2 + 
   G[a[1], a[1], a[12], a[5], a[5]] - G[a[1], a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[14], a[5]] + 
   8*G[a[1], a[4], a[4], a[4], a[2]] + (3*G[a[1], a[4], a[4], a[14], a[5]])/
    2 + 4*G[a[1], a[4], a[5], a[4], a[2]] + G[a[1], a[4], a[5], a[14], a[5]]/
    2 + G[a[1], a[4], a[14], a[5], a[5]]/2 + 
   G[a[1], a[4], a[14], a[14], a[5]]/2 + 2*G[a[1], a[5], a[1], a[4], a[2]] + 
   G[a[1], a[5], a[1], a[12], a[5]] - G[a[1], a[5], a[1], a[13], a[5]]/2 + 
   4*G[a[1], a[5], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[5], a[4], a[2]] + 
   G[a[1], a[5], a[5], a[12], a[5]] - G[a[1], a[5], a[5], a[13], a[5]]/2 + 
   G[a[1], a[5], a[12], a[1], a[5]] + G[a[1], a[5], a[12], a[5], a[5]] - 
   2*G[a[1], a[5], a[12], a[12], a[5]] + G[a[1], a[5], a[12], a[13], a[5]] - 
   G[a[1], a[5], a[13], a[1], a[5]]/2 - G[a[1], a[5], a[13], a[5], a[5]]/2 + 
   G[a[1], a[5], a[13], a[12], a[5]] - G[a[1], a[5], a[13], a[13], a[5]]/2 + 
   G[a[1], a[12], a[1], a[5], a[5]] + G[a[1], a[12], a[5], a[1], a[5]] + 
   G[a[1], a[12], a[5], a[5], a[5]] - 2*G[a[1], a[12], a[5], a[12], a[5]] + 
   G[a[1], a[12], a[5], a[13], a[5]] - 2*G[a[1], a[12], a[12], a[5], a[5]] + 
   G[a[1], a[12], a[13], a[5], a[5]] - G[a[1], a[13], a[1], a[5], a[5]]/2 - 
   G[a[1], a[13], a[5], a[1], a[5]]/2 - G[a[1], a[13], a[5], a[5], a[5]]/2 + 
   G[a[1], a[13], a[5], a[12], a[5]] - G[a[1], a[13], a[5], a[13], a[5]]/2 + 
   G[a[1], a[13], a[12], a[5], a[5]] - G[a[1], a[13], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[1], a[4], a[2]] + G[a[4], a[1], a[1], a[12], a[5]] - 
   G[a[4], a[1], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[1], a[14], a[5]] + 
   8*G[a[4], a[1], a[4], a[4], a[2]] + (3*G[a[4], a[1], a[4], a[14], a[5]])/
    2 + 4*G[a[4], a[1], a[5], a[4], a[2]] + G[a[4], a[1], a[5], a[12], 
    a[5]] - G[a[4], a[1], a[5], a[13], a[5]]/2 + G[a[4], a[1], a[5], a[14], 
    a[5]] + G[a[4], a[1], a[12], a[1], a[5]] + G[a[4], a[1], a[12], a[5], 
    a[5]] - 2*G[a[4], a[1], a[12], a[12], a[5]] + 
   G[a[4], a[1], a[12], a[13], a[5]] - G[a[4], a[1], a[13], a[1], a[5]]/2 - 
   G[a[4], a[1], a[13], a[5], a[5]]/2 + G[a[4], a[1], a[13], a[12], a[5]] - 
   G[a[4], a[1], a[13], a[13], a[5]]/2 + G[a[4], a[1], a[14], a[5], a[5]] + 
   G[a[4], a[1], a[14], a[14], a[5]] + 8*G[a[4], a[4], a[1], a[4], a[2]] + 
   4*G[a[4], a[4], a[1], a[14], a[5]] + 16*G[a[4], a[4], a[4], a[4], a[2]] - 
   4*G[a[4], a[4], a[4], a[10], a[5]] + 3*G[a[4], a[4], a[4], a[11], a[5]] - 
   G[a[4], a[4], a[4], a[12], a[5]] + G[a[4], a[4], a[4], a[13], a[5]]/2 - 
   (13*G[a[4], a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[4], a[16], a[5]]/
    2 + G[a[4], a[4], a[4], a[17], a[5]]/2 + 
   14*G[a[4], a[4], a[4], a[18], a[5]] + 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   G[a[4], a[4], a[5], a[13], a[5]] - (3*G[a[4], a[4], a[5], a[14], a[5]])/
    2 + G[a[4], a[4], a[5], a[16], a[5]] - G[a[4], a[4], a[5], a[17], a[5]]/
    2 - 8*G[a[4], a[4], a[10], a[5], a[5]] + 
   2*G[a[4], a[4], a[10], a[10], a[5]] + 
   6*G[a[4], a[4], a[10], a[11], a[5]] - 3*G[a[4], a[4], a[11], a[5], a[5]] + 
   2*G[a[4], a[4], a[11], a[10], a[5]] + G[a[4], a[4], a[11], a[11], a[5]] - 
   G[a[4], a[4], a[11], a[16], a[5]]/2 + G[a[4], a[4], a[11], a[17], a[5]]/
    2 - G[a[4], a[4], a[12], a[1], a[5]]/2 - G[a[4], a[4], a[13], a[5], 
    a[5]] + G[a[4], a[4], a[13], a[12], a[5]] - 
   G[a[4], a[4], a[13], a[13], a[5]]/2 - G[a[4], a[4], a[14], a[1], a[5]] - 
   (5*G[a[4], a[4], a[14], a[5], a[5]])/2 - G[a[4], a[4], a[14], a[12], a[5]]/
    2 + G[a[4], a[4], a[14], a[13], a[5]]/2 - 
   (3*G[a[4], a[4], a[14], a[14], a[5]])/2 + G[a[4], a[4], a[16], a[5], a[5]]/
    2 - G[a[4], a[4], a[16], a[16], a[5]] + G[a[4], a[4], a[16], a[17], a[5]]/
    2 - G[a[4], a[4], a[17], a[5], a[5]]/2 + G[a[4], a[4], a[17], a[16], 
    a[5]] - G[a[4], a[4], a[17], a[17], a[5]]/2 + 
   6*G[a[4], a[4], a[18], a[5], a[5]] - 6*G[a[4], a[4], a[18], a[18], a[5]] + 
   4*G[a[4], a[5], a[1], a[4], a[2]] + G[a[4], a[5], a[1], a[12], a[5]] - 
   G[a[4], a[5], a[1], a[13], a[5]]/2 + 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   G[a[4], a[5], a[4], a[13], a[5]] + 4*G[a[4], a[5], a[5], a[4], a[2]] - 
   2*G[a[4], a[5], a[5], a[12], a[5]] + (3*G[a[4], a[5], a[5], a[13], a[5]])/
    2 - G[a[4], a[5], a[5], a[16], a[5]] + G[a[4], a[5], a[5], a[17], a[5]]/
    2 - G[a[4], a[5], a[12], a[5], a[5]] - G[a[4], a[5], a[13], a[1], a[5]]/
    2 + G[a[4], a[5], a[13], a[5], a[5]]/2 + G[a[4], a[5], a[13], a[12], 
    a[5]] - G[a[4], a[5], a[13], a[13], a[5]]/2 - 
   G[a[4], a[5], a[14], a[12], a[5]] + G[a[4], a[5], a[14], a[13], a[5]] - 
   G[a[4], a[5], a[16], a[5], a[5]] + 2*G[a[4], a[5], a[16], a[16], a[5]] - 
   G[a[4], a[5], a[16], a[17], a[5]] + G[a[4], a[5], a[17], a[5], a[5]]/2 - 
   G[a[4], a[5], a[17], a[16], a[5]] + G[a[4], a[5], a[17], a[17], a[5]]/2 + 
   4*G[a[4], a[10], a[10], a[5], a[5]] - G[a[4], a[10], a[10], a[10], a[5]] - 
   3*G[a[4], a[10], a[10], a[11], a[5]] + 
   4*G[a[4], a[10], a[11], a[5], a[5]] - G[a[4], a[10], a[11], a[10], a[5]] - 
   3*G[a[4], a[10], a[11], a[11], a[5]] - 
   4*G[a[4], a[11], a[4], a[5], a[5]] + 2*G[a[4], a[11], a[4], a[11], a[5]] - 
   G[a[4], a[11], a[4], a[16], a[5]]/2 + G[a[4], a[11], a[4], a[17], a[5]]/
    2 + G[a[4], a[11], a[5], a[16], a[5]] - G[a[4], a[11], a[5], a[17], a[5]]/
    2 + 4*G[a[4], a[11], a[10], a[5], a[5]] - G[a[4], a[11], a[10], a[10], 
    a[5]] - 3*G[a[4], a[11], a[10], a[11], a[5]] - 
   G[a[4], a[11], a[11], a[10], a[5]] - G[a[4], a[11], a[11], a[16], a[5]]/
    2 + G[a[4], a[11], a[11], a[17], a[5]]/2 + 
   G[a[4], a[11], a[16], a[5], a[5]]/2 - G[a[4], a[11], a[16], a[16], a[5]] + 
   G[a[4], a[11], a[16], a[17], a[5]]/2 - G[a[4], a[11], a[17], a[5], a[5]]/
    2 + G[a[4], a[11], a[17], a[16], a[5]] - 
   G[a[4], a[11], a[17], a[17], a[5]]/2 + G[a[4], a[12], a[1], a[1], a[5]]/
    2 - G[a[4], a[12], a[1], a[12], a[5]] + G[a[4], a[12], a[1], a[13], a[5]]/
    2 - G[a[4], a[12], a[12], a[1], a[5]] + G[a[4], a[12], a[13], a[1], a[5]]/
    2 - G[a[4], a[13], a[1], a[1], a[5]]/2 - G[a[4], a[13], a[1], a[5], a[5]]/
    2 + G[a[4], a[13], a[1], a[12], a[5]] - G[a[4], a[13], a[1], a[13], a[5]]/
    2 - G[a[4], a[13], a[5], a[1], a[5]]/2 - G[a[4], a[13], a[5], a[5], a[5]]/
    2 + G[a[4], a[13], a[5], a[12], a[5]] - G[a[4], a[13], a[5], a[13], a[5]]/
    2 + G[a[4], a[13], a[12], a[1], a[5]] + G[a[4], a[13], a[12], a[5], 
    a[5]] - G[a[4], a[13], a[13], a[1], a[5]]/2 - 
   G[a[4], a[13], a[13], a[5], a[5]]/2 - G[a[4], a[14], a[1], a[5], a[5]]/2 - 
   G[a[4], a[14], a[1], a[12], a[5]] + G[a[4], a[14], a[1], a[13], a[5]]/2 - 
   G[a[4], a[14], a[4], a[5], a[5]]/2 + G[a[4], a[14], a[4], a[12], a[5]]/2 - 
   G[a[4], a[14], a[5], a[1], a[5]] - G[a[4], a[14], a[5], a[12], a[5]] + 
   G[a[4], a[14], a[5], a[13], a[5]] - G[a[4], a[14], a[12], a[1], a[5]]/2 - 
   G[a[4], a[14], a[12], a[5], a[5]] + G[a[4], a[14], a[12], a[12], a[5]] - 
   G[a[4], a[14], a[12], a[13], a[5]]/2 + G[a[4], a[14], a[13], a[1], a[5]]/
    2 + G[a[4], a[14], a[13], a[5], a[5]] - G[a[4], a[14], a[13], a[12], 
    a[5]] + G[a[4], a[14], a[13], a[13], a[5]]/2 + 
   G[a[4], a[14], a[14], a[12], a[5]]/2 - G[a[4], a[14], a[14], a[13], a[5]]/
    2 - G[a[4], a[16], a[5], a[5], a[5]]/2 + G[a[4], a[16], a[5], a[16], 
    a[5]] - G[a[4], a[16], a[5], a[17], a[5]]/2 + 
   G[a[4], a[16], a[16], a[5], a[5]] - 2*G[a[4], a[16], a[16], a[16], a[5]] + 
   G[a[4], a[16], a[16], a[17], a[5]] - G[a[4], a[16], a[17], a[5], a[5]]/2 + 
   G[a[4], a[16], a[17], a[16], a[5]] - G[a[4], a[16], a[17], a[17], a[5]]/
    2 + G[a[4], a[17], a[5], a[5], a[5]]/2 - G[a[4], a[17], a[5], a[16], 
    a[5]] + G[a[4], a[17], a[5], a[17], a[5]]/2 - 
   G[a[4], a[17], a[16], a[5], a[5]] + 2*G[a[4], a[17], a[16], a[16], a[5]] - 
   G[a[4], a[17], a[16], a[17], a[5]] + G[a[4], a[17], a[17], a[5], a[5]]/2 - 
   G[a[4], a[17], a[17], a[16], a[5]] + G[a[4], a[17], a[17], a[17], a[5]]/
    2 + 2*G[a[4], a[18], a[4], a[5], a[5]] - 
   2*G[a[4], a[18], a[4], a[18], a[5]] - 
   2*G[a[4], a[18], a[18], a[5], a[5]] + 
   2*G[a[4], a[18], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[1], a[4], a[2]] + 
   4*G[a[5], a[1], a[4], a[4], a[2]] + 2*G[a[5], a[1], a[5], a[4], a[2]] + 
   4*G[a[5], a[4], a[1], a[4], a[2]] + 8*G[a[5], a[4], a[4], a[4], a[2]] + 
   4*G[a[5], a[4], a[5], a[4], a[2]] + 2*G[a[5], a[5], a[1], a[4], a[2]] + 
   4*G[a[5], a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[5], a[4], a[2]] + 
   128*G[a[5], a[5], a[5], a[5], a[6]] - 64*G[a[5], a[5], a[5], a[7], a[6]] - 
   32*G[a[5], a[5], a[7], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[7], a[6]] - 
   32*G[a[5], a[5], a[8], a[5], a[6]] + 16*G[a[5], a[5], a[8], a[7], a[6]] - 
   32*G[a[5], a[5], a[9], a[5], a[6]] + 16*G[a[5], a[5], a[9], a[7], a[6]] - 
   32*G[a[5], a[7], a[5], a[5], a[6]] + 16*G[a[5], a[7], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[7], a[6]] + 
   8*G[a[5], a[7], a[8], a[5], a[6]] - 4*G[a[5], a[7], a[8], a[7], a[6]] + 
   8*G[a[5], a[7], a[9], a[5], a[6]] - 4*G[a[5], a[7], a[9], a[7], a[6]] - 
   32*G[a[5], a[8], a[5], a[5], a[6]] + 16*G[a[5], a[8], a[5], a[7], a[6]] + 
   8*G[a[5], a[8], a[7], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[8], a[7], a[6]] + 
   8*G[a[5], a[8], a[9], a[5], a[6]] - 4*G[a[5], a[8], a[9], a[7], a[6]] - 
   32*G[a[5], a[9], a[5], a[5], a[6]] + 16*G[a[5], a[9], a[5], a[7], a[6]] + 
   8*G[a[5], a[9], a[7], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[7], a[6]] + 
   8*G[a[5], a[9], a[8], a[5], a[6]] - 4*G[a[5], a[9], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[9], a[7], a[6]] - 
   32*G[a[7], a[5], a[5], a[5], a[6]] + 16*G[a[7], a[5], a[5], a[7], a[6]] + 
   8*G[a[7], a[5], a[7], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[7], a[6]] + 
   8*G[a[7], a[5], a[8], a[5], a[6]] - 4*G[a[7], a[5], a[8], a[7], a[6]] + 
   8*G[a[7], a[5], a[9], a[5], a[6]] - 4*G[a[7], a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[7], a[5], a[5], a[6]] - 4*G[a[7], a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[7], a[8], a[5], a[6]] + G[a[7], a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[7], a[9], a[5], a[6]] + G[a[7], a[7], a[9], a[7], a[6]] + 
   8*G[a[7], a[8], a[5], a[5], a[6]] - 4*G[a[7], a[8], a[5], a[7], a[6]] - 
   2*G[a[7], a[8], a[7], a[5], a[6]] + G[a[7], a[8], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[8], a[5], a[6]] + G[a[7], a[8], a[8], a[7], a[6]] - 
   2*G[a[7], a[8], a[9], a[5], a[6]] + G[a[7], a[8], a[9], a[7], a[6]] + 
   8*G[a[7], a[9], a[5], a[5], a[6]] - 4*G[a[7], a[9], a[5], a[7], a[6]] - 
   2*G[a[7], a[9], a[7], a[5], a[6]] + G[a[7], a[9], a[7], a[7], a[6]] - 
   2*G[a[7], a[9], a[8], a[5], a[6]] + G[a[7], a[9], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[9], a[5], a[6]] + G[a[7], a[9], a[9], a[7], a[6]] - 
   32*G[a[8], a[5], a[5], a[5], a[6]] + 16*G[a[8], a[5], a[5], a[7], a[6]] + 
   8*G[a[8], a[5], a[7], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[7], a[6]] + 
   8*G[a[8], a[5], a[8], a[5], a[6]] - 4*G[a[8], a[5], a[8], a[7], a[6]] + 
   8*G[a[8], a[5], a[9], a[5], a[6]] - 4*G[a[8], a[5], a[9], a[7], a[6]] + 
   8*G[a[8], a[7], a[5], a[5], a[6]] - 4*G[a[8], a[7], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[7], a[6]] - 
   2*G[a[8], a[7], a[8], a[5], a[6]] + G[a[8], a[7], a[8], a[7], a[6]] - 
   2*G[a[8], a[7], a[9], a[5], a[6]] + G[a[8], a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[8], a[5], a[5], a[6]] - 4*G[a[8], a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[8], a[7], a[5], a[6]] + G[a[8], a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[8], a[9], a[5], a[6]] + G[a[8], a[8], a[9], a[7], a[6]] + 
   8*G[a[8], a[9], a[5], a[5], a[6]] - 4*G[a[8], a[9], a[5], a[7], a[6]] - 
   2*G[a[8], a[9], a[7], a[5], a[6]] + G[a[8], a[9], a[7], a[7], a[6]] - 
   2*G[a[8], a[9], a[8], a[5], a[6]] + G[a[8], a[9], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[9], a[5], a[6]] + G[a[8], a[9], a[9], a[7], a[6]] - 
   32*G[a[9], a[5], a[5], a[5], a[6]] + 16*G[a[9], a[5], a[5], a[7], a[6]] + 
   8*G[a[9], a[5], a[7], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[7], a[6]] + 
   8*G[a[9], a[5], a[8], a[5], a[6]] - 4*G[a[9], a[5], a[8], a[7], a[6]] + 
   8*G[a[9], a[5], a[9], a[5], a[6]] - 4*G[a[9], a[5], a[9], a[7], a[6]] + 
   8*G[a[9], a[7], a[5], a[5], a[6]] - 4*G[a[9], a[7], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[7], a[6]] - 
   2*G[a[9], a[7], a[8], a[5], a[6]] + G[a[9], a[7], a[8], a[7], a[6]] - 
   2*G[a[9], a[7], a[9], a[5], a[6]] + G[a[9], a[7], a[9], a[7], a[6]] + 
   8*G[a[9], a[8], a[5], a[5], a[6]] - 4*G[a[9], a[8], a[5], a[7], a[6]] - 
   2*G[a[9], a[8], a[7], a[5], a[6]] + G[a[9], a[8], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[8], a[5], a[6]] + G[a[9], a[8], a[8], a[7], a[6]] - 
   2*G[a[9], a[8], a[9], a[5], a[6]] + G[a[9], a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[9], a[5], a[5], a[6]] - 4*G[a[9], a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[9], a[7], a[5], a[6]] + G[a[9], a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[9], a[8], a[5], a[6]] + G[a[9], a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[9], a[7], a[6]] - 
   G[a[11], a[4], a[4], a[5], a[5]] + G[a[11], a[4], a[4], a[16], a[5]]/2 - 
   G[a[11], a[4], a[4], a[17], a[5]]/2 - G[a[11], a[4], a[5], a[16], a[5]] + 
   G[a[11], a[4], a[5], a[17], a[5]]/2 + G[a[11], a[4], a[11], a[16], a[5]]/
    2 - G[a[11], a[4], a[11], a[17], a[5]]/2 - 
   G[a[11], a[4], a[16], a[5], a[5]]/2 + G[a[11], a[4], a[16], a[16], a[5]] - 
   G[a[11], a[4], a[16], a[17], a[5]]/2 + G[a[11], a[4], a[17], a[5], a[5]]/
    2 - G[a[11], a[4], a[17], a[16], a[5]] + 
   G[a[11], a[4], a[17], a[17], a[5]]/2 + G[a[11], a[11], a[4], a[16], a[5]]/
    2 - G[a[11], a[11], a[4], a[17], a[5]]/2 + 
   G[a[12], a[1], a[1], a[5], a[5]]/2 + G[a[12], a[1], a[5], a[1], a[5]]/2 + 
   G[a[12], a[1], a[5], a[5], a[5]]/2 - G[a[12], a[1], a[5], a[12], a[5]] + 
   G[a[12], a[1], a[5], a[13], a[5]]/2 - G[a[12], a[1], a[12], a[5], a[5]] + 
   G[a[12], a[1], a[13], a[5], a[5]]/2 + G[a[12], a[5], a[1], a[1], a[5]]/2 + 
   G[a[12], a[5], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[12], a[5]] + 
   G[a[12], a[5], a[1], a[13], a[5]]/2 + G[a[12], a[5], a[5], a[1], a[5]]/2 - 
   G[a[12], a[5], a[12], a[1], a[5]] + G[a[12], a[5], a[13], a[1], a[5]]/2 - 
   G[a[12], a[12], a[1], a[5], a[5]] - G[a[12], a[12], a[5], a[1], a[5]] + 
   G[a[12], a[13], a[1], a[5], a[5]]/2 + G[a[12], a[13], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[1], a[5], a[5]]/2 - G[a[13], a[1], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[5], a[5], a[5]]/2 + G[a[13], a[1], a[5], a[12], 
    a[5]] - G[a[13], a[1], a[5], a[13], a[5]]/2 + 
   G[a[13], a[1], a[12], a[5], a[5]] - G[a[13], a[1], a[13], a[5], a[5]]/2 - 
   G[a[13], a[5], a[1], a[1], a[5]]/2 - G[a[13], a[5], a[1], a[5], a[5]]/2 + 
   G[a[13], a[5], a[1], a[12], a[5]] - G[a[13], a[5], a[1], a[13], a[5]]/2 - 
   G[a[13], a[5], a[5], a[1], a[5]]/2 + G[a[13], a[5], a[12], a[1], a[5]] - 
   G[a[13], a[5], a[13], a[1], a[5]]/2 + G[a[13], a[12], a[1], a[5], a[5]] + 
   G[a[13], a[12], a[5], a[1], a[5]] - G[a[13], a[13], a[1], a[5], a[5]]/2 - 
   G[a[13], a[13], a[5], a[1], a[5]]/2 - G[a[14], a[1], a[5], a[12], a[5]] + 
   G[a[14], a[1], a[5], a[13], a[5]]/2 - G[a[14], a[1], a[12], a[5], a[5]] + 
   G[a[14], a[1], a[13], a[5], a[5]]/2 - G[a[14], a[4], a[1], a[5], a[5]]/2 + 
   G[a[14], a[4], a[1], a[12], a[5]] - G[a[14], a[4], a[1], a[13], a[5]]/2 + 
   G[a[14], a[4], a[4], a[1], a[5]] - G[a[14], a[4], a[4], a[5], a[5]]/2 + 
   G[a[14], a[4], a[4], a[12], a[5]]/2 - G[a[14], a[4], a[4], a[13], a[5]] - 
   G[a[14], a[4], a[5], a[1], a[5]] - G[a[14], a[4], a[5], a[12], a[5]] + 
   (3*G[a[14], a[4], a[5], a[13], a[5]])/2 + 
   G[a[14], a[4], a[12], a[1], a[5]]/2 - G[a[14], a[4], a[12], a[12], a[5]] + 
   G[a[14], a[4], a[12], a[13], a[5]]/2 - G[a[14], a[4], a[13], a[1], a[5]]/
    2 + G[a[14], a[4], a[13], a[5], a[5]]/2 + G[a[14], a[4], a[13], a[12], 
    a[5]] - G[a[14], a[4], a[13], a[13], a[5]]/2 - 
   G[a[14], a[4], a[14], a[12], a[5]]/2 + G[a[14], a[4], a[14], a[13], a[5]]/
    2 - 2*G[a[14], a[5], a[1], a[12], a[5]] + G[a[14], a[5], a[1], a[13], 
    a[5]] - G[a[14], a[5], a[4], a[1], a[5]] + G[a[14], a[5], a[4], a[13], 
    a[5]] + G[a[14], a[5], a[5], a[12], a[5]] - G[a[14], a[5], a[5], a[13], 
    a[5]] - G[a[14], a[5], a[12], a[1], a[5]] + 
   2*G[a[14], a[5], a[12], a[12], a[5]] - G[a[14], a[5], a[12], a[13], 
    a[5]] + G[a[14], a[5], a[13], a[1], a[5]] - 
   2*G[a[14], a[5], a[13], a[12], a[5]] + G[a[14], a[5], a[13], a[13], 
    a[5]] + G[a[14], a[5], a[14], a[12], a[5]] - G[a[14], a[5], a[14], a[13], 
    a[5]] - G[a[14], a[12], a[1], a[5], a[5]]/2 - 
   G[a[14], a[12], a[5], a[1], a[5]]/2 - G[a[14], a[12], a[5], a[5], a[5]]/
    2 + G[a[14], a[12], a[5], a[12], a[5]] - 
   G[a[14], a[12], a[5], a[13], a[5]]/2 + G[a[14], a[12], a[12], a[5], 
    a[5]] - G[a[14], a[12], a[13], a[5], a[5]]/2 + 
   G[a[14], a[13], a[1], a[5], a[5]]/2 + G[a[14], a[13], a[5], a[1], a[5]]/
    2 + G[a[14], a[13], a[5], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[12], 
    a[5]] + G[a[14], a[13], a[5], a[13], a[5]]/2 - 
   G[a[14], a[13], a[12], a[5], a[5]] + G[a[14], a[13], a[13], a[5], a[5]]/
    2 - G[a[14], a[14], a[4], a[12], a[5]]/2 + 
   G[a[14], a[14], a[4], a[13], a[5]]/2 + G[a[14], a[14], a[5], a[12], 
    a[5]] - G[a[14], a[14], a[5], a[13], a[5]] + 
   G[a[14], a[14], a[12], a[5], a[5]]/2 - G[a[14], a[14], a[13], a[5], a[5]]/
    2 + (G[a[4], a[4], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[17], a[5]]*Log[4/3])/2 - G[a[4], a[5], a[16], a[5]]*
    Log[4/3] + (G[a[4], a[5], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[11], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[11], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[16], a[5], a[5]]*Log[4/3])/2 + G[a[4], a[16], a[16], a[5]]*
    Log[4/3] - (G[a[4], a[16], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[5], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[11], a[4], a[16], a[5]]*Log[4/3])/2 + 
   (G[a[11], a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[4], a[15], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[15], a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[5], a[12], a[5]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[12], a[5], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[1], a[12], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[14], a[13], a[5]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[4], a[5], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[1], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[5], a[1], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[4], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[13], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[13], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[14], a[12], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[12], a[1], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[14], a[12], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[14], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[14], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[4], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   4*G[a[4], a[4], a[10], a[5]]*Log[2] + 2*G[a[4], a[4], a[11], a[5]]*
    Log[2] - G[a[4], a[4], a[12], a[5]]*Log[2] + 4*G[a[4], a[10], a[5], a[5]]*
    Log[2] - 4*G[a[4], a[10], a[10], a[5]]*Log[2] - 
   4*G[a[4], a[11], a[5], a[5]]*Log[2] + 2*G[a[4], a[11], a[11], a[5]]*
    Log[2] - (G[a[4], a[12], a[1], a[5]]*Log[2])/2 + 
   4*G[a[10], a[4], a[5], a[5]]*Log[2] - 4*G[a[10], a[4], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[10], a[11], a[5]]*Log[2] + 
   4*G[a[10], a[11], a[5], a[5]]*Log[2] - G[a[10], a[11], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[11], a[11], a[5]]*Log[2] - 
   4*G[a[11], a[4], a[5], a[5]]*Log[2] + 2*G[a[11], a[4], a[11], a[5]]*
    Log[2] + 4*G[a[11], a[10], a[5], a[5]]*Log[2] - 
   G[a[11], a[10], a[10], a[5]]*Log[2] - 3*G[a[11], a[10], a[11], a[5]]*
    Log[2] - G[a[11], a[11], a[10], a[5]]*Log[2] + 
   (G[a[14], a[4], a[12], a[5]]*Log[2])/2 + (Log[3/2]^3*Log[2])/2 - 
   (Pi^2*Log[27/16]*Log[2])/24 + 2*G[a[4], a[11], a[5]]*Log[2]^2 - 
   3*G[a[10], a[11], a[5]]*Log[2]^2 - G[a[11], a[10], a[5]]*Log[2]^2 + 
   (3*Log[3/2]^2*Log[2]^2)/2 + (3*Log[2]^4)/16 + G[a[12], a[1], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[12], a[12], a[1], a[5]]*(I*Pi + Log[2]) + 
   G[a[14], a[1], a[12], a[5]]*(I*Pi + Log[2]) + G[a[14], a[13], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[4], a[5], a[12], a[5]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[12], a[12], a[5]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[13], a[1], a[5]]*(Pi^2/4 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[13], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[12], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[13], a[5]]*(Pi^2/4 - G[a[4], a[16], a[5]]/2 + 
     G[a[4], a[17], a[5]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[13], a[5]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[1], a[5]]*(-1/6*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[12], a[5]]*(-1/2*Pi^2 + G[a[4], a[16], a[5]] - 
     G[a[4], a[17], a[5]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[15], a[5]]*(-1/12*Pi^2 + G[a[4], a[11], a[5]] - 
     (3*G[a[10], a[11], a[5]])/2 - G[a[11], a[10], a[5]]/2 + 
     (3*Log[3/2]^2)/4 + Log[27/16] + 4*Log[2] - (5*Log[2]^2)/4 - 3*Log[3]) + 
   G[a[4], a[17], a[16], a[5]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[4], a[10], a[5]]*(-1/12*Pi^2 - 2*G[a[4], a[15], a[5]] + 8*Log[2] - 
     4*Log[2]^2 - 4*Log[4]) + G[a[1], a[5], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[1], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[1], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[1], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[5], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[14], a[12], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + 
     (7*Log[6])/12) - (7*Log[6]^4)/48 + G[a[4], a[17], a[5]]*
    (-G[a[12], a[1], a[5]] + G[a[13], a[1], a[5]]/2 + (3*Log[2]^2)/4 + 
     Log[3]^2/2 - Log[6]^2/4) + G[a[4], a[16], a[5]]*
    (G[a[12], a[1], a[5]] - G[a[13], a[1], a[5]]/2 - (3*Log[2]^2)/4 - 
     Log[3]^2/2 + Log[6]^2/4) + G[a[4], a[14], a[12], a[5]]*
    (I*Pi + Log[8]/2) + ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[4/3]*(-8*Log[2]^2 - (8*Log[2]^3)/3 + (3*Pi^2*Log[3])/16 + 
     Log[2]*((I/4)*Pi*Log[6] + (8*Log[8])/3)) + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[4], a[4], a[13], a[5]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) - (Pi^2*Log[512])/6 + (Pi^2*Log[48]*Log[729])/144 + 
   Log[3/2]*(-2*Log[2]^2 - (2*Log[2]^3)/3 + (2*Log[2]*Log[8])/3 + 
     (Pi^2*Log[972])/24) + Log[2]^2*((-41*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 - 
   18*PolyLog[4, 1/2] + G[a[4], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 
     128*G[a[5], a[5], a[5], a[6]] + 32*G[a[5], a[5], a[7], a[6]] + 
     32*G[a[5], a[5], a[8], a[6]] + 32*G[a[5], a[5], a[9], a[6]] + 
     32*G[a[5], a[7], a[5], a[6]] - 8*G[a[5], a[7], a[7], a[6]] - 
     8*G[a[5], a[7], a[8], a[6]] - 8*G[a[5], a[7], a[9], a[6]] + 
     32*G[a[5], a[8], a[5], a[6]] - 8*G[a[5], a[8], a[7], a[6]] - 
     8*G[a[5], a[8], a[8], a[6]] - 8*G[a[5], a[8], a[9], a[6]] + 
     32*G[a[5], a[9], a[5], a[6]] - 8*G[a[5], a[9], a[7], a[6]] - 
     8*G[a[5], a[9], a[8], a[6]] - 8*G[a[5], a[9], a[9], a[6]] + 
     32*G[a[7], a[5], a[5], a[6]] - 8*G[a[7], a[5], a[7], a[6]] - 
     8*G[a[7], a[5], a[8], a[6]] - 8*G[a[7], a[5], a[9], a[6]] - 
     8*G[a[7], a[7], a[5], a[6]] + 2*G[a[7], a[7], a[7], a[6]] + 
     2*G[a[7], a[7], a[8], a[6]] + 2*G[a[7], a[7], a[9], a[6]] - 
     8*G[a[7], a[8], a[5], a[6]] + 2*G[a[7], a[8], a[7], a[6]] + 
     2*G[a[7], a[8], a[8], a[6]] + 2*G[a[7], a[8], a[9], a[6]] - 
     8*G[a[7], a[9], a[5], a[6]] + 2*G[a[7], a[9], a[7], a[6]] + 
     2*G[a[7], a[9], a[8], a[6]] + 2*G[a[7], a[9], a[9], a[6]] + 
     32*G[a[8], a[5], a[5], a[6]] - 8*G[a[8], a[5], a[7], a[6]] - 
     8*G[a[8], a[5], a[8], a[6]] - 8*G[a[8], a[5], a[9], a[6]] - 
     8*G[a[8], a[7], a[5], a[6]] + 2*G[a[8], a[7], a[7], a[6]] + 
     2*G[a[8], a[7], a[8], a[6]] + 2*G[a[8], a[7], a[9], a[6]] - 
     8*G[a[8], a[8], a[5], a[6]] + 2*G[a[8], a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[8], a[6]] + 2*G[a[8], a[8], a[9], a[6]] - 
     8*G[a[8], a[9], a[5], a[6]] + 2*G[a[8], a[9], a[7], a[6]] + 
     2*G[a[8], a[9], a[8], a[6]] + 2*G[a[8], a[9], a[9], a[6]] + 
     32*G[a[9], a[5], a[5], a[6]] - 8*G[a[9], a[5], a[7], a[6]] - 
     8*G[a[9], a[5], a[8], a[6]] - 8*G[a[9], a[5], a[9], a[6]] - 
     8*G[a[9], a[7], a[5], a[6]] + 2*G[a[9], a[7], a[7], a[6]] + 
     2*G[a[9], a[7], a[8], a[6]] + 2*G[a[9], a[7], a[9], a[6]] - 
     8*G[a[9], a[8], a[5], a[6]] + 2*G[a[9], a[8], a[7], a[6]] + 
     2*G[a[9], a[8], a[8], a[6]] + 2*G[a[9], a[8], a[9], a[6]] - 
     8*G[a[9], a[9], a[5], a[6]] + 2*G[a[9], a[9], a[7], a[6]] + 
     2*G[a[9], a[9], a[8], a[6]] + 2*G[a[9], a[9], a[9], a[6]] - 
     (14*Zeta[3])/3) + G[a[7], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 
     4*G[a[1], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[4], a[2]] + 
     4*G[a[4], a[1], a[4], a[2]] + 8*G[a[4], a[4], a[4], a[2]] + 
     4*G[a[4], a[5], a[4], a[2]] + 2*G[a[5], a[1], a[4], a[2]] + 
     4*G[a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[4], a[2]] - 
     (7*Zeta[3])/3) + G[a[5], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[6]])/3 - (Pi^2*G[a[7], a[6]])/6 - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[8], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   G[a[9], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - Zeta[3]) + 
   Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - (5*Zeta[3])/16) + 
   Log[64]*((Pi^2*Log[81/2])/144 + (Pi^2*Log[8192/9])/144 + 
     (Pi^2*Log[4608])/144 - Zeta[3]/12) - ((9*I)/8)*Pi*Zeta[3] + 
   (5*Log[27]*Zeta[3])/48 + G[a[5], a[6]]*((2*Pi^2*G[a[4], a[2]])/3 + 
     (2*Pi^2*G[a[5], a[2]])/3 - 8*G[a[1], a[1], a[4], a[2]] - 
     16*G[a[1], a[4], a[4], a[2]] - 8*G[a[1], a[5], a[4], a[2]] - 
     16*G[a[4], a[1], a[4], a[2]] - 32*G[a[4], a[4], a[4], a[2]] - 
     16*G[a[4], a[5], a[4], a[2]] - 8*G[a[5], a[1], a[4], a[2]] - 
     16*G[a[5], a[4], a[4], a[2]] - 8*G[a[5], a[5], a[4], a[2]] + 
     (26*Zeta[3])/3) + Log[2]*((3*Pi^2)/2 + (Pi^2*Log[9/8])/48 - 
     (Pi^2*Log[2048/729])/24 + ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - 
     ((3*I)/4)*Pi*Log[3]^2 + Pi^2*Log[4] + (Pi^2*Log[6])/3 - 
     (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - (Pi^2*Log[8])/6 + 
     (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - (Pi^2*Log[54])/24 - 
     (Pi^2*Log[162])/16 + (385*Zeta[3])/24)}, 
 {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[10] -> -2, a[11] -> 2, 
  a[12] -> -1/2, a[13] -> -1/5, a[14] -> -1/3, a[15] -> 4/3, a[16] -> 3/2, 
  a[17] -> 3, a[18] -> 4}}


==> anc/boundary/T1/f5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, -Log[2], ((13 + Sqrt[3])*Pi^2)/12 - Log[9/8]*Log[9/5] + Log[9/5]^2/2 + 
   Log[2]^2/2 - (Log[3]*Log[4])/4 - Log[4]^2/2 + (Log[27/4]*Log[16])/4 + 
   (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + ((-2 + Sqrt[3])*Log[-1 + Sqrt[3]]^2)/4 + 
   Log[-1 + Sqrt[3]]*((I/2)*Sqrt[3]*Pi - 2*Log[1 + Sqrt[3]]) + 
   ((-2 - Sqrt[3])*Log[1 + Sqrt[3]]^2)/4 - 
   (I/2)*Pi*Log[(3*(2 + Sqrt[3]))/32] + 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 4*Log[(-5 + 3*Sqrt[5])/2]^2 - 
   (2*I)*Pi*Log[-5 + 3*Sqrt[5]] + Log[9/5]*(-Log[7 - 3*Sqrt[5]] + 
     4*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*(-2*Log[(-5 + 6*Sqrt[5])/31] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(-8*Log[(-5 + 3*Sqrt[5])/2] + 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   (6*PolyLog[2, -2] + PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] - 
     2*PolyLog[2, (1 - Sqrt[3])/2] + Sqrt[3]*PolyLog[2, (1 - Sqrt[3])/2] + 
     2*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]] - 2*PolyLog[2, (1 + Sqrt[3])/2] - 
     Sqrt[3]*PolyLog[2, (1 + Sqrt[3])/2] - 8*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
     4*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
     4*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
     4*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
     8*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
     4*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
     4*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     4*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/2, (I/24)*(7 + 8*Sqrt[3])*Pi^3 - 
   (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 + 
   G[a[5], a[6]]*(Pi^2/2 - 8*G[a[1], a[4], a[3]] - 16*G[a[4], a[4], a[3]] - 
     8*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[9], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[7], a[6]]*(-1/12*Pi^2 + 
     2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 2*G[a[5], a[4], a[3]]) + 
   G[a[4], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[4], a[3]] + 4*G[a[1], a[4], a[4], a[3]] - 
   G[a[1], a[4], a[12], a[5]]/2 + 2*G[a[1], a[5], a[4], a[3]] - 
   G[a[1], a[5], a[10], a[5]] + G[a[1], a[5], a[11], a[5]]/2 - 
   G[a[1], a[10], a[5], a[5]] + G[a[1], a[11], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[4], a[3]] - G[a[4], a[1], a[10], a[5]] + 
   G[a[4], a[1], a[11], a[5]]/2 - G[a[4], a[1], a[12], a[5]] + 
   8*G[a[4], a[4], a[4], a[3]] + G[a[4], a[4], a[11], a[5]]/2 + 
   (3*G[a[4], a[4], a[12], a[5]])/2 - G[a[4], a[4], a[14], a[5]]/2 + 
   G[a[4], a[4], a[15], a[5]]/2 + 2*G[a[4], a[4], a[16], a[5]] + 
   4*G[a[4], a[4], a[17], a[5]] - 4*Sqrt[3]*G[a[4], a[4], a[18], a[5]] + 
   4*Sqrt[3]*G[a[4], a[4], a[19], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[20], a[5]])/2 + 
   6*G[a[4], a[4], a[21], a[5]] + 4*G[a[4], a[5], a[4], a[3]] + 
   G[a[4], a[5], a[11], a[5]]/2 + G[a[4], a[5], a[14], a[5]] - 
   G[a[4], a[5], a[15], a[5]]/2 + 4*G[a[4], a[5], a[17], a[5]] + 
   (-1 - Sqrt[3]/2)*G[a[4], a[5], a[20], a[5]] - G[a[4], a[10], a[1], a[5]]/
    2 + G[a[4], a[11], a[1], a[5]]/2 + G[a[4], a[11], a[5], a[5]]/2 + 
   G[a[4], a[12], a[10], a[5]]/2 - G[a[4], a[12], a[11], a[5]]/2 + 
   G[a[4], a[14], a[5], a[5]]/2 - G[a[4], a[14], a[14], a[5]] + 
   G[a[4], a[14], a[15], a[5]]/2 - G[a[4], a[15], a[5], a[5]]/2 + 
   G[a[4], a[15], a[14], a[5]] - G[a[4], a[15], a[15], a[5]]/2 - 
   G[a[4], a[16], a[16], a[5]] + 4*G[a[4], a[16], a[17], a[5]] - 
   3*G[a[4], a[16], a[21], a[5]] + 4*G[a[4], a[17], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[5]])/2 + 
   3*Sqrt[3]*G[a[4], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[19], a[19], a[5]])/2 + 
   (-2 - Sqrt[3])*G[a[4], a[20], a[5], a[5]] - 
   4*G[a[4], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[4], a[20], a[20], a[5]])/2 - 
   G[a[4], a[21], a[16], a[5]] + 4*G[a[4], a[21], a[17], a[5]] - 
   3*G[a[4], a[21], a[21], a[5]] - 4*G[a[4], a[22], a[17], a[5]] + 
   (2 + Sqrt[3])*G[a[4], a[22], a[20], a[5]] - G[a[4], a[23], a[14], a[5]]/
    2 + G[a[4], a[23], a[15], a[5]]/2 + 2*G[a[5], a[1], a[4], a[3]] + 
   4*G[a[5], a[4], a[4], a[3]] + 2*G[a[5], a[5], a[4], a[3]] - 
   32*G[a[5], a[5], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[5], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[5], a[6]] + G[a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[5], a[6]] + G[a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[5], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[5], a[6]] + G[a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[5], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[5], a[6]] + G[a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[7], a[6]] - 
   G[a[10], a[1], a[5], a[5]]/2 - G[a[10], a[5], a[1], a[5]]/2 + 
   G[a[11], a[1], a[5], a[5]]/2 + G[a[11], a[5], a[1], a[5]]/2 - 
   G[a[12], a[4], a[10], a[5]]/2 + G[a[12], a[4], a[11], a[5]]/2 + 
   G[a[12], a[5], a[10], a[5]] - G[a[12], a[5], a[11], a[5]] + 
   G[a[12], a[10], a[5], a[5]]/2 - G[a[12], a[11], a[5], a[5]]/2 + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[18], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[4], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[18], a[5], a[5]] - 2*G[a[20], a[5], a[17], a[5]] - 
   2*G[a[20], a[17], a[5], a[5]] - 2*G[a[22], a[4], a[16], a[5]] + 
   2*(2 + Sqrt[3])*G[a[22], a[4], a[20], a[5]] - 
   6*G[a[22], a[4], a[21], a[5]] + G[a[22], a[16], a[16], a[5]] - 
   4*G[a[22], a[16], a[17], a[5]] + 3*G[a[22], a[16], a[21], a[5]] + 
   2*G[a[22], a[20], a[17], a[5]] + (-1 - Sqrt[3]/2)*
    G[a[22], a[20], a[20], a[5]] + G[a[22], a[21], a[16], a[5]] - 
   4*G[a[22], a[21], a[17], a[5]] + 3*G[a[22], a[21], a[21], a[5]] + 
   4*G[a[22], a[22], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[22], a[22], a[20], a[5]] + G[a[23], a[4], a[14], a[5]]/2 - 
   G[a[23], a[4], a[15], a[5]]/2 + (G[a[4], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[15], a[5]]*Log[4/3])/2 + G[a[1], a[11], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[11], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[11], a[1], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[12], a[10], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[10], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + Sqrt[3]*G[a[4], a[18], a[5]]*
    Log[2] - Sqrt[3]*G[a[4], a[19], a[5]]*Log[2] + 
   4*G[a[16], a[17], a[5]]*Log[2] - 3*G[a[16], a[21], a[5]]*Log[2] + 
   (Sqrt[3]*G[a[18], a[19], a[5]]*Log[2])/2 - G[a[21], a[16], a[5]]*Log[2] + 
   4*G[a[21], a[17], a[5]]*Log[2] + 2*G[a[22], a[16], a[5]]*Log[2] - 
   8*G[a[22], a[17], a[5]]*Log[2] + (5*Log[2]^3)/6 + 
   G[a[1], a[10], a[5]]*(I*Pi + Log[2]) - (I/4)*Pi*Log[4/3]*Log[3] - 
   Log[3]^3/4 + 3*G[a[22], a[21], a[5]]*Log[4] - (I/4)*Pi*Log[3]*Log[4] - 
   (I/4)*Pi*Log[3/2]*Log[6] + (I/4)*Pi*Log[4]*Log[6] + Log[6]^3/4 + 
   (G[a[4], a[13], a[5]]*Log[256/27])/2 + 
   Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + Log[6]^2*((I/4)*Pi - Log[64]/24) - 
   (Pi^2*Log[64])/(4*Sqrt[3]) - (G[a[19], a[18], a[5]]*Log[64])/(4*Sqrt[3]) + 
   (Pi^2*Log[4096])/12 - (Pi^2*Log[2985984])/48 + 
   G[a[20], a[17], a[5]]*((2*I)*Pi - 2*Log[-1 + Sqrt[3]]) - 
   Log[-1 + Sqrt[3]]^3/(2*Sqrt[3]) + G[a[4], a[17], a[5]]*
    ((-4*I)*Pi + 4*Log[-1 + Sqrt[3]]) + G[a[4], a[20], a[5]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[-1 + Sqrt[3]]) - 
   Pi^2*Log[1 + Sqrt[3]] + (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^2 + 
   (Log[8]*Log[1 + Sqrt[3]]^2)/(4*Sqrt[3]) + Log[1 + Sqrt[3]]^3/(2*Sqrt[3]) + 
   Log[2]^2*((-1/4*I)*(5 + 2*Sqrt[3])*Pi + Log[256/27] + Log[288]/4 + 
     (Sqrt[3]*Log[-1 + Sqrt[3]])/2 - (Sqrt[3]*Log[1 + Sqrt[3]])/2) + 
   Log[2]*(-1/12*Pi^2 - (3*Log[3/2]^2)/2 - I*Pi*Log[27/16] - Log[6]^2/2 + 
     2*Log[256/27] - Log[4294967296/531441]/2 + (Log[4]*Log[1 + Sqrt[3]])/2 + 
     ((I/2)*(-8 + Sqrt[3])*Pi - Log[729/64]/2)*Log[1 + Sqrt[3]] - 
     2*Log[1 + Sqrt[3]]^2) - (2*Log[2*(1 + Sqrt[3])]^3)/3 + 
   (2/3 + 1/Sqrt[3])*Pi^2*Log[2 + Sqrt[3]] + (I/4)*(2 + Sqrt[3])*Pi*
    Log[2 + Sqrt[3]]^2 + (2/3 + 1/Sqrt[3])*Log[2 + Sqrt[3]]^3 + 
   Log[-1 + Sqrt[3]]^2*((I/2)*(-2 + Sqrt[3])*Pi - Log[8]/(4*Sqrt[3]) - 
     2*Log[2*(1 + Sqrt[3])] + ((2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + 
   Log[-1 + Sqrt[3]]*(((-6 + Sqrt[3])*Pi^2)/4 - 2*Log[2*(1 + Sqrt[3])]^2 + 
     (I/2)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]] + 
     (3*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) - (59*Zeta[3])/12, 
  ((221 + 40*Sqrt[3])*Pi^4)/1440 - (Pi^2*G[a[1], a[1], a[2]])/6 - 
   (Pi^2*G[a[1], a[5], a[2]])/6 - (Pi^2*G[a[4], a[1], a[2]])/3 - 
   (Pi^2*G[a[4], a[5], a[2]])/3 + (Pi^2*G[a[4], a[16], a[5]])/12 + 
   (Pi^2*G[a[4], a[21], a[5]])/4 - (Pi^2*G[a[5], a[1], a[2]])/6 - 
   (Pi^2*G[a[5], a[5], a[2]])/6 - 2*Pi^2*G[a[5], a[5], a[6]] + 
   (Pi^2*G[a[5], a[7], a[6]])/3 + (2*Pi^2*G[a[5], a[8], a[6]])/3 + 
   (2*Pi^2*G[a[5], a[9], a[6]])/3 + (Pi^2*G[a[7], a[5], a[6]])/2 - 
   (Pi^2*G[a[7], a[7], a[6]])/12 - (Pi^2*G[a[7], a[8], a[6]])/6 - 
   (Pi^2*G[a[7], a[9], a[6]])/6 + (Pi^2*G[a[8], a[5], a[6]])/2 - 
   (Pi^2*G[a[8], a[7], a[6]])/12 - (Pi^2*G[a[8], a[8], a[6]])/6 - 
   (Pi^2*G[a[8], a[9], a[6]])/6 + (Pi^2*G[a[9], a[5], a[6]])/2 - 
   (Pi^2*G[a[9], a[7], a[6]])/12 - (Pi^2*G[a[9], a[8], a[6]])/6 - 
   (Pi^2*G[a[9], a[9], a[6]])/6 + G[a[1], a[4], a[2]]*
    (-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 8*G[a[5], a[7], a[6]] - 
     8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 8*G[a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 2*G[a[7], a[9], a[6]] - 
     8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 2*G[a[8], a[8], a[6]] + 
     2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 2*G[a[9], a[7], a[6]] + 
     2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[4], a[4], a[2]]*(-1/3*Pi^2 + 64*G[a[5], a[5], a[6]] - 
     16*G[a[5], a[7], a[6]] - 16*G[a[5], a[8], a[6]] - 
     16*G[a[5], a[9], a[6]] - 16*G[a[7], a[5], a[6]] + 
     4*G[a[7], a[7], a[6]] + 4*G[a[7], a[8], a[6]] + 4*G[a[7], a[9], a[6]] - 
     16*G[a[8], a[5], a[6]] + 4*G[a[8], a[7], a[6]] + 4*G[a[8], a[8], a[6]] + 
     4*G[a[8], a[9], a[6]] - 16*G[a[9], a[5], a[6]] + 4*G[a[9], a[7], a[6]] + 
     4*G[a[9], a[8], a[6]] + 4*G[a[9], a[9], a[6]]) + 
   ((2 + Sqrt[3])*Pi^2*G[a[22], a[20], a[5]])/24 + 
   2*G[a[1], a[1], a[1], a[4], a[2]] + 4*G[a[1], a[1], a[4], a[4], a[2]] - 
   G[a[1], a[1], a[4], a[12], a[5]]/2 + 2*G[a[1], a[1], a[5], a[4], a[2]] + 
   G[a[1], a[1], a[5], a[10], a[5]] - G[a[1], a[1], a[5], a[11], a[5]]/2 + 
   G[a[1], a[1], a[10], a[5], a[5]] - G[a[1], a[1], a[11], a[5], a[5]]/2 + 
   4*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[12], a[5]] + 
   8*G[a[1], a[4], a[4], a[4], a[2]] + (3*G[a[1], a[4], a[4], a[12], a[5]])/
    2 + 4*G[a[1], a[4], a[5], a[4], a[2]] + G[a[1], a[4], a[5], a[12], a[5]]/
    2 + G[a[1], a[4], a[12], a[5], a[5]]/2 + 
   G[a[1], a[4], a[12], a[12], a[5]]/2 + 2*G[a[1], a[5], a[1], a[4], a[2]] + 
   G[a[1], a[5], a[1], a[10], a[5]] - G[a[1], a[5], a[1], a[11], a[5]]/2 + 
   4*G[a[1], a[5], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[5], a[4], a[2]] + 
   G[a[1], a[5], a[5], a[10], a[5]] - G[a[1], a[5], a[5], a[11], a[5]]/2 + 
   G[a[1], a[5], a[10], a[1], a[5]] + G[a[1], a[5], a[10], a[5], a[5]] - 
   2*G[a[1], a[5], a[10], a[10], a[5]] + G[a[1], a[5], a[10], a[11], a[5]] - 
   G[a[1], a[5], a[11], a[1], a[5]]/2 - G[a[1], a[5], a[11], a[5], a[5]]/2 + 
   G[a[1], a[5], a[11], a[10], a[5]] - G[a[1], a[5], a[11], a[11], a[5]]/2 + 
   G[a[1], a[10], a[1], a[5], a[5]] + G[a[1], a[10], a[5], a[1], a[5]] + 
   G[a[1], a[10], a[5], a[5], a[5]] - 2*G[a[1], a[10], a[5], a[10], a[5]] + 
   G[a[1], a[10], a[5], a[11], a[5]] - 2*G[a[1], a[10], a[10], a[5], a[5]] + 
   G[a[1], a[10], a[11], a[5], a[5]] - G[a[1], a[11], a[1], a[5], a[5]]/2 - 
   G[a[1], a[11], a[5], a[1], a[5]]/2 - G[a[1], a[11], a[5], a[5], a[5]]/2 + 
   G[a[1], a[11], a[5], a[10], a[5]] - G[a[1], a[11], a[5], a[11], a[5]]/2 + 
   G[a[1], a[11], a[10], a[5], a[5]] - G[a[1], a[11], a[11], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[1], a[4], a[2]] + G[a[4], a[1], a[1], a[10], a[5]] - 
   G[a[4], a[1], a[1], a[11], a[5]]/2 - G[a[4], a[1], a[1], a[12], a[5]] + 
   8*G[a[4], a[1], a[4], a[4], a[2]] + (3*G[a[4], a[1], a[4], a[12], a[5]])/
    2 + 4*G[a[4], a[1], a[5], a[4], a[2]] + G[a[4], a[1], a[5], a[10], 
    a[5]] - G[a[4], a[1], a[5], a[11], a[5]]/2 + G[a[4], a[1], a[5], a[12], 
    a[5]] + G[a[4], a[1], a[10], a[1], a[5]] + G[a[4], a[1], a[10], a[5], 
    a[5]] - 2*G[a[4], a[1], a[10], a[10], a[5]] + 
   G[a[4], a[1], a[10], a[11], a[5]] - G[a[4], a[1], a[11], a[1], a[5]]/2 - 
   G[a[4], a[1], a[11], a[5], a[5]]/2 + G[a[4], a[1], a[11], a[10], a[5]] - 
   G[a[4], a[1], a[11], a[11], a[5]]/2 + G[a[4], a[1], a[12], a[5], a[5]] + 
   G[a[4], a[1], a[12], a[12], a[5]] + 8*G[a[4], a[4], a[1], a[4], a[2]] + 
   4*G[a[4], a[4], a[1], a[12], a[5]] + 16*G[a[4], a[4], a[4], a[4], a[2]] - 
   G[a[4], a[4], a[4], a[10], a[5]] + G[a[4], a[4], a[4], a[11], a[5]]/2 - 
   (13*G[a[4], a[4], a[4], a[12], a[5]])/2 - G[a[4], a[4], a[4], a[14], a[5]]/
    2 + G[a[4], a[4], a[4], a[15], a[5]]/2 + 
   4*G[a[4], a[4], a[4], a[16], a[5]] - 8*G[a[4], a[4], a[4], a[17], a[5]] + 
   7*Sqrt[3]*G[a[4], a[4], a[4], a[18], a[5]] - 
   7*Sqrt[3]*G[a[4], a[4], a[4], a[19], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[4], a[20], a[5]])/2 + 
   12*G[a[4], a[4], a[4], a[21], a[5]] + 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   G[a[4], a[4], a[5], a[11], a[5]] - (3*G[a[4], a[4], a[5], a[12], a[5]])/
    2 + G[a[4], a[4], a[5], a[14], a[5]] - G[a[4], a[4], a[5], a[15], a[5]]/
    2 + 8*G[a[4], a[4], a[5], a[17], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[5], a[20], a[5]])/2 - 
   G[a[4], a[4], a[10], a[1], a[5]]/2 - G[a[4], a[4], a[11], a[5], a[5]] + 
   G[a[4], a[4], a[11], a[10], a[5]] - G[a[4], a[4], a[11], a[11], a[5]]/2 - 
   G[a[4], a[4], a[12], a[1], a[5]] - (5*G[a[4], a[4], a[12], a[5], a[5]])/
    2 - G[a[4], a[4], a[12], a[10], a[5]]/2 + 
   G[a[4], a[4], a[12], a[11], a[5]]/2 - 
   (3*G[a[4], a[4], a[12], a[12], a[5]])/2 + G[a[4], a[4], a[14], a[5], a[5]]/
    2 - G[a[4], a[4], a[14], a[14], a[5]] + G[a[4], a[4], a[14], a[15], a[5]]/
    2 - G[a[4], a[4], a[15], a[5], a[5]]/2 + G[a[4], a[4], a[15], a[14], 
    a[5]] - G[a[4], a[4], a[15], a[15], a[5]]/2 - 
   2*G[a[4], a[4], a[16], a[16], a[5]] + 
   8*G[a[4], a[4], a[16], a[17], a[5]] - 
   6*G[a[4], a[4], a[16], a[21], a[5]] - 8*G[a[4], a[4], a[17], a[5], a[5]] + 
   9*Sqrt[3]*G[a[4], a[4], a[18], a[5], a[5]] - 
   4*Sqrt[3]*G[a[4], a[4], a[18], a[18], a[5]] - 
   Sqrt[3]*G[a[4], a[4], a[18], a[19], a[5]] - 
   9*Sqrt[3]*G[a[4], a[4], a[19], a[5], a[5]] + 
   Sqrt[3]*G[a[4], a[4], a[19], a[18], a[5]] + 
   4*Sqrt[3]*G[a[4], a[4], a[19], a[19], a[5]] + 
   (-2 - Sqrt[3])*G[a[4], a[4], a[20], a[5], a[5]] - 
   8*G[a[4], a[4], a[20], a[17], a[5]] + 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[20], a[20], a[5]])/2 - 
   2*G[a[4], a[4], a[21], a[16], a[5]] + 
   8*G[a[4], a[4], a[21], a[17], a[5]] - 
   6*G[a[4], a[4], a[21], a[21], a[5]] - 
   8*G[a[4], a[4], a[22], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[4], a[4], a[22], a[20], a[5]] + G[a[4], a[4], a[23], a[5], a[5]] - 
   G[a[4], a[4], a[23], a[14], a[5]]/2 + G[a[4], a[4], a[23], a[15], a[5]]/
    2 + 4*G[a[4], a[5], a[1], a[4], a[2]] + G[a[4], a[5], a[1], a[10], 
    a[5]] - G[a[4], a[5], a[1], a[11], a[5]]/2 + 
   8*G[a[4], a[5], a[4], a[4], a[2]] - G[a[4], a[5], a[4], a[11], a[5]] + 
   (-2 - Sqrt[3])*G[a[4], a[5], a[4], a[20], a[5]] + 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[4], a[5], a[5], a[10], a[5]] + 
   (3*G[a[4], a[5], a[5], a[11], a[5]])/2 - G[a[4], a[5], a[5], a[14], 
    a[5]] + G[a[4], a[5], a[5], a[15], a[5]]/2 + 
   8*G[a[4], a[5], a[5], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[4], a[5], a[5], a[20], a[5]] - G[a[4], a[5], a[10], a[5], a[5]] - 
   G[a[4], a[5], a[11], a[1], a[5]]/2 + G[a[4], a[5], a[11], a[5], a[5]]/2 + 
   G[a[4], a[5], a[11], a[10], a[5]] - G[a[4], a[5], a[11], a[11], a[5]]/2 - 
   G[a[4], a[5], a[12], a[10], a[5]] + G[a[4], a[5], a[12], a[11], a[5]] - 
   G[a[4], a[5], a[14], a[5], a[5]] + 2*G[a[4], a[5], a[14], a[14], a[5]] - 
   G[a[4], a[5], a[14], a[15], a[5]] + G[a[4], a[5], a[15], a[5], a[5]]/2 - 
   G[a[4], a[5], a[15], a[14], a[5]] + G[a[4], a[5], a[15], a[15], a[5]]/2 - 
   4*G[a[4], a[5], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[4], a[5], a[20], a[20], a[5]])/2 + 
   G[a[4], a[10], a[1], a[1], a[5]]/2 - G[a[4], a[10], a[1], a[10], a[5]] + 
   G[a[4], a[10], a[1], a[11], a[5]]/2 - G[a[4], a[10], a[10], a[1], a[5]] + 
   G[a[4], a[10], a[11], a[1], a[5]]/2 - G[a[4], a[11], a[1], a[1], a[5]]/2 - 
   G[a[4], a[11], a[1], a[5], a[5]]/2 + G[a[4], a[11], a[1], a[10], a[5]] - 
   G[a[4], a[11], a[1], a[11], a[5]]/2 - G[a[4], a[11], a[5], a[1], a[5]]/2 - 
   G[a[4], a[11], a[5], a[5], a[5]]/2 + G[a[4], a[11], a[5], a[10], a[5]] - 
   G[a[4], a[11], a[5], a[11], a[5]]/2 + G[a[4], a[11], a[10], a[1], a[5]] + 
   G[a[4], a[11], a[10], a[5], a[5]] - G[a[4], a[11], a[11], a[1], a[5]]/2 - 
   G[a[4], a[11], a[11], a[5], a[5]]/2 - G[a[4], a[12], a[1], a[5], a[5]]/2 - 
   G[a[4], a[12], a[1], a[10], a[5]] + G[a[4], a[12], a[1], a[11], a[5]]/2 - 
   G[a[4], a[12], a[4], a[5], a[5]]/2 + G[a[4], a[12], a[4], a[10], a[5]]/2 - 
   G[a[4], a[12], a[5], a[1], a[5]] - G[a[4], a[12], a[5], a[10], a[5]] + 
   G[a[4], a[12], a[5], a[11], a[5]] - G[a[4], a[12], a[10], a[1], a[5]]/2 - 
   G[a[4], a[12], a[10], a[5], a[5]] + G[a[4], a[12], a[10], a[10], a[5]] - 
   G[a[4], a[12], a[10], a[11], a[5]]/2 + G[a[4], a[12], a[11], a[1], a[5]]/
    2 + G[a[4], a[12], a[11], a[5], a[5]] - G[a[4], a[12], a[11], a[10], 
    a[5]] + G[a[4], a[12], a[11], a[11], a[5]]/2 + 
   G[a[4], a[12], a[12], a[10], a[5]]/2 - G[a[4], a[12], a[12], a[11], a[5]]/
    2 - G[a[4], a[14], a[5], a[5], a[5]]/2 + G[a[4], a[14], a[5], a[14], 
    a[5]] - G[a[4], a[14], a[5], a[15], a[5]]/2 + 
   G[a[4], a[14], a[14], a[5], a[5]] - 2*G[a[4], a[14], a[14], a[14], a[5]] + 
   G[a[4], a[14], a[14], a[15], a[5]] - G[a[4], a[14], a[15], a[5], a[5]]/2 + 
   G[a[4], a[14], a[15], a[14], a[5]] - G[a[4], a[14], a[15], a[15], a[5]]/
    2 + G[a[4], a[15], a[5], a[5], a[5]]/2 - G[a[4], a[15], a[5], a[14], 
    a[5]] + G[a[4], a[15], a[5], a[15], a[5]]/2 - 
   G[a[4], a[15], a[14], a[5], a[5]] + 2*G[a[4], a[15], a[14], a[14], a[5]] - 
   G[a[4], a[15], a[14], a[15], a[5]] + G[a[4], a[15], a[15], a[5], a[5]]/2 - 
   G[a[4], a[15], a[15], a[14], a[5]] + G[a[4], a[15], a[15], a[15], a[5]]/
    2 + G[a[4], a[16], a[16], a[16], a[5]] - 
   4*G[a[4], a[16], a[16], a[17], a[5]] + 
   3*G[a[4], a[16], a[16], a[21], a[5]] + G[a[4], a[16], a[21], a[16], 
    a[5]] - 4*G[a[4], a[16], a[21], a[17], a[5]] + 
   3*G[a[4], a[16], a[21], a[21], a[5]] - 
   2*G[a[4], a[16], a[22], a[16], a[5]] + 
   8*G[a[4], a[16], a[22], a[17], a[5]] - 
   6*G[a[4], a[16], a[22], a[21], a[5]] - 
   8*G[a[4], a[17], a[5], a[5], a[5]] + 
   3*Sqrt[3]*G[a[4], a[18], a[4], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[4], a[18], a[5]] + 
   6*Sqrt[3]*G[a[4], a[18], a[5], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[18], a[19], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[19], a[5]])/2 - 
   3*Sqrt[3]*G[a[4], a[19], a[4], a[5], a[5]] + 
   3*Sqrt[3]*G[a[4], a[19], a[4], a[19], a[5]] - 
   6*Sqrt[3]*G[a[4], a[19], a[5], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[19], a[5]])/2 + 
   3*Sqrt[3]*G[a[4], a[19], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[19], a[19], a[19], a[5]])/2 + 
   (-2 - Sqrt[3])*G[a[4], a[20], a[4], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[4], a[20], a[4], a[20], a[5]] - 
   8*G[a[4], a[20], a[5], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[4], a[20], a[5], a[20], a[5]] + (2 + Sqrt[3])*
    G[a[4], a[20], a[20], a[5], a[5]] + 
   4*G[a[4], a[20], a[20], a[17], a[5]] + (-1 - Sqrt[3]/2)*
    G[a[4], a[20], a[20], a[20], a[5]] + G[a[4], a[21], a[16], a[16], a[5]] - 
   4*G[a[4], a[21], a[16], a[17], a[5]] + 
   3*G[a[4], a[21], a[16], a[21], a[5]] + G[a[4], a[21], a[21], a[16], 
    a[5]] - 4*G[a[4], a[21], a[21], a[17], a[5]] + 
   3*G[a[4], a[21], a[21], a[21], a[5]] - 
   2*G[a[4], a[21], a[22], a[16], a[5]] + 
   8*G[a[4], a[21], a[22], a[17], a[5]] - 
   6*G[a[4], a[21], a[22], a[21], a[5]] - 
   4*G[a[4], a[22], a[4], a[16], a[5]] + 4*(2 + Sqrt[3])*
    G[a[4], a[22], a[4], a[20], a[5]] - 
   12*G[a[4], a[22], a[4], a[21], a[5]] + 
   4*G[a[4], a[22], a[20], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[4], a[22], a[20], a[20], a[5]] + 
   4*G[a[4], a[22], a[22], a[16], a[5]] - 
   8*G[a[4], a[22], a[22], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[4], a[22], a[22], a[20], a[5]] + 
   12*G[a[4], a[22], a[22], a[21], a[5]] - G[a[4], a[23], a[4], a[14], a[5]]/
    2 + G[a[4], a[23], a[4], a[15], a[5]]/2 + G[a[4], a[23], a[5], a[14], 
    a[5]] - G[a[4], a[23], a[5], a[15], a[5]]/2 + 
   G[a[4], a[23], a[14], a[5], a[5]]/2 - G[a[4], a[23], a[14], a[14], a[5]] + 
   G[a[4], a[23], a[14], a[15], a[5]]/2 - G[a[4], a[23], a[15], a[5], a[5]]/
    2 + G[a[4], a[23], a[15], a[14], a[5]] - 
   G[a[4], a[23], a[15], a[15], a[5]]/2 - G[a[4], a[23], a[23], a[14], a[5]]/
    2 + G[a[4], a[23], a[23], a[15], a[5]]/2 + 
   2*G[a[5], a[1], a[1], a[4], a[2]] + 4*G[a[5], a[1], a[4], a[4], a[2]] + 
   2*G[a[5], a[1], a[5], a[4], a[2]] + 4*G[a[5], a[4], a[1], a[4], a[2]] + 
   8*G[a[5], a[4], a[4], a[4], a[2]] + 4*G[a[5], a[4], a[5], a[4], a[2]] + 
   2*G[a[5], a[5], a[1], a[4], a[2]] + 4*G[a[5], a[5], a[4], a[4], a[2]] + 
   2*G[a[5], a[5], a[5], a[4], a[2]] + 128*G[a[5], a[5], a[5], a[5], a[6]] - 
   64*G[a[5], a[5], a[5], a[7], a[6]] - 32*G[a[5], a[5], a[7], a[5], a[6]] + 
   16*G[a[5], a[5], a[7], a[7], a[6]] - 32*G[a[5], a[5], a[8], a[5], a[6]] + 
   16*G[a[5], a[5], a[8], a[7], a[6]] - 32*G[a[5], a[5], a[9], a[5], a[6]] + 
   16*G[a[5], a[5], a[9], a[7], a[6]] - 32*G[a[5], a[7], a[5], a[5], a[6]] + 
   16*G[a[5], a[7], a[5], a[7], a[6]] + 8*G[a[5], a[7], a[7], a[5], a[6]] - 
   4*G[a[5], a[7], a[7], a[7], a[6]] + 8*G[a[5], a[7], a[8], a[5], a[6]] - 
   4*G[a[5], a[7], a[8], a[7], a[6]] + 8*G[a[5], a[7], a[9], a[5], a[6]] - 
   4*G[a[5], a[7], a[9], a[7], a[6]] - 32*G[a[5], a[8], a[5], a[5], a[6]] + 
   16*G[a[5], a[8], a[5], a[7], a[6]] + 8*G[a[5], a[8], a[7], a[5], a[6]] - 
   4*G[a[5], a[8], a[7], a[7], a[6]] + 8*G[a[5], a[8], a[8], a[5], a[6]] - 
   4*G[a[5], a[8], a[8], a[7], a[6]] + 8*G[a[5], a[8], a[9], a[5], a[6]] - 
   4*G[a[5], a[8], a[9], a[7], a[6]] - 32*G[a[5], a[9], a[5], a[5], a[6]] + 
   16*G[a[5], a[9], a[5], a[7], a[6]] + 8*G[a[5], a[9], a[7], a[5], a[6]] - 
   4*G[a[5], a[9], a[7], a[7], a[6]] + 8*G[a[5], a[9], a[8], a[5], a[6]] - 
   4*G[a[5], a[9], a[8], a[7], a[6]] + 8*G[a[5], a[9], a[9], a[5], a[6]] - 
   4*G[a[5], a[9], a[9], a[7], a[6]] - 32*G[a[7], a[5], a[5], a[5], a[6]] + 
   16*G[a[7], a[5], a[5], a[7], a[6]] + 8*G[a[7], a[5], a[7], a[5], a[6]] - 
   4*G[a[7], a[5], a[7], a[7], a[6]] + 8*G[a[7], a[5], a[8], a[5], a[6]] - 
   4*G[a[7], a[5], a[8], a[7], a[6]] + 8*G[a[7], a[5], a[9], a[5], a[6]] - 
   4*G[a[7], a[5], a[9], a[7], a[6]] + 8*G[a[7], a[7], a[5], a[5], a[6]] - 
   4*G[a[7], a[7], a[5], a[7], a[6]] - 2*G[a[7], a[7], a[7], a[5], a[6]] + 
   G[a[7], a[7], a[7], a[7], a[6]] - 2*G[a[7], a[7], a[8], a[5], a[6]] + 
   G[a[7], a[7], a[8], a[7], a[6]] - 2*G[a[7], a[7], a[9], a[5], a[6]] + 
   G[a[7], a[7], a[9], a[7], a[6]] + 8*G[a[7], a[8], a[5], a[5], a[6]] - 
   4*G[a[7], a[8], a[5], a[7], a[6]] - 2*G[a[7], a[8], a[7], a[5], a[6]] + 
   G[a[7], a[8], a[7], a[7], a[6]] - 2*G[a[7], a[8], a[8], a[5], a[6]] + 
   G[a[7], a[8], a[8], a[7], a[6]] - 2*G[a[7], a[8], a[9], a[5], a[6]] + 
   G[a[7], a[8], a[9], a[7], a[6]] + 8*G[a[7], a[9], a[5], a[5], a[6]] - 
   4*G[a[7], a[9], a[5], a[7], a[6]] - 2*G[a[7], a[9], a[7], a[5], a[6]] + 
   G[a[7], a[9], a[7], a[7], a[6]] - 2*G[a[7], a[9], a[8], a[5], a[6]] + 
   G[a[7], a[9], a[8], a[7], a[6]] - 2*G[a[7], a[9], a[9], a[5], a[6]] + 
   G[a[7], a[9], a[9], a[7], a[6]] - 32*G[a[8], a[5], a[5], a[5], a[6]] + 
   16*G[a[8], a[5], a[5], a[7], a[6]] + 8*G[a[8], a[5], a[7], a[5], a[6]] - 
   4*G[a[8], a[5], a[7], a[7], a[6]] + 8*G[a[8], a[5], a[8], a[5], a[6]] - 
   4*G[a[8], a[5], a[8], a[7], a[6]] + 8*G[a[8], a[5], a[9], a[5], a[6]] - 
   4*G[a[8], a[5], a[9], a[7], a[6]] + 8*G[a[8], a[7], a[5], a[5], a[6]] - 
   4*G[a[8], a[7], a[5], a[7], a[6]] - 2*G[a[8], a[7], a[7], a[5], a[6]] + 
   G[a[8], a[7], a[7], a[7], a[6]] - 2*G[a[8], a[7], a[8], a[5], a[6]] + 
   G[a[8], a[7], a[8], a[7], a[6]] - 2*G[a[8], a[7], a[9], a[5], a[6]] + 
   G[a[8], a[7], a[9], a[7], a[6]] + 8*G[a[8], a[8], a[5], a[5], a[6]] - 
   4*G[a[8], a[8], a[5], a[7], a[6]] - 2*G[a[8], a[8], a[7], a[5], a[6]] + 
   G[a[8], a[8], a[7], a[7], a[6]] - 2*G[a[8], a[8], a[8], a[5], a[6]] + 
   G[a[8], a[8], a[8], a[7], a[6]] - 2*G[a[8], a[8], a[9], a[5], a[6]] + 
   G[a[8], a[8], a[9], a[7], a[6]] + 8*G[a[8], a[9], a[5], a[5], a[6]] - 
   4*G[a[8], a[9], a[5], a[7], a[6]] - 2*G[a[8], a[9], a[7], a[5], a[6]] + 
   G[a[8], a[9], a[7], a[7], a[6]] - 2*G[a[8], a[9], a[8], a[5], a[6]] + 
   G[a[8], a[9], a[8], a[7], a[6]] - 2*G[a[8], a[9], a[9], a[5], a[6]] + 
   G[a[8], a[9], a[9], a[7], a[6]] - 32*G[a[9], a[5], a[5], a[5], a[6]] + 
   16*G[a[9], a[5], a[5], a[7], a[6]] + 8*G[a[9], a[5], a[7], a[5], a[6]] - 
   4*G[a[9], a[5], a[7], a[7], a[6]] + 8*G[a[9], a[5], a[8], a[5], a[6]] - 
   4*G[a[9], a[5], a[8], a[7], a[6]] + 8*G[a[9], a[5], a[9], a[5], a[6]] - 
   4*G[a[9], a[5], a[9], a[7], a[6]] + 8*G[a[9], a[7], a[5], a[5], a[6]] - 
   4*G[a[9], a[7], a[5], a[7], a[6]] - 2*G[a[9], a[7], a[7], a[5], a[6]] + 
   G[a[9], a[7], a[7], a[7], a[6]] - 2*G[a[9], a[7], a[8], a[5], a[6]] + 
   G[a[9], a[7], a[8], a[7], a[6]] - 2*G[a[9], a[7], a[9], a[5], a[6]] + 
   G[a[9], a[7], a[9], a[7], a[6]] + 8*G[a[9], a[8], a[5], a[5], a[6]] - 
   4*G[a[9], a[8], a[5], a[7], a[6]] - 2*G[a[9], a[8], a[7], a[5], a[6]] + 
   G[a[9], a[8], a[7], a[7], a[6]] - 2*G[a[9], a[8], a[8], a[5], a[6]] + 
   G[a[9], a[8], a[8], a[7], a[6]] - 2*G[a[9], a[8], a[9], a[5], a[6]] + 
   G[a[9], a[8], a[9], a[7], a[6]] + 8*G[a[9], a[9], a[5], a[5], a[6]] - 
   4*G[a[9], a[9], a[5], a[7], a[6]] - 2*G[a[9], a[9], a[7], a[5], a[6]] + 
   G[a[9], a[9], a[7], a[7], a[6]] - 2*G[a[9], a[9], a[8], a[5], a[6]] + 
   G[a[9], a[9], a[8], a[7], a[6]] - 2*G[a[9], a[9], a[9], a[5], a[6]] + 
   G[a[9], a[9], a[9], a[7], a[6]] + G[a[10], a[1], a[1], a[5], a[5]]/2 + 
   G[a[10], a[1], a[5], a[1], a[5]]/2 + G[a[10], a[1], a[5], a[5], a[5]]/2 - 
   G[a[10], a[1], a[5], a[10], a[5]] + G[a[10], a[1], a[5], a[11], a[5]]/2 - 
   G[a[10], a[1], a[10], a[5], a[5]] + G[a[10], a[1], a[11], a[5], a[5]]/2 + 
   G[a[10], a[5], a[1], a[1], a[5]]/2 + G[a[10], a[5], a[1], a[5], a[5]]/2 - 
   G[a[10], a[5], a[1], a[10], a[5]] + G[a[10], a[5], a[1], a[11], a[5]]/2 + 
   G[a[10], a[5], a[5], a[1], a[5]]/2 - G[a[10], a[5], a[10], a[1], a[5]] + 
   G[a[10], a[5], a[11], a[1], a[5]]/2 - G[a[10], a[10], a[1], a[5], a[5]] - 
   G[a[10], a[10], a[5], a[1], a[5]] + G[a[10], a[11], a[1], a[5], a[5]]/2 + 
   G[a[10], a[11], a[5], a[1], a[5]]/2 - G[a[11], a[1], a[1], a[5], a[5]]/2 - 
   G[a[11], a[1], a[5], a[1], a[5]]/2 - G[a[11], a[1], a[5], a[5], a[5]]/2 + 
   G[a[11], a[1], a[5], a[10], a[5]] - G[a[11], a[1], a[5], a[11], a[5]]/2 + 
   G[a[11], a[1], a[10], a[5], a[5]] - G[a[11], a[1], a[11], a[5], a[5]]/2 - 
   G[a[11], a[5], a[1], a[1], a[5]]/2 - G[a[11], a[5], a[1], a[5], a[5]]/2 + 
   G[a[11], a[5], a[1], a[10], a[5]] - G[a[11], a[5], a[1], a[11], a[5]]/2 - 
   G[a[11], a[5], a[5], a[1], a[5]]/2 + G[a[11], a[5], a[10], a[1], a[5]] - 
   G[a[11], a[5], a[11], a[1], a[5]]/2 + G[a[11], a[10], a[1], a[5], a[5]] + 
   G[a[11], a[10], a[5], a[1], a[5]] - G[a[11], a[11], a[1], a[5], a[5]]/2 - 
   G[a[11], a[11], a[5], a[1], a[5]]/2 - G[a[12], a[1], a[5], a[10], a[5]] + 
   G[a[12], a[1], a[5], a[11], a[5]]/2 - G[a[12], a[1], a[10], a[5], a[5]] + 
   G[a[12], a[1], a[11], a[5], a[5]]/2 - G[a[12], a[4], a[1], a[5], a[5]]/2 + 
   G[a[12], a[4], a[1], a[10], a[5]] - G[a[12], a[4], a[1], a[11], a[5]]/2 + 
   G[a[12], a[4], a[4], a[1], a[5]] - G[a[12], a[4], a[4], a[5], a[5]]/2 + 
   G[a[12], a[4], a[4], a[10], a[5]]/2 - G[a[12], a[4], a[4], a[11], a[5]] - 
   G[a[12], a[4], a[5], a[1], a[5]] - G[a[12], a[4], a[5], a[10], a[5]] + 
   (3*G[a[12], a[4], a[5], a[11], a[5]])/2 + 
   G[a[12], a[4], a[10], a[1], a[5]]/2 - G[a[12], a[4], a[10], a[10], a[5]] + 
   G[a[12], a[4], a[10], a[11], a[5]]/2 - G[a[12], a[4], a[11], a[1], a[5]]/
    2 + G[a[12], a[4], a[11], a[5], a[5]]/2 + G[a[12], a[4], a[11], a[10], 
    a[5]] - G[a[12], a[4], a[11], a[11], a[5]]/2 - 
   G[a[12], a[4], a[12], a[10], a[5]]/2 + G[a[12], a[4], a[12], a[11], a[5]]/
    2 - 2*G[a[12], a[5], a[1], a[10], a[5]] + G[a[12], a[5], a[1], a[11], 
    a[5]] - G[a[12], a[5], a[4], a[1], a[5]] + G[a[12], a[5], a[4], a[11], 
    a[5]] + G[a[12], a[5], a[5], a[10], a[5]] - G[a[12], a[5], a[5], a[11], 
    a[5]] - G[a[12], a[5], a[10], a[1], a[5]] + 
   2*G[a[12], a[5], a[10], a[10], a[5]] - G[a[12], a[5], a[10], a[11], 
    a[5]] + G[a[12], a[5], a[11], a[1], a[5]] - 
   2*G[a[12], a[5], a[11], a[10], a[5]] + G[a[12], a[5], a[11], a[11], 
    a[5]] + G[a[12], a[5], a[12], a[10], a[5]] - G[a[12], a[5], a[12], a[11], 
    a[5]] - G[a[12], a[10], a[1], a[5], a[5]]/2 - 
   G[a[12], a[10], a[5], a[1], a[5]]/2 - G[a[12], a[10], a[5], a[5], a[5]]/
    2 + G[a[12], a[10], a[5], a[10], a[5]] - 
   G[a[12], a[10], a[5], a[11], a[5]]/2 + G[a[12], a[10], a[10], a[5], 
    a[5]] - G[a[12], a[10], a[11], a[5], a[5]]/2 + 
   G[a[12], a[11], a[1], a[5], a[5]]/2 + G[a[12], a[11], a[5], a[1], a[5]]/
    2 + G[a[12], a[11], a[5], a[5], a[5]]/2 - G[a[12], a[11], a[5], a[10], 
    a[5]] + G[a[12], a[11], a[5], a[11], a[5]]/2 - 
   G[a[12], a[11], a[10], a[5], a[5]] + G[a[12], a[11], a[11], a[5], a[5]]/
    2 - G[a[12], a[12], a[4], a[10], a[5]]/2 + 
   G[a[12], a[12], a[4], a[11], a[5]]/2 + G[a[12], a[12], a[5], a[10], 
    a[5]] - G[a[12], a[12], a[5], a[11], a[5]] + 
   G[a[12], a[12], a[10], a[5], a[5]]/2 - G[a[12], a[12], a[11], a[5], a[5]]/
    2 + Sqrt[3]*G[a[18], a[4], a[4], a[5], a[5]] - 
   2*Sqrt[3]*G[a[18], a[4], a[4], a[18], a[5]] + 
   Sqrt[3]*G[a[18], a[4], a[4], a[19], a[5]] - 
   Sqrt[3]*G[a[18], a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[18], a[19], a[5]])/2 + 
   2*Sqrt[3]*G[a[18], a[4], a[19], a[5], a[5]] - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[19], a[5]])/2 + 
   (Sqrt[3]*G[a[18], a[18], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[18], a[4], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[18], a[18], a[19], a[5], a[5]] + 
   Sqrt[3]*G[a[18], a[19], a[4], a[5], a[5]] - 
   (Sqrt[3]*G[a[18], a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[19], a[4], a[19], a[5]])/2 + 
   2*Sqrt[3]*G[a[18], a[19], a[5], a[5], a[5]] - 
   Sqrt[3]*G[a[18], a[19], a[18], a[5], a[5]] - 
   Sqrt[3]*G[a[18], a[19], a[19], a[5], a[5]] - 
   Sqrt[3]*G[a[19], a[4], a[4], a[5], a[5]] - 
   Sqrt[3]*G[a[19], a[4], a[4], a[18], a[5]] + 
   2*Sqrt[3]*G[a[19], a[4], a[4], a[19], a[5]] - 
   2*Sqrt[3]*G[a[19], a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[4], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[4], a[19], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[19], a[18], a[4], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[18], a[4], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[19], a[18], a[4], a[19], a[5]])/2 - 
   2*Sqrt[3]*G[a[19], a[18], a[5], a[5], a[5]] + 
   Sqrt[3]*G[a[19], a[18], a[18], a[5], a[5]] + 
   Sqrt[3]*G[a[19], a[18], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[19], a[4], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[19], a[18], a[5], a[5]] - 
   2*(2 + Sqrt[3])*G[a[20], a[4], a[5], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[4], a[5], a[20], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[4], a[20], a[5], a[5]] + 
   (-2 - Sqrt[3])*G[a[20], a[5], a[4], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[5], a[4], a[20], a[5]] - 
   4*G[a[20], a[5], a[5], a[17], a[5]] + 
   2*G[a[20], a[5], a[20], a[17], a[5]] + 
   4*G[a[20], a[17], a[5], a[5], a[5]] + 
   2*G[a[20], a[20], a[5], a[17], a[5]] + 
   2*G[a[20], a[20], a[17], a[5], a[5]] - 
   4*G[a[22], a[4], a[4], a[16], a[5]] + 4*(2 + Sqrt[3])*
    G[a[22], a[4], a[4], a[20], a[5]] - 
   12*G[a[22], a[4], a[4], a[21], a[5]] - 
   8*G[a[22], a[4], a[5], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[5], a[20], a[5]] + 
   2*G[a[22], a[4], a[16], a[16], a[5]] - 
   8*G[a[22], a[4], a[16], a[17], a[5]] + 
   6*G[a[22], a[4], a[16], a[21], a[5]] + 
   8*G[a[22], a[4], a[20], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[20], a[20], a[5]] + 
   2*G[a[22], a[4], a[21], a[16], a[5]] - 
   8*G[a[22], a[4], a[21], a[17], a[5]] + 
   6*G[a[22], a[4], a[21], a[21], a[5]] + 
   8*G[a[22], a[4], a[22], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[22], a[20], a[5]] - G[a[22], a[16], a[16], a[16], 
    a[5]] + 4*G[a[22], a[16], a[16], a[17], a[5]] - 
   3*G[a[22], a[16], a[16], a[21], a[5]] - G[a[22], a[16], a[21], a[16], 
    a[5]] + 4*G[a[22], a[16], a[21], a[17], a[5]] - 
   3*G[a[22], a[16], a[21], a[21], a[5]] + 
   2*G[a[22], a[16], a[22], a[16], a[5]] - 
   8*G[a[22], a[16], a[22], a[17], a[5]] + 
   6*G[a[22], a[16], a[22], a[21], a[5]] + 
   4*G[a[22], a[20], a[5], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[22], a[20], a[5], a[20], a[5]] - 
   2*G[a[22], a[20], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[22], a[20], a[20], a[20], a[5]])/2 - 
   G[a[22], a[21], a[16], a[16], a[5]] + 
   4*G[a[22], a[21], a[16], a[17], a[5]] - 
   3*G[a[22], a[21], a[16], a[21], a[5]] - G[a[22], a[21], a[21], a[16], 
    a[5]] + 4*G[a[22], a[21], a[21], a[17], a[5]] - 
   3*G[a[22], a[21], a[21], a[21], a[5]] + 
   2*G[a[22], a[21], a[22], a[16], a[5]] - 
   8*G[a[22], a[21], a[22], a[17], a[5]] + 
   6*G[a[22], a[21], a[22], a[21], a[5]] + 
   4*G[a[22], a[22], a[4], a[16], a[5]] - 4*(2 + Sqrt[3])*
    G[a[22], a[22], a[4], a[20], a[5]] + 
   12*G[a[22], a[22], a[4], a[21], a[5]] - 
   4*G[a[22], a[22], a[20], a[17], a[5]] + 
   (2 + Sqrt[3])*G[a[22], a[22], a[20], a[20], a[5]] - 
   4*G[a[22], a[22], a[22], a[16], a[5]] + 
   8*G[a[22], a[22], a[22], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[22], a[22], a[22], a[20], a[5]] - 
   12*G[a[22], a[22], a[22], a[21], a[5]] - G[a[23], a[4], a[4], a[5], 
    a[5]] + G[a[23], a[4], a[4], a[14], a[5]]/2 - 
   G[a[23], a[4], a[4], a[15], a[5]]/2 - G[a[23], a[4], a[5], a[14], a[5]] + 
   G[a[23], a[4], a[5], a[15], a[5]]/2 - G[a[23], a[4], a[14], a[5], a[5]]/
    2 + G[a[23], a[4], a[14], a[14], a[5]] - 
   G[a[23], a[4], a[14], a[15], a[5]]/2 + G[a[23], a[4], a[15], a[5], a[5]]/
    2 - G[a[23], a[4], a[15], a[14], a[5]] + 
   G[a[23], a[4], a[15], a[15], a[5]]/2 + G[a[23], a[4], a[23], a[14], a[5]]/
    2 - G[a[23], a[4], a[23], a[15], a[5]]/2 + 
   G[a[23], a[23], a[4], a[14], a[5]]/2 - G[a[23], a[23], a[4], a[15], a[5]]/
    2 + (G[a[4], a[4], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[15], a[5]]*Log[4/3])/2 - G[a[4], a[5], a[14], a[5]]*
    Log[4/3] + (G[a[4], a[5], a[15], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[14], a[5], a[5]]*Log[4/3])/2 + G[a[4], a[14], a[14], a[5]]*
    Log[4/3] - (G[a[4], a[14], a[15], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[15], a[5], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[15], a[15], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[23], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[23], a[15], a[5]]*Log[4/3])/2 - 
   (G[a[23], a[4], a[14], a[5]]*Log[4/3])/2 + 
   (G[a[23], a[4], a[15], a[5]]*Log[4/3])/2 + G[a[1], a[5], a[10], a[5]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[10], a[5], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[1], a[10], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[12], a[11], a[5]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[4], a[5], a[11], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[10], a[1], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[10], a[5], a[1], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[4], a[11], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[11], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[10], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[10], a[11], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[11], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[11], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[1], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[10], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[12], a[10], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[10], a[1], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[10], a[1], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[10], a[11], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[1], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[11], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[11], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[12], a[10], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[11], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[11], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[12], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[11], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[1], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[1], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[11], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[4], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[10], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[10], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[12], a[11], a[5]]*((I/2)*Pi + Log[2]/2) - 
   G[a[4], a[4], a[10], a[5]]*Log[2] - (G[a[4], a[10], a[1], a[5]]*Log[2])/
    2 + Sqrt[3]*G[a[4], a[18], a[18], a[5]]*Log[2] + 
   Sqrt[3]*G[a[4], a[18], a[19], a[5]]*Log[2] - 
   Sqrt[3]*G[a[4], a[19], a[18], a[5]]*Log[2] - 
   Sqrt[3]*G[a[4], a[19], a[19], a[5]]*Log[2] + 
   (G[a[12], a[4], a[10], a[5]]*Log[2])/2 - 4*G[a[16], a[16], a[17], a[5]]*
    Log[2] + 3*G[a[16], a[16], a[21], a[5]]*Log[2] + 
   G[a[16], a[21], a[16], a[5]]*Log[2] - 4*G[a[16], a[21], a[17], a[5]]*
    Log[2] + 3*G[a[16], a[21], a[21], a[5]]*Log[2] - 
   2*G[a[16], a[22], a[16], a[5]]*Log[2] + 8*G[a[16], a[22], a[17], a[5]]*
    Log[2] + (Sqrt[3]*G[a[18], a[18], a[19], a[5]]*Log[2])/2 + 
   (Sqrt[3]*G[a[18], a[19], a[18], a[5]]*Log[2])/2 + 
   (Sqrt[3]*G[a[18], a[19], a[19], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[18], a[18], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[18], a[19], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[19], a[18], a[5]]*Log[2])/2 + 
   G[a[21], a[16], a[16], a[5]]*Log[2] - 4*G[a[21], a[16], a[17], a[5]]*
    Log[2] + 3*G[a[21], a[16], a[21], a[5]]*Log[2] + 
   G[a[21], a[21], a[16], a[5]]*Log[2] - 4*G[a[21], a[21], a[17], a[5]]*
    Log[2] - 2*G[a[21], a[22], a[16], a[5]]*Log[2] + 
   8*G[a[21], a[22], a[17], a[5]]*Log[2] - 2*G[a[22], a[16], a[16], a[5]]*
    Log[2] + 8*G[a[22], a[16], a[17], a[5]]*Log[2] - 
   2*G[a[22], a[21], a[16], a[5]]*Log[2] + 8*G[a[22], a[21], a[17], a[5]]*
    Log[2] + 4*G[a[22], a[22], a[16], a[5]]*Log[2] - 
   4*G[a[16], a[17], a[5]]*Log[2]^2 + 3*G[a[16], a[21], a[5]]*Log[2]^2 + 
   G[a[21], a[16], a[5]]*Log[2]^2 - 4*G[a[21], a[17], a[5]]*Log[2]^2 - 
   (7*Log[2]^4)/48 + G[a[10], a[1], a[10], a[5]]*(I*Pi + Log[2]) + 
   G[a[10], a[10], a[1], a[5]]*(I*Pi + Log[2]) + G[a[12], a[1], a[10], a[5]]*
    (I*Pi + Log[2]) + G[a[12], a[11], a[10], a[5]]*(I*Pi + Log[2]) + 
   G[a[4], a[5], a[10], a[5]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[10], a[10], a[5]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[11], a[1], a[5]]*(Pi^2/4 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[11], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[12], a[10], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[11], a[5]]*(Pi^2/4 - G[a[4], a[14], a[5]]/2 + 
     G[a[4], a[15], a[5]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[12], a[11], a[5]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[10], a[1], a[5]]*(-1/6*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   Log[3/2]^2*(3*Log[2] + (3*Log[2]^2)/2) + G[a[1], a[10], a[5]]*
    (-1/2*Pi^2 + G[a[4], a[14], a[5]] - G[a[4], a[15], a[5]] + 
     (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + G[a[22], a[17], a[5]]*
    (Pi^2/6 + 8*Log[2]^2) + G[a[4], a[18], a[5]]*(-1/2*Pi^2/Sqrt[3] - 
     Sqrt[3]*Log[2]^2) + G[a[18], a[19], a[5]]*(-1/4*Pi^2/Sqrt[3] - 
     (Sqrt[3]*Log[2]^2)/2) + G[a[19], a[18], a[5]]*
    (Pi^2/(4*Sqrt[3]) + (Sqrt[3]*Log[2]^2)/2) + 
   G[a[4], a[19], a[5]]*(Pi^2/(2*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   Log[27/16]*(((2*I)*Pi - (13*Pi^2)/24)*Log[2] + I*Pi*Log[2]^2) + 
   G[a[4], a[15], a[14], a[5]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[1], a[5], a[11], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[1], a[11], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[1], a[11], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[11], a[1], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[11], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[11], a[1], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[11], a[5], a[1], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[12], a[10], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   Sqrt[3]*G[a[4], a[4], a[18], a[5]]*Log[4] - 
   Sqrt[3]*G[a[4], a[4], a[19], a[5]]*Log[4] - 3*G[a[16], a[22], a[21], a[5]]*
    Log[4] - 3*G[a[21], a[22], a[21], a[5]]*Log[4] - 
   3*G[a[22], a[16], a[21], a[5]]*Log[4] - 3*G[a[22], a[21], a[21], a[5]]*
    Log[4] - 8*G[a[22], a[22], a[17], a[5]]*Log[4] + 
   (Pi^2*Log[4]^2)/(8*Sqrt[3]) + G[a[22], a[16], a[5]]*
    (-1/12*Pi^2 - 4*Log[2] - 2*Log[2]^2 + 2*Log[4]) - (7*Log[6]^4)/48 + 
   Log[4/3]*((3*Pi^2*Log[3])/16 + (I/4)*Pi*Log[2]*Log[6]) + 
   G[a[4], a[15], a[5]]*(-G[a[10], a[1], a[5]] + G[a[11], a[1], a[5]]/2 + 
     (3*Log[2]^2)/4 + Log[3]^2/2 - Log[6]^2/4) + 
   G[a[4], a[14], a[5]]*(G[a[10], a[1], a[5]] - G[a[11], a[1], a[5]]/2 - 
     (3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + G[a[4], a[12], a[10], a[5]]*
    (I*Pi + Log[8]/2) + ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   (G[a[4], a[4], a[13], a[5]]*Log[256/27])/2 + 
   (G[a[4], a[13], a[13], a[5]]*Log[256/27])/2 + 
   (G[a[13], a[4], a[13], a[5]]*Log[256/27])/2 + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   3*G[a[22], a[22], a[21], a[5]]*Log[16] + G[a[22], a[21], a[5]]*
    (-1/4*Pi^2 - 6*Log[2]^2 - 6*Log[4] + 3*Log[16]) + 
   G[a[4], a[4], a[11], a[5]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) - (I/12)*Pi^3*Log[256] + 
   (Pi^2*Log[48]*Log[729])/144 + (Pi^2*Log[3/2]*Log[972])/24 - 
   (Pi^2*Log[4096])/6 + (Pi^2*Log[2 - Sqrt[3]]^2)/(16*Sqrt[3]) + 
   G[a[4], a[4], a[17], a[5]]*((8*I)*Pi - 8*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[17], a[5], a[5]]*((8*I)*Pi - 8*Log[-1 + Sqrt[3]]) + 
   (Sqrt[3]*Log[-1 + Sqrt[3]]^4)/8 + G[a[20], a[20], a[17], a[5]]*
    ((-2*I)*Pi + 2*Log[-1 + Sqrt[3]]) + G[a[20], a[17], a[5], a[5]]*
    ((-4*I)*Pi + 4*Log[-1 + Sqrt[3]]) + G[a[20], a[4], a[5], a[5]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[4], a[20], a[5]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + G[a[4], a[20], a[5], a[5]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[20], a[20], a[5]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + G[a[20], a[4], a[20], a[5]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[17], a[5]]*((19*Pi^2)/6 + (8*I)*Pi*Log[-1 + Sqrt[3]] - 
     4*Log[-1 + Sqrt[3]]^2) + G[a[20], a[17], a[5]]*
    ((-5*Pi^2)/3 - (4*I)*Pi*Log[-1 + Sqrt[3]] + 2*Log[-1 + Sqrt[3]]^2) + 
   G[a[4], a[20], a[5]]*((-7*(2 + Sqrt[3])*Pi^2)/8 - 
     (2*I)*(2 + Sqrt[3])*Pi*Log[-1 + Sqrt[3]] + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]^2) + (3*Sqrt[3]*Pi^2*Log[1 + Sqrt[3]]^2)/
    8 - (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^3 - (Sqrt[3]*Log[1 + Sqrt[3]]^4)/
    8 + Log[2]^3*(1 + (I/12)*(13 + 4*Sqrt[3])*Pi + (11*Log[3])/12 + 
     (7*Log[6])/12 - (2*Log[256/27])/3 - Log[-1 + Sqrt[3]]/Sqrt[3] + 
     Log[1 + Sqrt[3]]/Sqrt[3]) + G[a[4], a[13], a[5]]*
    (-Pi^2 - 2*G[a[16], a[17], a[5]] + (3*G[a[16], a[21], a[5]])/2 + 
     G[a[21], a[16], a[5]]/2 - 2*G[a[21], a[17], a[5]] - 
     G[a[22], a[16], a[5]] + 4*G[a[22], a[17], a[5]] - 
     3*G[a[22], a[21], a[5]] + (3*Log[3/2]^2)/4 + (I/2)*Pi*Log[27/16] + 
     Log[2]^2/4 - Log[256/27] + Log[4294967296/531441]/4 - 
     (Log[4]*Log[1 + Sqrt[3]])/4 + ((2*I)*Pi + Log[729/64]/4)*
      Log[1 + Sqrt[3]] + Log[1 + Sqrt[3]]^2) + 
   Log[2]^2*(((-53 + 4*Sqrt[3])*Pi^2)/16 + Log[3]^2/8 - (9*Log[6]^2)/8 - 
     2*Log[256/27] + Log[4294967296/531441]/2 - 
     (I/24)*Pi*Log[4398046511104] + (Sqrt[3]*Log[-1 + Sqrt[3]]^2)/4 - 
     (Log[4]*Log[1 + Sqrt[3]])/2 + ((-1/2*I)*(-8 + Sqrt[3])*Pi + 
       Log[729/64]/2)*Log[1 + Sqrt[3]] + (2 - Sqrt[3]/4)*
      Log[1 + Sqrt[3]]^2) + (13*Pi^2*Log[2*(1 + Sqrt[3])]^2)/12 + 
   Log[2*(1 + Sqrt[3])]^4/3 - (19*(2 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]]^2)/48 - 
   (7*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^4)/48 + Log[-1 + Sqrt[3]]^3*
    ((-1/3*I)*(-2 + Sqrt[3])*Pi + (4*Log[2*(1 + Sqrt[3])])/3 + 
     (-2/3 - 1/Sqrt[3])*Log[2 + Sqrt[3]]) + Log[-1 + Sqrt[3]]^2*
    (((12 + Sqrt[3])*Pi^2)/8 + 2*Log[2*(1 + Sqrt[3])]^2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]] - 
     (3*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] + 
      2*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]]))/24 + 2*PolyLog[4, 1/2] + 
   G[a[4], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - (Pi^2*G[a[8], a[6]])/6 - 
     (Pi^2*G[a[9], a[6]])/6 - 128*G[a[5], a[5], a[5], a[6]] + 
     32*G[a[5], a[5], a[7], a[6]] + 32*G[a[5], a[5], a[8], a[6]] + 
     32*G[a[5], a[5], a[9], a[6]] + 32*G[a[5], a[7], a[5], a[6]] - 
     8*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[7], a[8], a[6]] - 
     8*G[a[5], a[7], a[9], a[6]] + 32*G[a[5], a[8], a[5], a[6]] - 
     8*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[8], a[8], a[6]] - 
     8*G[a[5], a[8], a[9], a[6]] + 32*G[a[5], a[9], a[5], a[6]] - 
     8*G[a[5], a[9], a[7], a[6]] - 8*G[a[5], a[9], a[8], a[6]] - 
     8*G[a[5], a[9], a[9], a[6]] + 32*G[a[7], a[5], a[5], a[6]] - 
     8*G[a[7], a[5], a[7], a[6]] - 8*G[a[7], a[5], a[8], a[6]] - 
     8*G[a[7], a[5], a[9], a[6]] - 8*G[a[7], a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[7], a[8], a[6]] + 
     2*G[a[7], a[7], a[9], a[6]] - 8*G[a[7], a[8], a[5], a[6]] + 
     2*G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[8], a[8], a[6]] + 
     2*G[a[7], a[8], a[9], a[6]] - 8*G[a[7], a[9], a[5], a[6]] + 
     2*G[a[7], a[9], a[7], a[6]] + 2*G[a[7], a[9], a[8], a[6]] + 
     2*G[a[7], a[9], a[9], a[6]] + 32*G[a[8], a[5], a[5], a[6]] - 
     8*G[a[8], a[5], a[7], a[6]] - 8*G[a[8], a[5], a[8], a[6]] - 
     8*G[a[8], a[5], a[9], a[6]] - 8*G[a[8], a[7], a[5], a[6]] + 
     2*G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[7], a[8], a[6]] + 
     2*G[a[8], a[7], a[9], a[6]] - 8*G[a[8], a[8], a[5], a[6]] + 
     2*G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[8], a[8], a[6]] + 
     2*G[a[8], a[8], a[9], a[6]] - 8*G[a[8], a[9], a[5], a[6]] + 
     2*G[a[8], a[9], a[7], a[6]] + 2*G[a[8], a[9], a[8], a[6]] + 
     2*G[a[8], a[9], a[9], a[6]] + 32*G[a[9], a[5], a[5], a[6]] - 
     8*G[a[9], a[5], a[7], a[6]] - 8*G[a[9], a[5], a[8], a[6]] - 
     8*G[a[9], a[5], a[9], a[6]] - 8*G[a[9], a[7], a[5], a[6]] + 
     2*G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[7], a[8], a[6]] + 
     2*G[a[9], a[7], a[9], a[6]] - 8*G[a[9], a[8], a[5], a[6]] + 
     2*G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[8], a[8], a[6]] + 
     2*G[a[9], a[8], a[9], a[6]] - 8*G[a[9], a[9], a[5], a[6]] + 
     2*G[a[9], a[9], a[7], a[6]] + 2*G[a[9], a[9], a[8], a[6]] + 
     2*G[a[9], a[9], a[9], a[6]] - (14*Zeta[3])/3) + 
   G[a[7], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - (7*Zeta[3])/3) + 
   G[a[5], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - (Pi^2*G[a[8], a[6]])/6 - 
     (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[6]])/3 - (Pi^2*G[a[7], a[6]])/6 - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[8], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   G[a[9], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - (Pi^2*Log[-1 + Sqrt[3]])/
      (2*Sqrt[3]) - Log[-1 + Sqrt[3]]^3/(2*Sqrt[3]) - 
     (Pi^2*Log[1 + Sqrt[3]])/Sqrt[3] + (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^2 + 
     Log[1 + Sqrt[3]]^3/(2*Sqrt[3]) - Zeta[3]) + 
   Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - (5*Zeta[3])/16) + 
   Log[64]*((Pi^2*Log[81/2])/144 + (Pi^2*Log[8192/9])/144 + 
     (Pi^2*Log[4608])/144 - Zeta[3]/12) - (I/8)*(-7 + 12*Sqrt[3])*Pi*
    Zeta[3] + (5*Log[27]*Zeta[3])/48 + Log[2*(1 + Sqrt[3])]*
    (-2*Pi^2 + 2*Zeta[3]) + Log[2]*(4*Pi^2 + ((I/4)*Pi^3)/Sqrt[3] + 
     (Pi^2*Log[9/8])/48 + ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - 
     ((3*I)/4)*Pi*Log[3]^2 + (Pi^2*Log[6])/3 - (I/2)*Pi*Log[6]^2 + 
     Log[6]^3/2 - (Pi^2*Log[8])/6 - (Pi^2*Log[256/27])/12 + 
     (I/4)*Pi*Log[9]*Log[12] + (I/2)*Pi*Log[16] - (Pi^2*Log[64/3])/12 - 
     (Pi^2*Log[54])/24 - (Pi^2*Log[162])/16 + Log[4294967296/531441] + 
     (Sqrt[3]*Log[-1 + Sqrt[3]]^3)/4 + 4*Log[(1 + Sqrt[3])/2] + 
     (-1 + (I/2)*Pi)*Log[(1 + Sqrt[3])/2]^2 + Log[(1 + Sqrt[3])/2]^3/6 + 
     Log[4]*(Pi^2 - Log[1 + Sqrt[3]]) + 
     ((6*I)*Pi + (-2 + 5/(4*Sqrt[3]))*Pi^2 + Log[729/64])*Log[1 + Sqrt[3]] + 
     (4 - ((3*I)/4)*Sqrt[3]*Pi)*Log[1 + Sqrt[3]]^2 - 
     (Sqrt[3]*Log[1 + Sqrt[3]]^3)/4 + (12 - (6*I)*Pi)*
      Log[(3*(1 + Sqrt[3]))/2] + (-3 + ((3*I)/2)*Pi)*Log[(3*(1 + Sqrt[3]))/2]^
       2 + Log[(3*(1 + Sqrt[3]))/2]^3/2 - 16*Log[2*(1 + Sqrt[3])] + 
     (115*Zeta[3])/24) + G[a[5], a[6]]*((2*Pi^2*G[a[4], a[2]])/3 + 
     (2*Pi^2*G[a[5], a[2]])/3 - 8*G[a[1], a[1], a[4], a[2]] - 
     16*G[a[1], a[4], a[4], a[2]] - 8*G[a[1], a[5], a[4], a[2]] - 
     16*G[a[4], a[1], a[4], a[2]] - 32*G[a[4], a[4], a[4], a[2]] - 
     16*G[a[4], a[5], a[4], a[2]] - 8*G[a[5], a[1], a[4], a[2]] - 
     16*G[a[5], a[4], a[4], a[2]] - 8*G[a[5], a[5], a[4], a[2]] + 
     (26*Zeta[3])/3) + Log[1 + Sqrt[3]]*(2*Pi^2 - (I/4)*Sqrt[3]*Pi^3 - 
     (3*Sqrt[3]*Zeta[3])/2) + Log[-1 + Sqrt[3]]*
    ((-1/24*I)*(2 + 11*Sqrt[3])*Pi^3 + (13*Pi^2*Log[2*(1 + Sqrt[3])])/6 + 
     (4*Log[2*(1 + Sqrt[3])]^3)/3 - (19*(2 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/
      24 - (I/4)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]]^2 - 
     (7*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + (3*Sqrt[3]*Zeta[3])/2)}, 
 {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[10] -> -1/2, a[11] -> -1/5, 
  a[12] -> -1/3, a[13] -> 4/3, a[14] -> 3/2, a[15] -> 3, 
  a[16] -> 1 - 1/Sqrt[3], a[17] -> -1 + 2/Sqrt[3], a[18] -> 2 - Sqrt[3], 
  a[19] -> 2 + Sqrt[3], a[20] -> (3 + Sqrt[3])^(-1), a[21] -> -5 + 3*Sqrt[3], 
  a[22] -> (2 + Sqrt[3])^(-1), a[23] -> 2}}


==> anc/boundary/T1/f6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, -Log[2], ((13 + Sqrt[3])*Pi^2)/12 - Log[9/8]*Log[9/5] + Log[9/5]^2/2 + 
   Log[2]^2/2 - (Log[3]*Log[4])/4 - Log[4]^2/2 + (Log[27/4]*Log[16])/4 + 
   (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + ((-2 + Sqrt[3])*Log[-1 + Sqrt[3]]^2)/4 + 
   Log[-1 + Sqrt[3]]*((I/2)*Sqrt[3]*Pi - 2*Log[1 + Sqrt[3]]) + 
   ((-2 - Sqrt[3])*Log[1 + Sqrt[3]]^2)/4 - 
   (I/2)*Pi*Log[(3*(2 + Sqrt[3]))/32] + 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 4*Log[(-5 + 3*Sqrt[5])/2]^2 - 
   (2*I)*Pi*Log[-5 + 3*Sqrt[5]] + Log[9/5]*(-Log[7 - 3*Sqrt[5]] + 
     4*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*(-2*Log[(-5 + 6*Sqrt[5])/31] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(-8*Log[(-5 + 3*Sqrt[5])/2] + 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   (6*PolyLog[2, -2] + PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] - 
     2*PolyLog[2, (1 - Sqrt[3])/2] + Sqrt[3]*PolyLog[2, (1 - Sqrt[3])/2] + 
     2*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]] - 2*PolyLog[2, (1 + Sqrt[3])/2] - 
     Sqrt[3]*PolyLog[2, (1 + Sqrt[3])/2] - 8*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
     4*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
     4*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
     4*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
     8*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
     4*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
     4*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     4*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/2, (I/24)*(7 + 8*Sqrt[3])*Pi^3 - 
   (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 + 
   G[a[5], a[6]]*(Pi^2/2 - 8*G[a[1], a[4], a[3]] - 16*G[a[4], a[4], a[3]] - 
     8*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[9], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[7], a[6]]*(-1/12*Pi^2 + 
     2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 2*G[a[5], a[4], a[3]]) + 
   G[a[4], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[4], a[3]] + 4*G[a[1], a[4], a[4], a[3]] - 
   G[a[1], a[4], a[12], a[5]]/2 + 2*G[a[1], a[5], a[4], a[3]] - 
   G[a[1], a[5], a[10], a[5]] + G[a[1], a[5], a[11], a[5]]/2 - 
   G[a[1], a[10], a[5], a[5]] + G[a[1], a[11], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[4], a[3]] - G[a[4], a[1], a[10], a[5]] + 
   G[a[4], a[1], a[11], a[5]]/2 - G[a[4], a[1], a[12], a[5]] + 
   8*G[a[4], a[4], a[4], a[3]] + G[a[4], a[4], a[11], a[5]]/2 + 
   (3*G[a[4], a[4], a[12], a[5]])/2 - G[a[4], a[4], a[14], a[5]]/2 + 
   G[a[4], a[4], a[15], a[5]]/2 + 2*G[a[4], a[4], a[16], a[5]] + 
   4*G[a[4], a[4], a[17], a[5]] - 4*Sqrt[3]*G[a[4], a[4], a[18], a[5]] + 
   4*Sqrt[3]*G[a[4], a[4], a[19], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[20], a[5]])/2 + 
   6*G[a[4], a[4], a[21], a[5]] + 4*G[a[4], a[5], a[4], a[3]] + 
   G[a[4], a[5], a[11], a[5]]/2 + G[a[4], a[5], a[14], a[5]] - 
   G[a[4], a[5], a[15], a[5]]/2 + 4*G[a[4], a[5], a[17], a[5]] + 
   (-1 - Sqrt[3]/2)*G[a[4], a[5], a[20], a[5]] - G[a[4], a[10], a[1], a[5]]/
    2 + G[a[4], a[11], a[1], a[5]]/2 + G[a[4], a[11], a[5], a[5]]/2 + 
   G[a[4], a[12], a[10], a[5]]/2 - G[a[4], a[12], a[11], a[5]]/2 + 
   G[a[4], a[14], a[5], a[5]]/2 - G[a[4], a[14], a[14], a[5]] + 
   G[a[4], a[14], a[15], a[5]]/2 - G[a[4], a[15], a[5], a[5]]/2 + 
   G[a[4], a[15], a[14], a[5]] - G[a[4], a[15], a[15], a[5]]/2 - 
   G[a[4], a[16], a[16], a[5]] + 4*G[a[4], a[16], a[17], a[5]] - 
   3*G[a[4], a[16], a[21], a[5]] + 4*G[a[4], a[17], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[5]])/2 + 
   3*Sqrt[3]*G[a[4], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[19], a[19], a[5]])/2 + 
   (-2 - Sqrt[3])*G[a[4], a[20], a[5], a[5]] - 
   4*G[a[4], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[4], a[20], a[20], a[5]])/2 - 
   G[a[4], a[21], a[16], a[5]] + 4*G[a[4], a[21], a[17], a[5]] - 
   3*G[a[4], a[21], a[21], a[5]] - 4*G[a[4], a[22], a[17], a[5]] + 
   (2 + Sqrt[3])*G[a[4], a[22], a[20], a[5]] - G[a[4], a[23], a[14], a[5]]/
    2 + G[a[4], a[23], a[15], a[5]]/2 + 2*G[a[5], a[1], a[4], a[3]] + 
   4*G[a[5], a[4], a[4], a[3]] + 2*G[a[5], a[5], a[4], a[3]] - 
   32*G[a[5], a[5], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[5], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[5], a[6]] + G[a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[5], a[6]] + G[a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[5], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[5], a[6]] + G[a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[5], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[5], a[6]] + G[a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[7], a[6]] - 
   G[a[10], a[1], a[5], a[5]]/2 - G[a[10], a[5], a[1], a[5]]/2 + 
   G[a[11], a[1], a[5], a[5]]/2 + G[a[11], a[5], a[1], a[5]]/2 - 
   G[a[12], a[4], a[10], a[5]]/2 + G[a[12], a[4], a[11], a[5]]/2 + 
   G[a[12], a[5], a[10], a[5]] - G[a[12], a[5], a[11], a[5]] + 
   G[a[12], a[10], a[5], a[5]]/2 - G[a[12], a[11], a[5], a[5]]/2 + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[18], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[4], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[18], a[5], a[5]] - 2*G[a[20], a[5], a[17], a[5]] - 
   2*G[a[20], a[17], a[5], a[5]] - 2*G[a[22], a[4], a[16], a[5]] + 
   2*(2 + Sqrt[3])*G[a[22], a[4], a[20], a[5]] - 
   6*G[a[22], a[4], a[21], a[5]] + G[a[22], a[16], a[16], a[5]] - 
   4*G[a[22], a[16], a[17], a[5]] + 3*G[a[22], a[16], a[21], a[5]] + 
   2*G[a[22], a[20], a[17], a[5]] + (-1 - Sqrt[3]/2)*
    G[a[22], a[20], a[20], a[5]] + G[a[22], a[21], a[16], a[5]] - 
   4*G[a[22], a[21], a[17], a[5]] + 3*G[a[22], a[21], a[21], a[5]] + 
   4*G[a[22], a[22], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[22], a[22], a[20], a[5]] + G[a[23], a[4], a[14], a[5]]/2 - 
   G[a[23], a[4], a[15], a[5]]/2 + (G[a[4], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[15], a[5]]*Log[4/3])/2 + G[a[1], a[11], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[11], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[11], a[1], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[12], a[10], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[10], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + Sqrt[3]*G[a[4], a[18], a[5]]*
    Log[2] - Sqrt[3]*G[a[4], a[19], a[5]]*Log[2] + 
   4*G[a[16], a[17], a[5]]*Log[2] - 3*G[a[16], a[21], a[5]]*Log[2] + 
   (Sqrt[3]*G[a[18], a[19], a[5]]*Log[2])/2 - G[a[21], a[16], a[5]]*Log[2] + 
   4*G[a[21], a[17], a[5]]*Log[2] + 2*G[a[22], a[16], a[5]]*Log[2] - 
   8*G[a[22], a[17], a[5]]*Log[2] + (5*Log[2]^3)/6 + 
   G[a[1], a[10], a[5]]*(I*Pi + Log[2]) - (I/4)*Pi*Log[4/3]*Log[3] - 
   Log[3]^3/4 + 3*G[a[22], a[21], a[5]]*Log[4] - (I/4)*Pi*Log[3]*Log[4] - 
   (I/4)*Pi*Log[3/2]*Log[6] + (I/4)*Pi*Log[4]*Log[6] + Log[6]^3/4 + 
   (G[a[4], a[13], a[5]]*Log[256/27])/2 + 
   Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + Log[6]^2*((I/4)*Pi - Log[64]/24) - 
   (Pi^2*Log[64])/(4*Sqrt[3]) - (G[a[19], a[18], a[5]]*Log[64])/(4*Sqrt[3]) + 
   (Pi^2*Log[4096])/12 - (Pi^2*Log[2985984])/48 + 
   G[a[20], a[17], a[5]]*((2*I)*Pi - 2*Log[-1 + Sqrt[3]]) - 
   Log[-1 + Sqrt[3]]^3/(2*Sqrt[3]) + G[a[4], a[17], a[5]]*
    ((-4*I)*Pi + 4*Log[-1 + Sqrt[3]]) + G[a[4], a[20], a[5]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[-1 + Sqrt[3]]) - 
   Pi^2*Log[1 + Sqrt[3]] + (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^2 + 
   (Log[8]*Log[1 + Sqrt[3]]^2)/(4*Sqrt[3]) + Log[1 + Sqrt[3]]^3/(2*Sqrt[3]) + 
   Log[2]^2*((-1/4*I)*(5 + 2*Sqrt[3])*Pi + Log[256/27] + Log[288]/4 + 
     (Sqrt[3]*Log[-1 + Sqrt[3]])/2 - (Sqrt[3]*Log[1 + Sqrt[3]])/2) + 
   Log[2]*(-1/12*Pi^2 - (3*Log[3/2]^2)/2 - I*Pi*Log[27/16] - Log[6]^2/2 + 
     2*Log[256/27] - Log[4294967296/531441]/2 + (Log[4]*Log[1 + Sqrt[3]])/2 + 
     ((I/2)*(-8 + Sqrt[3])*Pi - Log[729/64]/2)*Log[1 + Sqrt[3]] - 
     2*Log[1 + Sqrt[3]]^2) - (2*Log[2*(1 + Sqrt[3])]^3)/3 + 
   (2/3 + 1/Sqrt[3])*Pi^2*Log[2 + Sqrt[3]] + (I/4)*(2 + Sqrt[3])*Pi*
    Log[2 + Sqrt[3]]^2 + (2/3 + 1/Sqrt[3])*Log[2 + Sqrt[3]]^3 + 
   Log[-1 + Sqrt[3]]^2*((I/2)*(-2 + Sqrt[3])*Pi - Log[8]/(4*Sqrt[3]) - 
     2*Log[2*(1 + Sqrt[3])] + ((2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + 
   Log[-1 + Sqrt[3]]*(((-6 + Sqrt[3])*Pi^2)/4 - 2*Log[2*(1 + Sqrt[3])]^2 + 
     (I/2)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]] + 
     (3*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) - (59*Zeta[3])/12, 
  ((221 + 40*Sqrt[3])*Pi^4)/1440 - (Pi^2*G[a[1], a[1], a[2]])/6 - 
   (Pi^2*G[a[1], a[5], a[2]])/6 - (Pi^2*G[a[4], a[1], a[2]])/3 - 
   (Pi^2*G[a[4], a[5], a[2]])/3 + (Pi^2*G[a[4], a[16], a[5]])/12 + 
   (Pi^2*G[a[4], a[21], a[5]])/4 - (Pi^2*G[a[5], a[1], a[2]])/6 - 
   (Pi^2*G[a[5], a[5], a[2]])/6 - 2*Pi^2*G[a[5], a[5], a[6]] + 
   (Pi^2*G[a[5], a[7], a[6]])/3 + (2*Pi^2*G[a[5], a[8], a[6]])/3 + 
   (2*Pi^2*G[a[5], a[9], a[6]])/3 + (Pi^2*G[a[7], a[5], a[6]])/2 - 
   (Pi^2*G[a[7], a[7], a[6]])/12 - (Pi^2*G[a[7], a[8], a[6]])/6 - 
   (Pi^2*G[a[7], a[9], a[6]])/6 + (Pi^2*G[a[8], a[5], a[6]])/2 - 
   (Pi^2*G[a[8], a[7], a[6]])/12 - (Pi^2*G[a[8], a[8], a[6]])/6 - 
   (Pi^2*G[a[8], a[9], a[6]])/6 + (Pi^2*G[a[9], a[5], a[6]])/2 - 
   (Pi^2*G[a[9], a[7], a[6]])/12 - (Pi^2*G[a[9], a[8], a[6]])/6 - 
   (Pi^2*G[a[9], a[9], a[6]])/6 + G[a[1], a[4], a[2]]*
    (-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 8*G[a[5], a[7], a[6]] - 
     8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 8*G[a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 2*G[a[7], a[9], a[6]] - 
     8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 2*G[a[8], a[8], a[6]] + 
     2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 2*G[a[9], a[7], a[6]] + 
     2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[4], a[4], a[2]]*(-1/3*Pi^2 + 64*G[a[5], a[5], a[6]] - 
     16*G[a[5], a[7], a[6]] - 16*G[a[5], a[8], a[6]] - 
     16*G[a[5], a[9], a[6]] - 16*G[a[7], a[5], a[6]] + 
     4*G[a[7], a[7], a[6]] + 4*G[a[7], a[8], a[6]] + 4*G[a[7], a[9], a[6]] - 
     16*G[a[8], a[5], a[6]] + 4*G[a[8], a[7], a[6]] + 4*G[a[8], a[8], a[6]] + 
     4*G[a[8], a[9], a[6]] - 16*G[a[9], a[5], a[6]] + 4*G[a[9], a[7], a[6]] + 
     4*G[a[9], a[8], a[6]] + 4*G[a[9], a[9], a[6]]) + 
   ((2 + Sqrt[3])*Pi^2*G[a[22], a[20], a[5]])/24 + 
   2*G[a[1], a[1], a[1], a[4], a[2]] + 4*G[a[1], a[1], a[4], a[4], a[2]] - 
   G[a[1], a[1], a[4], a[12], a[5]]/2 + 2*G[a[1], a[1], a[5], a[4], a[2]] + 
   G[a[1], a[1], a[5], a[10], a[5]] - G[a[1], a[1], a[5], a[11], a[5]]/2 + 
   G[a[1], a[1], a[10], a[5], a[5]] - G[a[1], a[1], a[11], a[5], a[5]]/2 + 
   4*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[12], a[5]] + 
   8*G[a[1], a[4], a[4], a[4], a[2]] + (3*G[a[1], a[4], a[4], a[12], a[5]])/
    2 + 4*G[a[1], a[4], a[5], a[4], a[2]] + G[a[1], a[4], a[5], a[12], a[5]]/
    2 + G[a[1], a[4], a[12], a[5], a[5]]/2 + 
   G[a[1], a[4], a[12], a[12], a[5]]/2 + 2*G[a[1], a[5], a[1], a[4], a[2]] + 
   G[a[1], a[5], a[1], a[10], a[5]] - G[a[1], a[5], a[1], a[11], a[5]]/2 + 
   4*G[a[1], a[5], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[5], a[4], a[2]] + 
   G[a[1], a[5], a[5], a[10], a[5]] - G[a[1], a[5], a[5], a[11], a[5]]/2 + 
   G[a[1], a[5], a[10], a[1], a[5]] + G[a[1], a[5], a[10], a[5], a[5]] - 
   2*G[a[1], a[5], a[10], a[10], a[5]] + G[a[1], a[5], a[10], a[11], a[5]] - 
   G[a[1], a[5], a[11], a[1], a[5]]/2 - G[a[1], a[5], a[11], a[5], a[5]]/2 + 
   G[a[1], a[5], a[11], a[10], a[5]] - G[a[1], a[5], a[11], a[11], a[5]]/2 + 
   G[a[1], a[10], a[1], a[5], a[5]] + G[a[1], a[10], a[5], a[1], a[5]] + 
   G[a[1], a[10], a[5], a[5], a[5]] - 2*G[a[1], a[10], a[5], a[10], a[5]] + 
   G[a[1], a[10], a[5], a[11], a[5]] - 2*G[a[1], a[10], a[10], a[5], a[5]] + 
   G[a[1], a[10], a[11], a[5], a[5]] - G[a[1], a[11], a[1], a[5], a[5]]/2 - 
   G[a[1], a[11], a[5], a[1], a[5]]/2 - G[a[1], a[11], a[5], a[5], a[5]]/2 + 
   G[a[1], a[11], a[5], a[10], a[5]] - G[a[1], a[11], a[5], a[11], a[5]]/2 + 
   G[a[1], a[11], a[10], a[5], a[5]] - G[a[1], a[11], a[11], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[1], a[4], a[2]] + G[a[4], a[1], a[1], a[10], a[5]] - 
   G[a[4], a[1], a[1], a[11], a[5]]/2 - G[a[4], a[1], a[1], a[12], a[5]] + 
   8*G[a[4], a[1], a[4], a[4], a[2]] + (3*G[a[4], a[1], a[4], a[12], a[5]])/
    2 + 4*G[a[4], a[1], a[5], a[4], a[2]] + G[a[4], a[1], a[5], a[10], 
    a[5]] - G[a[4], a[1], a[5], a[11], a[5]]/2 + G[a[4], a[1], a[5], a[12], 
    a[5]] + G[a[4], a[1], a[10], a[1], a[5]] + G[a[4], a[1], a[10], a[5], 
    a[5]] - 2*G[a[4], a[1], a[10], a[10], a[5]] + 
   G[a[4], a[1], a[10], a[11], a[5]] - G[a[4], a[1], a[11], a[1], a[5]]/2 - 
   G[a[4], a[1], a[11], a[5], a[5]]/2 + G[a[4], a[1], a[11], a[10], a[5]] - 
   G[a[4], a[1], a[11], a[11], a[5]]/2 + G[a[4], a[1], a[12], a[5], a[5]] + 
   G[a[4], a[1], a[12], a[12], a[5]] + 8*G[a[4], a[4], a[1], a[4], a[2]] + 
   4*G[a[4], a[4], a[1], a[12], a[5]] + 16*G[a[4], a[4], a[4], a[4], a[2]] - 
   G[a[4], a[4], a[4], a[10], a[5]] + G[a[4], a[4], a[4], a[11], a[5]]/2 - 
   (13*G[a[4], a[4], a[4], a[12], a[5]])/2 - G[a[4], a[4], a[4], a[14], a[5]]/
    2 + G[a[4], a[4], a[4], a[15], a[5]]/2 + 
   4*G[a[4], a[4], a[4], a[16], a[5]] - 8*G[a[4], a[4], a[4], a[17], a[5]] + 
   7*Sqrt[3]*G[a[4], a[4], a[4], a[18], a[5]] - 
   7*Sqrt[3]*G[a[4], a[4], a[4], a[19], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[4], a[20], a[5]])/2 + 
   12*G[a[4], a[4], a[4], a[21], a[5]] + 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   G[a[4], a[4], a[5], a[11], a[5]] - (3*G[a[4], a[4], a[5], a[12], a[5]])/
    2 + G[a[4], a[4], a[5], a[14], a[5]] - G[a[4], a[4], a[5], a[15], a[5]]/
    2 + 8*G[a[4], a[4], a[5], a[17], a[5]] - 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[5], a[20], a[5]])/2 - 
   G[a[4], a[4], a[10], a[1], a[5]]/2 - G[a[4], a[4], a[11], a[5], a[5]] + 
   G[a[4], a[4], a[11], a[10], a[5]] - G[a[4], a[4], a[11], a[11], a[5]]/2 - 
   G[a[4], a[4], a[12], a[1], a[5]] - (5*G[a[4], a[4], a[12], a[5], a[5]])/
    2 - G[a[4], a[4], a[12], a[10], a[5]]/2 + 
   G[a[4], a[4], a[12], a[11], a[5]]/2 - 
   (3*G[a[4], a[4], a[12], a[12], a[5]])/2 + G[a[4], a[4], a[14], a[5], a[5]]/
    2 - G[a[4], a[4], a[14], a[14], a[5]] + G[a[4], a[4], a[14], a[15], a[5]]/
    2 - G[a[4], a[4], a[15], a[5], a[5]]/2 + G[a[4], a[4], a[15], a[14], 
    a[5]] - G[a[4], a[4], a[15], a[15], a[5]]/2 - 
   2*G[a[4], a[4], a[16], a[16], a[5]] + 
   8*G[a[4], a[4], a[16], a[17], a[5]] - 
   6*G[a[4], a[4], a[16], a[21], a[5]] - 8*G[a[4], a[4], a[17], a[5], a[5]] + 
   9*Sqrt[3]*G[a[4], a[4], a[18], a[5], a[5]] - 
   4*Sqrt[3]*G[a[4], a[4], a[18], a[18], a[5]] - 
   Sqrt[3]*G[a[4], a[4], a[18], a[19], a[5]] - 
   9*Sqrt[3]*G[a[4], a[4], a[19], a[5], a[5]] + 
   Sqrt[3]*G[a[4], a[4], a[19], a[18], a[5]] + 
   4*Sqrt[3]*G[a[4], a[4], a[19], a[19], a[5]] + 
   (-2 - Sqrt[3])*G[a[4], a[4], a[20], a[5], a[5]] - 
   8*G[a[4], a[4], a[20], a[17], a[5]] + 
   (7*(2 + Sqrt[3])*G[a[4], a[4], a[20], a[20], a[5]])/2 - 
   2*G[a[4], a[4], a[21], a[16], a[5]] + 
   8*G[a[4], a[4], a[21], a[17], a[5]] - 
   6*G[a[4], a[4], a[21], a[21], a[5]] - 
   8*G[a[4], a[4], a[22], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[4], a[4], a[22], a[20], a[5]] + G[a[4], a[4], a[23], a[5], a[5]] - 
   G[a[4], a[4], a[23], a[14], a[5]]/2 + G[a[4], a[4], a[23], a[15], a[5]]/
    2 + 4*G[a[4], a[5], a[1], a[4], a[2]] + G[a[4], a[5], a[1], a[10], 
    a[5]] - G[a[4], a[5], a[1], a[11], a[5]]/2 + 
   8*G[a[4], a[5], a[4], a[4], a[2]] - G[a[4], a[5], a[4], a[11], a[5]] + 
   (-2 - Sqrt[3])*G[a[4], a[5], a[4], a[20], a[5]] + 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[4], a[5], a[5], a[10], a[5]] + 
   (3*G[a[4], a[5], a[5], a[11], a[5]])/2 - G[a[4], a[5], a[5], a[14], 
    a[5]] + G[a[4], a[5], a[5], a[15], a[5]]/2 + 
   8*G[a[4], a[5], a[5], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[4], a[5], a[5], a[20], a[5]] - G[a[4], a[5], a[10], a[5], a[5]] - 
   G[a[4], a[5], a[11], a[1], a[5]]/2 + G[a[4], a[5], a[11], a[5], a[5]]/2 + 
   G[a[4], a[5], a[11], a[10], a[5]] - G[a[4], a[5], a[11], a[11], a[5]]/2 - 
   G[a[4], a[5], a[12], a[10], a[5]] + G[a[4], a[5], a[12], a[11], a[5]] - 
   G[a[4], a[5], a[14], a[5], a[5]] + 2*G[a[4], a[5], a[14], a[14], a[5]] - 
   G[a[4], a[5], a[14], a[15], a[5]] + G[a[4], a[5], a[15], a[5], a[5]]/2 - 
   G[a[4], a[5], a[15], a[14], a[5]] + G[a[4], a[5], a[15], a[15], a[5]]/2 - 
   4*G[a[4], a[5], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[4], a[5], a[20], a[20], a[5]])/2 + 
   G[a[4], a[10], a[1], a[1], a[5]]/2 - G[a[4], a[10], a[1], a[10], a[5]] + 
   G[a[4], a[10], a[1], a[11], a[5]]/2 - G[a[4], a[10], a[10], a[1], a[5]] + 
   G[a[4], a[10], a[11], a[1], a[5]]/2 - G[a[4], a[11], a[1], a[1], a[5]]/2 - 
   G[a[4], a[11], a[1], a[5], a[5]]/2 + G[a[4], a[11], a[1], a[10], a[5]] - 
   G[a[4], a[11], a[1], a[11], a[5]]/2 - G[a[4], a[11], a[5], a[1], a[5]]/2 - 
   G[a[4], a[11], a[5], a[5], a[5]]/2 + G[a[4], a[11], a[5], a[10], a[5]] - 
   G[a[4], a[11], a[5], a[11], a[5]]/2 + G[a[4], a[11], a[10], a[1], a[5]] + 
   G[a[4], a[11], a[10], a[5], a[5]] - G[a[4], a[11], a[11], a[1], a[5]]/2 - 
   G[a[4], a[11], a[11], a[5], a[5]]/2 - G[a[4], a[12], a[1], a[5], a[5]]/2 - 
   G[a[4], a[12], a[1], a[10], a[5]] + G[a[4], a[12], a[1], a[11], a[5]]/2 - 
   G[a[4], a[12], a[4], a[5], a[5]]/2 + G[a[4], a[12], a[4], a[10], a[5]]/2 - 
   G[a[4], a[12], a[5], a[1], a[5]] - G[a[4], a[12], a[5], a[10], a[5]] + 
   G[a[4], a[12], a[5], a[11], a[5]] - G[a[4], a[12], a[10], a[1], a[5]]/2 - 
   G[a[4], a[12], a[10], a[5], a[5]] + G[a[4], a[12], a[10], a[10], a[5]] - 
   G[a[4], a[12], a[10], a[11], a[5]]/2 + G[a[4], a[12], a[11], a[1], a[5]]/
    2 + G[a[4], a[12], a[11], a[5], a[5]] - G[a[4], a[12], a[11], a[10], 
    a[5]] + G[a[4], a[12], a[11], a[11], a[5]]/2 + 
   G[a[4], a[12], a[12], a[10], a[5]]/2 - G[a[4], a[12], a[12], a[11], a[5]]/
    2 - G[a[4], a[14], a[5], a[5], a[5]]/2 + G[a[4], a[14], a[5], a[14], 
    a[5]] - G[a[4], a[14], a[5], a[15], a[5]]/2 + 
   G[a[4], a[14], a[14], a[5], a[5]] - 2*G[a[4], a[14], a[14], a[14], a[5]] + 
   G[a[4], a[14], a[14], a[15], a[5]] - G[a[4], a[14], a[15], a[5], a[5]]/2 + 
   G[a[4], a[14], a[15], a[14], a[5]] - G[a[4], a[14], a[15], a[15], a[5]]/
    2 + G[a[4], a[15], a[5], a[5], a[5]]/2 - G[a[4], a[15], a[5], a[14], 
    a[5]] + G[a[4], a[15], a[5], a[15], a[5]]/2 - 
   G[a[4], a[15], a[14], a[5], a[5]] + 2*G[a[4], a[15], a[14], a[14], a[5]] - 
   G[a[4], a[15], a[14], a[15], a[5]] + G[a[4], a[15], a[15], a[5], a[5]]/2 - 
   G[a[4], a[15], a[15], a[14], a[5]] + G[a[4], a[15], a[15], a[15], a[5]]/
    2 + G[a[4], a[16], a[16], a[16], a[5]] - 
   4*G[a[4], a[16], a[16], a[17], a[5]] + 
   3*G[a[4], a[16], a[16], a[21], a[5]] + G[a[4], a[16], a[21], a[16], 
    a[5]] - 4*G[a[4], a[16], a[21], a[17], a[5]] + 
   3*G[a[4], a[16], a[21], a[21], a[5]] - 
   2*G[a[4], a[16], a[22], a[16], a[5]] + 
   8*G[a[4], a[16], a[22], a[17], a[5]] - 
   6*G[a[4], a[16], a[22], a[21], a[5]] - 
   8*G[a[4], a[17], a[5], a[5], a[5]] + 
   3*Sqrt[3]*G[a[4], a[18], a[4], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[4], a[18], a[5]] + 
   6*Sqrt[3]*G[a[4], a[18], a[5], a[5], a[5]] - 
   3*Sqrt[3]*G[a[4], a[18], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[18], a[19], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[19], a[19], a[5]])/2 - 
   3*Sqrt[3]*G[a[4], a[19], a[4], a[5], a[5]] + 
   3*Sqrt[3]*G[a[4], a[19], a[4], a[19], a[5]] - 
   6*Sqrt[3]*G[a[4], a[19], a[5], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[4], a[19], a[18], a[19], a[5]])/2 + 
   3*Sqrt[3]*G[a[4], a[19], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[4], a[19], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[4], a[19], a[19], a[19], a[5]])/2 + 
   (-2 - Sqrt[3])*G[a[4], a[20], a[4], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[4], a[20], a[4], a[20], a[5]] - 
   8*G[a[4], a[20], a[5], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[4], a[20], a[5], a[20], a[5]] + (2 + Sqrt[3])*
    G[a[4], a[20], a[20], a[5], a[5]] + 
   4*G[a[4], a[20], a[20], a[17], a[5]] + (-1 - Sqrt[3]/2)*
    G[a[4], a[20], a[20], a[20], a[5]] + G[a[4], a[21], a[16], a[16], a[5]] - 
   4*G[a[4], a[21], a[16], a[17], a[5]] + 
   3*G[a[4], a[21], a[16], a[21], a[5]] + G[a[4], a[21], a[21], a[16], 
    a[5]] - 4*G[a[4], a[21], a[21], a[17], a[5]] + 
   3*G[a[4], a[21], a[21], a[21], a[5]] - 
   2*G[a[4], a[21], a[22], a[16], a[5]] + 
   8*G[a[4], a[21], a[22], a[17], a[5]] - 
   6*G[a[4], a[21], a[22], a[21], a[5]] - 
   4*G[a[4], a[22], a[4], a[16], a[5]] + 4*(2 + Sqrt[3])*
    G[a[4], a[22], a[4], a[20], a[5]] - 
   12*G[a[4], a[22], a[4], a[21], a[5]] + 
   4*G[a[4], a[22], a[20], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[4], a[22], a[20], a[20], a[5]] + 
   4*G[a[4], a[22], a[22], a[16], a[5]] - 
   8*G[a[4], a[22], a[22], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[4], a[22], a[22], a[20], a[5]] + 
   12*G[a[4], a[22], a[22], a[21], a[5]] - G[a[4], a[23], a[4], a[14], a[5]]/
    2 + G[a[4], a[23], a[4], a[15], a[5]]/2 + G[a[4], a[23], a[5], a[14], 
    a[5]] - G[a[4], a[23], a[5], a[15], a[5]]/2 + 
   G[a[4], a[23], a[14], a[5], a[5]]/2 - G[a[4], a[23], a[14], a[14], a[5]] + 
   G[a[4], a[23], a[14], a[15], a[5]]/2 - G[a[4], a[23], a[15], a[5], a[5]]/
    2 + G[a[4], a[23], a[15], a[14], a[5]] - 
   G[a[4], a[23], a[15], a[15], a[5]]/2 - G[a[4], a[23], a[23], a[14], a[5]]/
    2 + G[a[4], a[23], a[23], a[15], a[5]]/2 + 
   2*G[a[5], a[1], a[1], a[4], a[2]] + 4*G[a[5], a[1], a[4], a[4], a[2]] + 
   2*G[a[5], a[1], a[5], a[4], a[2]] + 4*G[a[5], a[4], a[1], a[4], a[2]] + 
   8*G[a[5], a[4], a[4], a[4], a[2]] + 4*G[a[5], a[4], a[5], a[4], a[2]] + 
   2*G[a[5], a[5], a[1], a[4], a[2]] + 4*G[a[5], a[5], a[4], a[4], a[2]] + 
   2*G[a[5], a[5], a[5], a[4], a[2]] + 128*G[a[5], a[5], a[5], a[5], a[6]] - 
   64*G[a[5], a[5], a[5], a[7], a[6]] - 32*G[a[5], a[5], a[7], a[5], a[6]] + 
   16*G[a[5], a[5], a[7], a[7], a[6]] - 32*G[a[5], a[5], a[8], a[5], a[6]] + 
   16*G[a[5], a[5], a[8], a[7], a[6]] - 32*G[a[5], a[5], a[9], a[5], a[6]] + 
   16*G[a[5], a[5], a[9], a[7], a[6]] - 32*G[a[5], a[7], a[5], a[5], a[6]] + 
   16*G[a[5], a[7], a[5], a[7], a[6]] + 8*G[a[5], a[7], a[7], a[5], a[6]] - 
   4*G[a[5], a[7], a[7], a[7], a[6]] + 8*G[a[5], a[7], a[8], a[5], a[6]] - 
   4*G[a[5], a[7], a[8], a[7], a[6]] + 8*G[a[5], a[7], a[9], a[5], a[6]] - 
   4*G[a[5], a[7], a[9], a[7], a[6]] - 32*G[a[5], a[8], a[5], a[5], a[6]] + 
   16*G[a[5], a[8], a[5], a[7], a[6]] + 8*G[a[5], a[8], a[7], a[5], a[6]] - 
   4*G[a[5], a[8], a[7], a[7], a[6]] + 8*G[a[5], a[8], a[8], a[5], a[6]] - 
   4*G[a[5], a[8], a[8], a[7], a[6]] + 8*G[a[5], a[8], a[9], a[5], a[6]] - 
   4*G[a[5], a[8], a[9], a[7], a[6]] - 32*G[a[5], a[9], a[5], a[5], a[6]] + 
   16*G[a[5], a[9], a[5], a[7], a[6]] + 8*G[a[5], a[9], a[7], a[5], a[6]] - 
   4*G[a[5], a[9], a[7], a[7], a[6]] + 8*G[a[5], a[9], a[8], a[5], a[6]] - 
   4*G[a[5], a[9], a[8], a[7], a[6]] + 8*G[a[5], a[9], a[9], a[5], a[6]] - 
   4*G[a[5], a[9], a[9], a[7], a[6]] - 32*G[a[7], a[5], a[5], a[5], a[6]] + 
   16*G[a[7], a[5], a[5], a[7], a[6]] + 8*G[a[7], a[5], a[7], a[5], a[6]] - 
   4*G[a[7], a[5], a[7], a[7], a[6]] + 8*G[a[7], a[5], a[8], a[5], a[6]] - 
   4*G[a[7], a[5], a[8], a[7], a[6]] + 8*G[a[7], a[5], a[9], a[5], a[6]] - 
   4*G[a[7], a[5], a[9], a[7], a[6]] + 8*G[a[7], a[7], a[5], a[5], a[6]] - 
   4*G[a[7], a[7], a[5], a[7], a[6]] - 2*G[a[7], a[7], a[7], a[5], a[6]] + 
   G[a[7], a[7], a[7], a[7], a[6]] - 2*G[a[7], a[7], a[8], a[5], a[6]] + 
   G[a[7], a[7], a[8], a[7], a[6]] - 2*G[a[7], a[7], a[9], a[5], a[6]] + 
   G[a[7], a[7], a[9], a[7], a[6]] + 8*G[a[7], a[8], a[5], a[5], a[6]] - 
   4*G[a[7], a[8], a[5], a[7], a[6]] - 2*G[a[7], a[8], a[7], a[5], a[6]] + 
   G[a[7], a[8], a[7], a[7], a[6]] - 2*G[a[7], a[8], a[8], a[5], a[6]] + 
   G[a[7], a[8], a[8], a[7], a[6]] - 2*G[a[7], a[8], a[9], a[5], a[6]] + 
   G[a[7], a[8], a[9], a[7], a[6]] + 8*G[a[7], a[9], a[5], a[5], a[6]] - 
   4*G[a[7], a[9], a[5], a[7], a[6]] - 2*G[a[7], a[9], a[7], a[5], a[6]] + 
   G[a[7], a[9], a[7], a[7], a[6]] - 2*G[a[7], a[9], a[8], a[5], a[6]] + 
   G[a[7], a[9], a[8], a[7], a[6]] - 2*G[a[7], a[9], a[9], a[5], a[6]] + 
   G[a[7], a[9], a[9], a[7], a[6]] - 32*G[a[8], a[5], a[5], a[5], a[6]] + 
   16*G[a[8], a[5], a[5], a[7], a[6]] + 8*G[a[8], a[5], a[7], a[5], a[6]] - 
   4*G[a[8], a[5], a[7], a[7], a[6]] + 8*G[a[8], a[5], a[8], a[5], a[6]] - 
   4*G[a[8], a[5], a[8], a[7], a[6]] + 8*G[a[8], a[5], a[9], a[5], a[6]] - 
   4*G[a[8], a[5], a[9], a[7], a[6]] + 8*G[a[8], a[7], a[5], a[5], a[6]] - 
   4*G[a[8], a[7], a[5], a[7], a[6]] - 2*G[a[8], a[7], a[7], a[5], a[6]] + 
   G[a[8], a[7], a[7], a[7], a[6]] - 2*G[a[8], a[7], a[8], a[5], a[6]] + 
   G[a[8], a[7], a[8], a[7], a[6]] - 2*G[a[8], a[7], a[9], a[5], a[6]] + 
   G[a[8], a[7], a[9], a[7], a[6]] + 8*G[a[8], a[8], a[5], a[5], a[6]] - 
   4*G[a[8], a[8], a[5], a[7], a[6]] - 2*G[a[8], a[8], a[7], a[5], a[6]] + 
   G[a[8], a[8], a[7], a[7], a[6]] - 2*G[a[8], a[8], a[8], a[5], a[6]] + 
   G[a[8], a[8], a[8], a[7], a[6]] - 2*G[a[8], a[8], a[9], a[5], a[6]] + 
   G[a[8], a[8], a[9], a[7], a[6]] + 8*G[a[8], a[9], a[5], a[5], a[6]] - 
   4*G[a[8], a[9], a[5], a[7], a[6]] - 2*G[a[8], a[9], a[7], a[5], a[6]] + 
   G[a[8], a[9], a[7], a[7], a[6]] - 2*G[a[8], a[9], a[8], a[5], a[6]] + 
   G[a[8], a[9], a[8], a[7], a[6]] - 2*G[a[8], a[9], a[9], a[5], a[6]] + 
   G[a[8], a[9], a[9], a[7], a[6]] - 32*G[a[9], a[5], a[5], a[5], a[6]] + 
   16*G[a[9], a[5], a[5], a[7], a[6]] + 8*G[a[9], a[5], a[7], a[5], a[6]] - 
   4*G[a[9], a[5], a[7], a[7], a[6]] + 8*G[a[9], a[5], a[8], a[5], a[6]] - 
   4*G[a[9], a[5], a[8], a[7], a[6]] + 8*G[a[9], a[5], a[9], a[5], a[6]] - 
   4*G[a[9], a[5], a[9], a[7], a[6]] + 8*G[a[9], a[7], a[5], a[5], a[6]] - 
   4*G[a[9], a[7], a[5], a[7], a[6]] - 2*G[a[9], a[7], a[7], a[5], a[6]] + 
   G[a[9], a[7], a[7], a[7], a[6]] - 2*G[a[9], a[7], a[8], a[5], a[6]] + 
   G[a[9], a[7], a[8], a[7], a[6]] - 2*G[a[9], a[7], a[9], a[5], a[6]] + 
   G[a[9], a[7], a[9], a[7], a[6]] + 8*G[a[9], a[8], a[5], a[5], a[6]] - 
   4*G[a[9], a[8], a[5], a[7], a[6]] - 2*G[a[9], a[8], a[7], a[5], a[6]] + 
   G[a[9], a[8], a[7], a[7], a[6]] - 2*G[a[9], a[8], a[8], a[5], a[6]] + 
   G[a[9], a[8], a[8], a[7], a[6]] - 2*G[a[9], a[8], a[9], a[5], a[6]] + 
   G[a[9], a[8], a[9], a[7], a[6]] + 8*G[a[9], a[9], a[5], a[5], a[6]] - 
   4*G[a[9], a[9], a[5], a[7], a[6]] - 2*G[a[9], a[9], a[7], a[5], a[6]] + 
   G[a[9], a[9], a[7], a[7], a[6]] - 2*G[a[9], a[9], a[8], a[5], a[6]] + 
   G[a[9], a[9], a[8], a[7], a[6]] - 2*G[a[9], a[9], a[9], a[5], a[6]] + 
   G[a[9], a[9], a[9], a[7], a[6]] + G[a[10], a[1], a[1], a[5], a[5]]/2 + 
   G[a[10], a[1], a[5], a[1], a[5]]/2 + G[a[10], a[1], a[5], a[5], a[5]]/2 - 
   G[a[10], a[1], a[5], a[10], a[5]] + G[a[10], a[1], a[5], a[11], a[5]]/2 - 
   G[a[10], a[1], a[10], a[5], a[5]] + G[a[10], a[1], a[11], a[5], a[5]]/2 + 
   G[a[10], a[5], a[1], a[1], a[5]]/2 + G[a[10], a[5], a[1], a[5], a[5]]/2 - 
   G[a[10], a[5], a[1], a[10], a[5]] + G[a[10], a[5], a[1], a[11], a[5]]/2 + 
   G[a[10], a[5], a[5], a[1], a[5]]/2 - G[a[10], a[5], a[10], a[1], a[5]] + 
   G[a[10], a[5], a[11], a[1], a[5]]/2 - G[a[10], a[10], a[1], a[5], a[5]] - 
   G[a[10], a[10], a[5], a[1], a[5]] + G[a[10], a[11], a[1], a[5], a[5]]/2 + 
   G[a[10], a[11], a[5], a[1], a[5]]/2 - G[a[11], a[1], a[1], a[5], a[5]]/2 - 
   G[a[11], a[1], a[5], a[1], a[5]]/2 - G[a[11], a[1], a[5], a[5], a[5]]/2 + 
   G[a[11], a[1], a[5], a[10], a[5]] - G[a[11], a[1], a[5], a[11], a[5]]/2 + 
   G[a[11], a[1], a[10], a[5], a[5]] - G[a[11], a[1], a[11], a[5], a[5]]/2 - 
   G[a[11], a[5], a[1], a[1], a[5]]/2 - G[a[11], a[5], a[1], a[5], a[5]]/2 + 
   G[a[11], a[5], a[1], a[10], a[5]] - G[a[11], a[5], a[1], a[11], a[5]]/2 - 
   G[a[11], a[5], a[5], a[1], a[5]]/2 + G[a[11], a[5], a[10], a[1], a[5]] - 
   G[a[11], a[5], a[11], a[1], a[5]]/2 + G[a[11], a[10], a[1], a[5], a[5]] + 
   G[a[11], a[10], a[5], a[1], a[5]] - G[a[11], a[11], a[1], a[5], a[5]]/2 - 
   G[a[11], a[11], a[5], a[1], a[5]]/2 - G[a[12], a[1], a[5], a[10], a[5]] + 
   G[a[12], a[1], a[5], a[11], a[5]]/2 - G[a[12], a[1], a[10], a[5], a[5]] + 
   G[a[12], a[1], a[11], a[5], a[5]]/2 - G[a[12], a[4], a[1], a[5], a[5]]/2 + 
   G[a[12], a[4], a[1], a[10], a[5]] - G[a[12], a[4], a[1], a[11], a[5]]/2 + 
   G[a[12], a[4], a[4], a[1], a[5]] - G[a[12], a[4], a[4], a[5], a[5]]/2 + 
   G[a[12], a[4], a[4], a[10], a[5]]/2 - G[a[12], a[4], a[4], a[11], a[5]] - 
   G[a[12], a[4], a[5], a[1], a[5]] - G[a[12], a[4], a[5], a[10], a[5]] + 
   (3*G[a[12], a[4], a[5], a[11], a[5]])/2 + 
   G[a[12], a[4], a[10], a[1], a[5]]/2 - G[a[12], a[4], a[10], a[10], a[5]] + 
   G[a[12], a[4], a[10], a[11], a[5]]/2 - G[a[12], a[4], a[11], a[1], a[5]]/
    2 + G[a[12], a[4], a[11], a[5], a[5]]/2 + G[a[12], a[4], a[11], a[10], 
    a[5]] - G[a[12], a[4], a[11], a[11], a[5]]/2 - 
   G[a[12], a[4], a[12], a[10], a[5]]/2 + G[a[12], a[4], a[12], a[11], a[5]]/
    2 - 2*G[a[12], a[5], a[1], a[10], a[5]] + G[a[12], a[5], a[1], a[11], 
    a[5]] - G[a[12], a[5], a[4], a[1], a[5]] + G[a[12], a[5], a[4], a[11], 
    a[5]] + G[a[12], a[5], a[5], a[10], a[5]] - G[a[12], a[5], a[5], a[11], 
    a[5]] - G[a[12], a[5], a[10], a[1], a[5]] + 
   2*G[a[12], a[5], a[10], a[10], a[5]] - G[a[12], a[5], a[10], a[11], 
    a[5]] + G[a[12], a[5], a[11], a[1], a[5]] - 
   2*G[a[12], a[5], a[11], a[10], a[5]] + G[a[12], a[5], a[11], a[11], 
    a[5]] + G[a[12], a[5], a[12], a[10], a[5]] - G[a[12], a[5], a[12], a[11], 
    a[5]] - G[a[12], a[10], a[1], a[5], a[5]]/2 - 
   G[a[12], a[10], a[5], a[1], a[5]]/2 - G[a[12], a[10], a[5], a[5], a[5]]/
    2 + G[a[12], a[10], a[5], a[10], a[5]] - 
   G[a[12], a[10], a[5], a[11], a[5]]/2 + G[a[12], a[10], a[10], a[5], 
    a[5]] - G[a[12], a[10], a[11], a[5], a[5]]/2 + 
   G[a[12], a[11], a[1], a[5], a[5]]/2 + G[a[12], a[11], a[5], a[1], a[5]]/
    2 + G[a[12], a[11], a[5], a[5], a[5]]/2 - G[a[12], a[11], a[5], a[10], 
    a[5]] + G[a[12], a[11], a[5], a[11], a[5]]/2 - 
   G[a[12], a[11], a[10], a[5], a[5]] + G[a[12], a[11], a[11], a[5], a[5]]/
    2 - G[a[12], a[12], a[4], a[10], a[5]]/2 + 
   G[a[12], a[12], a[4], a[11], a[5]]/2 + G[a[12], a[12], a[5], a[10], 
    a[5]] - G[a[12], a[12], a[5], a[11], a[5]] + 
   G[a[12], a[12], a[10], a[5], a[5]]/2 - G[a[12], a[12], a[11], a[5], a[5]]/
    2 + Sqrt[3]*G[a[18], a[4], a[4], a[5], a[5]] - 
   2*Sqrt[3]*G[a[18], a[4], a[4], a[18], a[5]] + 
   Sqrt[3]*G[a[18], a[4], a[4], a[19], a[5]] - 
   Sqrt[3]*G[a[18], a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[18], a[19], a[5]])/2 + 
   2*Sqrt[3]*G[a[18], a[4], a[19], a[5], a[5]] - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[19], a[19], a[5]])/2 + 
   (Sqrt[3]*G[a[18], a[18], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[18], a[4], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[18], a[18], a[19], a[5], a[5]] + 
   Sqrt[3]*G[a[18], a[19], a[4], a[5], a[5]] - 
   (Sqrt[3]*G[a[18], a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[18], a[19], a[4], a[19], a[5]])/2 + 
   2*Sqrt[3]*G[a[18], a[19], a[5], a[5], a[5]] - 
   Sqrt[3]*G[a[18], a[19], a[18], a[5], a[5]] - 
   Sqrt[3]*G[a[18], a[19], a[19], a[5], a[5]] - 
   Sqrt[3]*G[a[19], a[4], a[4], a[5], a[5]] - 
   Sqrt[3]*G[a[19], a[4], a[4], a[18], a[5]] + 
   2*Sqrt[3]*G[a[19], a[4], a[4], a[19], a[5]] - 
   2*Sqrt[3]*G[a[19], a[4], a[18], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[19], a[4], a[18], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[4], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[4], a[19], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[4], a[19], a[19], a[5]])/2 - 
   Sqrt[3]*G[a[19], a[18], a[4], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[18], a[4], a[18], a[5]])/2 + 
   (Sqrt[3]*G[a[19], a[18], a[4], a[19], a[5]])/2 - 
   2*Sqrt[3]*G[a[19], a[18], a[5], a[5], a[5]] + 
   Sqrt[3]*G[a[19], a[18], a[18], a[5], a[5]] + 
   Sqrt[3]*G[a[19], a[18], a[19], a[5], a[5]] + 
   (Sqrt[3]*G[a[19], a[19], a[4], a[18], a[5]])/2 - 
   (Sqrt[3]*G[a[19], a[19], a[4], a[19], a[5]])/2 + 
   Sqrt[3]*G[a[19], a[19], a[18], a[5], a[5]] - 
   2*(2 + Sqrt[3])*G[a[20], a[4], a[5], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[4], a[5], a[20], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[4], a[20], a[5], a[5]] + 
   (-2 - Sqrt[3])*G[a[20], a[5], a[4], a[5], a[5]] + 
   (2 + Sqrt[3])*G[a[20], a[5], a[4], a[20], a[5]] - 
   4*G[a[20], a[5], a[5], a[17], a[5]] + 
   2*G[a[20], a[5], a[20], a[17], a[5]] + 
   4*G[a[20], a[17], a[5], a[5], a[5]] + 
   2*G[a[20], a[20], a[5], a[17], a[5]] + 
   2*G[a[20], a[20], a[17], a[5], a[5]] - 
   4*G[a[22], a[4], a[4], a[16], a[5]] + 4*(2 + Sqrt[3])*
    G[a[22], a[4], a[4], a[20], a[5]] - 
   12*G[a[22], a[4], a[4], a[21], a[5]] - 
   8*G[a[22], a[4], a[5], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[5], a[20], a[5]] + 
   2*G[a[22], a[4], a[16], a[16], a[5]] - 
   8*G[a[22], a[4], a[16], a[17], a[5]] + 
   6*G[a[22], a[4], a[16], a[21], a[5]] + 
   8*G[a[22], a[4], a[20], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[20], a[20], a[5]] + 
   2*G[a[22], a[4], a[21], a[16], a[5]] - 
   8*G[a[22], a[4], a[21], a[17], a[5]] + 
   6*G[a[22], a[4], a[21], a[21], a[5]] + 
   8*G[a[22], a[4], a[22], a[17], a[5]] - 2*(2 + Sqrt[3])*
    G[a[22], a[4], a[22], a[20], a[5]] - G[a[22], a[16], a[16], a[16], 
    a[5]] + 4*G[a[22], a[16], a[16], a[17], a[5]] - 
   3*G[a[22], a[16], a[16], a[21], a[5]] - G[a[22], a[16], a[21], a[16], 
    a[5]] + 4*G[a[22], a[16], a[21], a[17], a[5]] - 
   3*G[a[22], a[16], a[21], a[21], a[5]] + 
   2*G[a[22], a[16], a[22], a[16], a[5]] - 
   8*G[a[22], a[16], a[22], a[17], a[5]] + 
   6*G[a[22], a[16], a[22], a[21], a[5]] + 
   4*G[a[22], a[20], a[5], a[17], a[5]] + (-2 - Sqrt[3])*
    G[a[22], a[20], a[5], a[20], a[5]] - 
   2*G[a[22], a[20], a[20], a[17], a[5]] + 
   ((2 + Sqrt[3])*G[a[22], a[20], a[20], a[20], a[5]])/2 - 
   G[a[22], a[21], a[16], a[16], a[5]] + 
   4*G[a[22], a[21], a[16], a[17], a[5]] - 
   3*G[a[22], a[21], a[16], a[21], a[5]] - G[a[22], a[21], a[21], a[16], 
    a[5]] + 4*G[a[22], a[21], a[21], a[17], a[5]] - 
   3*G[a[22], a[21], a[21], a[21], a[5]] + 
   2*G[a[22], a[21], a[22], a[16], a[5]] - 
   8*G[a[22], a[21], a[22], a[17], a[5]] + 
   6*G[a[22], a[21], a[22], a[21], a[5]] + 
   4*G[a[22], a[22], a[4], a[16], a[5]] - 4*(2 + Sqrt[3])*
    G[a[22], a[22], a[4], a[20], a[5]] + 
   12*G[a[22], a[22], a[4], a[21], a[5]] - 
   4*G[a[22], a[22], a[20], a[17], a[5]] + 
   (2 + Sqrt[3])*G[a[22], a[22], a[20], a[20], a[5]] - 
   4*G[a[22], a[22], a[22], a[16], a[5]] + 
   8*G[a[22], a[22], a[22], a[17], a[5]] + 2*(2 + Sqrt[3])*
    G[a[22], a[22], a[22], a[20], a[5]] - 
   12*G[a[22], a[22], a[22], a[21], a[5]] - G[a[23], a[4], a[4], a[5], 
    a[5]] + G[a[23], a[4], a[4], a[14], a[5]]/2 - 
   G[a[23], a[4], a[4], a[15], a[5]]/2 - G[a[23], a[4], a[5], a[14], a[5]] + 
   G[a[23], a[4], a[5], a[15], a[5]]/2 - G[a[23], a[4], a[14], a[5], a[5]]/
    2 + G[a[23], a[4], a[14], a[14], a[5]] - 
   G[a[23], a[4], a[14], a[15], a[5]]/2 + G[a[23], a[4], a[15], a[5], a[5]]/
    2 - G[a[23], a[4], a[15], a[14], a[5]] + 
   G[a[23], a[4], a[15], a[15], a[5]]/2 + G[a[23], a[4], a[23], a[14], a[5]]/
    2 - G[a[23], a[4], a[23], a[15], a[5]]/2 + 
   G[a[23], a[23], a[4], a[14], a[5]]/2 - G[a[23], a[23], a[4], a[15], a[5]]/
    2 + (G[a[4], a[4], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[15], a[5]]*Log[4/3])/2 - G[a[4], a[5], a[14], a[5]]*
    Log[4/3] + (G[a[4], a[5], a[15], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[14], a[5], a[5]]*Log[4/3])/2 + G[a[4], a[14], a[14], a[5]]*
    Log[4/3] - (G[a[4], a[14], a[15], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[15], a[5], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[15], a[15], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[23], a[14], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[23], a[15], a[5]]*Log[4/3])/2 - 
   (G[a[23], a[4], a[14], a[5]]*Log[4/3])/2 + 
   (G[a[23], a[4], a[15], a[5]]*Log[4/3])/2 + G[a[1], a[5], a[10], a[5]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[10], a[5], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[1], a[10], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[12], a[11], a[5]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[4], a[5], a[11], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[10], a[1], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[10], a[5], a[1], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[4], a[11], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[11], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[10], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[10], a[11], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[11], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[11], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[1], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[10], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[12], a[10], a[10], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[10], a[1], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[10], a[1], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[10], a[11], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[1], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[11], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[11], a[11], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[12], a[10], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[11], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[11], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[12], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[11], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[1], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[1], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[11], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[4], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[10], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[10], a[11], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[12], a[11], a[5]]*((I/2)*Pi + Log[2]/2) - 
   G[a[4], a[4], a[10], a[5]]*Log[2] - (G[a[4], a[10], a[1], a[5]]*Log[2])/
    2 + Sqrt[3]*G[a[4], a[18], a[18], a[5]]*Log[2] + 
   Sqrt[3]*G[a[4], a[18], a[19], a[5]]*Log[2] - 
   Sqrt[3]*G[a[4], a[19], a[18], a[5]]*Log[2] - 
   Sqrt[3]*G[a[4], a[19], a[19], a[5]]*Log[2] + 
   (G[a[12], a[4], a[10], a[5]]*Log[2])/2 - 4*G[a[16], a[16], a[17], a[5]]*
    Log[2] + 3*G[a[16], a[16], a[21], a[5]]*Log[2] + 
   G[a[16], a[21], a[16], a[5]]*Log[2] - 4*G[a[16], a[21], a[17], a[5]]*
    Log[2] + 3*G[a[16], a[21], a[21], a[5]]*Log[2] - 
   2*G[a[16], a[22], a[16], a[5]]*Log[2] + 8*G[a[16], a[22], a[17], a[5]]*
    Log[2] + (Sqrt[3]*G[a[18], a[18], a[19], a[5]]*Log[2])/2 + 
   (Sqrt[3]*G[a[18], a[19], a[18], a[5]]*Log[2])/2 + 
   (Sqrt[3]*G[a[18], a[19], a[19], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[18], a[18], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[18], a[19], a[5]]*Log[2])/2 - 
   (Sqrt[3]*G[a[19], a[19], a[18], a[5]]*Log[2])/2 + 
   G[a[21], a[16], a[16], a[5]]*Log[2] - 4*G[a[21], a[16], a[17], a[5]]*
    Log[2] + 3*G[a[21], a[16], a[21], a[5]]*Log[2] + 
   G[a[21], a[21], a[16], a[5]]*Log[2] - 4*G[a[21], a[21], a[17], a[5]]*
    Log[2] - 2*G[a[21], a[22], a[16], a[5]]*Log[2] + 
   8*G[a[21], a[22], a[17], a[5]]*Log[2] - 2*G[a[22], a[16], a[16], a[5]]*
    Log[2] + 8*G[a[22], a[16], a[17], a[5]]*Log[2] - 
   2*G[a[22], a[21], a[16], a[5]]*Log[2] + 8*G[a[22], a[21], a[17], a[5]]*
    Log[2] + 4*G[a[22], a[22], a[16], a[5]]*Log[2] - 
   4*G[a[16], a[17], a[5]]*Log[2]^2 + 3*G[a[16], a[21], a[5]]*Log[2]^2 + 
   G[a[21], a[16], a[5]]*Log[2]^2 - 4*G[a[21], a[17], a[5]]*Log[2]^2 - 
   (7*Log[2]^4)/48 + G[a[10], a[1], a[10], a[5]]*(I*Pi + Log[2]) + 
   G[a[10], a[10], a[1], a[5]]*(I*Pi + Log[2]) + G[a[12], a[1], a[10], a[5]]*
    (I*Pi + Log[2]) + G[a[12], a[11], a[10], a[5]]*(I*Pi + Log[2]) + 
   G[a[4], a[5], a[10], a[5]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[10], a[10], a[5]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[11], a[1], a[5]]*(Pi^2/4 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[11], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[12], a[10], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[11], a[5]]*(Pi^2/4 - G[a[4], a[14], a[5]]/2 + 
     G[a[4], a[15], a[5]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[12], a[11], a[5]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[10], a[1], a[5]]*(-1/6*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   Log[3/2]^2*(3*Log[2] + (3*Log[2]^2)/2) + G[a[1], a[10], a[5]]*
    (-1/2*Pi^2 + G[a[4], a[14], a[5]] - G[a[4], a[15], a[5]] + 
     (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + G[a[22], a[17], a[5]]*
    (Pi^2/6 + 8*Log[2]^2) + G[a[4], a[18], a[5]]*(-1/2*Pi^2/Sqrt[3] - 
     Sqrt[3]*Log[2]^2) + G[a[18], a[19], a[5]]*(-1/4*Pi^2/Sqrt[3] - 
     (Sqrt[3]*Log[2]^2)/2) + G[a[19], a[18], a[5]]*
    (Pi^2/(4*Sqrt[3]) + (Sqrt[3]*Log[2]^2)/2) + 
   G[a[4], a[19], a[5]]*(Pi^2/(2*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   Log[27/16]*(((2*I)*Pi - (13*Pi^2)/24)*Log[2] + I*Pi*Log[2]^2) + 
   G[a[4], a[15], a[14], a[5]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[1], a[5], a[11], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[1], a[11], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[1], a[11], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[11], a[1], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[11], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[11], a[1], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[11], a[5], a[1], a[5]]*((I/2)*Pi + Log[4]/2) + 
   G[a[12], a[10], a[5], a[5]]*((I/2)*Pi + Log[4]/2) + 
   Sqrt[3]*G[a[4], a[4], a[18], a[5]]*Log[4] - 
   Sqrt[3]*G[a[4], a[4], a[19], a[5]]*Log[4] - 3*G[a[16], a[22], a[21], a[5]]*
    Log[4] - 3*G[a[21], a[22], a[21], a[5]]*Log[4] - 
   3*G[a[22], a[16], a[21], a[5]]*Log[4] - 3*G[a[22], a[21], a[21], a[5]]*
    Log[4] - 8*G[a[22], a[22], a[17], a[5]]*Log[4] + 
   (Pi^2*Log[4]^2)/(8*Sqrt[3]) + G[a[22], a[16], a[5]]*
    (-1/12*Pi^2 - 4*Log[2] - 2*Log[2]^2 + 2*Log[4]) - (7*Log[6]^4)/48 + 
   Log[4/3]*((3*Pi^2*Log[3])/16 + (I/4)*Pi*Log[2]*Log[6]) + 
   G[a[4], a[15], a[5]]*(-G[a[10], a[1], a[5]] + G[a[11], a[1], a[5]]/2 + 
     (3*Log[2]^2)/4 + Log[3]^2/2 - Log[6]^2/4) + 
   G[a[4], a[14], a[5]]*(G[a[10], a[1], a[5]] - G[a[11], a[1], a[5]]/2 - 
     (3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + G[a[4], a[12], a[10], a[5]]*
    (I*Pi + Log[8]/2) + ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   (G[a[4], a[4], a[13], a[5]]*Log[256/27])/2 + 
   (G[a[4], a[13], a[13], a[5]]*Log[256/27])/2 + 
   (G[a[13], a[4], a[13], a[5]]*Log[256/27])/2 + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   3*G[a[22], a[22], a[21], a[5]]*Log[16] + G[a[22], a[21], a[5]]*
    (-1/4*Pi^2 - 6*Log[2]^2 - 6*Log[4] + 3*Log[16]) + 
   G[a[4], a[4], a[11], a[5]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) - (I/12)*Pi^3*Log[256] + 
   (Pi^2*Log[48]*Log[729])/144 + (Pi^2*Log[3/2]*Log[972])/24 - 
   (Pi^2*Log[4096])/6 + (Pi^2*Log[2 - Sqrt[3]]^2)/(16*Sqrt[3]) + 
   G[a[4], a[4], a[17], a[5]]*((8*I)*Pi - 8*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[17], a[5], a[5]]*((8*I)*Pi - 8*Log[-1 + Sqrt[3]]) + 
   (Sqrt[3]*Log[-1 + Sqrt[3]]^4)/8 + G[a[20], a[20], a[17], a[5]]*
    ((-2*I)*Pi + 2*Log[-1 + Sqrt[3]]) + G[a[20], a[17], a[5], a[5]]*
    ((-4*I)*Pi + 4*Log[-1 + Sqrt[3]]) + G[a[20], a[4], a[5], a[5]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[4], a[20], a[5]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + G[a[4], a[20], a[5], a[5]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[20], a[20], a[5]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + G[a[20], a[4], a[20], a[5]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[-1 + Sqrt[3]]) + 
   G[a[4], a[17], a[5]]*((19*Pi^2)/6 + (8*I)*Pi*Log[-1 + Sqrt[3]] - 
     4*Log[-1 + Sqrt[3]]^2) + G[a[20], a[17], a[5]]*
    ((-5*Pi^2)/3 - (4*I)*Pi*Log[-1 + Sqrt[3]] + 2*Log[-1 + Sqrt[3]]^2) + 
   G[a[4], a[20], a[5]]*((-7*(2 + Sqrt[3])*Pi^2)/8 - 
     (2*I)*(2 + Sqrt[3])*Pi*Log[-1 + Sqrt[3]] + 
     (2 + Sqrt[3])*Log[-1 + Sqrt[3]]^2) + (3*Sqrt[3]*Pi^2*Log[1 + Sqrt[3]]^2)/
    8 - (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^3 - (Sqrt[3]*Log[1 + Sqrt[3]]^4)/
    8 + Log[2]^3*(1 + (I/12)*(13 + 4*Sqrt[3])*Pi + (11*Log[3])/12 + 
     (7*Log[6])/12 - (2*Log[256/27])/3 - Log[-1 + Sqrt[3]]/Sqrt[3] + 
     Log[1 + Sqrt[3]]/Sqrt[3]) + G[a[4], a[13], a[5]]*
    (-Pi^2 - 2*G[a[16], a[17], a[5]] + (3*G[a[16], a[21], a[5]])/2 + 
     G[a[21], a[16], a[5]]/2 - 2*G[a[21], a[17], a[5]] - 
     G[a[22], a[16], a[5]] + 4*G[a[22], a[17], a[5]] - 
     3*G[a[22], a[21], a[5]] + (3*Log[3/2]^2)/4 + (I/2)*Pi*Log[27/16] + 
     Log[2]^2/4 - Log[256/27] + Log[4294967296/531441]/4 - 
     (Log[4]*Log[1 + Sqrt[3]])/4 + ((2*I)*Pi + Log[729/64]/4)*
      Log[1 + Sqrt[3]] + Log[1 + Sqrt[3]]^2) + 
   Log[2]^2*(((-53 + 4*Sqrt[3])*Pi^2)/16 + Log[3]^2/8 - (9*Log[6]^2)/8 - 
     2*Log[256/27] + Log[4294967296/531441]/2 - 
     (I/24)*Pi*Log[4398046511104] + (Sqrt[3]*Log[-1 + Sqrt[3]]^2)/4 - 
     (Log[4]*Log[1 + Sqrt[3]])/2 + ((-1/2*I)*(-8 + Sqrt[3])*Pi + 
       Log[729/64]/2)*Log[1 + Sqrt[3]] + (2 - Sqrt[3]/4)*
      Log[1 + Sqrt[3]]^2) + (13*Pi^2*Log[2*(1 + Sqrt[3])]^2)/12 + 
   Log[2*(1 + Sqrt[3])]^4/3 - (19*(2 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]]^2)/48 - 
   (7*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^4)/48 + Log[-1 + Sqrt[3]]^3*
    ((-1/3*I)*(-2 + Sqrt[3])*Pi + (4*Log[2*(1 + Sqrt[3])])/3 + 
     (-2/3 - 1/Sqrt[3])*Log[2 + Sqrt[3]]) + Log[-1 + Sqrt[3]]^2*
    (((12 + Sqrt[3])*Pi^2)/8 + 2*Log[2*(1 + Sqrt[3])]^2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]] - 
     (3*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] + 
      2*Sqrt[3]*PolyLog[2, 2 - Sqrt[3]]))/24 + 2*PolyLog[4, 1/2] + 
   G[a[4], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - (Pi^2*G[a[8], a[6]])/6 - 
     (Pi^2*G[a[9], a[6]])/6 - 128*G[a[5], a[5], a[5], a[6]] + 
     32*G[a[5], a[5], a[7], a[6]] + 32*G[a[5], a[5], a[8], a[6]] + 
     32*G[a[5], a[5], a[9], a[6]] + 32*G[a[5], a[7], a[5], a[6]] - 
     8*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[7], a[8], a[6]] - 
     8*G[a[5], a[7], a[9], a[6]] + 32*G[a[5], a[8], a[5], a[6]] - 
     8*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[8], a[8], a[6]] - 
     8*G[a[5], a[8], a[9], a[6]] + 32*G[a[5], a[9], a[5], a[6]] - 
     8*G[a[5], a[9], a[7], a[6]] - 8*G[a[5], a[9], a[8], a[6]] - 
     8*G[a[5], a[9], a[9], a[6]] + 32*G[a[7], a[5], a[5], a[6]] - 
     8*G[a[7], a[5], a[7], a[6]] - 8*G[a[7], a[5], a[8], a[6]] - 
     8*G[a[7], a[5], a[9], a[6]] - 8*G[a[7], a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[7], a[8], a[6]] + 
     2*G[a[7], a[7], a[9], a[6]] - 8*G[a[7], a[8], a[5], a[6]] + 
     2*G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[8], a[8], a[6]] + 
     2*G[a[7], a[8], a[9], a[6]] - 8*G[a[7], a[9], a[5], a[6]] + 
     2*G[a[7], a[9], a[7], a[6]] + 2*G[a[7], a[9], a[8], a[6]] + 
     2*G[a[7], a[9], a[9], a[6]] + 32*G[a[8], a[5], a[5], a[6]] - 
     8*G[a[8], a[5], a[7], a[6]] - 8*G[a[8], a[5], a[8], a[6]] - 
     8*G[a[8], a[5], a[9], a[6]] - 8*G[a[8], a[7], a[5], a[6]] + 
     2*G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[7], a[8], a[6]] + 
     2*G[a[8], a[7], a[9], a[6]] - 8*G[a[8], a[8], a[5], a[6]] + 
     2*G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[8], a[8], a[6]] + 
     2*G[a[8], a[8], a[9], a[6]] - 8*G[a[8], a[9], a[5], a[6]] + 
     2*G[a[8], a[9], a[7], a[6]] + 2*G[a[8], a[9], a[8], a[6]] + 
     2*G[a[8], a[9], a[9], a[6]] + 32*G[a[9], a[5], a[5], a[6]] - 
     8*G[a[9], a[5], a[7], a[6]] - 8*G[a[9], a[5], a[8], a[6]] - 
     8*G[a[9], a[5], a[9], a[6]] - 8*G[a[9], a[7], a[5], a[6]] + 
     2*G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[7], a[8], a[6]] + 
     2*G[a[9], a[7], a[9], a[6]] - 8*G[a[9], a[8], a[5], a[6]] + 
     2*G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[8], a[8], a[6]] + 
     2*G[a[9], a[8], a[9], a[6]] - 8*G[a[9], a[9], a[5], a[6]] + 
     2*G[a[9], a[9], a[7], a[6]] + 2*G[a[9], a[9], a[8], a[6]] + 
     2*G[a[9], a[9], a[9], a[6]] - (14*Zeta[3])/3) + 
   G[a[7], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - (7*Zeta[3])/3) + 
   G[a[5], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - (Pi^2*G[a[8], a[6]])/6 - 
     (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[6]])/3 - (Pi^2*G[a[7], a[6]])/6 - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[8], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   G[a[9], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - (Pi^2*Log[-1 + Sqrt[3]])/
      (2*Sqrt[3]) - Log[-1 + Sqrt[3]]^3/(2*Sqrt[3]) - 
     (Pi^2*Log[1 + Sqrt[3]])/Sqrt[3] + (I/2)*Sqrt[3]*Pi*Log[1 + Sqrt[3]]^2 + 
     Log[1 + Sqrt[3]]^3/(2*Sqrt[3]) - Zeta[3]) + 
   Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - (5*Zeta[3])/16) + 
   Log[64]*((Pi^2*Log[81/2])/144 + (Pi^2*Log[8192/9])/144 + 
     (Pi^2*Log[4608])/144 - Zeta[3]/12) - (I/8)*(-7 + 12*Sqrt[3])*Pi*
    Zeta[3] + (5*Log[27]*Zeta[3])/48 + Log[2*(1 + Sqrt[3])]*
    (-2*Pi^2 + 2*Zeta[3]) + Log[2]*(4*Pi^2 + ((I/4)*Pi^3)/Sqrt[3] + 
     (Pi^2*Log[9/8])/48 + ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - 
     ((3*I)/4)*Pi*Log[3]^2 + (Pi^2*Log[6])/3 - (I/2)*Pi*Log[6]^2 + 
     Log[6]^3/2 - (Pi^2*Log[8])/6 - (Pi^2*Log[256/27])/12 + 
     (I/4)*Pi*Log[9]*Log[12] + (I/2)*Pi*Log[16] - (Pi^2*Log[64/3])/12 - 
     (Pi^2*Log[54])/24 - (Pi^2*Log[162])/16 + Log[4294967296/531441] + 
     (Sqrt[3]*Log[-1 + Sqrt[3]]^3)/4 + 4*Log[(1 + Sqrt[3])/2] + 
     (-1 + (I/2)*Pi)*Log[(1 + Sqrt[3])/2]^2 + Log[(1 + Sqrt[3])/2]^3/6 + 
     Log[4]*(Pi^2 - Log[1 + Sqrt[3]]) + 
     ((6*I)*Pi + (-2 + 5/(4*Sqrt[3]))*Pi^2 + Log[729/64])*Log[1 + Sqrt[3]] + 
     (4 - ((3*I)/4)*Sqrt[3]*Pi)*Log[1 + Sqrt[3]]^2 - 
     (Sqrt[3]*Log[1 + Sqrt[3]]^3)/4 + (12 - (6*I)*Pi)*
      Log[(3*(1 + Sqrt[3]))/2] + (-3 + ((3*I)/2)*Pi)*Log[(3*(1 + Sqrt[3]))/2]^
       2 + Log[(3*(1 + Sqrt[3]))/2]^3/2 - 16*Log[2*(1 + Sqrt[3])] + 
     (115*Zeta[3])/24) + G[a[5], a[6]]*((2*Pi^2*G[a[4], a[2]])/3 + 
     (2*Pi^2*G[a[5], a[2]])/3 - 8*G[a[1], a[1], a[4], a[2]] - 
     16*G[a[1], a[4], a[4], a[2]] - 8*G[a[1], a[5], a[4], a[2]] - 
     16*G[a[4], a[1], a[4], a[2]] - 32*G[a[4], a[4], a[4], a[2]] - 
     16*G[a[4], a[5], a[4], a[2]] - 8*G[a[5], a[1], a[4], a[2]] - 
     16*G[a[5], a[4], a[4], a[2]] - 8*G[a[5], a[5], a[4], a[2]] + 
     (26*Zeta[3])/3) + Log[1 + Sqrt[3]]*(2*Pi^2 - (I/4)*Sqrt[3]*Pi^3 - 
     (3*Sqrt[3]*Zeta[3])/2) + Log[-1 + Sqrt[3]]*
    ((-1/24*I)*(2 + 11*Sqrt[3])*Pi^3 + (13*Pi^2*Log[2*(1 + Sqrt[3])])/6 + 
     (4*Log[2*(1 + Sqrt[3])]^3)/3 - (19*(2 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/
      24 - (I/4)*(2 + Sqrt[3])*Pi*Log[2 + Sqrt[3]]^2 - 
     (7*(2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + (3*Sqrt[3]*Zeta[3])/2)}, 
 {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[10] -> -1/2, a[11] -> -1/5, 
  a[12] -> -1/3, a[13] -> 4/3, a[14] -> 3/2, a[15] -> 3, 
  a[16] -> 1 - 1/Sqrt[3], a[17] -> -1 + 2/Sqrt[3], a[18] -> 2 - Sqrt[3], 
  a[19] -> 2 + Sqrt[3], a[20] -> (3 + Sqrt[3])^(-1), a[21] -> -5 + 3*Sqrt[3], 
  a[22] -> (2 + Sqrt[3])^(-1), a[23] -> 2}}


==> anc/boundary/T1/f7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/8 + ((-1/2*I)*Pi - Log[2]/2)*Log[3] + 
   (PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2])/2, 
  (I/8)*Pi^3 - G[a[1], a[2], a[3], a[3]] - G[a[1], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[5], a[3]]/2 - G[a[2], a[1], a[3], a[3]]/2 - 
   G[a[2], a[3], a[1], a[3]]/2 + G[a[4], a[1], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3]]/2 + G[a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[3], a[2], a[3]] - G[a[5], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[6], a[4], a[3]]/2 - G[a[6], a[1], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3]]/2 - G[a[6], a[1], a[5], a[3]] - 
   G[a[6], a[2], a[1], a[3]]/2 + G[a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[3], a[7], a[3]] - G[a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[4], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[3]]/2 + 
   G[a[6], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*G[a[6], a[6], a[5], a[3]])/2 - 
   G[a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[8], a[3]]/2 + 
   G[a[6], a[7], a[3], a[3]]/2 - G[a[6], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[3]]/2 - G[a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[3]]/2 - 
   G[a[6], a[9], a[7], a[3]]/2 + G[a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[8], a[3]]/2 + 
   (G[a[6], a[7], a[3]]*Log[4/3])/2 - (G[a[6], a[8], a[3]]*Log[4/3])/2 + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + G[a[5], a[4], a[3]]*
    ((I/2)*Pi + Log[2]/2) + Log[2]^3/6 + G[a[1], a[2], a[3]]*
    (I*Pi + Log[2]) - (I/4)*Pi*Log[4/3]*Log[3] - Log[3]^3/4 - 
   (I/4)*Pi*Log[3]*Log[4] - (I/4)*Pi*Log[3/2]*Log[6] + 
   (I/4)*Pi*Log[4]*Log[6] - (Log[2]*Log[6]^2)/2 + Log[6]^3/4 + 
   Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + Log[6]^2*((I/4)*Pi - Log[64]/24) + 
   Log[2]^2*(((-5*I)/4)*Pi + Log[288]/4) - (Pi^2*Log[2985984])/48 - 
   (11*Zeta[3])/4, (-35*Pi^4)/576 + G[a[1], a[1], a[2], a[3], a[3]] + 
   G[a[1], a[1], a[3], a[2], a[3]] - G[a[1], a[1], a[3], a[4], a[3]]/2 - 
   G[a[1], a[1], a[4], a[3], a[3]]/2 - G[a[1], a[1], a[6], a[5], a[3]]/2 + 
   G[a[1], a[2], a[1], a[3], a[3]] - 2*G[a[1], a[2], a[2], a[3], a[3]] + 
   G[a[1], a[2], a[3], a[1], a[3]] - 2*G[a[1], a[2], a[3], a[2], a[3]] + 
   G[a[1], a[2], a[3], a[3], a[3]] + G[a[1], a[2], a[3], a[4], a[3]] + 
   G[a[1], a[2], a[4], a[3], a[3]] + G[a[1], a[3], a[1], a[2], a[3]] - 
   G[a[1], a[3], a[1], a[4], a[3]]/2 + G[a[1], a[3], a[2], a[1], a[3]] - 
   2*G[a[1], a[3], a[2], a[2], a[3]] + G[a[1], a[3], a[2], a[3], a[3]] + 
   G[a[1], a[3], a[2], a[4], a[3]] + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]]/2 - G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   G[a[1], a[3], a[4], a[2], a[3]] - G[a[1], a[3], a[4], a[3], a[3]]/2 - 
   G[a[1], a[3], a[4], a[4], a[3]]/2 - G[a[1], a[4], a[1], a[3], a[3]]/2 + 
   G[a[1], a[4], a[2], a[3], a[3]] - G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   G[a[1], a[4], a[3], a[2], a[3]] - G[a[1], a[4], a[3], a[3], a[3]]/2 - 
   G[a[1], a[4], a[3], a[4], a[3]]/2 - G[a[1], a[4], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[1], a[5], a[3]] + G[a[1], a[6], a[3], a[5], a[3]]/2 + 
   G[a[1], a[6], a[5], a[3], a[3]]/2 + G[a[1], a[6], a[5], a[5], a[3]]/2 + 
   (3*G[a[1], a[6], a[6], a[5], a[3]])/2 + G[a[2], a[1], a[1], a[3], a[3]]/
    2 - G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[1], a[3]]/2 - 
   G[a[2], a[1], a[3], a[2], a[3]] + G[a[2], a[1], a[3], a[3], a[3]]/2 + 
   G[a[2], a[1], a[3], a[4], a[3]]/2 + G[a[2], a[1], a[4], a[3], a[3]]/2 - 
   G[a[2], a[2], a[1], a[3], a[3]] - G[a[2], a[2], a[3], a[1], a[3]] + 
   G[a[2], a[3], a[1], a[1], a[3]]/2 - G[a[2], a[3], a[1], a[2], a[3]] + 
   G[a[2], a[3], a[1], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[4], a[3]]/2 - 
   G[a[2], a[3], a[2], a[1], a[3]] + G[a[2], a[3], a[3], a[1], a[3]]/2 + 
   G[a[2], a[3], a[4], a[1], a[3]]/2 + G[a[2], a[4], a[1], a[3], a[3]]/2 + 
   G[a[2], a[4], a[3], a[1], a[3]]/2 - G[a[4], a[1], a[1], a[3], a[3]]/2 + 
   G[a[4], a[1], a[2], a[3], a[3]] - G[a[4], a[1], a[3], a[1], a[3]]/2 + 
   G[a[4], a[1], a[3], a[2], a[3]] - G[a[4], a[1], a[3], a[3], a[3]]/2 - 
   G[a[4], a[1], a[3], a[4], a[3]]/2 - G[a[4], a[1], a[4], a[3], a[3]]/2 + 
   G[a[4], a[2], a[1], a[3], a[3]] + G[a[4], a[2], a[3], a[1], a[3]] - 
   G[a[4], a[3], a[1], a[1], a[3]]/2 + G[a[4], a[3], a[1], a[2], a[3]] - 
   G[a[4], a[3], a[1], a[3], a[3]]/2 - G[a[4], a[3], a[1], a[4], a[3]]/2 + 
   G[a[4], a[3], a[2], a[1], a[3]] - G[a[4], a[3], a[3], a[1], a[3]]/2 - 
   G[a[4], a[3], a[4], a[1], a[3]]/2 - G[a[4], a[4], a[1], a[3], a[3]]/2 - 
   G[a[4], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[1], a[2], a[3], a[3]] - 
   G[a[5], a[1], a[3], a[2], a[3]] + G[a[5], a[1], a[3], a[4], a[3]]/2 + 
   G[a[5], a[1], a[4], a[3], a[3]]/2 - G[a[5], a[2], a[1], a[3], a[3]]/2 + 
   G[a[5], a[2], a[2], a[3], a[3]] - G[a[5], a[2], a[3], a[1], a[3]]/2 + 
   G[a[5], a[2], a[3], a[2], a[3]] - G[a[5], a[2], a[3], a[3], a[3]]/2 - 
   G[a[5], a[2], a[3], a[4], a[3]]/2 - G[a[5], a[2], a[4], a[3], a[3]]/2 - 
   2*G[a[5], a[3], a[1], a[2], a[3]] + G[a[5], a[3], a[1], a[4], a[3]] - 
   G[a[5], a[3], a[2], a[1], a[3]] + 2*G[a[5], a[3], a[2], a[2], a[3]] - 
   G[a[5], a[3], a[2], a[4], a[3]] + G[a[5], a[3], a[3], a[2], a[3]] - 
   G[a[5], a[3], a[3], a[4], a[3]] + G[a[5], a[3], a[4], a[1], a[3]] - 
   2*G[a[5], a[3], a[4], a[2], a[3]] + G[a[5], a[3], a[4], a[4], a[3]] + 
   G[a[5], a[3], a[5], a[2], a[3]] - G[a[5], a[3], a[5], a[4], a[3]] - 
   G[a[5], a[3], a[6], a[1], a[3]] + G[a[5], a[3], a[6], a[4], a[3]] + 
   G[a[5], a[4], a[1], a[3], a[3]]/2 - G[a[5], a[4], a[2], a[3], a[3]] + 
   G[a[5], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[4], a[3], a[2], a[3]] + 
   G[a[5], a[4], a[3], a[3], a[3]]/2 + G[a[5], a[4], a[3], a[4], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3], a[3]]/2 + G[a[5], a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[5], a[3], a[2], a[3]] - G[a[5], a[5], a[3], a[4], a[3]] - 
   G[a[5], a[5], a[4], a[3], a[3]]/2 - G[a[5], a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[5], a[6], a[4], a[3]]/2 + G[a[5], a[6], a[1], a[2], a[3]] - 
   G[a[5], a[6], a[1], a[3], a[3]]/2 - G[a[5], a[6], a[1], a[4], a[3]]/2 + 
   G[a[5], a[6], a[2], a[1], a[3]]/2 - G[a[5], a[6], a[2], a[2], a[3]] + 
   G[a[5], a[6], a[2], a[4], a[3]]/2 - G[a[5], a[6], a[3], a[1], a[3]] - 
   G[a[5], a[6], a[3], a[2], a[3]] + (3*G[a[5], a[6], a[3], a[4], a[3]])/2 - 
   G[a[5], a[6], a[4], a[1], a[3]]/2 + G[a[5], a[6], a[4], a[2], a[3]] + 
   G[a[5], a[6], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[4], a[4], a[3]]/2 - 
   G[a[5], a[6], a[5], a[2], a[3]]/2 + G[a[5], a[6], a[5], a[4], a[3]]/2 + 
   G[a[5], a[6], a[6], a[1], a[3]] + G[a[5], a[6], a[6], a[2], a[3]]/2 - 
   G[a[5], a[6], a[6], a[3], a[3]]/2 - G[a[5], a[6], a[6], a[4], a[3]] + 
   G[a[6], a[1], a[1], a[2], a[3]] - G[a[6], a[1], a[1], a[4], a[3]]/2 - 
   G[a[6], a[1], a[1], a[5], a[3]] + G[a[6], a[1], a[2], a[1], a[3]] - 
   2*G[a[6], a[1], a[2], a[2], a[3]] + G[a[6], a[1], a[2], a[3], a[3]] + 
   G[a[6], a[1], a[2], a[4], a[3]] + G[a[6], a[1], a[3], a[2], a[3]] - 
   G[a[6], a[1], a[3], a[4], a[3]]/2 + G[a[6], a[1], a[3], a[5], a[3]] - 
   G[a[6], a[1], a[4], a[1], a[3]]/2 + G[a[6], a[1], a[4], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3], a[3]]/2 - G[a[6], a[1], a[4], a[4], a[3]]/2 + 
   G[a[6], a[1], a[5], a[3], a[3]] + G[a[6], a[1], a[5], a[5], a[3]] + 
   (3*G[a[6], a[1], a[6], a[5], a[3]])/2 + G[a[6], a[2], a[1], a[1], a[3]]/
    2 - G[a[6], a[2], a[1], a[2], a[3]] + G[a[6], a[2], a[1], a[4], a[3]]/2 - 
   G[a[6], a[2], a[2], a[1], a[3]] + G[a[6], a[2], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[1], a[2], a[3]] - G[a[6], a[3], a[1], a[4], a[3]]/2 - 
   G[a[6], a[3], a[2], a[3], a[3]] - 2*G[a[6], a[3], a[3], a[2], a[3]] + 
   (3*G[a[6], a[3], a[3], a[4], a[3]])/2 - G[a[6], a[3], a[3], a[7], a[3]] + 
   G[a[6], a[3], a[3], a[8], a[3]]/2 - G[a[6], a[3], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[4], a[2], a[3]] + G[a[6], a[3], a[4], a[3], a[3]]/2 - 
   G[a[6], a[3], a[4], a[4], a[3]]/2 - G[a[6], a[3], a[5], a[2], a[3]] + 
   G[a[6], a[3], a[5], a[4], a[3]] - G[a[6], a[3], a[6], a[4], a[3]] - 
   G[a[6], a[3], a[7], a[3], a[3]] + 2*G[a[6], a[3], a[7], a[7], a[3]] - 
   G[a[6], a[3], a[7], a[8], a[3]] + G[a[6], a[3], a[8], a[3], a[3]]/2 - 
   G[a[6], a[3], a[8], a[7], a[3]] + G[a[6], a[3], a[8], a[8], a[3]]/2 - 
   G[a[6], a[4], a[1], a[1], a[3]]/2 + G[a[6], a[4], a[1], a[2], a[3]] - 
   G[a[6], a[4], a[1], a[3], a[3]]/2 - G[a[6], a[4], a[1], a[4], a[3]]/2 + 
   G[a[6], a[4], a[2], a[1], a[3]] + G[a[6], a[4], a[2], a[3], a[3]] - 
   G[a[6], a[4], a[3], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[2], a[3]] - 
   G[a[6], a[4], a[3], a[3], a[3]]/2 - G[a[6], a[4], a[3], a[4], a[3]]/2 - 
   G[a[6], a[4], a[4], a[1], a[3]]/2 - G[a[6], a[4], a[4], a[3], a[3]]/2 - 
   G[a[6], a[5], a[1], a[2], a[3]] - G[a[6], a[5], a[1], a[3], a[3]]/2 + 
   G[a[6], a[5], a[1], a[4], a[3]]/2 - G[a[6], a[5], a[2], a[1], a[3]]/2 + 
   G[a[6], a[5], a[2], a[2], a[3]] - G[a[6], a[5], a[2], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[4], a[3]]/2 - G[a[6], a[5], a[3], a[1], a[3]] - 
   G[a[6], a[5], a[3], a[2], a[3]] + G[a[6], a[5], a[3], a[4], a[3]] + 
   G[a[6], a[5], a[4], a[1], a[3]]/2 - G[a[6], a[5], a[4], a[2], a[3]] + 
   G[a[6], a[5], a[4], a[3], a[3]] + G[a[6], a[5], a[4], a[4], a[3]]/2 + 
   G[a[6], a[5], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[5], a[4], a[3]]/2 + 
   G[a[6], a[5], a[6], a[2], a[3]]/2 - G[a[6], a[5], a[6], a[3], a[3]]/2 + 
   4*G[a[6], a[6], a[1], a[5], a[3]] - G[a[6], a[6], a[2], a[1], a[3]]/2 - 
   G[a[6], a[6], a[3], a[4], a[3]] - (3*G[a[6], a[6], a[3], a[5], a[3]])/2 + 
   G[a[6], a[6], a[3], a[7], a[3]] - G[a[6], a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]] - G[a[6], a[6], a[4], a[3], a[3]] - 
   G[a[6], a[6], a[4], a[4], a[3]]/2 - G[a[6], a[6], a[5], a[1], a[3]] - 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - (5*G[a[6], a[6], a[5], a[3], a[3]])/
    2 + G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   (3*G[a[6], a[6], a[5], a[5], a[3]])/2 - G[a[6], a[6], a[6], a[2], a[3]] + 
   G[a[6], a[6], a[6], a[4], a[3]]/2 - (13*G[a[6], a[6], a[6], a[5], a[3]])/
    2 - G[a[6], a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[6], a[8], a[3]]/
    2 + G[a[6], a[6], a[7], a[3], a[3]]/2 - G[a[6], a[6], a[7], a[7], a[3]] + 
   G[a[6], a[6], a[7], a[8], a[3]]/2 - G[a[6], a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[6], a[8], a[7], a[3]] - G[a[6], a[6], a[8], a[8], a[3]]/2 + 
   G[a[6], a[6], a[9], a[3], a[3]] - G[a[6], a[6], a[9], a[7], a[3]]/2 + 
   G[a[6], a[6], a[9], a[8], a[3]]/2 - G[a[6], a[7], a[3], a[3], a[3]]/2 + 
   G[a[6], a[7], a[3], a[7], a[3]] - G[a[6], a[7], a[3], a[8], a[3]]/2 + 
   G[a[6], a[7], a[7], a[3], a[3]] - 2*G[a[6], a[7], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[7], a[8], a[3]] - G[a[6], a[7], a[8], a[3], a[3]]/2 + 
   G[a[6], a[7], a[8], a[7], a[3]] - G[a[6], a[7], a[8], a[8], a[3]]/2 + 
   G[a[6], a[8], a[3], a[3], a[3]]/2 - G[a[6], a[8], a[3], a[7], a[3]] + 
   G[a[6], a[8], a[3], a[8], a[3]]/2 - G[a[6], a[8], a[7], a[3], a[3]] + 
   2*G[a[6], a[8], a[7], a[7], a[3]] - G[a[6], a[8], a[7], a[8], a[3]] + 
   G[a[6], a[8], a[8], a[3], a[3]]/2 - G[a[6], a[8], a[8], a[7], a[3]] + 
   G[a[6], a[8], a[8], a[8], a[3]]/2 + G[a[6], a[9], a[3], a[7], a[3]] - 
   G[a[6], a[9], a[3], a[8], a[3]]/2 - G[a[6], a[9], a[6], a[7], a[3]]/2 + 
   G[a[6], a[9], a[6], a[8], a[3]]/2 + G[a[6], a[9], a[7], a[3], a[3]]/2 - 
   G[a[6], a[9], a[7], a[7], a[3]] + G[a[6], a[9], a[7], a[8], a[3]]/2 - 
   G[a[6], a[9], a[8], a[3], a[3]]/2 + G[a[6], a[9], a[8], a[7], a[3]] - 
   G[a[6], a[9], a[8], a[8], a[3]]/2 - G[a[6], a[9], a[9], a[7], a[3]]/2 + 
   G[a[6], a[9], a[9], a[8], a[3]]/2 - G[a[9], a[6], a[3], a[7], a[3]] + 
   G[a[9], a[6], a[3], a[8], a[3]]/2 - G[a[9], a[6], a[6], a[3], a[3]] + 
   G[a[9], a[6], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[6], a[8], a[3]]/2 - 
   G[a[9], a[6], a[7], a[3], a[3]]/2 + G[a[9], a[6], a[7], a[7], a[3]] - 
   G[a[9], a[6], a[7], a[8], a[3]]/2 + G[a[9], a[6], a[8], a[3], a[3]]/2 - 
   G[a[9], a[6], a[8], a[7], a[3]] + G[a[9], a[6], a[8], a[8], a[3]]/2 + 
   G[a[9], a[6], a[9], a[7], a[3]]/2 - G[a[9], a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[9], a[6], a[7], a[3]]/2 - G[a[9], a[9], a[6], a[8], a[3]]/2 - 
   G[a[6], a[3], a[7], a[3]]*Log[4/3] + (G[a[6], a[3], a[8], a[3]]*Log[4/3])/
    2 + (G[a[6], a[6], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[6], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[7], a[3], a[3]]*Log[4/3])/2 + G[a[6], a[7], a[7], a[3]]*
    Log[4/3] - (G[a[6], a[7], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[3], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[9], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[9], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[9], a[6], a[7], a[3]]*Log[4/3])/2 + 
   (G[a[9], a[6], a[8], a[3]]*Log[4/3])/2 + G[a[1], a[2], a[3], a[3]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[3], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[2], a[1], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[2], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[6], a[3], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[2], a[1], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[6], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[5], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[6], a[5], a[3]]*((I/2)*Pi + Log[2]/2) + 
   (G[a[5], a[6], a[2], a[3]]*Log[2])/2 - (G[a[6], a[2], a[1], a[3]]*Log[2])/
    2 - G[a[6], a[6], a[2], a[3]]*Log[2] - Log[2]^4/48 + 
   G[a[2], a[1], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[2], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[1], a[2], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[4], a[2], a[3]]*(I*Pi + Log[2]) + G[a[6], a[3], a[2], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[1], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[6], a[4], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[4], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[1], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[4], a[3]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[2], a[1], a[3]]*(-1/6*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[2], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[8], a[7], a[3]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[1], a[3], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[1], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[1], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[3], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[5], a[2], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[1], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + (7*Log[6])/12) - 
   (7*Log[6]^4)/48 + Log[4/3]*((3*Pi^2*Log[3])/16 + (I/4)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[8], a[3]]*((3*Log[2]^2)/4 + Log[3]^2/2 - Log[6]^2/4) + 
   G[a[6], a[7], a[3]]*((-3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + 
   G[a[6], a[5], a[2], a[3]]*(I*Pi + Log[8]/2) + 
   ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[6], a[6], a[4], a[3]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) + (Pi^2*Log[48]*Log[729])/144 + 
   (Pi^2*Log[3/2]*Log[972])/24 + Log[2]^2*((-23*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 + 
   2*PolyLog[4, 1/2] + Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - 
     Zeta[3]) + Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - 
     (5*Zeta[3])/16) + Log[64]*((Pi^2*Log[81/2])/144 + 
     (Pi^2*Log[8192/9])/144 + (Pi^2*Log[4608])/144 - Zeta[3]/12) - 
   ((9*I)/8)*Pi*Zeta[3] + (5*Log[27]*Zeta[3])/48 + 
   Log[2]*((Pi^2*Log[9/8])/48 - (Pi^2*Log[27/16])/24 + 
     ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - ((3*I)/4)*Pi*Log[3]^2 + 
     Pi^2*Log[4] + (Pi^2*Log[6])/3 - (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - 
     (Pi^2*Log[8])/6 + (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - 
     (Pi^2*Log[54])/24 - (Pi^2*Log[162])/16 + (57*Zeta[3])/8)}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T1/f8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/8 + ((-1/2*I)*Pi - Log[2]/2)*Log[3] + 
   (PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2])/2, 
  (I/8)*Pi^3 - G[a[1], a[2], a[3], a[3]] - G[a[1], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[5], a[3]]/2 - G[a[2], a[1], a[3], a[3]]/2 - 
   G[a[2], a[3], a[1], a[3]]/2 + G[a[4], a[1], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3]]/2 + G[a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[3], a[2], a[3]] - G[a[5], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[6], a[4], a[3]]/2 - G[a[6], a[1], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3]]/2 - G[a[6], a[1], a[5], a[3]] - 
   G[a[6], a[2], a[1], a[3]]/2 + G[a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[3], a[7], a[3]] - G[a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[4], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[3]]/2 + 
   G[a[6], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*G[a[6], a[6], a[5], a[3]])/2 - 
   G[a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[8], a[3]]/2 + 
   G[a[6], a[7], a[3], a[3]]/2 - G[a[6], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[3]]/2 - G[a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[3]]/2 - 
   G[a[6], a[9], a[7], a[3]]/2 + G[a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[8], a[3]]/2 + 
   (G[a[6], a[7], a[3]]*Log[4/3])/2 - (G[a[6], a[8], a[3]]*Log[4/3])/2 + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + G[a[5], a[4], a[3]]*
    ((I/2)*Pi + Log[2]/2) + Log[2]^3/6 + G[a[1], a[2], a[3]]*
    (I*Pi + Log[2]) - (I/4)*Pi*Log[4/3]*Log[3] - Log[3]^3/4 - 
   (I/4)*Pi*Log[3]*Log[4] - (I/4)*Pi*Log[3/2]*Log[6] + 
   (I/4)*Pi*Log[4]*Log[6] - (Log[2]*Log[6]^2)/2 + Log[6]^3/4 + 
   Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + Log[6]^2*((I/4)*Pi - Log[64]/24) + 
   Log[2]^2*(((-5*I)/4)*Pi + Log[288]/4) - (Pi^2*Log[2985984])/48 - 
   (11*Zeta[3])/4, (-35*Pi^4)/576 + G[a[1], a[1], a[2], a[3], a[3]] + 
   G[a[1], a[1], a[3], a[2], a[3]] - G[a[1], a[1], a[3], a[4], a[3]]/2 - 
   G[a[1], a[1], a[4], a[3], a[3]]/2 - G[a[1], a[1], a[6], a[5], a[3]]/2 + 
   G[a[1], a[2], a[1], a[3], a[3]] - 2*G[a[1], a[2], a[2], a[3], a[3]] + 
   G[a[1], a[2], a[3], a[1], a[3]] - 2*G[a[1], a[2], a[3], a[2], a[3]] + 
   G[a[1], a[2], a[3], a[3], a[3]] + G[a[1], a[2], a[3], a[4], a[3]] + 
   G[a[1], a[2], a[4], a[3], a[3]] + G[a[1], a[3], a[1], a[2], a[3]] - 
   G[a[1], a[3], a[1], a[4], a[3]]/2 + G[a[1], a[3], a[2], a[1], a[3]] - 
   2*G[a[1], a[3], a[2], a[2], a[3]] + G[a[1], a[3], a[2], a[3], a[3]] + 
   G[a[1], a[3], a[2], a[4], a[3]] + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]]/2 - G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   G[a[1], a[3], a[4], a[2], a[3]] - G[a[1], a[3], a[4], a[3], a[3]]/2 - 
   G[a[1], a[3], a[4], a[4], a[3]]/2 - G[a[1], a[4], a[1], a[3], a[3]]/2 + 
   G[a[1], a[4], a[2], a[3], a[3]] - G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   G[a[1], a[4], a[3], a[2], a[3]] - G[a[1], a[4], a[3], a[3], a[3]]/2 - 
   G[a[1], a[4], a[3], a[4], a[3]]/2 - G[a[1], a[4], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[1], a[5], a[3]] + G[a[1], a[6], a[3], a[5], a[3]]/2 + 
   G[a[1], a[6], a[5], a[3], a[3]]/2 + G[a[1], a[6], a[5], a[5], a[3]]/2 + 
   (3*G[a[1], a[6], a[6], a[5], a[3]])/2 + G[a[2], a[1], a[1], a[3], a[3]]/
    2 - G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[1], a[3]]/2 - 
   G[a[2], a[1], a[3], a[2], a[3]] + G[a[2], a[1], a[3], a[3], a[3]]/2 + 
   G[a[2], a[1], a[3], a[4], a[3]]/2 + G[a[2], a[1], a[4], a[3], a[3]]/2 - 
   G[a[2], a[2], a[1], a[3], a[3]] - G[a[2], a[2], a[3], a[1], a[3]] + 
   G[a[2], a[3], a[1], a[1], a[3]]/2 - G[a[2], a[3], a[1], a[2], a[3]] + 
   G[a[2], a[3], a[1], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[4], a[3]]/2 - 
   G[a[2], a[3], a[2], a[1], a[3]] + G[a[2], a[3], a[3], a[1], a[3]]/2 + 
   G[a[2], a[3], a[4], a[1], a[3]]/2 + G[a[2], a[4], a[1], a[3], a[3]]/2 + 
   G[a[2], a[4], a[3], a[1], a[3]]/2 - G[a[4], a[1], a[1], a[3], a[3]]/2 + 
   G[a[4], a[1], a[2], a[3], a[3]] - G[a[4], a[1], a[3], a[1], a[3]]/2 + 
   G[a[4], a[1], a[3], a[2], a[3]] - G[a[4], a[1], a[3], a[3], a[3]]/2 - 
   G[a[4], a[1], a[3], a[4], a[3]]/2 - G[a[4], a[1], a[4], a[3], a[3]]/2 + 
   G[a[4], a[2], a[1], a[3], a[3]] + G[a[4], a[2], a[3], a[1], a[3]] - 
   G[a[4], a[3], a[1], a[1], a[3]]/2 + G[a[4], a[3], a[1], a[2], a[3]] - 
   G[a[4], a[3], a[1], a[3], a[3]]/2 - G[a[4], a[3], a[1], a[4], a[3]]/2 + 
   G[a[4], a[3], a[2], a[1], a[3]] - G[a[4], a[3], a[3], a[1], a[3]]/2 - 
   G[a[4], a[3], a[4], a[1], a[3]]/2 - G[a[4], a[4], a[1], a[3], a[3]]/2 - 
   G[a[4], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[1], a[2], a[3], a[3]] - 
   G[a[5], a[1], a[3], a[2], a[3]] + G[a[5], a[1], a[3], a[4], a[3]]/2 + 
   G[a[5], a[1], a[4], a[3], a[3]]/2 - G[a[5], a[2], a[1], a[3], a[3]]/2 + 
   G[a[5], a[2], a[2], a[3], a[3]] - G[a[5], a[2], a[3], a[1], a[3]]/2 + 
   G[a[5], a[2], a[3], a[2], a[3]] - G[a[5], a[2], a[3], a[3], a[3]]/2 - 
   G[a[5], a[2], a[3], a[4], a[3]]/2 - G[a[5], a[2], a[4], a[3], a[3]]/2 - 
   2*G[a[5], a[3], a[1], a[2], a[3]] + G[a[5], a[3], a[1], a[4], a[3]] - 
   G[a[5], a[3], a[2], a[1], a[3]] + 2*G[a[5], a[3], a[2], a[2], a[3]] - 
   G[a[5], a[3], a[2], a[4], a[3]] + G[a[5], a[3], a[3], a[2], a[3]] - 
   G[a[5], a[3], a[3], a[4], a[3]] + G[a[5], a[3], a[4], a[1], a[3]] - 
   2*G[a[5], a[3], a[4], a[2], a[3]] + G[a[5], a[3], a[4], a[4], a[3]] + 
   G[a[5], a[3], a[5], a[2], a[3]] - G[a[5], a[3], a[5], a[4], a[3]] - 
   G[a[5], a[3], a[6], a[1], a[3]] + G[a[5], a[3], a[6], a[4], a[3]] + 
   G[a[5], a[4], a[1], a[3], a[3]]/2 - G[a[5], a[4], a[2], a[3], a[3]] + 
   G[a[5], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[4], a[3], a[2], a[3]] + 
   G[a[5], a[4], a[3], a[3], a[3]]/2 + G[a[5], a[4], a[3], a[4], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3], a[3]]/2 + G[a[5], a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[5], a[3], a[2], a[3]] - G[a[5], a[5], a[3], a[4], a[3]] - 
   G[a[5], a[5], a[4], a[3], a[3]]/2 - G[a[5], a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[5], a[6], a[4], a[3]]/2 + G[a[5], a[6], a[1], a[2], a[3]] - 
   G[a[5], a[6], a[1], a[3], a[3]]/2 - G[a[5], a[6], a[1], a[4], a[3]]/2 + 
   G[a[5], a[6], a[2], a[1], a[3]]/2 - G[a[5], a[6], a[2], a[2], a[3]] + 
   G[a[5], a[6], a[2], a[4], a[3]]/2 - G[a[5], a[6], a[3], a[1], a[3]] - 
   G[a[5], a[6], a[3], a[2], a[3]] + (3*G[a[5], a[6], a[3], a[4], a[3]])/2 - 
   G[a[5], a[6], a[4], a[1], a[3]]/2 + G[a[5], a[6], a[4], a[2], a[3]] + 
   G[a[5], a[6], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[4], a[4], a[3]]/2 - 
   G[a[5], a[6], a[5], a[2], a[3]]/2 + G[a[5], a[6], a[5], a[4], a[3]]/2 + 
   G[a[5], a[6], a[6], a[1], a[3]] + G[a[5], a[6], a[6], a[2], a[3]]/2 - 
   G[a[5], a[6], a[6], a[3], a[3]]/2 - G[a[5], a[6], a[6], a[4], a[3]] + 
   G[a[6], a[1], a[1], a[2], a[3]] - G[a[6], a[1], a[1], a[4], a[3]]/2 - 
   G[a[6], a[1], a[1], a[5], a[3]] + G[a[6], a[1], a[2], a[1], a[3]] - 
   2*G[a[6], a[1], a[2], a[2], a[3]] + G[a[6], a[1], a[2], a[3], a[3]] + 
   G[a[6], a[1], a[2], a[4], a[3]] + G[a[6], a[1], a[3], a[2], a[3]] - 
   G[a[6], a[1], a[3], a[4], a[3]]/2 + G[a[6], a[1], a[3], a[5], a[3]] - 
   G[a[6], a[1], a[4], a[1], a[3]]/2 + G[a[6], a[1], a[4], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3], a[3]]/2 - G[a[6], a[1], a[4], a[4], a[3]]/2 + 
   G[a[6], a[1], a[5], a[3], a[3]] + G[a[6], a[1], a[5], a[5], a[3]] + 
   (3*G[a[6], a[1], a[6], a[5], a[3]])/2 + G[a[6], a[2], a[1], a[1], a[3]]/
    2 - G[a[6], a[2], a[1], a[2], a[3]] + G[a[6], a[2], a[1], a[4], a[3]]/2 - 
   G[a[6], a[2], a[2], a[1], a[3]] + G[a[6], a[2], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[1], a[2], a[3]] - G[a[6], a[3], a[1], a[4], a[3]]/2 - 
   G[a[6], a[3], a[2], a[3], a[3]] - 2*G[a[6], a[3], a[3], a[2], a[3]] + 
   (3*G[a[6], a[3], a[3], a[4], a[3]])/2 - G[a[6], a[3], a[3], a[7], a[3]] + 
   G[a[6], a[3], a[3], a[8], a[3]]/2 - G[a[6], a[3], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[4], a[2], a[3]] + G[a[6], a[3], a[4], a[3], a[3]]/2 - 
   G[a[6], a[3], a[4], a[4], a[3]]/2 - G[a[6], a[3], a[5], a[2], a[3]] + 
   G[a[6], a[3], a[5], a[4], a[3]] - G[a[6], a[3], a[6], a[4], a[3]] - 
   G[a[6], a[3], a[7], a[3], a[3]] + 2*G[a[6], a[3], a[7], a[7], a[3]] - 
   G[a[6], a[3], a[7], a[8], a[3]] + G[a[6], a[3], a[8], a[3], a[3]]/2 - 
   G[a[6], a[3], a[8], a[7], a[3]] + G[a[6], a[3], a[8], a[8], a[3]]/2 - 
   G[a[6], a[4], a[1], a[1], a[3]]/2 + G[a[6], a[4], a[1], a[2], a[3]] - 
   G[a[6], a[4], a[1], a[3], a[3]]/2 - G[a[6], a[4], a[1], a[4], a[3]]/2 + 
   G[a[6], a[4], a[2], a[1], a[3]] + G[a[6], a[4], a[2], a[3], a[3]] - 
   G[a[6], a[4], a[3], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[2], a[3]] - 
   G[a[6], a[4], a[3], a[3], a[3]]/2 - G[a[6], a[4], a[3], a[4], a[3]]/2 - 
   G[a[6], a[4], a[4], a[1], a[3]]/2 - G[a[6], a[4], a[4], a[3], a[3]]/2 - 
   G[a[6], a[5], a[1], a[2], a[3]] - G[a[6], a[5], a[1], a[3], a[3]]/2 + 
   G[a[6], a[5], a[1], a[4], a[3]]/2 - G[a[6], a[5], a[2], a[1], a[3]]/2 + 
   G[a[6], a[5], a[2], a[2], a[3]] - G[a[6], a[5], a[2], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[4], a[3]]/2 - G[a[6], a[5], a[3], a[1], a[3]] - 
   G[a[6], a[5], a[3], a[2], a[3]] + G[a[6], a[5], a[3], a[4], a[3]] + 
   G[a[6], a[5], a[4], a[1], a[3]]/2 - G[a[6], a[5], a[4], a[2], a[3]] + 
   G[a[6], a[5], a[4], a[3], a[3]] + G[a[6], a[5], a[4], a[4], a[3]]/2 + 
   G[a[6], a[5], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[5], a[4], a[3]]/2 + 
   G[a[6], a[5], a[6], a[2], a[3]]/2 - G[a[6], a[5], a[6], a[3], a[3]]/2 + 
   4*G[a[6], a[6], a[1], a[5], a[3]] - G[a[6], a[6], a[2], a[1], a[3]]/2 - 
   G[a[6], a[6], a[3], a[4], a[3]] - (3*G[a[6], a[6], a[3], a[5], a[3]])/2 + 
   G[a[6], a[6], a[3], a[7], a[3]] - G[a[6], a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]] - G[a[6], a[6], a[4], a[3], a[3]] - 
   G[a[6], a[6], a[4], a[4], a[3]]/2 - G[a[6], a[6], a[5], a[1], a[3]] - 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - (5*G[a[6], a[6], a[5], a[3], a[3]])/
    2 + G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   (3*G[a[6], a[6], a[5], a[5], a[3]])/2 - G[a[6], a[6], a[6], a[2], a[3]] + 
   G[a[6], a[6], a[6], a[4], a[3]]/2 - (13*G[a[6], a[6], a[6], a[5], a[3]])/
    2 - G[a[6], a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[6], a[8], a[3]]/
    2 + G[a[6], a[6], a[7], a[3], a[3]]/2 - G[a[6], a[6], a[7], a[7], a[3]] + 
   G[a[6], a[6], a[7], a[8], a[3]]/2 - G[a[6], a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[6], a[8], a[7], a[3]] - G[a[6], a[6], a[8], a[8], a[3]]/2 + 
   G[a[6], a[6], a[9], a[3], a[3]] - G[a[6], a[6], a[9], a[7], a[3]]/2 + 
   G[a[6], a[6], a[9], a[8], a[3]]/2 - G[a[6], a[7], a[3], a[3], a[3]]/2 + 
   G[a[6], a[7], a[3], a[7], a[3]] - G[a[6], a[7], a[3], a[8], a[3]]/2 + 
   G[a[6], a[7], a[7], a[3], a[3]] - 2*G[a[6], a[7], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[7], a[8], a[3]] - G[a[6], a[7], a[8], a[3], a[3]]/2 + 
   G[a[6], a[7], a[8], a[7], a[3]] - G[a[6], a[7], a[8], a[8], a[3]]/2 + 
   G[a[6], a[8], a[3], a[3], a[3]]/2 - G[a[6], a[8], a[3], a[7], a[3]] + 
   G[a[6], a[8], a[3], a[8], a[3]]/2 - G[a[6], a[8], a[7], a[3], a[3]] + 
   2*G[a[6], a[8], a[7], a[7], a[3]] - G[a[6], a[8], a[7], a[8], a[3]] + 
   G[a[6], a[8], a[8], a[3], a[3]]/2 - G[a[6], a[8], a[8], a[7], a[3]] + 
   G[a[6], a[8], a[8], a[8], a[3]]/2 + G[a[6], a[9], a[3], a[7], a[3]] - 
   G[a[6], a[9], a[3], a[8], a[3]]/2 - G[a[6], a[9], a[6], a[7], a[3]]/2 + 
   G[a[6], a[9], a[6], a[8], a[3]]/2 + G[a[6], a[9], a[7], a[3], a[3]]/2 - 
   G[a[6], a[9], a[7], a[7], a[3]] + G[a[6], a[9], a[7], a[8], a[3]]/2 - 
   G[a[6], a[9], a[8], a[3], a[3]]/2 + G[a[6], a[9], a[8], a[7], a[3]] - 
   G[a[6], a[9], a[8], a[8], a[3]]/2 - G[a[6], a[9], a[9], a[7], a[3]]/2 + 
   G[a[6], a[9], a[9], a[8], a[3]]/2 - G[a[9], a[6], a[3], a[7], a[3]] + 
   G[a[9], a[6], a[3], a[8], a[3]]/2 - G[a[9], a[6], a[6], a[3], a[3]] + 
   G[a[9], a[6], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[6], a[8], a[3]]/2 - 
   G[a[9], a[6], a[7], a[3], a[3]]/2 + G[a[9], a[6], a[7], a[7], a[3]] - 
   G[a[9], a[6], a[7], a[8], a[3]]/2 + G[a[9], a[6], a[8], a[3], a[3]]/2 - 
   G[a[9], a[6], a[8], a[7], a[3]] + G[a[9], a[6], a[8], a[8], a[3]]/2 + 
   G[a[9], a[6], a[9], a[7], a[3]]/2 - G[a[9], a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[9], a[6], a[7], a[3]]/2 - G[a[9], a[9], a[6], a[8], a[3]]/2 - 
   G[a[6], a[3], a[7], a[3]]*Log[4/3] + (G[a[6], a[3], a[8], a[3]]*Log[4/3])/
    2 + (G[a[6], a[6], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[6], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[7], a[3], a[3]]*Log[4/3])/2 + G[a[6], a[7], a[7], a[3]]*
    Log[4/3] - (G[a[6], a[7], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[3], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[9], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[9], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[9], a[6], a[7], a[3]]*Log[4/3])/2 + 
   (G[a[9], a[6], a[8], a[3]]*Log[4/3])/2 + G[a[1], a[2], a[3], a[3]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[3], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[2], a[1], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[2], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[6], a[3], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[2], a[1], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[6], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[5], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[6], a[5], a[3]]*((I/2)*Pi + Log[2]/2) + 
   (G[a[5], a[6], a[2], a[3]]*Log[2])/2 - (G[a[6], a[2], a[1], a[3]]*Log[2])/
    2 - G[a[6], a[6], a[2], a[3]]*Log[2] - Log[2]^4/48 + 
   G[a[2], a[1], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[2], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[1], a[2], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[4], a[2], a[3]]*(I*Pi + Log[2]) + G[a[6], a[3], a[2], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[1], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[6], a[4], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[4], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[1], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[4], a[3]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[2], a[1], a[3]]*(-1/6*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[2], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[8], a[7], a[3]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[1], a[3], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[1], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[1], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[3], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[5], a[2], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[1], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + (7*Log[6])/12) - 
   (7*Log[6]^4)/48 + Log[4/3]*((3*Pi^2*Log[3])/16 + (I/4)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[8], a[3]]*((3*Log[2]^2)/4 + Log[3]^2/2 - Log[6]^2/4) + 
   G[a[6], a[7], a[3]]*((-3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + 
   G[a[6], a[5], a[2], a[3]]*(I*Pi + Log[8]/2) + 
   ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[6], a[6], a[4], a[3]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) + (Pi^2*Log[48]*Log[729])/144 + 
   (Pi^2*Log[3/2]*Log[972])/24 + Log[2]^2*((-23*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 + 
   2*PolyLog[4, 1/2] + Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - 
     Zeta[3]) + Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - 
     (5*Zeta[3])/16) + Log[64]*((Pi^2*Log[81/2])/144 + 
     (Pi^2*Log[8192/9])/144 + (Pi^2*Log[4608])/144 - Zeta[3]/12) - 
   ((9*I)/8)*Pi*Zeta[3] + (5*Log[27]*Zeta[3])/48 + 
   Log[2]*((Pi^2*Log[9/8])/48 - (Pi^2*Log[27/16])/24 + 
     ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - ((3*I)/4)*Pi*Log[3]^2 + 
     Pi^2*Log[4] + (Pi^2*Log[6])/3 - (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - 
     (Pi^2*Log[8])/6 + (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - 
     (Pi^2*Log[54])/24 - (Pi^2*Log[162])/16 + (57*Zeta[3])/8)}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T1/f9.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, (2*Pi^2)/3 + Log[2 - Sqrt[3]]^2/2 + 2*PolyLog[2, 2 - Sqrt[3]], 
  (I/6)*Pi^3 - 8*G[a[1], a[1], a[2], a[3]] + 8*G[a[1], a[1], a[4], a[3]] + 
   G[a[1], a[2], a[2], a[3]] - 6*G[a[1], a[2], a[3], a[3]] - 
   G[a[1], a[2], a[4], a[3]] + G[a[1], a[4], a[2], a[3]] + 
   6*G[a[1], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[3]] + 
   G[a[2], a[1], a[2], a[3]] - G[a[2], a[1], a[4], a[3]] - 
   2*G[a[2], a[4], a[3], a[3]] + G[a[4], a[1], a[2], a[3]] - 
   G[a[4], a[1], a[4], a[3]] + 2*G[a[4], a[2], a[3], a[3]] + 
   2*G[a[1], a[2], a[3]]*Log[2] - 2*G[a[1], a[4], a[3]]*Log[2] + 
   G[a[2], a[4], a[3]]*Log[2] - (Pi^2*Log[64])/6 - 
   (G[a[4], a[2], a[3]]*Log[64])/6 - (Log[8]*Log[-1 + Sqrt[3]]^2)/6 - 
   Log[-1 + Sqrt[3]]^3/3 + Log[2]^2*((-I)*Pi + Log[-1 + Sqrt[3]] - 
     Log[1 + Sqrt[3]]) + I*Pi*Log[2]*Log[1 + Sqrt[3]] + 
   I*Pi*Log[1 + Sqrt[3]]^2 + (Log[8]*Log[1 + Sqrt[3]]^2)/6 + 
   Log[1 + Sqrt[3]]^3/3, (5*Pi^4)/9 + 14*G[a[1], a[1], a[1], a[2], a[3]] - 
   14*G[a[1], a[1], a[1], a[4], a[3]] - 8*G[a[1], a[1], a[2], a[2], a[3]] + 
   18*G[a[1], a[1], a[2], a[3], a[3]] - 2*G[a[1], a[1], a[2], a[4], a[3]] + 
   2*G[a[1], a[1], a[4], a[2], a[3]] - 18*G[a[1], a[1], a[4], a[3], a[3]] + 
   8*G[a[1], a[1], a[4], a[4], a[3]] - 6*G[a[1], a[2], a[1], a[2], a[3]] + 
   6*G[a[1], a[2], a[1], a[3], a[3]] + G[a[1], a[2], a[2], a[2], a[3]] - 
   6*G[a[1], a[2], a[2], a[3], a[3]] - G[a[1], a[2], a[2], a[4], a[3]] + 
   12*G[a[1], a[2], a[3], a[3], a[3]] - G[a[1], a[2], a[4], a[2], a[3]] - 
   G[a[1], a[2], a[4], a[4], a[3]] - 6*G[a[1], a[4], a[1], a[3], a[3]] + 
   6*G[a[1], a[4], a[1], a[4], a[3]] + G[a[1], a[4], a[2], a[2], a[3]] + 
   G[a[1], a[4], a[2], a[4], a[3]] - 12*G[a[1], a[4], a[3], a[3], a[3]] + 
   G[a[1], a[4], a[4], a[2], a[3]] + 6*G[a[1], a[4], a[4], a[3], a[3]] - 
   G[a[1], a[4], a[4], a[4], a[3]] - 4*G[a[2], a[1], a[1], a[2], a[3]] + 
   2*G[a[2], a[1], a[1], a[3], a[3]] + 2*G[a[2], a[1], a[1], a[4], a[3]] + 
   G[a[2], a[1], a[2], a[2], a[3]] - 2*G[a[2], a[1], a[2], a[3], a[3]] - 
   G[a[2], a[1], a[2], a[4], a[3]] - G[a[2], a[1], a[4], a[2], a[3]] + 
   4*G[a[2], a[1], a[4], a[3], a[3]] - G[a[2], a[1], a[4], a[4], a[3]] + 
   G[a[2], a[2], a[1], a[2], a[3]] - G[a[2], a[2], a[1], a[4], a[3]] - 
   2*G[a[2], a[2], a[4], a[3], a[3]] - G[a[2], a[4], a[1], a[2], a[3]] + 
   2*G[a[2], a[4], a[1], a[3], a[3]] - G[a[2], a[4], a[1], a[4], a[3]] - 
   2*G[a[2], a[4], a[2], a[3], a[3]] + 4*G[a[2], a[4], a[3], a[3], a[3]] - 
   2*G[a[2], a[4], a[4], a[3], a[3]] - 2*G[a[4], a[1], a[1], a[2], a[3]] - 
   2*G[a[4], a[1], a[1], a[3], a[3]] + 4*G[a[4], a[1], a[1], a[4], a[3]] + 
   G[a[4], a[1], a[2], a[2], a[3]] - 4*G[a[4], a[1], a[2], a[3], a[3]] + 
   G[a[4], a[1], a[2], a[4], a[3]] + G[a[4], a[1], a[4], a[2], a[3]] + 
   2*G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[1], a[4], a[4], a[3]] + 
   G[a[4], a[2], a[1], a[2], a[3]] - 2*G[a[4], a[2], a[1], a[3], a[3]] + 
   G[a[4], a[2], a[1], a[4], a[3]] + 2*G[a[4], a[2], a[2], a[3], a[3]] - 
   4*G[a[4], a[2], a[3], a[3], a[3]] + 2*G[a[4], a[2], a[4], a[3], a[3]] + 
   G[a[4], a[4], a[1], a[2], a[3]] - G[a[4], a[4], a[1], a[4], a[3]] + 
   2*G[a[4], a[4], a[2], a[3], a[3]] + 2*G[a[1], a[2], a[2], a[3]]*Log[2] + 
   2*G[a[1], a[2], a[4], a[3]]*Log[2] - 2*G[a[1], a[4], a[2], a[3]]*Log[2] - 
   2*G[a[1], a[4], a[4], a[3]]*Log[2] + G[a[2], a[2], a[4], a[3]]*Log[2] + 
   G[a[2], a[4], a[2], a[3]]*Log[2] + G[a[2], a[4], a[4], a[3]]*Log[2] - 
   G[a[4], a[2], a[2], a[3]]*Log[2] - G[a[4], a[2], a[4], a[3]]*Log[2] - 
   G[a[4], a[4], a[2], a[3]]*Log[2] + G[a[1], a[2], a[3]]*
    (-1/3*Pi^2 - 2*Log[2]^2) + G[a[2], a[4], a[3]]*(-1/6*Pi^2 - Log[2]^2) + 
   G[a[4], a[2], a[3]]*(Pi^2/6 + Log[2]^2) + G[a[1], a[4], a[3]]*
    (Pi^2/3 + 2*Log[2]^2) + 2*G[a[1], a[1], a[2], a[3]]*Log[4] - 
   2*G[a[1], a[1], a[4], a[3]]*Log[4] + (Pi^2*Log[4]^2)/12 + 
   (Pi^2*Log[2 - Sqrt[3]]^2)/24 + (3*Pi^2*Log[-1 + Sqrt[3]]^2)/4 + 
   Log[-1 + Sqrt[3]]^4/4 + Log[2]^3*(((2*I)/3)*Pi - (2*Log[-1 + Sqrt[3]])/3 + 
     (2*Log[1 + Sqrt[3]])/3) + (3*Pi^2*Log[1 + Sqrt[3]]^2)/4 - 
   I*Pi*Log[1 + Sqrt[3]]^3 - Log[1 + Sqrt[3]]^4/4 + 
   Log[2]^2*(Pi^2/2 + Log[-1 + Sqrt[3]]^2/2 - I*Pi*Log[1 + Sqrt[3]] - 
     Log[1 + Sqrt[3]]^2/2) + Log[2]*((I/6)*Pi^3 + Log[-1 + Sqrt[3]]^3/2 + 
     (5*Pi^2*Log[1 + Sqrt[3]])/6 - ((3*I)/2)*Pi*Log[1 + Sqrt[3]]^2 - 
     Log[1 + Sqrt[3]]^3/2) + Log[4]*(-1/3*(Pi^2*Log[-1 + Sqrt[3]]) - 
     Log[-1 + Sqrt[3]]^3/3 - (2*Pi^2*Log[1 + Sqrt[3]])/3 + 
     I*Pi*Log[1 + Sqrt[3]]^2 + Log[1 + Sqrt[3]]^3/3) + 
   (Pi^2*PolyLog[2, 2 - Sqrt[3]])/6 + Log[1 + Sqrt[3]]*
    ((-1/2*I)*Pi^3 - 3*Zeta[3]) - (3*I)*Pi*Zeta[3] + 
   3*Log[-1 + Sqrt[3]]*Zeta[3]}, {a[1] -> 0, a[2] -> 2 - Sqrt[3], a[3] -> 1, 
  a[4] -> 2 + Sqrt[3]}}


==> anc/boundary/T2/bound_Num_T2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, -1.229496940430082431404729303185476818327191224635585961104808479\
901632563080485357253117531247495093117527228344159499999999999999999999`115.\
08972745234601, -1.5072019968500711162406231868282921466530502497108372853752\
422004216034542422814370134041755274784447059635766159332`115.17817146083388}\
, {0, 0, 3.107277599582783926002298840357675618428231257239819636836094603034\
690680111029949202552369065326575129496158747840440000000000000000009`115.413\
19880816695, 5.67637602781303352382900920904000950368517532039118673578081042\
8020728444757919827120618865200457199545125768951337865199999999999999955`114\
.97548582942898, 10.617568449609171957617208220692773184242797381971923365304\
77930292501755551517381813438985271302078028669875554438385603191425244642127\
1`114.73365909919691}, {0, 0, 1.975639223617555493531905605571286592645401405\
65210814820011218540051959264423130786504181208123615835165880848799916908512\
9896779760629`115.37410371302886, 1.26419763058952157124507300797407852624405\
72746714184817075714152597939464801854461885402957360626726408394623743856554\
03595295969284626`114.52263372597255, 1.0610466065417019627312438245808467180\
85473283346908080900731844072265732898797201694160547940766847288089659005135\
96308566987427043519`114.01183381100653}, {0, 0, 3.10727759958278392600229884\
03576756184282312572398196368360946030346906801110299492025523690653265751294\
96158747840440000000000000000009`115.41319880816695, 5.6763760278130335238290\
09209040009503685175320391186735780810428020728444757919827120618865200457199\
545125768951337865199999999999999955`114.97548582942898, 10.61756844960917195\
76172082206927731842427973819719233653047793029250175555151738181343898527130\
20780286698755544383856031914252446421271`114.73365909919691}, 
 {0, -1.316957896924816708625046347307968444026981971467516479768472256920460\
185416443976074219013450101783556465436565604929999999999999999995`116.119571\
89081183, 0.00856395386177824263471730774285247149705232026017615067058949321\
6699504257726337117142197383830365523627944772987967032493764521632861`112.79\
17435278957, 0.38823244655914361408219725878872446727483267492361873259102807\
2248218426612261345446749643785298145042774368738276064487633310779347584`113\
.65238232472198, 1.0335470244583422409723188871310080149759014620078328042156\
62199745597441947704293373192985535654208713212032395249062713413045252920913`\
113.49761589106323}, {0, -1.3169578969248167086250463473079684440269819714675\
16479768472256920460185416443976074219013450101783556465436565604929999999999\
999999995`116.11957189081183, 0.008563953861778242634717307742852471497052320\
26017615067058949321669950425772633711714219738383036552362794477298796703249\
3764521632861`112.7917435278957, 0.388232446559143614082197258788724467274832\
67492361873259102807224821842661226134544674964378529814504277436873827606448\
7633310779347584`113.65238232472198, 1.03354702445834224097231888713100801497\
59014620078328042156621997455974419477042933731929855356542087132120323952490\
62713413045252920913`113.49761589106323}, {0, 0, 1.55363879979139196300114942\
01788378092141156286199098184180473015173453400555149746012761845326632875647\
480793739348`114.89032006288663, -0.36644710789359240028165328541716011028407\
90578862245854515331807616410710241563354621905305579224562912287238131393799\
99999999999999999`115.2629813028012, 1.34613108152989893678356580476675719477\
24669969263066137488649961699226439371379256885883719456586681832080588647830\
80000000000000000001`115.82805735635867}, {0, 0, 1.55363879979139196300114942\
01788378092141156286199098184180473015173453400555149746012761845326632875647\
480793739348`114.89032006288663, -0.36644710789359240028165328541716011028407\
90578862245854515331807616410710241563354621905305579224562912287238131393799\
99999999999999999`115.2629813028012, 1.34613108152989893678356580476675719477\
24669969263066137488649961699226439371379256885883719456586681832080588647830\
80000000000000000001`115.82805735635867}, {0, 0, 3.58430948761493538954968688\
58239166304415400790153768635741156961179799987154846254226718976093170041200\
38580245300199999999999999999999`115.25337550615212, 4.4746660743369412368038\
01771571010324255534712696366798933281478974399838563469158605263137935005496\
173716851435089999999999999999999999`114.34973063561166, 11.34961790825194557\
37742550909753979410312790061514369993825919237325966520979656286856332927233\
19768739118144016662599999999999999999999`115.753951245325}, 
 {0, 0, 3.5843094876149353895496868858239166304415400790153768635741156961179\
79998715484625422671897609317004120038580245300199999999999999999999`115.2533\
7550615212, 4.474666074336941236803801771571010324255534712696366798933281478\
974399838563469158605263137935005496173716851435089999999999999999999999`114.\
34973063561166, 11.3496179082519455737742550909753979410312790061514369993825\
91923732596652097965628685633292723319768739118144016662599999999999999999999`\
115.753951245325}, {0, 0, -1.452065756360567941434354017146498373214712626612\
4641340253031467546938762748164853397454943913111996783612280078111`115.16198\
628370425, -1.786642569943313180356356036795989750407645137900450394080543113\
82841326545828306861886872338620942727922426465932027`116.25203767761609, 
  -5.145036902680897226967190011969128715383884169625499566711038556007293772\
672419084972505376564606173781333837811687999999999999999999999`114.711388494\
07868}, {0, 0, -1.45206575636056794143435401714649837321471262661246413402530\
31467546938762748164853397454943913111996783612280078111`115.16198628370425, 
  -1.786642569943313180356356036795989750407645137900450394080543113828413265\
45828306861886872338620942727922426465932027`116.25203767761609, 
  -5.145036902680897226967190011969128715383884169625499566711038556007293772\
672419084972505376564606173781333837811687999999999999999999999`114.711388494\
07868}, {0, 0, -0.68644974865507388779702035744961848567382617753168479737113\
3659194947971472344375377023119333957379396362797954986520000000000000000001`\
115.53557875467705, 0.2477494288864557957898982386430124950482203675119595807\
22803464098072594797749156863006071782484906621732060145796573999999999999999\
999`116.09298266635611, -0.61999418934146746199786958891938402323557553527028\
50929548230110150791454204611129768213157232048751990556696680698399999999999\
99999999`115.49135762359433}, {0, 0, -0.6864497486550738877970203574496184856\
73826177531684797371133659194947971472344375377023119333957379396362797954986\
520000000000000000001`115.53557875467705, 0.247749428886455795789898238643012\
49504822036751195958072280346409807259479774915686300607178248490662173206014\
5796573999999999999999999`116.09298266635611, -0.6199941893414674619978695889\
19384023235575535270285092954823011015079145420461112976821315723204875199055\
669668069839999999999999999999`115.49135762359433}, {0, 0, 0, 0, 0}, 
 {0, 1.3169578969248167086250463473079684440269819714675164797684722569204601\
8541644397607421901345010178355646543656560502`115.81854189514785, 
  -0.351272701623290849457842062628160713867586158904720682255536137245805922\
543600163440995430835388415472042593638661839999999999999999999`115.244614405\
20969, 1.13979919741727873628444634898134872422699248151344921472075579443313\
9465090126904056923601570550316150994851059068999999999999999999999`114.75579\
835116811, -0.823137466308747930467946430779011768506555340551537233618832200\
742502439549443773081261414892104944702601984437619999999999999999999999`112.\
61444237402455}, {0, 1.762747174039086050465218649959584618056320656523270821\
50659121730675436844405217566741378382051208571347963238421293999999999999999\
9999`115.94516003144332, -0.7964086383423988159457570609309129284394379914601\
24828124773757276296050459115172414328624217337392743381401858041720000000000\
000000001`115.60010596634444, 1.668464530327993629094479223382122336381731715\
31727188799031582873909914228900311803520991961897288456556145739457586000000\
0000000000001`115.92128698281466, -1.4043960955607509019437514575661651910529\
71879016762924799564004562049060220552999087425491118629915840371520305362399\
999999999999999999`114.84645961772492}, {0, 1.7627471740390860504652186499595\
84618056320656523270821506591217306754368444052175667413783820512085713479632\
384212939999999999999999999`115.94516003144332, 
  -0.796408638342398815945757060930912928439437991460124828124773757276296050\
459115172414328624217337392743381401858041720000000000000000001`115.600105966\
34444, 1.66846453032799362909447922338212233638173171531727188799031582873909\
9142289003118035209919618972884565561457394575860000000000000000001`115.92128\
698281466, -1.404396095560750901943751457566165191052971879016762924799564004\
562049060220552999087425491118629915840371520305362399999999999999999999`114.\
84645961772492}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {1/2, 0, Pi^2/24, PolyGamma[2, 1]/12, Pi^4/320}}


==> anc/boundary/T2/boundary_work_T2.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


<<PolyLogTools`


(*Loading analytic expressions for boundary values of topology T2*)


Do[
f[ToExpression[i]]=Get["f"<>i<>".m"];
,{i,{"2","3","4","5","6","7","8","9","10","11","12","13","14","15","16","17","18","19","20","21"}}]


(* ::Section:: *)
(*Boundary Evaluation*)


(*The Prec variable sets the precision of the evaluation of the boundaries*)


Prec=16;


(*Evaluate numerically the boundaries with Ginac*)


Do[
b[i]=Table[Ginsh[f[i][[1]][[k]]/.f[i][[2]],{},PrecisionGoal->Prec],{k,5}];
,{i,2,21}]


listT2Prec={b[2],b[3],b[4],b[5],b[6],b[7],b[8],b[9],b[10],b[11],b[12],b[13],b[14],b[15],b[16],b[17],b[18],b[19],b[20],b[21]};


(*Loading boundary values evaluated with 100 digits accuracy*)


boundOG=Get["bound_Num_T2.m"];


AUX=Table[boundOG[[k+1]],{k,1,20}];


(*Comparison between the new evaluation and the 100 digits one*)


Chop[listT2Prec-AUX,10^(-15)]


Export["listT2Prec.m",listT2Prec];


==> anc/boundary/T2/f10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + (I*Pi + Log[2])*Log[3] - PolyLog[2, -1/2] + 
   PolyLog[2, 3/2] + PolyLog[2, 2], (-1/4*I)*Pi^3 + 
   2*G[a[1], a[2], a[3], a[3]] + 2*G[a[1], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[4], a[3]] - G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[6], a[5], a[3]] + G[a[2], a[1], a[3], a[3]] + 
   G[a[2], a[3], a[1], a[3]] - G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[3], a[1], a[3]] - G[a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[3], a[2], a[3]] + 2*G[a[5], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[3], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + 2*G[a[6], a[1], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[5], a[3]] + 
   G[a[6], a[2], a[1], a[3]] - G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[7], a[3]] + G[a[6], a[3], a[8], a[3]] - 
   G[a[6], a[4], a[1], a[3]] - G[a[6], a[4], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[3]] + G[a[6], a[5], a[4], a[3]] - 
   G[a[6], a[6], a[4], a[3]] - 3*G[a[6], a[6], a[5], a[3]] + 
   G[a[6], a[6], a[7], a[3]] - G[a[6], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3], a[3]] + 2*G[a[6], a[7], a[7], a[3]] - 
   G[a[6], a[7], a[8], a[3]] + G[a[6], a[8], a[3], a[3]] - 
   2*G[a[6], a[8], a[7], a[3]] + G[a[6], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[7], a[3]] - G[a[6], a[9], a[8], a[3]] - 
   G[a[9], a[6], a[7], a[3]] + G[a[9], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3]]*Log[4/3] + G[a[6], a[8], a[3]]*Log[4/3] + 
   G[a[1], a[2], a[3]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + G[a[5], a[4], a[3]]*
    ((-I)*Pi - Log[2]) - Log[2]^3/3 + G[a[1], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[4], a[1], a[3]]*(I*Pi + Log[2]) + G[a[5], a[2], a[3]]*
    (I*Pi + Log[2]) + G[a[6], a[4], a[3]]*(I*Pi + Log[2]) + 
   (I/2)*Pi*Log[4/3]*Log[3] + Log[3]^3/2 + (I/2)*Pi*Log[3]*Log[4] + 
   (I/2)*Pi*Log[3/2]*Log[6] - (I/2)*Pi*Log[4]*Log[6] + Log[2]*Log[6]^2 - 
   Log[6]^3/2 + Log[6]^2*((-1/2*I)*Pi + Log[64]/12) + 
   Log[3]^2*((I/2)*Pi + Log[64]/12) + Log[2]^2*(((5*I)/2)*Pi - Log[288]/2) + 
   (Pi^2*Log[2985984])/24 + (11*Zeta[3])/2, 
  (35*Pi^4)/288 - 2*G[a[1], a[1], a[2], a[3], a[3]] - 
   2*G[a[1], a[1], a[3], a[2], a[3]] + G[a[1], a[1], a[3], a[4], a[3]] + 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[6], a[5], a[3]] - 
   2*G[a[1], a[2], a[1], a[3], a[3]] + 4*G[a[1], a[2], a[2], a[3], a[3]] - 
   2*G[a[1], a[2], a[3], a[1], a[3]] + 4*G[a[1], a[2], a[3], a[2], a[3]] - 
   2*G[a[1], a[2], a[3], a[3], a[3]] - 2*G[a[1], a[2], a[3], a[4], a[3]] - 
   2*G[a[1], a[2], a[4], a[3], a[3]] - 2*G[a[1], a[3], a[1], a[2], a[3]] + 
   G[a[1], a[3], a[1], a[4], a[3]] - 2*G[a[1], a[3], a[2], a[1], a[3]] + 
   4*G[a[1], a[3], a[2], a[2], a[3]] - 2*G[a[1], a[3], a[2], a[3], a[3]] - 
   2*G[a[1], a[3], a[2], a[4], a[3]] - 2*G[a[1], a[3], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[1], a[3]] - 
   2*G[a[1], a[3], a[4], a[2], a[3]] + G[a[1], a[3], a[4], a[3], a[3]] + 
   G[a[1], a[3], a[4], a[4], a[3]] + G[a[1], a[4], a[1], a[3], a[3]] - 
   2*G[a[1], a[4], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[1], a[3]] - 
   2*G[a[1], a[4], a[3], a[2], a[3]] + G[a[1], a[4], a[3], a[3], a[3]] + 
   G[a[1], a[4], a[3], a[4], a[3]] + G[a[1], a[4], a[4], a[3], a[3]] + 
   2*G[a[1], a[6], a[1], a[5], a[3]] - G[a[1], a[6], a[3], a[5], a[3]] - 
   G[a[1], a[6], a[5], a[3], a[3]] - G[a[1], a[6], a[5], a[5], a[3]] - 
   3*G[a[1], a[6], a[6], a[5], a[3]] - G[a[2], a[1], a[1], a[3], a[3]] + 
   2*G[a[2], a[1], a[2], a[3], a[3]] - G[a[2], a[1], a[3], a[1], a[3]] + 
   2*G[a[2], a[1], a[3], a[2], a[3]] - G[a[2], a[1], a[3], a[3], a[3]] - 
   G[a[2], a[1], a[3], a[4], a[3]] - G[a[2], a[1], a[4], a[3], a[3]] + 
   2*G[a[2], a[2], a[1], a[3], a[3]] + 2*G[a[2], a[2], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[1], a[1], a[3]] + 2*G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] - G[a[2], a[3], a[1], a[4], a[3]] + 
   2*G[a[2], a[3], a[2], a[1], a[3]] - G[a[2], a[3], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[4], a[1], a[3]] - G[a[2], a[4], a[1], a[3], a[3]] - 
   G[a[2], a[4], a[3], a[1], a[3]] + G[a[4], a[1], a[1], a[3], a[3]] - 
   2*G[a[4], a[1], a[2], a[3], a[3]] + G[a[4], a[1], a[3], a[1], a[3]] - 
   2*G[a[4], a[1], a[3], a[2], a[3]] + G[a[4], a[1], a[3], a[3], a[3]] + 
   G[a[4], a[1], a[3], a[4], a[3]] + G[a[4], a[1], a[4], a[3], a[3]] - 
   2*G[a[4], a[2], a[1], a[3], a[3]] - 2*G[a[4], a[2], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[1], a[1], a[3]] - 2*G[a[4], a[3], a[1], a[2], a[3]] + 
   G[a[4], a[3], a[1], a[3], a[3]] + G[a[4], a[3], a[1], a[4], a[3]] - 
   2*G[a[4], a[3], a[2], a[1], a[3]] + G[a[4], a[3], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[4], a[1], a[3]] + G[a[4], a[4], a[1], a[3], a[3]] + 
   G[a[4], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[1], a[2], a[3], a[3]] + 
   2*G[a[5], a[1], a[3], a[2], a[3]] - G[a[5], a[1], a[3], a[4], a[3]] - 
   G[a[5], a[1], a[4], a[3], a[3]] + G[a[5], a[2], a[1], a[3], a[3]] - 
   2*G[a[5], a[2], a[2], a[3], a[3]] + G[a[5], a[2], a[3], a[1], a[3]] - 
   2*G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[3], a[3]] + 
   G[a[5], a[2], a[3], a[4], a[3]] + G[a[5], a[2], a[4], a[3], a[3]] + 
   4*G[a[5], a[3], a[1], a[2], a[3]] - 2*G[a[5], a[3], a[1], a[4], a[3]] + 
   2*G[a[5], a[3], a[2], a[1], a[3]] - 4*G[a[5], a[3], a[2], a[2], a[3]] + 
   2*G[a[5], a[3], a[2], a[4], a[3]] - 2*G[a[5], a[3], a[3], a[2], a[3]] + 
   2*G[a[5], a[3], a[3], a[4], a[3]] - 2*G[a[5], a[3], a[4], a[1], a[3]] + 
   4*G[a[5], a[3], a[4], a[2], a[3]] - 2*G[a[5], a[3], a[4], a[4], a[3]] - 
   2*G[a[5], a[3], a[5], a[2], a[3]] + 2*G[a[5], a[3], a[5], a[4], a[3]] + 
   2*G[a[5], a[3], a[6], a[1], a[3]] - 2*G[a[5], a[3], a[6], a[4], a[3]] - 
   G[a[5], a[4], a[1], a[3], a[3]] + 2*G[a[5], a[4], a[2], a[3], a[3]] - 
   G[a[5], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[4], a[3], a[2], a[3]] - 
   G[a[5], a[4], a[3], a[3], a[3]] - G[a[5], a[4], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[4], a[3], a[3]] - G[a[5], a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[5], a[3], a[2], a[3]] + 2*G[a[5], a[5], a[3], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[3], a[3]] + G[a[5], a[5], a[6], a[2], a[3]] - 
   G[a[5], a[5], a[6], a[4], a[3]] - 2*G[a[5], a[6], a[1], a[2], a[3]] + 
   G[a[5], a[6], a[1], a[3], a[3]] + G[a[5], a[6], a[1], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[1], a[3]] + 2*G[a[5], a[6], a[2], a[2], a[3]] - 
   G[a[5], a[6], a[2], a[4], a[3]] + 2*G[a[5], a[6], a[3], a[1], a[3]] + 
   2*G[a[5], a[6], a[3], a[2], a[3]] - 3*G[a[5], a[6], a[3], a[4], a[3]] + 
   G[a[5], a[6], a[4], a[1], a[3]] - 2*G[a[5], a[6], a[4], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] + 
   G[a[5], a[6], a[5], a[2], a[3]] - G[a[5], a[6], a[5], a[4], a[3]] - 
   2*G[a[5], a[6], a[6], a[1], a[3]] - G[a[5], a[6], a[6], a[2], a[3]] + 
   G[a[5], a[6], a[6], a[3], a[3]] + 2*G[a[5], a[6], a[6], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[2], a[3]] + G[a[6], a[1], a[1], a[4], a[3]] + 
   2*G[a[6], a[1], a[1], a[5], a[3]] - 2*G[a[6], a[1], a[2], a[1], a[3]] + 
   4*G[a[6], a[1], a[2], a[2], a[3]] - 2*G[a[6], a[1], a[2], a[3], a[3]] - 
   2*G[a[6], a[1], a[2], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[2], a[3]] + 
   G[a[6], a[1], a[3], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[5], a[3]] + 
   G[a[6], a[1], a[4], a[1], a[3]] - 2*G[a[6], a[1], a[4], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3], a[3]] + G[a[6], a[1], a[4], a[4], a[3]] - 
   2*G[a[6], a[1], a[5], a[3], a[3]] - 2*G[a[6], a[1], a[5], a[5], a[3]] - 
   3*G[a[6], a[1], a[6], a[5], a[3]] - G[a[6], a[2], a[1], a[1], a[3]] + 
   2*G[a[6], a[2], a[1], a[2], a[3]] - G[a[6], a[2], a[1], a[4], a[3]] + 
   2*G[a[6], a[2], a[2], a[1], a[3]] - G[a[6], a[2], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[1], a[2], a[3]] + G[a[6], a[3], a[1], a[4], a[3]] + 
   2*G[a[6], a[3], a[2], a[3], a[3]] + 4*G[a[6], a[3], a[3], a[2], a[3]] - 
   3*G[a[6], a[3], a[3], a[4], a[3]] + 2*G[a[6], a[3], a[3], a[7], a[3]] - 
   G[a[6], a[3], a[3], a[8], a[3]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[4], a[2], a[3]] - G[a[6], a[3], a[4], a[3], a[3]] + 
   G[a[6], a[3], a[4], a[4], a[3]] + 2*G[a[6], a[3], a[5], a[2], a[3]] - 
   2*G[a[6], a[3], a[5], a[4], a[3]] + 2*G[a[6], a[3], a[6], a[4], a[3]] + 
   2*G[a[6], a[3], a[7], a[3], a[3]] - 4*G[a[6], a[3], a[7], a[7], a[3]] + 
   2*G[a[6], a[3], a[7], a[8], a[3]] - G[a[6], a[3], a[8], a[3], a[3]] + 
   2*G[a[6], a[3], a[8], a[7], a[3]] - G[a[6], a[3], a[8], a[8], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[3]] - 2*G[a[6], a[4], a[1], a[2], a[3]] + 
   G[a[6], a[4], a[1], a[3], a[3]] + G[a[6], a[4], a[1], a[4], a[3]] - 
   2*G[a[6], a[4], a[2], a[1], a[3]] - 2*G[a[6], a[4], a[2], a[3], a[3]] + 
   G[a[6], a[4], a[3], a[1], a[3]] - 2*G[a[6], a[4], a[3], a[2], a[3]] + 
   G[a[6], a[4], a[3], a[3], a[3]] + G[a[6], a[4], a[3], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[1], a[3]] + G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[5], a[1], a[2], a[3]] + G[a[6], a[5], a[1], a[3], a[3]] - 
   G[a[6], a[5], a[1], a[4], a[3]] + G[a[6], a[5], a[2], a[1], a[3]] - 
   2*G[a[6], a[5], a[2], a[2], a[3]] + 2*G[a[6], a[5], a[2], a[3], a[3]] + 
   G[a[6], a[5], a[2], a[4], a[3]] + 2*G[a[6], a[5], a[3], a[1], a[3]] + 
   2*G[a[6], a[5], a[3], a[2], a[3]] - 2*G[a[6], a[5], a[3], a[4], a[3]] - 
   G[a[6], a[5], a[4], a[1], a[3]] + 2*G[a[6], a[5], a[4], a[2], a[3]] - 
   2*G[a[6], a[5], a[4], a[3], a[3]] - G[a[6], a[5], a[4], a[4], a[3]] - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] - 
   G[a[6], a[5], a[6], a[2], a[3]] + G[a[6], a[5], a[6], a[3], a[3]] - 
   8*G[a[6], a[6], a[1], a[5], a[3]] + G[a[6], a[6], a[2], a[1], a[3]] + 
   2*G[a[6], a[6], a[3], a[4], a[3]] + 3*G[a[6], a[6], a[3], a[5], a[3]] - 
   2*G[a[6], a[6], a[3], a[7], a[3]] + G[a[6], a[6], a[3], a[8], a[3]] - 
   2*G[a[6], a[6], a[4], a[2], a[3]] + 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[5], a[1], a[3]] + 
   G[a[6], a[6], a[5], a[2], a[3]] + 5*G[a[6], a[6], a[5], a[3], a[3]] - 
   G[a[6], a[6], a[5], a[4], a[3]] + 3*G[a[6], a[6], a[5], a[5], a[3]] + 
   2*G[a[6], a[6], a[6], a[2], a[3]] - G[a[6], a[6], a[6], a[4], a[3]] + 
   13*G[a[6], a[6], a[6], a[5], a[3]] + G[a[6], a[6], a[6], a[7], a[3]] - 
   G[a[6], a[6], a[6], a[8], a[3]] - G[a[6], a[6], a[7], a[3], a[3]] + 
   2*G[a[6], a[6], a[7], a[7], a[3]] - G[a[6], a[6], a[7], a[8], a[3]] + 
   G[a[6], a[6], a[8], a[3], a[3]] - 2*G[a[6], a[6], a[8], a[7], a[3]] + 
   G[a[6], a[6], a[8], a[8], a[3]] - 2*G[a[6], a[6], a[9], a[3], a[3]] + 
   G[a[6], a[6], a[9], a[7], a[3]] - G[a[6], a[6], a[9], a[8], a[3]] + 
   G[a[6], a[7], a[3], a[3], a[3]] - 2*G[a[6], a[7], a[3], a[7], a[3]] + 
   G[a[6], a[7], a[3], a[8], a[3]] - 2*G[a[6], a[7], a[7], a[3], a[3]] + 
   4*G[a[6], a[7], a[7], a[7], a[3]] - 2*G[a[6], a[7], a[7], a[8], a[3]] + 
   G[a[6], a[7], a[8], a[3], a[3]] - 2*G[a[6], a[7], a[8], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[8], a[3]] - G[a[6], a[8], a[3], a[3], a[3]] + 
   2*G[a[6], a[8], a[3], a[7], a[3]] - G[a[6], a[8], a[3], a[8], a[3]] + 
   2*G[a[6], a[8], a[7], a[3], a[3]] - 4*G[a[6], a[8], a[7], a[7], a[3]] + 
   2*G[a[6], a[8], a[7], a[8], a[3]] - G[a[6], a[8], a[8], a[3], a[3]] + 
   2*G[a[6], a[8], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[8], a[3]] - 
   2*G[a[6], a[9], a[3], a[7], a[3]] + G[a[6], a[9], a[3], a[8], a[3]] + 
   G[a[6], a[9], a[6], a[7], a[3]] - G[a[6], a[9], a[6], a[8], a[3]] - 
   G[a[6], a[9], a[7], a[3], a[3]] + 2*G[a[6], a[9], a[7], a[7], a[3]] - 
   G[a[6], a[9], a[7], a[8], a[3]] + G[a[6], a[9], a[8], a[3], a[3]] - 
   2*G[a[6], a[9], a[8], a[7], a[3]] + G[a[6], a[9], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[9], a[7], a[3]] - G[a[6], a[9], a[9], a[8], a[3]] + 
   2*G[a[9], a[6], a[3], a[7], a[3]] - G[a[9], a[6], a[3], a[8], a[3]] + 
   2*G[a[9], a[6], a[6], a[3], a[3]] - G[a[9], a[6], a[6], a[7], a[3]] + 
   G[a[9], a[6], a[6], a[8], a[3]] + G[a[9], a[6], a[7], a[3], a[3]] - 
   2*G[a[9], a[6], a[7], a[7], a[3]] + G[a[9], a[6], a[7], a[8], a[3]] - 
   G[a[9], a[6], a[8], a[3], a[3]] + 2*G[a[9], a[6], a[8], a[7], a[3]] - 
   G[a[9], a[6], a[8], a[8], a[3]] - G[a[9], a[6], a[9], a[7], a[3]] + 
   G[a[9], a[6], a[9], a[8], a[3]] - G[a[9], a[9], a[6], a[7], a[3]] + 
   G[a[9], a[9], a[6], a[8], a[3]] + 2*G[a[6], a[3], a[7], a[3]]*Log[4/3] - 
   G[a[6], a[3], a[8], a[3]]*Log[4/3] - G[a[6], a[6], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[7], a[3], a[3]]*Log[4/3] - 
   2*G[a[6], a[7], a[7], a[3]]*Log[4/3] + G[a[6], a[7], a[8], a[3]]*
    Log[4/3] - G[a[6], a[8], a[3], a[3]]*Log[4/3] - 
   G[a[6], a[8], a[8], a[3]]*Log[4/3] - G[a[6], a[9], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[9], a[8], a[3]]*Log[4/3] + G[a[9], a[6], a[7], a[3]]*Log[4/3] - 
   G[a[9], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[3], a[2], a[3]]*
    ((-2*I)*Pi - 4*Log[2]) + G[a[1], a[2], a[2], a[3]]*
    ((-4*I)*Pi - 4*Log[2]) + G[a[2], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[2], a[2], a[1], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[4], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[1], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[5], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[6], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[5], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((-I)*Pi - Log[2]) - 
   G[a[5], a[6], a[2], a[3]]*Log[2] + G[a[6], a[2], a[1], a[3]]*Log[2] + 
   2*G[a[6], a[6], a[2], a[3]]*Log[2] + Log[2]^4/24 + 
   G[a[2], a[1], a[1], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[4], a[3]]*
    (I*Pi + Log[2]) + G[a[2], a[4], a[1], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[1], a[4], a[3]]*(I*Pi + Log[2]) + G[a[5], a[4], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[4], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[5], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[3], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[2], a[3], a[1], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*(I*Pi + 2*Log[2]) + G[a[5], a[6], a[4], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[6], a[3], a[4], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((2*I)*Pi + 3*Log[2]) + 
   G[a[1], a[2], a[3], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[3], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[2], a[3]]*(Pi^2 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (4*I)*Pi*Log[2] - 5*Log[2]^2) + 
   G[a[5], a[4], a[3]]*((2*Pi^2)/3 - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[2], a[1], a[3]]*(Pi^2/3 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[5], a[2], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[4], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[1], a[4], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[1], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   (I/6)*Pi*Log[9/8]*Log[3]^2 - (7*Log[3]^4)/24 + 
   G[a[6], a[8], a[7], a[3]]*(-4*Log[3/2] + 2*Log[3]) + 
   G[a[1], a[3], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[1], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[1], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[3], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[5], a[2], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[1], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   Log[2]^3*(((-13*I)/6)*Pi - (11*Log[3])/6 - (7*Log[6])/6) + 
   (7*Log[6]^4)/24 + Log[4/3]*((-3*Pi^2*Log[3])/8 - (I/2)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[7], a[3]]*((3*Log[2]^2)/2 + Log[3]^2 - Log[6]^2/2) + 
   G[a[6], a[8], a[3]]*((-3*Log[2]^2)/2 - Log[3]^2 + Log[6]^2/2) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi - Log[8]) + 
   (-1/72*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/24)*Log[8] + 
   Log[6]^3*(((-2*I)/3)*Pi - Log[16]/24) + 
   Log[3]^3*((-1/3*I)*Pi + Log[16]/24) + G[a[6], a[6], a[4], a[3]]*
    ((-2*I)*Pi - Log[32]) - (Pi^2*Log[9/2]*Log[64])/72 + 
   (Pi^2*Log[64]^2)/72 + Log[6]^2*((5*Pi^2)/24 + (I/12)*Pi*Log[64]) + 
   Log[3]^2*((5*Pi^2)/24 - (I/12)*Pi*Log[64] + (I/3)*Pi*Log[72]) + 
   Log[3]*((I/12)*Pi^3 - (Pi^2*Log[12])/12 - (Pi^2*Log[36])/12 + 
     (Pi^2*Log[108])/24) - (Pi^2*Log[48]*Log[729])/72 - 
   (Pi^2*Log[3/2]*Log[972])/12 + Log[2]^2*((23*Pi^2)/8 - Log[3]^2/4 + 
     (9*Log[6]^2)/4 + (I/12)*Pi*Log[4398046511104]) + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/12 - 
   4*PolyLog[4, 1/2] + Log[2]*(-1/24*(Pi^2*Log[9/8]) + (Pi^2*Log[27/16])/12 + 
     ((25*Pi^2)/12 + (I/2)*Pi*Log[8/3])*Log[3] + ((3*I)/2)*Pi*Log[3]^2 - 
     2*Pi^2*Log[4] - (2*Pi^2*Log[6])/3 + I*Pi*Log[6]^2 - Log[6]^3 + 
     (Pi^2*Log[8])/3 - (I/2)*Pi*Log[9]*Log[12] + (Pi^2*Log[64/3])/6 + 
     (Pi^2*Log[54])/12 + (Pi^2*Log[162])/8 - (57*Zeta[3])/4) + 
   Log[64]*(-1/72*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/72 - 
     (Pi^2*Log[4608])/72 + Zeta[3]/6) + 
   Log[6]*(-1/24*(Pi^2*Log[24]) - (Pi^2*Log[64])/72 + (5*Zeta[3])/8) + 
   ((9*I)/4)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/24 + 
   Log[4]*((I/12)*Pi^3 - (Pi^2*Log[27])/72 + 2*Zeta[3])}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T2/f11.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + G[a[1], a[2], a[3]]/2 - G[a[1], a[4], a[3]]/2 + 
   G[a[5], a[2], a[3]]/2 - G[a[5], a[4], a[3]]/2 - G[a[6], a[2], a[3]]/2 + 
   G[a[6], a[4], a[3]]/2 + Log[3]*((I/4)*Pi + Log[16/3]/4) + 
   (I/4)*Pi*Log[16/3], (-3*G[a[1], a[1], a[2], a[3]])/2 + 
   (3*G[a[1], a[1], a[4], a[3]])/2 - G[a[1], a[2], a[2], a[3]]/2 - 
   G[a[1], a[2], a[3], a[3]] + G[a[1], a[3], a[2], a[3]]/2 - 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[4], a[4], a[3]]/2 - G[a[2], a[3], a[4], a[3]]/2 - 
   G[a[2], a[4], a[3], a[3]]/2 + G[a[4], a[2], a[3], a[3]]/2 + 
   G[a[4], a[3], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[3]]/2 + 
   G[a[5], a[2], a[4], a[3]]/2 - G[a[5], a[4], a[2], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3]]/2 - G[a[5], a[5], a[2], a[3]] + 
   G[a[5], a[5], a[4], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + G[a[6], a[2], a[2], a[3]]/2 - 
   G[a[6], a[2], a[4], a[3]]/2 - G[a[6], a[3], a[2], a[3]]/2 + 
   G[a[6], a[3], a[4], a[3]]/2 + G[a[6], a[4], a[2], a[3]]/2 - 
   G[a[6], a[4], a[4], a[3]]/2 + G[a[6], a[5], a[2], a[3]]/2 - 
   G[a[6], a[5], a[4], a[3]]/2 - G[a[6], a[6], a[2], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*Log[2]*Log[3]^2)/2 - Log[3]^3/3 - 
   (Log[3]*Log[4]^2)/2 + (Pi^2*Log[512/9])/6 + G[a[1], a[2], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + (G[a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/2)*Pi*Log[4]*Log[12 - 8*Sqrt[2]] + G[a[1], a[4], a[3]]*
    (2*Log[2] - Log[3 - 2*Sqrt[2]]) + (Log[3]^2*Log[3 - 2*Sqrt[2]])/4 + 
   (Pi^2/4 + (Log[16]*Log[729])/12 - (Log[9]*Log[262144])/12)*
    Log[3 - 2*Sqrt[2]], -1/8*Pi^4 + (Pi^2*G[a[5], a[2], a[3]])/24 - 
   (Pi^2*G[a[5], a[4], a[3]])/24 - (Pi^2*G[a[6], a[2], a[3]])/24 + 
   (Pi^2*G[a[6], a[4], a[3]])/24 + G[a[1], a[1], a[1], a[2], a[3]]/2 - 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + (3*G[a[1], a[1], a[2], a[2], a[3]])/
    2 - G[a[1], a[1], a[2], a[3], a[3]] - (3*G[a[1], a[1], a[3], a[2], a[3]])/
    2 + (3*G[a[1], a[1], a[3], a[4], a[3]])/2 + G[a[1], a[1], a[4], a[3], 
    a[3]] - (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   G[a[1], a[2], a[1], a[2], a[3]] - G[a[1], a[2], a[1], a[3], a[3]] + 
   G[a[1], a[2], a[2], a[2], a[3]]/2 + G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[3], a[1], a[2], a[3]] + G[a[1], a[3], a[1], a[4], a[3]] - 
   G[a[1], a[3], a[2], a[2], a[3]]/2 + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[4], a[3]]/2 + 
   G[a[1], a[4], a[1], a[3], a[3]] - G[a[1], a[4], a[1], a[4], a[3]] - 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]]/2 + 
   G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[2], a[3]] - 
   2*G[a[2], a[1], a[3], a[3], a[3]] + G[a[2], a[2], a[3], a[4], a[3]]/2 + 
   G[a[2], a[2], a[4], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] + G[a[2], a[3], a[2], a[4], a[3]]/2 - 
   G[a[2], a[3], a[3], a[4], a[3]] - G[a[2], a[3], a[4], a[2], a[3]]/2 + 
   G[a[2], a[3], a[4], a[4], a[3]]/2 - G[a[2], a[4], a[2], a[3], a[3]]/2 - 
   G[a[2], a[4], a[3], a[2], a[3]]/2 + G[a[2], a[4], a[3], a[3], a[3]] + 
   G[a[2], a[4], a[3], a[4], a[3]]/2 + G[a[2], a[4], a[4], a[3], a[3]]/2 + 
   2*G[a[4], a[1], a[3], a[3], a[3]] - G[a[4], a[1], a[3], a[4], a[3]] - 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[2], a[2], a[3], a[3]]/2 - 
   G[a[4], a[2], a[3], a[2], a[3]]/2 - G[a[4], a[2], a[3], a[3], a[3]] + 
   G[a[4], a[2], a[3], a[4], a[3]]/2 + G[a[4], a[2], a[4], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3], a[3]] - G[a[4], a[3], a[1], a[4], a[3]] - 
   G[a[4], a[3], a[2], a[2], a[3]]/2 + G[a[4], a[3], a[2], a[4], a[3]]/2 + 
   G[a[4], a[3], a[3], a[2], a[3]] - G[a[4], a[3], a[4], a[2], a[3]]/2 - 
   G[a[4], a[4], a[2], a[3], a[3]]/2 - G[a[4], a[4], a[3], a[2], a[3]]/2 + 
   G[a[5], a[2], a[2], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[4], a[3]]/2 - 
   G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[4], a[3]] + 
   G[a[5], a[2], a[4], a[2], a[3]]/2 - G[a[5], a[2], a[4], a[4], a[3]]/2 + 
   G[a[5], a[4], a[2], a[2], a[3]]/2 - G[a[5], a[4], a[2], a[4], a[3]]/2 - 
   G[a[5], a[4], a[3], a[2], a[3]] + G[a[5], a[4], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[4], a[2], a[3]]/2 - G[a[5], a[4], a[4], a[4], a[3]]/2 + 
   G[a[5], a[5], a[2], a[2], a[3]] - G[a[5], a[5], a[2], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[2], a[3]] - G[a[5], a[5], a[4], a[4], a[3]] + 
   2*G[a[5], a[5], a[5], a[2], a[3]] - 2*G[a[5], a[5], a[5], a[4], a[3]] - 
   2*G[a[5], a[5], a[6], a[2], a[3]] + 2*G[a[5], a[5], a[6], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[2], a[3]] + G[a[5], a[6], a[2], a[4], a[3]] + 
   G[a[5], a[6], a[3], a[2], a[3]] - G[a[5], a[6], a[3], a[4], a[3]] - 
   G[a[5], a[6], a[4], a[2], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] - 
   G[a[5], a[6], a[5], a[2], a[3]] + G[a[5], a[6], a[5], a[4], a[3]] + 
   G[a[5], a[6], a[6], a[2], a[3]] - G[a[5], a[6], a[6], a[4], a[3]] - 
   G[a[6], a[2], a[2], a[2], a[3]]/2 + G[a[6], a[2], a[2], a[4], a[3]]/2 + 
   G[a[6], a[2], a[3], a[2], a[3]] - G[a[6], a[2], a[3], a[4], a[3]] - 
   G[a[6], a[2], a[4], a[2], a[3]]/2 + G[a[6], a[2], a[4], a[4], a[3]]/2 + 
   G[a[6], a[3], a[2], a[2], a[3]]/2 - G[a[6], a[3], a[2], a[4], a[3]]/2 - 
   G[a[6], a[3], a[3], a[2], a[3]] + G[a[6], a[3], a[3], a[4], a[3]] + 
   G[a[6], a[3], a[4], a[2], a[3]]/2 - G[a[6], a[3], a[4], a[4], a[3]]/2 - 
   G[a[6], a[4], a[2], a[2], a[3]]/2 + G[a[6], a[4], a[2], a[4], a[3]]/2 + 
   G[a[6], a[4], a[3], a[2], a[3]] - G[a[6], a[4], a[3], a[4], a[3]] - 
   G[a[6], a[4], a[4], a[2], a[3]]/2 + G[a[6], a[4], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[2], a[2], a[3]]/2 + G[a[6], a[5], a[2], a[4], a[3]]/2 - 
   G[a[6], a[5], a[4], a[2], a[3]]/2 + G[a[6], a[5], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] + 
   G[a[6], a[5], a[6], a[2], a[3]] - G[a[6], a[5], a[6], a[4], a[3]] + 
   G[a[6], a[6], a[2], a[2], a[3]]/2 - G[a[6], a[6], a[2], a[4], a[3]]/2 - 
   G[a[6], a[6], a[3], a[2], a[3]]/2 + G[a[6], a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]]/2 - G[a[6], a[6], a[4], a[4], a[3]]/2 + 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   G[a[6], a[6], a[6], a[2], a[3]]/2 + G[a[6], a[6], a[6], a[4], a[3]]/2 - 
   (3*Pi^2*Log[4]^2)/4 + (I/48)*Pi^3*Log[16/3] + 
   Log[4]*((-1/12*I)*Pi^3 + (Pi^2*Log[81])/8) + G[a[1], a[1], a[4], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + G[a[1], a[4], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[1], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[2], a[1], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[2], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[2], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[2], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[1], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[4], a[2], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[2], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[4], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[4], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[1], a[4], a[3]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]^2*(-1/4*Pi^2 - (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[4], a[2], a[3]]*(-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[2], a[4], a[3]]*(Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[1], a[2], a[3]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]*((I/48)*Pi^3 + (Pi^2*Log[16/3])/48 - Log[3/4 - 1/Sqrt[2]]^3/3) + 
   G[a[1], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[4], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[4], a[1], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   (((3*I)/2)*Pi + (3*Log[9])/4)*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] + 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 + (7*Log[3 - 2*Sqrt[2]]^4)/48 - 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((-7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 - (7*Log[3 - 2*Sqrt[2]]^3)/12 + 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) - 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8}, 
 {a[1] -> 0, a[2] -> 3/(2*Sqrt[2]), a[3] -> 1, a[4] -> (2 + Sqrt[2])/4, 
  a[5] -> 1/2 + 1/Sqrt[2], a[6] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T2/f12.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + G[a[1], a[2], a[3]]/2 - G[a[1], a[4], a[3]]/2 + 
   G[a[5], a[2], a[3]]/2 - G[a[5], a[4], a[3]]/2 - G[a[6], a[2], a[3]]/2 + 
   G[a[6], a[4], a[3]]/2 + Log[3]*((I/4)*Pi + Log[16/3]/4) + 
   (I/4)*Pi*Log[16/3], (-3*G[a[1], a[1], a[2], a[3]])/2 + 
   (3*G[a[1], a[1], a[4], a[3]])/2 - G[a[1], a[2], a[2], a[3]]/2 - 
   G[a[1], a[2], a[3], a[3]] + G[a[1], a[3], a[2], a[3]]/2 - 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[4], a[4], a[3]]/2 - G[a[2], a[3], a[4], a[3]]/2 - 
   G[a[2], a[4], a[3], a[3]]/2 + G[a[4], a[2], a[3], a[3]]/2 + 
   G[a[4], a[3], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[3]]/2 + 
   G[a[5], a[2], a[4], a[3]]/2 - G[a[5], a[4], a[2], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3]]/2 - G[a[5], a[5], a[2], a[3]] + 
   G[a[5], a[5], a[4], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + G[a[6], a[2], a[2], a[3]]/2 - 
   G[a[6], a[2], a[4], a[3]]/2 - G[a[6], a[3], a[2], a[3]]/2 + 
   G[a[6], a[3], a[4], a[3]]/2 + G[a[6], a[4], a[2], a[3]]/2 - 
   G[a[6], a[4], a[4], a[3]]/2 + G[a[6], a[5], a[2], a[3]]/2 - 
   G[a[6], a[5], a[4], a[3]]/2 - G[a[6], a[6], a[2], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*Log[2]*Log[3]^2)/2 - Log[3]^3/3 - 
   (Log[3]*Log[4]^2)/2 + (Pi^2*Log[512/9])/6 + G[a[1], a[2], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + (G[a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/2)*Pi*Log[4]*Log[12 - 8*Sqrt[2]] + G[a[1], a[4], a[3]]*
    (2*Log[2] - Log[3 - 2*Sqrt[2]]) + (Log[3]^2*Log[3 - 2*Sqrt[2]])/4 + 
   (Pi^2/4 + (Log[16]*Log[729])/12 - (Log[9]*Log[262144])/12)*
    Log[3 - 2*Sqrt[2]], -1/8*Pi^4 + (Pi^2*G[a[5], a[2], a[3]])/24 - 
   (Pi^2*G[a[5], a[4], a[3]])/24 - (Pi^2*G[a[6], a[2], a[3]])/24 + 
   (Pi^2*G[a[6], a[4], a[3]])/24 + G[a[1], a[1], a[1], a[2], a[3]]/2 - 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + (3*G[a[1], a[1], a[2], a[2], a[3]])/
    2 - G[a[1], a[1], a[2], a[3], a[3]] - (3*G[a[1], a[1], a[3], a[2], a[3]])/
    2 + (3*G[a[1], a[1], a[3], a[4], a[3]])/2 + G[a[1], a[1], a[4], a[3], 
    a[3]] - (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   G[a[1], a[2], a[1], a[2], a[3]] - G[a[1], a[2], a[1], a[3], a[3]] + 
   G[a[1], a[2], a[2], a[2], a[3]]/2 + G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[3], a[1], a[2], a[3]] + G[a[1], a[3], a[1], a[4], a[3]] - 
   G[a[1], a[3], a[2], a[2], a[3]]/2 + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[4], a[3]]/2 + 
   G[a[1], a[4], a[1], a[3], a[3]] - G[a[1], a[4], a[1], a[4], a[3]] - 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]]/2 + 
   G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[2], a[3]] - 
   2*G[a[2], a[1], a[3], a[3], a[3]] + G[a[2], a[2], a[3], a[4], a[3]]/2 + 
   G[a[2], a[2], a[4], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] + G[a[2], a[3], a[2], a[4], a[3]]/2 - 
   G[a[2], a[3], a[3], a[4], a[3]] - G[a[2], a[3], a[4], a[2], a[3]]/2 + 
   G[a[2], a[3], a[4], a[4], a[3]]/2 - G[a[2], a[4], a[2], a[3], a[3]]/2 - 
   G[a[2], a[4], a[3], a[2], a[3]]/2 + G[a[2], a[4], a[3], a[3], a[3]] + 
   G[a[2], a[4], a[3], a[4], a[3]]/2 + G[a[2], a[4], a[4], a[3], a[3]]/2 + 
   2*G[a[4], a[1], a[3], a[3], a[3]] - G[a[4], a[1], a[3], a[4], a[3]] - 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[2], a[2], a[3], a[3]]/2 - 
   G[a[4], a[2], a[3], a[2], a[3]]/2 - G[a[4], a[2], a[3], a[3], a[3]] + 
   G[a[4], a[2], a[3], a[4], a[3]]/2 + G[a[4], a[2], a[4], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3], a[3]] - G[a[4], a[3], a[1], a[4], a[3]] - 
   G[a[4], a[3], a[2], a[2], a[3]]/2 + G[a[4], a[3], a[2], a[4], a[3]]/2 + 
   G[a[4], a[3], a[3], a[2], a[3]] - G[a[4], a[3], a[4], a[2], a[3]]/2 - 
   G[a[4], a[4], a[2], a[3], a[3]]/2 - G[a[4], a[4], a[3], a[2], a[3]]/2 + 
   G[a[5], a[2], a[2], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[4], a[3]]/2 - 
   G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[4], a[3]] + 
   G[a[5], a[2], a[4], a[2], a[3]]/2 - G[a[5], a[2], a[4], a[4], a[3]]/2 + 
   G[a[5], a[4], a[2], a[2], a[3]]/2 - G[a[5], a[4], a[2], a[4], a[3]]/2 - 
   G[a[5], a[4], a[3], a[2], a[3]] + G[a[5], a[4], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[4], a[2], a[3]]/2 - G[a[5], a[4], a[4], a[4], a[3]]/2 + 
   G[a[5], a[5], a[2], a[2], a[3]] - G[a[5], a[5], a[2], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[2], a[3]] - G[a[5], a[5], a[4], a[4], a[3]] + 
   2*G[a[5], a[5], a[5], a[2], a[3]] - 2*G[a[5], a[5], a[5], a[4], a[3]] - 
   2*G[a[5], a[5], a[6], a[2], a[3]] + 2*G[a[5], a[5], a[6], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[2], a[3]] + G[a[5], a[6], a[2], a[4], a[3]] + 
   G[a[5], a[6], a[3], a[2], a[3]] - G[a[5], a[6], a[3], a[4], a[3]] - 
   G[a[5], a[6], a[4], a[2], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] - 
   G[a[5], a[6], a[5], a[2], a[3]] + G[a[5], a[6], a[5], a[4], a[3]] + 
   G[a[5], a[6], a[6], a[2], a[3]] - G[a[5], a[6], a[6], a[4], a[3]] - 
   G[a[6], a[2], a[2], a[2], a[3]]/2 + G[a[6], a[2], a[2], a[4], a[3]]/2 + 
   G[a[6], a[2], a[3], a[2], a[3]] - G[a[6], a[2], a[3], a[4], a[3]] - 
   G[a[6], a[2], a[4], a[2], a[3]]/2 + G[a[6], a[2], a[4], a[4], a[3]]/2 + 
   G[a[6], a[3], a[2], a[2], a[3]]/2 - G[a[6], a[3], a[2], a[4], a[3]]/2 - 
   G[a[6], a[3], a[3], a[2], a[3]] + G[a[6], a[3], a[3], a[4], a[3]] + 
   G[a[6], a[3], a[4], a[2], a[3]]/2 - G[a[6], a[3], a[4], a[4], a[3]]/2 - 
   G[a[6], a[4], a[2], a[2], a[3]]/2 + G[a[6], a[4], a[2], a[4], a[3]]/2 + 
   G[a[6], a[4], a[3], a[2], a[3]] - G[a[6], a[4], a[3], a[4], a[3]] - 
   G[a[6], a[4], a[4], a[2], a[3]]/2 + G[a[6], a[4], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[2], a[2], a[3]]/2 + G[a[6], a[5], a[2], a[4], a[3]]/2 - 
   G[a[6], a[5], a[4], a[2], a[3]]/2 + G[a[6], a[5], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] + 
   G[a[6], a[5], a[6], a[2], a[3]] - G[a[6], a[5], a[6], a[4], a[3]] + 
   G[a[6], a[6], a[2], a[2], a[3]]/2 - G[a[6], a[6], a[2], a[4], a[3]]/2 - 
   G[a[6], a[6], a[3], a[2], a[3]]/2 + G[a[6], a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]]/2 - G[a[6], a[6], a[4], a[4], a[3]]/2 + 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   G[a[6], a[6], a[6], a[2], a[3]]/2 + G[a[6], a[6], a[6], a[4], a[3]]/2 - 
   (3*Pi^2*Log[4]^2)/4 + (I/48)*Pi^3*Log[16/3] + 
   Log[4]*((-1/12*I)*Pi^3 + (Pi^2*Log[81])/8) + G[a[1], a[1], a[4], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + G[a[1], a[4], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[1], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[2], a[1], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[2], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[2], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[2], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[1], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[4], a[2], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[2], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[4], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[4], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[1], a[4], a[3]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]^2*(-1/4*Pi^2 - (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[4], a[2], a[3]]*(-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[2], a[4], a[3]]*(Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[1], a[2], a[3]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]*((I/48)*Pi^3 + (Pi^2*Log[16/3])/48 - Log[3/4 - 1/Sqrt[2]]^3/3) + 
   G[a[1], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[4], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[4], a[1], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   (((3*I)/2)*Pi + (3*Log[9])/4)*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] + 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 + (7*Log[3 - 2*Sqrt[2]]^4)/48 - 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((-7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 - (7*Log[3 - 2*Sqrt[2]]^3)/12 + 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) - 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8}, 
 {a[1] -> 0, a[2] -> 3/(2*Sqrt[2]), a[3] -> 1, a[4] -> (2 + Sqrt[2])/4, 
  a[5] -> 1/2 + 1/Sqrt[2], a[6] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T2/f13.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -G[a[1], a[2], a[3]] - G[a[1], a[4], a[3]] + G[a[1], a[5], a[3]] + 
   G[a[1], a[6], a[3]], G[a[1], a[2], a[2], a[3]] + 
   G[a[1], a[2], a[4], a[3]] + G[a[1], a[4], a[2], a[3]] + 
   G[a[1], a[4], a[4], a[3]] - G[a[1], a[5], a[5], a[3]] - 
   G[a[1], a[5], a[6], a[3]] - G[a[1], a[6], a[5], a[3]] - 
   G[a[1], a[6], a[6], a[3]], -1/12*(Pi^2*G[a[1], a[2], a[3]]) - 
   (Pi^2*G[a[1], a[4], a[3]])/12 + (Pi^2*G[a[1], a[5], a[3]])/12 + 
   (Pi^2*G[a[1], a[6], a[3]])/12 - G[a[1], a[2], a[2], a[2], a[3]] - 
   G[a[1], a[2], a[2], a[4], a[3]] - G[a[1], a[2], a[4], a[2], a[3]] - 
   G[a[1], a[2], a[4], a[4], a[3]] - G[a[1], a[4], a[2], a[2], a[3]] - 
   G[a[1], a[4], a[2], a[4], a[3]] - G[a[1], a[4], a[4], a[2], a[3]] - 
   G[a[1], a[4], a[4], a[4], a[3]] + G[a[1], a[5], a[5], a[5], a[3]] + 
   G[a[1], a[5], a[5], a[6], a[3]] + G[a[1], a[5], a[6], a[5], a[3]] + 
   G[a[1], a[5], a[6], a[6], a[3]] + G[a[1], a[6], a[5], a[5], a[3]] + 
   G[a[1], a[6], a[5], a[6], a[3]] + G[a[1], a[6], a[6], a[5], a[3]] + 
   G[a[1], a[6], a[6], a[6], a[3]]}, {a[1] -> 0, a[2] -> 1/2 - 1/Sqrt[2], 
  a[3] -> 1, a[4] -> 1/2 + 1/Sqrt[2], a[5] -> (1 - Sqrt[3])/2, 
  a[6] -> (1 + Sqrt[3])/2}}


==> anc/boundary/T2/f14.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -G[a[1], a[2], a[3]] - G[a[1], a[4], a[3]] + G[a[1], a[5], a[3]] + 
   G[a[1], a[6], a[3]], G[a[1], a[2], a[2], a[3]] + 
   G[a[1], a[2], a[4], a[3]] + G[a[1], a[4], a[2], a[3]] + 
   G[a[1], a[4], a[4], a[3]] - G[a[1], a[5], a[5], a[3]] - 
   G[a[1], a[5], a[6], a[3]] - G[a[1], a[6], a[5], a[3]] - 
   G[a[1], a[6], a[6], a[3]], -1/12*(Pi^2*G[a[1], a[2], a[3]]) - 
   (Pi^2*G[a[1], a[4], a[3]])/12 + (Pi^2*G[a[1], a[5], a[3]])/12 + 
   (Pi^2*G[a[1], a[6], a[3]])/12 - G[a[1], a[2], a[2], a[2], a[3]] - 
   G[a[1], a[2], a[2], a[4], a[3]] - G[a[1], a[2], a[4], a[2], a[3]] - 
   G[a[1], a[2], a[4], a[4], a[3]] - G[a[1], a[4], a[2], a[2], a[3]] - 
   G[a[1], a[4], a[2], a[4], a[3]] - G[a[1], a[4], a[4], a[2], a[3]] - 
   G[a[1], a[4], a[4], a[4], a[3]] + G[a[1], a[5], a[5], a[5], a[3]] + 
   G[a[1], a[5], a[5], a[6], a[3]] + G[a[1], a[5], a[6], a[5], a[3]] + 
   G[a[1], a[5], a[6], a[6], a[3]] + G[a[1], a[6], a[5], a[5], a[3]] + 
   G[a[1], a[6], a[5], a[6], a[3]] + G[a[1], a[6], a[6], a[5], a[3]] + 
   G[a[1], a[6], a[6], a[6], a[3]]}, {a[1] -> 0, a[2] -> 1/2 - 1/Sqrt[2], 
  a[3] -> 1, a[4] -> 1/2 + 1/Sqrt[2], a[5] -> (1 - Sqrt[3])/2, 
  a[6] -> (1 + Sqrt[3])/2}}


==> anc/boundary/T2/f15.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0}, {}}


==> anc/boundary/T2/f16.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, Sqrt[3]*Log[2 + Sqrt[3]] + ((1 - Sqrt[3])*Log[7 + 4*Sqrt[3]])/2, 
  Sqrt[3]*G[a[1], a[2], a[3]] + (-1 + Sqrt[3])*G[a[2], a[1], a[3]] - 
   Sqrt[3]*Log[2 + Sqrt[3]]^2 + ((1 - Sqrt[3])*Log[7 + 4*Sqrt[3]]^2)/4, 
  Sqrt[3]*G[a[1], a[1], a[2], a[3]] + (-1 + Sqrt[3])*
    G[a[1], a[2], a[1], a[3]] - 2*Sqrt[3]*G[a[1], a[2], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[2], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[2], a[1], a[2], a[3]] + (2 - 2*Sqrt[3])*
    G[a[2], a[2], a[1], a[3]] + (Pi^2*Log[2 + Sqrt[3]])/(4*Sqrt[3]) + 
   (2*Log[2 + Sqrt[3]]^3)/Sqrt[3] + ((1 - Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]])/
    24 + ((1 - Sqrt[3])*Log[7 + 4*Sqrt[3]]^3)/12, 
  (Pi^2*G[a[1], a[2], a[3]])/(4*Sqrt[3]) + 
   ((-1 + Sqrt[3])*Pi^2*G[a[2], a[1], a[3]])/12 + 
   Sqrt[3]*G[a[1], a[1], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[1], a[1], a[2], a[1], a[3]] - 
   2*Sqrt[3]*G[a[1], a[1], a[2], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[1], a[2], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[1], a[2], a[1], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[1], a[2], a[2], a[1], a[3]] + 
   4*Sqrt[3]*G[a[1], a[2], a[2], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[2], a[1], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[2], a[1], a[1], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[2], a[1], a[2], a[1], a[3]] + 
   4*Sqrt[3]*G[a[2], a[1], a[2], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[2], a[2], a[1], a[1], a[3]] + 
   4*Sqrt[3]*G[a[2], a[2], a[1], a[2], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[2], a[2], a[2], a[1], a[3]] - 
   (Pi^2*Log[2 + Sqrt[3]]^2)/(4*Sqrt[3]) - Log[2 + Sqrt[3]]^4/Sqrt[3] + 
   ((1 - Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]]^2)/48 + 
   ((1 - Sqrt[3])*Log[7 + 4*Sqrt[3]]^4)/48 - (Log[2 + Sqrt[3]]*Zeta[3])/
    Sqrt[3] + ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]*Zeta[3])/6}, 
 {a[1] -> 1/2 - 1/Sqrt[3], a[2] -> -(1 + Sqrt[3])^(-1), a[3] -> 1}}


==> anc/boundary/T2/f17.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, Sqrt[2]*Log[3 + 2*Sqrt[2]] + (1/2 - 1/Sqrt[2])*Log[17 + 12*Sqrt[2]], 
  (-1 + Sqrt[2])*G[a[1], a[2], a[3]] + Sqrt[2]*G[a[2], a[1], a[3]] - 
   Sqrt[2]*Log[3 + 2*Sqrt[2]]^2 + ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^2)/4, 
  (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[1], a[3]] + (-1 + Sqrt[2])*
    G[a[1], a[2], a[2], a[3]] - 2*Sqrt[2]*G[a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[1], a[3]] + (Pi^2*Log[3 + 2*Sqrt[2]])/
    (6*Sqrt[2]) + (2*Sqrt[2]*Log[3 + 2*Sqrt[2]]^3)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]])/24 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^3)/12, 
  ((-1 + Sqrt[2])*Pi^2*G[a[1], a[2], a[3]])/12 + (Pi^2*G[a[2], a[1], a[3]])/
    (6*Sqrt[2]) + 4*(-1 + Sqrt[2])*G[a[1], a[1], a[1], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[1], a[2], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[2], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[2], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[1], a[2], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[2], a[1], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[2], a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[1], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[2], a[1], a[3]] - (Pi^2*Log[3 + 2*Sqrt[2]]^2)/
    (6*Sqrt[2]) - (Sqrt[2]*Log[3 + 2*Sqrt[2]]^4)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]]^2)/48 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^4)/48 - 
   (Sqrt[2]*Log[3 + 2*Sqrt[2]]*Zeta[3])/3 + 
   ((-1 + Sqrt[2])*Log[17 + 12*Sqrt[2]]*Zeta[3])/6}, 
 {a[1] -> 1/2 - 1/Sqrt[2], a[2] -> (4 - 3*Sqrt[2])/8, a[3] -> 1}}


==> anc/boundary/T2/f18.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, Sqrt[2]*Log[3 + 2*Sqrt[2]] + (1/2 - 1/Sqrt[2])*Log[17 + 12*Sqrt[2]], 
  (-1 + Sqrt[2])*G[a[1], a[2], a[3]] + Sqrt[2]*G[a[2], a[1], a[3]] - 
   Sqrt[2]*Log[3 + 2*Sqrt[2]]^2 + ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^2)/4, 
  (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[1], a[3]] + (-1 + Sqrt[2])*
    G[a[1], a[2], a[2], a[3]] - 2*Sqrt[2]*G[a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[1], a[3]] + (Pi^2*Log[3 + 2*Sqrt[2]])/
    (6*Sqrt[2]) + (2*Sqrt[2]*Log[3 + 2*Sqrt[2]]^3)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]])/24 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^3)/12, 
  ((-1 + Sqrt[2])*Pi^2*G[a[1], a[2], a[3]])/12 + (Pi^2*G[a[2], a[1], a[3]])/
    (6*Sqrt[2]) + 4*(-1 + Sqrt[2])*G[a[1], a[1], a[1], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[1], a[2], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[2], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[2], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[1], a[2], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[2], a[1], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[2], a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[1], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[2], a[1], a[3]] - (Pi^2*Log[3 + 2*Sqrt[2]]^2)/
    (6*Sqrt[2]) - (Sqrt[2]*Log[3 + 2*Sqrt[2]]^4)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]]^2)/48 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^4)/48 - 
   (Sqrt[2]*Log[3 + 2*Sqrt[2]]*Zeta[3])/3 + 
   ((-1 + Sqrt[2])*Log[17 + 12*Sqrt[2]]*Zeta[3])/6}, 
 {a[1] -> 1/2 - 1/Sqrt[2], a[2] -> (4 - 3*Sqrt[2])/8, a[3] -> 1}}


==> anc/boundary/T2/f19.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T2/f2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/6 - (2*I)*Pi*G[a[1], a[2]] + (I/2)*Pi*G[a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[3]] + I*Pi*G[a[6], a[3]] - 2*G[a[1], a[4], a[2]] + 
   G[a[1], a[4], a[3]]/2 + 2*G[a[1], a[9], a[2]] - G[a[1], a[9], a[3]]/2 - 
   (3*G[a[2], a[4], a[3]])/2 + (3*G[a[2], a[9], a[3]])/2 - 
   (3*G[a[3], a[1], a[2]])/2 + (3*G[a[3], a[2], a[2]])/2 + 
   (3*G[a[3], a[4], a[2]])/2 - (3*G[a[3], a[9], a[2]])/2 + 
   (3*G[a[4], a[1], a[3]])/2 - (3*G[a[4], a[2], a[3]])/2 + 
   G[a[6], a[4], a[3]] + G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 
   (3*G[a[6], a[13], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
   G[a[6], a[16], a[2]]/2 + G[a[6], a[17], a[2]] + G[a[6], a[18], a[2]]/2 - 
   G[a[6], a[19], a[2]]/2 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 - 
   (3*G[a[10], a[1], a[2]])/2 + (3*G[a[10], a[2], a[2]])/2 + 
   (3*G[a[10], a[4], a[2]])/2 - (3*G[a[10], a[9], a[2]])/2 - 
   G[a[17], a[16], a[2]]/2 + G[a[17], a[18], a[2]]/2 + 
   G[a[19], a[16], a[2]]/2 - G[a[19], a[17], a[2]]/2 - 
   G[a[19], a[18], a[2]]/2 + G[a[3], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[10], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   (3*G[a[4], a[3]]*Log[3])/2 + 2*G[a[9], a[2]]*Log[3] - 
   (G[a[9], a[3]]*Log[3])/2 - (3*Log[4/3]*Log[12])/4 - (I/4)*Pi*Log[81/4] + 
   Log[3]*(-1/4*Log[16/3] + Log[64]/12) + Log[17 - 12*Sqrt[2]]^2/4 + 
   (-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2])/2, 
  (I/3)*Pi^3 + (I/2)*Pi*G[a[5], a[2]]*G[a[6], a[3]] + 
   (2*I)*Pi*G[a[1], a[1], a[2]] - (I/2)*Pi*G[a[1], a[1], a[3]] + 
   (2*I)*Pi*G[a[1], a[2], a[2]] - (I/2)*Pi*G[a[1], a[2], a[3]] - 
   (4*I)*Pi*G[a[1], a[6], a[2]] + I*Pi*G[a[1], a[6], a[3]] + 
   ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + ((3*I)/2)*Pi*G[a[2], a[2], a[3]] - 
   (3*I)*Pi*G[a[2], a[6], a[3]] - ((3*I)/2)*Pi*G[a[5], a[4], a[2]] - 
   I*Pi*G[a[6], a[2], a[3]] + (2*I)*Pi*G[a[6], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[2]] - G[a[1], a[1], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[9], a[2]] + G[a[1], a[1], a[9], a[3]]/2 + 
   2*G[a[1], a[2], a[4], a[2]] - G[a[1], a[2], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[9], a[2]] + G[a[1], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[3], a[1], a[2]] - G[a[1], a[3], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[2]] + G[a[1], a[3], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[2]] + G[a[1], a[3], a[4], a[3]]/2 + 
   2*G[a[1], a[3], a[9], a[2]] - G[a[1], a[3], a[9], a[3]]/2 - 
   4*G[a[1], a[4], a[1], a[2]] + G[a[1], a[4], a[1], a[3]] + 
   8*G[a[1], a[4], a[2], a[2]] - 2*G[a[1], a[4], a[2], a[3]] + 
   6*G[a[1], a[4], a[4], a[2]] - (3*G[a[1], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[4], a[6], a[2]] + G[a[1], a[4], a[6], a[3]] - 
   2*G[a[1], a[4], a[9], a[2]] + G[a[1], a[4], a[9], a[3]]/2 - 
   4*G[a[1], a[6], a[4], a[2]] + G[a[1], a[6], a[4], a[3]] + 
   4*G[a[1], a[6], a[9], a[2]] - G[a[1], a[6], a[9], a[3]] + 
   2*G[a[1], a[7], a[1], a[2]] - G[a[1], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[7], a[2], a[2]] + G[a[1], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[2]] - G[a[1], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[7], a[9], a[2]] + G[a[1], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[1], a[2]] - G[a[1], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[2]] + G[a[1], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[2]] - G[a[1], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[8], a[9], a[2]] + G[a[1], a[8], a[9], a[3]]/2 - 
   4*G[a[1], a[9], a[1], a[2]] + G[a[1], a[9], a[1], a[3]] - 
   2*G[a[1], a[9], a[4], a[2]] + G[a[1], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[9], a[6], a[2]] - G[a[1], a[9], a[6], a[3]] - 
   2*G[a[1], a[9], a[9], a[2]] + G[a[1], a[9], a[9], a[3]]/2 + 
   2*G[a[1], a[10], a[1], a[2]] - G[a[1], a[10], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[2]] + G[a[1], a[10], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[2]] + G[a[1], a[10], a[4], a[3]]/2 + 
   2*G[a[1], a[10], a[9], a[2]] - G[a[1], a[10], a[9], a[3]]/2 + 
   (3*G[a[2], a[1], a[4], a[3]])/2 - (3*G[a[2], a[1], a[9], a[3]])/2 + 
   (3*G[a[2], a[2], a[4], a[3]])/2 - (3*G[a[2], a[2], a[9], a[3]])/2 + 
   (3*G[a[2], a[3], a[1], a[3]])/2 - (3*G[a[2], a[3], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[4], a[3]])/2 + (3*G[a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[2], a[4], a[1], a[3]] + 6*G[a[2], a[4], a[2], a[3]] + 
   (9*G[a[2], a[4], a[4], a[3]])/2 - 3*G[a[2], a[4], a[6], a[3]] - 
   (3*G[a[2], a[4], a[9], a[3]])/2 - 3*G[a[2], a[6], a[4], a[3]] + 
   3*G[a[2], a[6], a[9], a[3]] + (3*G[a[2], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[7], a[2], a[3]])/2 + (3*G[a[2], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[7], a[9], a[3]])/2 + (3*G[a[2], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[2], a[3]])/2 + (3*G[a[2], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[8], a[9], a[3]])/2 - 3*G[a[2], a[9], a[1], a[3]] - 
   (3*G[a[2], a[9], a[4], a[3]])/2 + 3*G[a[2], a[9], a[6], a[3]] - 
   (3*G[a[2], a[9], a[9], a[3]])/2 + (3*G[a[2], a[10], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[2], a[3]])/2 - (3*G[a[2], a[10], a[4], a[3]])/2 + 
   (3*G[a[2], a[10], a[9], a[3]])/2 + (3*G[a[3], a[1], a[1], a[2]])/2 + 
   (3*G[a[3], a[1], a[2], a[2]])/2 + (3*G[a[3], a[1], a[4], a[2]])/2 - 
   3*G[a[3], a[1], a[6], a[2]] + (3*G[a[3], a[1], a[9], a[2]])/2 + 
   (3*G[a[3], a[2], a[1], a[2]])/2 - (9*G[a[3], a[2], a[2], a[2]])/2 - 
   (9*G[a[3], a[2], a[4], a[2]])/2 + 3*G[a[3], a[2], a[6], a[2]] + 
   (3*G[a[3], a[2], a[9], a[2]])/2 + (3*G[a[3], a[4], a[1], a[2]])/2 - 
   (9*G[a[3], a[4], a[2], a[2]])/2 - (9*G[a[3], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[6], a[2]] + (3*G[a[3], a[4], a[9], a[2]])/2 - 
   3*G[a[3], a[6], a[1], a[2]] + 3*G[a[3], a[6], a[2], a[2]] + 
   3*G[a[3], a[6], a[4], a[2]] - 3*G[a[3], a[6], a[9], a[2]] + 
   (3*G[a[3], a[9], a[1], a[2]])/2 + (3*G[a[3], a[9], a[2], a[2]])/2 + 
   (3*G[a[3], a[9], a[4], a[2]])/2 - 3*G[a[3], a[9], a[6], a[2]] + 
   (3*G[a[3], a[9], a[9], a[2]])/2 - (3*G[a[4], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[1], a[2], a[2]])/2 - (3*G[a[4], a[1], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[6], a[3]] - 3*G[a[4], a[1], a[9], a[3]] - 
   (3*G[a[4], a[2], a[1], a[2]])/2 - (3*G[a[4], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[2], a[2], a[3]])/2 + 6*G[a[4], a[2], a[4], a[3]] - 
   3*G[a[4], a[2], a[6], a[3]] - 3*G[a[4], a[2], a[9], a[3]] + 
   G[a[4], a[2], a[11], a[2]] - G[a[4], a[2], a[12], a[2]]/2 + 
   (3*G[a[4], a[3], a[1], a[3]])/2 - (3*G[a[4], a[3], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[4], a[3]])/2 + (3*G[a[4], a[3], a[9], a[3]])/2 - 
   (3*G[a[4], a[4], a[1], a[3]])/2 + (3*G[a[4], a[4], a[2], a[3]])/2 + 
   3*G[a[4], a[6], a[1], a[3]] - 3*G[a[4], a[6], a[2], a[3]] + 
   G[a[4], a[6], a[5], a[2]]/2 - (3*G[a[4], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[2], a[3]])/2 - (3*G[a[4], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[7], a[9], a[3]])/2 - (3*G[a[4], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[2], a[3]])/2 - (3*G[a[4], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[8], a[9], a[3]])/2 - (3*G[a[4], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[2], a[3]])/2 + (3*G[a[4], a[10], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[2], a[3]])/2 - (3*G[a[4], a[10], a[4], a[3]])/2 + 
   (3*G[a[4], a[10], a[9], a[3]])/2 + G[a[4], a[11], a[2], a[2]] - 
   G[a[4], a[12], a[2], a[2]]/2 - G[a[5], a[2], a[11], a[2]] + 
   G[a[5], a[2], a[12], a[2]] - (3*G[a[5], a[4], a[2], a[2]])/2 + 
   G[a[5], a[6], a[11], a[2]]/2 - G[a[5], a[6], a[12], a[2]]/2 - 
   G[a[5], a[11], a[2], a[2]]/2 + G[a[5], a[12], a[2], a[2]]/2 + 
   (3*G[a[6], a[1], a[2], a[2]])/2 - 2*G[a[6], a[1], a[4], a[2]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[9], a[2]] + 
   G[a[6], a[1], a[9], a[3]] + (3*G[a[6], a[2], a[1], a[2]])/2 - 
   G[a[6], a[2], a[4], a[3]] + 2*G[a[6], a[2], a[9], a[2]] + 
   G[a[6], a[2], a[9], a[3]] - G[a[6], a[2], a[12], a[2]]/2 - 
   G[a[6], a[2], a[13], a[2]] + G[a[6], a[2], a[14], a[2]]/2 - 
   G[a[6], a[2], a[16], a[2]]/2 + G[a[6], a[2], a[18], a[2]]/2 - 
   2*G[a[6], a[3], a[1], a[2]] - G[a[6], a[3], a[1], a[3]] + 
   2*G[a[6], a[3], a[2], a[2]] + G[a[6], a[3], a[2], a[3]] + 
   2*G[a[6], a[3], a[4], a[2]] + G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[9], a[2]] - G[a[6], a[3], a[9], a[3]] - 
   G[a[6], a[4], a[1], a[2]]/2 + 2*G[a[6], a[4], a[1], a[3]] - 
   4*G[a[6], a[4], a[2], a[3]] - 3*G[a[6], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[5], a[2]] + 2*G[a[6], a[4], a[6], a[3]] - 
   G[a[6], a[4], a[9], a[2]] + G[a[6], a[4], a[9], a[3]] + 
   G[a[6], a[4], a[11], a[2]] - G[a[6], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[12], a[2]]/2 + 
   (3*G[a[6], a[6], a[1], a[2]])/2 + 2*G[a[6], a[6], a[4], a[3]] - 
   (3*G[a[6], a[6], a[5], a[2]])/2 + 2*G[a[6], a[6], a[9], a[2]] - 
   2*G[a[6], a[6], a[9], a[3]] - G[a[6], a[6], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2]] - G[a[6], a[6], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[2]])/2 + (3*G[a[6], a[6], a[16], a[2]])/2 + 
   2*G[a[6], a[6], a[17], a[2]] - (3*G[a[6], a[6], a[18], a[2]])/2 + 
   G[a[6], a[6], a[19], a[2]]/2 + G[a[6], a[7], a[1], a[2]] - 
   G[a[6], a[7], a[1], a[3]] - G[a[6], a[7], a[2], a[2]] + 
   G[a[6], a[7], a[2], a[3]] + G[a[6], a[7], a[4], a[2]] - 
   G[a[6], a[7], a[4], a[3]] - G[a[6], a[7], a[9], a[2]] + 
   G[a[6], a[7], a[9], a[3]] + G[a[6], a[8], a[1], a[2]] - 
   G[a[6], a[8], a[1], a[3]] - G[a[6], a[8], a[2], a[2]] + 
   G[a[6], a[8], a[2], a[3]] + G[a[6], a[8], a[4], a[2]] - 
   G[a[6], a[8], a[4], a[3]] - G[a[6], a[8], a[9], a[2]] + 
   G[a[6], a[8], a[9], a[3]] + G[a[6], a[9], a[1], a[2]] + 
   2*G[a[6], a[9], a[1], a[3]] - 3*G[a[6], a[9], a[2], a[2]] - 
   G[a[6], a[9], a[4], a[2]] + G[a[6], a[9], a[4], a[3]] + 
   2*G[a[6], a[9], a[6], a[2]] - 2*G[a[6], a[9], a[6], a[3]] - 
   G[a[6], a[9], a[9], a[2]] + G[a[6], a[9], a[9], a[3]] - 
   2*G[a[6], a[10], a[1], a[2]] - G[a[6], a[10], a[1], a[3]] + 
   2*G[a[6], a[10], a[2], a[2]] + G[a[6], a[10], a[2], a[3]] + 
   2*G[a[6], a[10], a[4], a[2]] + G[a[6], a[10], a[4], a[3]] - 
   2*G[a[6], a[10], a[9], a[2]] - G[a[6], a[10], a[9], a[3]] + 
   G[a[6], a[11], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[2]]/2 - 
   G[a[6], a[12], a[4], a[2]]/2 - G[a[6], a[13], a[2], a[2]]/2 + 
   (5*G[a[6], a[13], a[13], a[2]])/2 - G[a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[14], a[2], a[2]]/2 - G[a[6], a[14], a[13], a[2]] + 
   G[a[6], a[14], a[14], a[2]]/2 + (3*G[a[6], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[2], a[2]] + G[a[6], a[16], a[16], a[2]]/2 + 
   2*G[a[6], a[17], a[2], a[2]] - 2*G[a[6], a[17], a[17], a[2]] - 
   G[a[6], a[18], a[2], a[2]] - G[a[6], a[18], a[18], a[2]]/2 + 
   G[a[6], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[2]]/2 + 
   G[a[6], a[20], a[13], a[2]]/2 - G[a[6], a[20], a[14], a[2]]/2 - 
   2*G[a[9], a[1], a[1], a[2]] + G[a[9], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[1], a[2], a[2]] + G[a[9], a[1], a[2], a[3]]/2 + 
   4*G[a[9], a[1], a[6], a[2]] - G[a[9], a[1], a[6], a[3]] - 
   4*G[a[9], a[1], a[9], a[2]] + G[a[9], a[1], a[9], a[3]] - 
   2*G[a[9], a[2], a[1], a[2]] + G[a[9], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[2], a[2], a[2]] - (3*G[a[9], a[2], a[2], a[3]])/2 + 
   8*G[a[9], a[2], a[4], a[2]] - 2*G[a[9], a[2], a[4], a[3]] - 
   4*G[a[9], a[2], a[6], a[2]] + G[a[9], a[2], a[6], a[3]] - 
   4*G[a[9], a[2], a[9], a[2]] + G[a[9], a[2], a[9], a[3]] + 
   2*G[a[9], a[3], a[1], a[2]] - G[a[9], a[3], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[2]] + G[a[9], a[3], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[2]] + G[a[9], a[3], a[4], a[3]]/2 + 
   2*G[a[9], a[3], a[9], a[2]] - G[a[9], a[3], a[9], a[3]]/2 - 
   2*G[a[9], a[4], a[1], a[2]] + G[a[9], a[4], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[2], a[2]] - G[a[9], a[4], a[2], a[3]]/2 + 
   4*G[a[9], a[6], a[1], a[2]] - G[a[9], a[6], a[1], a[3]] - 
   4*G[a[9], a[6], a[2], a[2]] + G[a[9], a[6], a[2], a[3]] - 
   2*G[a[9], a[7], a[1], a[2]] + G[a[9], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[7], a[2], a[2]] - G[a[9], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[2]] + G[a[9], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[7], a[9], a[2]] - G[a[9], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[1], a[2]] + G[a[9], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[2]] - G[a[9], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[2]] + G[a[9], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[8], a[9], a[2]] - G[a[9], a[8], a[9], a[3]]/2 - 
   2*G[a[9], a[9], a[1], a[2]] + G[a[9], a[9], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[2], a[2]] - G[a[9], a[9], a[2], a[3]]/2 + 
   2*G[a[9], a[10], a[1], a[2]] - G[a[9], a[10], a[1], a[3]]/2 - 
   2*G[a[9], a[10], a[2], a[2]] + G[a[9], a[10], a[2], a[3]]/2 - 
   2*G[a[9], a[10], a[4], a[2]] + G[a[9], a[10], a[4], a[3]]/2 + 
   2*G[a[9], a[10], a[9], a[2]] - G[a[9], a[10], a[9], a[3]]/2 + 
   (3*G[a[10], a[1], a[1], a[2]])/2 + (3*G[a[10], a[1], a[2], a[2]])/2 + 
   (3*G[a[10], a[1], a[4], a[2]])/2 - 3*G[a[10], a[1], a[6], a[2]] + 
   (3*G[a[10], a[1], a[9], a[2]])/2 + (3*G[a[10], a[2], a[1], a[2]])/2 - 
   (9*G[a[10], a[2], a[2], a[2]])/2 - (9*G[a[10], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[6], a[2]] + (3*G[a[10], a[2], a[9], a[2]])/2 + 
   (3*G[a[10], a[4], a[1], a[2]])/2 - (9*G[a[10], a[4], a[2], a[2]])/2 - 
   (9*G[a[10], a[4], a[4], a[2]])/2 + 3*G[a[10], a[4], a[6], a[2]] + 
   (3*G[a[10], a[4], a[9], a[2]])/2 - 3*G[a[10], a[6], a[1], a[2]] + 
   3*G[a[10], a[6], a[2], a[2]] + 3*G[a[10], a[6], a[4], a[2]] - 
   3*G[a[10], a[6], a[9], a[2]] + (3*G[a[10], a[9], a[1], a[2]])/2 + 
   (3*G[a[10], a[9], a[2], a[2]])/2 + (3*G[a[10], a[9], a[4], a[2]])/2 - 
   3*G[a[10], a[9], a[6], a[2]] + (3*G[a[10], a[9], a[9], a[2]])/2 + 
   G[a[11], a[2], a[4], a[2]]/2 + G[a[11], a[4], a[2], a[2]]/2 - 
   G[a[12], a[2], a[4], a[2]]/2 - G[a[12], a[4], a[2], a[2]]/2 + 
   G[a[16], a[2], a[18], a[2]]/2 + G[a[16], a[18], a[2], a[2]]/2 + 
   2*G[a[17], a[6], a[2], a[2]] - 2*G[a[17], a[6], a[17], a[2]] + 
   G[a[17], a[16], a[16], a[2]]/2 - G[a[17], a[16], a[18], a[2]]/2 + 
   G[a[17], a[17], a[16], a[2]] - G[a[17], a[17], a[18], a[2]] + 
   G[a[17], a[18], a[16], a[2]]/2 - G[a[17], a[18], a[18], a[2]]/2 - 
   G[a[17], a[19], a[2], a[2]] - G[a[17], a[19], a[16], a[2]] + 
   G[a[17], a[19], a[17], a[2]] + G[a[17], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[16], a[2]]/2 - G[a[18], a[16], a[2], a[2]]/2 + 
   G[a[19], a[2], a[16], a[2]]/2 - G[a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[6], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[2]]/2 - 
   G[a[19], a[16], a[16], a[2]]/2 + G[a[19], a[16], a[18], a[2]]/2 - 
   G[a[19], a[17], a[2], a[2]] - G[a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[17], a[17], a[2]] + G[a[19], a[17], a[18], a[2]]/2 - 
   G[a[19], a[18], a[16], a[2]]/2 + G[a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[16], a[2]]/2 - G[a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[18], a[2]]/2 - G[a[20], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[14], a[2]]/2 + ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[6/5] + 
   ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[5/4] + G[a[6], a[13], a[2]]*
    (((-3*I)/2)*Pi - 2*Log[4/3]) + (G[a[6], a[14], a[2]]*Log[4/3])/2 + 
   G[a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + G[a[5], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[11], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - Log[2]^3/6 + 
   G[a[3], a[6], a[2]]*((3*I)*Pi - 3*Log[3]) + G[a[10], a[6], a[2]]*
    ((3*I)*Pi - 3*Log[3]) + G[a[9], a[7], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[8], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + G[a[6], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 
     2*Log[3]) + G[a[9], a[2], a[2]]*((4*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[4], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2) + 
   G[a[4], a[2], a[3]]*((3*I)*Pi - 3*Log[2] - (3*Log[3])/2) + 
   G[a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + G[a[6], a[8], a[3]]*
    ((-I)*Pi - Log[3]) + G[a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[1], a[7], a[3]]*
    ((-1/2*I)*Pi - Log[3]/2) + G[a[1], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + G[a[1], a[10], a[3]]*
    ((I/2)*Pi - Log[3]/2) + G[a[9], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[10], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + G[a[9], a[8], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[9], a[3]]*((-1/2*I)*Pi - Log[4/3]/2 + 
     Log[3]/2) + G[a[9], a[2], a[3]]*((-I)*Pi + Log[2] + Log[3]/2) + 
   G[a[6], a[9], a[2]]*(I*Pi - Log[4/3]/2 + 3*Log[2] + Log[3]/2) - 
   (3*G[a[4], a[4], a[3]]*Log[3])/2 + 3*G[a[4], a[6], a[3]]*Log[3] - 
   (3*G[a[4], a[9], a[3]]*Log[3])/2 - 2*G[a[9], a[4], a[2]]*Log[3] + 
   (G[a[9], a[4], a[3]]*Log[3])/2 + 4*G[a[9], a[6], a[2]]*Log[3] - 
   G[a[9], a[6], a[3]]*Log[3] - 2*G[a[9], a[9], a[2]]*Log[3] + 
   (G[a[9], a[9], a[3]]*Log[3])/2 + (7*Log[3]^3)/12 + 
   G[a[2], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[3], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + G[a[1], a[8], a[2]]*
    ((2*I)*Pi + 2*Log[3]) + G[a[6], a[9], a[3]]*((-I)*Pi + Log[4/3]/2 - 
     3*Log[2] + (5*Log[3])/2) + G[a[9], a[2]]*
    (-1/3*Pi^2 - 2*G[a[5], a[2], a[2]] - 2*G[a[6], a[15], a[2]] + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] - Log[4/3] + 2*Log[2] + 
     8*Log[2]^2 - Log[3] - Log[3]^2) + G[a[9], a[3]]*
    (Pi^2/12 + G[a[5], a[2], a[2]]/2 + G[a[6], a[15], a[2]]/2 - 
     I*Pi*Log[6/5] - I*Pi*Log[5/4] + (-2 + 3/Sqrt[2])*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] - 2*Log[2]^2 + (-2 + 3/Sqrt[2])*Log[3] + 
     Log[3]^2/4) + G[a[3], a[2]]*((-3*Pi^2)/4 + 
     Log[2]*((3*I)*Pi - 3*Log[3]) - ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + 
   G[a[10], a[2]]*((-3*Pi^2)/4 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + G[a[6], a[1], a[2]]*
    ((-2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + G[a[9], a[1], a[3]]*
    ((-I)*Pi + Log[3]/2 - Log[4]/2) + G[a[6], a[1], a[3]]*
    ((-I)*Pi - 3*Log[2] + (3*Log[4])/2) + G[a[4], a[1], a[3]]*
    ((3*I)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + G[a[9], a[1], a[2]]*
    ((4*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   Log[3]*(6 - 3*Sqrt[2] + Pi^2/12 + (I/4)*Pi*Log[4] + Log[4]^2/2) - 
   ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[16/3] + (3*G[a[6], a[15], a[2]]*Log[16/3])/
    2 - Log[6]^3/4 + Log[3/2]*((-3*I)*(-2 + Sqrt[2])*Pi + (I/4)*Pi*Log[6]) + 
   G[a[2], a[3]]*((3*Pi^2)/4 + (3*G[a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[13], a[2]] - (3*G[a[6], a[15], a[2]])/2 + 
     Log[4/3]*(((-3*I)/2)*Pi + (3*Log[9])/4)) + 
   G[a[1], a[3]]*(-1/4*Pi^2 - (I/2)*Pi*G[a[5], a[2]] - 
     G[a[5], a[2], a[2]]/2 - G[a[6], a[13], a[2]] + G[a[6], a[15], a[2]]/2 - 
     3*(2 + Sqrt[2])*Log[2] + (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[16/3] - 
     (Log[4/3]*Log[9])/4) + G[a[1], a[2]]*(Pi^2 + (2*I)*Pi*G[a[5], a[2]] + 
     2*G[a[5], a[2], a[2]] + 4*G[a[6], a[13], a[2]] - 
     2*G[a[6], a[15], a[2]] + 12*Log[2] - 6*Log[4] - (2*I)*Pi*Log[16/3] + 
     Log[4/3]*Log[9]) + (Pi^2*Log[729/64])/8 + 
   G[a[6], a[3]]*(-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - 
     (3*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     (3*I)*Pi*Log[3] + (I/4)*Pi*Log[16/3] + 
     Log[4/3]*(((-3*I)/4)*Pi + Log[9]/4 - (3*Log[12])/2)) + 
   G[a[1], a[4], a[2]]*((2*I)*Pi - 2*Log[3] - 2*Log[12]) + 
   G[a[2], a[4], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 - (3*Log[12])/2) + 
   G[a[6], a[4], a[3]]*((-I)*Pi + 3*Log[2] + (5*Log[3])/2 - Log[12]/2) + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi + Log[3]/2 + Log[12]/2) + 
   (-3 + 3/Sqrt[2] + Pi^2/24)*Log[12] + 
   Log[2]*(3*(-2 + Sqrt[2]) + (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/2 + 
     (3 - 3*Sqrt[2] - (6*I)*Pi)*Log[3] - (3*Log[3]^2)/2 + Log[6]^2/2 + 
     3*Log[12]) + G[a[4], a[3]]*(-1/4*Pi^2 - ((3*I)/2)*Pi*G[a[5], a[2]] - 
     (3*G[a[5], a[2], a[2]])/2 - (3*G[a[6], a[15], a[2]])/2 + 
     3*Sqrt[2]*Log[2] + 6*Log[2]^2 + (3/Sqrt[2] + (3*I)*Pi)*Log[3] - 
     (3*Log[3]^2)/4 - (3*Log[12])/Sqrt[2]) + 
   Log[4/3]*(3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (13*Log[2]^2)/4 + 
     ((I/4)*Pi + Log[9/4]/4)*Log[3] + (3*(-2 + Sqrt[2])*Log[9])/4 + 
     (3 - 3/Sqrt[2])*Log[12]) - (Pi^2*Log[512/9])/6 + 
   Log[6]^2*((-1/4*I)*Pi + Log[64]/24) + 
   Log[2]^2*(6*(-3 + Sqrt[2]) + ((13*I)/2)*Pi - Log[288]/4) + 
   (Pi^2*Log[2985984])/48 - G[a[6], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   Log[17 - 12*Sqrt[2]]^3/12 + Log[4]*(3 - 3/Sqrt[2] - (I/4)*Pi*Log[6] + 
     (I/2)*Pi*Log[12 - 8*Sqrt[2]]) + Log[3]^2*(((7*I)/4)*Pi + Log[64]/24 - 
     Log[3 - 2*Sqrt[2]]/4) + (-1/4*Pi^2 - (Log[16]*Log[729])/12)*
    Log[3 - 2*Sqrt[2]] + (Log[9]*Log[262144]*Log[3 - 2*Sqrt[2]])/12 + 
   G[a[6], a[18], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + (17*Zeta[3])/8, 
  (5*Pi^4)/64 + (Pi^2*G[a[6], a[17], a[2]])/12 - (Pi^2*G[a[6], a[19], a[2]])/
    24 + G[a[5], a[2], a[2]]*((-7*Pi^2)/12 + 2*G[a[6], a[1], a[2]] + 
     G[a[6], a[1], a[3]] + G[a[6], a[2], a[3]] - G[a[6], a[4], a[3]] - 
     2*G[a[6], a[6], a[3]] + 2*G[a[6], a[7], a[3]] + 2*G[a[6], a[8], a[3]] - 
     2*G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 2*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]]/2 - 2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 + 
     2*G[a[9], a[4], a[2]] - G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + 
     G[a[9], a[6], a[3]] + 4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 
     4*G[a[9], a[8], a[2]] - G[a[9], a[8], a[3]] + 2*G[a[9], a[9], a[2]] - 
     G[a[9], a[9], a[3]]/2) - (Pi^2*G[a[17], a[16], a[2]])/24 + 
   (Pi^2*G[a[17], a[18], a[2]])/24 + (Pi^2*G[a[19], a[16], a[2]])/24 - 
   (Pi^2*G[a[19], a[17], a[2]])/24 - (Pi^2*G[a[19], a[18], a[2]])/24 - 
   (2*I)*Pi*G[a[1], a[1], a[1], a[2]] + (I/2)*Pi*G[a[1], a[1], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[1], a[2], a[2]] + (I/2)*Pi*G[a[1], a[1], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[1], a[6], a[2]] - I*Pi*G[a[1], a[1], a[6], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[1], a[2]] + (I/2)*Pi*G[a[1], a[2], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[2], a[2]] + (I/2)*Pi*G[a[1], a[2], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[2], a[6], a[2]] - I*Pi*G[a[1], a[2], a[6], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[1], a[2]] - I*Pi*G[a[1], a[6], a[1], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[2], a[2]] - I*Pi*G[a[1], a[6], a[2], a[3]] - 
   (8*I)*Pi*G[a[1], a[6], a[6], a[2]] + (2*I)*Pi*G[a[1], a[6], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[1], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[2], a[6], a[3]] + (3*I)*Pi*G[a[2], a[6], a[1], a[3]] + 
   (3*I)*Pi*G[a[2], a[6], a[2], a[3]] - (6*I)*Pi*G[a[2], a[6], a[6], a[3]] + 
   (3*I)*Pi*G[a[4], a[5], a[4], a[2]] + (3*I)*Pi*G[a[5], a[4], a[4], a[2]] - 
   ((3*I)/2)*Pi*G[a[5], a[5], a[4], a[2]] - 
   (2*I)*Pi*G[a[6], a[2], a[6], a[3]] - (2*I)*Pi*G[a[6], a[6], a[2], a[3]] + 
   (4*I)*Pi*G[a[6], a[6], a[6], a[3]] - 2*G[a[1], a[1], a[1], a[4], a[2]] + 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + 2*G[a[1], a[1], a[1], a[9], a[2]] - 
   G[a[1], a[1], a[1], a[9], a[3]]/2 - 2*G[a[1], a[1], a[2], a[4], a[2]] + 
   G[a[1], a[1], a[2], a[4], a[3]]/2 + 2*G[a[1], a[1], a[2], a[9], a[2]] - 
   G[a[1], a[1], a[2], a[9], a[3]]/2 - 2*G[a[1], a[1], a[3], a[1], a[2]] + 
   G[a[1], a[1], a[3], a[1], a[3]]/2 + 2*G[a[1], a[1], a[3], a[2], a[2]] - 
   G[a[1], a[1], a[3], a[2], a[3]]/2 + 2*G[a[1], a[1], a[3], a[4], a[2]] - 
   G[a[1], a[1], a[3], a[4], a[3]]/2 - 2*G[a[1], a[1], a[3], a[9], a[2]] + 
   G[a[1], a[1], a[3], a[9], a[3]]/2 + 4*G[a[1], a[1], a[4], a[1], a[2]] - 
   G[a[1], a[1], a[4], a[1], a[3]] - 8*G[a[1], a[1], a[4], a[2], a[2]] + 
   2*G[a[1], a[1], a[4], a[2], a[3]] - 6*G[a[1], a[1], a[4], a[4], a[2]] + 
   (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[1], a[4], a[6], a[2]] - G[a[1], a[1], a[4], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[9], a[2]] - G[a[1], a[1], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[6], a[4], a[2]] - G[a[1], a[1], a[6], a[4], a[3]] - 
   4*G[a[1], a[1], a[6], a[9], a[2]] + G[a[1], a[1], a[6], a[9], a[3]] - 
   2*G[a[1], a[1], a[7], a[1], a[2]] + G[a[1], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[2], a[2]] - G[a[1], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[7], a[4], a[2]] + G[a[1], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[9], a[2]] - G[a[1], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[1], a[2]] + G[a[1], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[2], a[2]] - G[a[1], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[4], a[2]] + G[a[1], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[9], a[2]] - G[a[1], a[1], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[9], a[1], a[2]] - G[a[1], a[1], a[9], a[1], a[3]] + 
   2*G[a[1], a[1], a[9], a[4], a[2]] - G[a[1], a[1], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[1], a[9], a[6], a[2]] + G[a[1], a[1], a[9], a[6], a[3]] + 
   2*G[a[1], a[1], a[9], a[9], a[2]] - G[a[1], a[1], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[1], a[2]] + G[a[1], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[2], a[2]] - G[a[1], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[4], a[2]] - G[a[1], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[9], a[2]] + G[a[1], a[1], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[1], a[4], a[2]] + G[a[1], a[2], a[1], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[1], a[9], a[2]] - G[a[1], a[2], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[2], a[4], a[2]] + G[a[1], a[2], a[2], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[2], a[9], a[2]] - G[a[1], a[2], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[1], a[2]] + G[a[1], a[2], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[2], a[2]] - G[a[1], a[2], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[4], a[2]] - G[a[1], a[2], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[9], a[2]] + G[a[1], a[2], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[1], a[3]] - 
   8*G[a[1], a[2], a[4], a[2], a[2]] + 2*G[a[1], a[2], a[4], a[2], a[3]] - 
   6*G[a[1], a[2], a[4], a[4], a[2]] + (3*G[a[1], a[2], a[4], a[4], a[3]])/
    2 + 4*G[a[1], a[2], a[4], a[6], a[2]] - G[a[1], a[2], a[4], a[6], a[3]] + 
   2*G[a[1], a[2], a[4], a[9], a[2]] - G[a[1], a[2], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[6], a[4], a[2]] - G[a[1], a[2], a[6], a[4], a[3]] - 
   4*G[a[1], a[2], a[6], a[9], a[2]] + G[a[1], a[2], a[6], a[9], a[3]] - 
   2*G[a[1], a[2], a[7], a[1], a[2]] + G[a[1], a[2], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[2], a[2]] - G[a[1], a[2], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[7], a[4], a[2]] + G[a[1], a[2], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[9], a[2]] - G[a[1], a[2], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[1], a[2]] + G[a[1], a[2], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[2], a[2]] - G[a[1], a[2], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[4], a[2]] + G[a[1], a[2], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[9], a[2]] - G[a[1], a[2], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[9], a[1], a[2]] - G[a[1], a[2], a[9], a[1], a[3]] + 
   2*G[a[1], a[2], a[9], a[4], a[2]] - G[a[1], a[2], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[2], a[9], a[6], a[2]] + G[a[1], a[2], a[9], a[6], a[3]] + 
   2*G[a[1], a[2], a[9], a[9], a[2]] - G[a[1], a[2], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[1], a[2]] + G[a[1], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[2], a[2]] - G[a[1], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[4], a[2]] - G[a[1], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[9], a[2]] + G[a[1], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[1], a[2]] + G[a[1], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[2], a[2]] + G[a[1], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[4], a[2]] + G[a[1], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[1], a[6], a[2]] - G[a[1], a[3], a[1], a[6], a[3]] - 
   2*G[a[1], a[3], a[1], a[9], a[2]] + G[a[1], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[1], a[2]] + G[a[1], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[2], a[2], a[2]] - (3*G[a[1], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[2], a[4], a[2]] - 
   (3*G[a[1], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[2], a[6], a[2]] + G[a[1], a[3], a[2], a[6], a[3]] - 
   2*G[a[1], a[3], a[2], a[9], a[2]] + G[a[1], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[1], a[2]] + G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[4], a[2], a[2]] - (3*G[a[1], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[4], a[4], a[2]] - 
   (3*G[a[1], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[4], a[6], a[2]] + G[a[1], a[3], a[4], a[6], a[3]] - 
   2*G[a[1], a[3], a[4], a[9], a[2]] + G[a[1], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[3], a[6], a[1], a[2]] - G[a[1], a[3], a[6], a[1], a[3]] - 
   4*G[a[1], a[3], a[6], a[2], a[2]] + G[a[1], a[3], a[6], a[2], a[3]] - 
   4*G[a[1], a[3], a[6], a[4], a[2]] + G[a[1], a[3], a[6], a[4], a[3]] + 
   4*G[a[1], a[3], a[6], a[9], a[2]] - G[a[1], a[3], a[6], a[9], a[3]] - 
   2*G[a[1], a[3], a[9], a[1], a[2]] + G[a[1], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[2], a[2]] + G[a[1], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[4], a[2]] + G[a[1], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[9], a[6], a[2]] - G[a[1], a[3], a[9], a[6], a[3]] - 
   2*G[a[1], a[3], a[9], a[9], a[2]] + G[a[1], a[3], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[1], a[1], a[2]] - G[a[1], a[4], a[1], a[1], a[3]] + 
   4*G[a[1], a[4], a[1], a[2], a[2]] - G[a[1], a[4], a[1], a[2], a[3]] + 
   2*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[4], a[1], a[6], a[2]] + 2*G[a[1], a[4], a[1], a[6], a[3]] + 
   6*G[a[1], a[4], a[1], a[9], a[2]] - (3*G[a[1], a[4], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[4], a[2], a[1], a[2]] - G[a[1], a[4], a[2], a[1], a[3]] - 
   20*G[a[1], a[4], a[2], a[2], a[2]] + 5*G[a[1], a[4], a[2], a[2], a[3]] - 
   22*G[a[1], a[4], a[2], a[4], a[2]] + (11*G[a[1], a[4], a[2], a[4], a[3]])/
    2 + 16*G[a[1], a[4], a[2], a[6], a[2]] - 
   4*G[a[1], a[4], a[2], a[6], a[3]] + 6*G[a[1], a[4], a[2], a[9], a[2]] - 
   (3*G[a[1], a[4], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[4], a[3], a[1], a[2]] + G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[2], a[2]] - G[a[1], a[4], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[4], a[2]] - G[a[1], a[4], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[4], a[3], a[9], a[2]] + G[a[1], a[4], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[4], a[1], a[2]] - G[a[1], a[4], a[4], a[1], a[3]] - 
   16*G[a[1], a[4], a[4], a[2], a[2]] + 4*G[a[1], a[4], a[4], a[2], a[3]] - 
   14*G[a[1], a[4], a[4], a[4], a[2]] + (7*G[a[1], a[4], a[4], a[4], a[3]])/
    2 + 12*G[a[1], a[4], a[4], a[6], a[2]] - 
   3*G[a[1], a[4], a[4], a[6], a[3]] + 2*G[a[1], a[4], a[4], a[9], a[2]] - 
   G[a[1], a[4], a[4], a[9], a[3]]/2 - 8*G[a[1], a[4], a[6], a[1], a[2]] + 
   2*G[a[1], a[4], a[6], a[1], a[3]] + 16*G[a[1], a[4], a[6], a[2], a[2]] - 
   4*G[a[1], a[4], a[6], a[2], a[3]] + 12*G[a[1], a[4], a[6], a[4], a[2]] - 
   3*G[a[1], a[4], a[6], a[4], a[3]] - 8*G[a[1], a[4], a[6], a[6], a[2]] + 
   2*G[a[1], a[4], a[6], a[6], a[3]] - 4*G[a[1], a[4], a[6], a[9], a[2]] + 
   G[a[1], a[4], a[6], a[9], a[3]] + 2*G[a[1], a[4], a[7], a[1], a[2]] - 
   G[a[1], a[4], a[7], a[1], a[3]]/2 - 2*G[a[1], a[4], a[7], a[2], a[2]] + 
   G[a[1], a[4], a[7], a[2], a[3]]/2 + 2*G[a[1], a[4], a[7], a[4], a[2]] - 
   G[a[1], a[4], a[7], a[4], a[3]]/2 - 2*G[a[1], a[4], a[7], a[9], a[2]] + 
   G[a[1], a[4], a[7], a[9], a[3]]/2 + 2*G[a[1], a[4], a[8], a[1], a[2]] - 
   G[a[1], a[4], a[8], a[1], a[3]]/2 - 2*G[a[1], a[4], a[8], a[2], a[2]] + 
   G[a[1], a[4], a[8], a[2], a[3]]/2 + 2*G[a[1], a[4], a[8], a[4], a[2]] - 
   G[a[1], a[4], a[8], a[4], a[3]]/2 - 2*G[a[1], a[4], a[8], a[9], a[2]] + 
   G[a[1], a[4], a[8], a[9], a[3]]/2 + 4*G[a[1], a[4], a[9], a[1], a[2]] - 
   G[a[1], a[4], a[9], a[1], a[3]] + 2*G[a[1], a[4], a[9], a[4], a[2]] - 
   G[a[1], a[4], a[9], a[4], a[3]]/2 - 4*G[a[1], a[4], a[9], a[6], a[2]] + 
   G[a[1], a[4], a[9], a[6], a[3]] + 2*G[a[1], a[4], a[9], a[9], a[2]] - 
   G[a[1], a[4], a[9], a[9], a[3]]/2 - 2*G[a[1], a[4], a[10], a[1], a[2]] + 
   G[a[1], a[4], a[10], a[1], a[3]]/2 + 2*G[a[1], a[4], a[10], a[2], a[2]] - 
   G[a[1], a[4], a[10], a[2], a[3]]/2 + 2*G[a[1], a[4], a[10], a[4], a[2]] - 
   G[a[1], a[4], a[10], a[4], a[3]]/2 - 2*G[a[1], a[4], a[10], a[9], a[2]] + 
   G[a[1], a[4], a[10], a[9], a[3]]/2 + 4*G[a[1], a[6], a[1], a[4], a[2]] - 
   G[a[1], a[6], a[1], a[4], a[3]] - 4*G[a[1], a[6], a[1], a[9], a[2]] + 
   G[a[1], a[6], a[1], a[9], a[3]] + 4*G[a[1], a[6], a[2], a[4], a[2]] - 
   G[a[1], a[6], a[2], a[4], a[3]] - 4*G[a[1], a[6], a[2], a[9], a[2]] + 
   G[a[1], a[6], a[2], a[9], a[3]] + 4*G[a[1], a[6], a[3], a[1], a[2]] - 
   G[a[1], a[6], a[3], a[1], a[3]] - 4*G[a[1], a[6], a[3], a[2], a[2]] + 
   G[a[1], a[6], a[3], a[2], a[3]] - 4*G[a[1], a[6], a[3], a[4], a[2]] + 
   G[a[1], a[6], a[3], a[4], a[3]] + 4*G[a[1], a[6], a[3], a[9], a[2]] - 
   G[a[1], a[6], a[3], a[9], a[3]] - 8*G[a[1], a[6], a[4], a[1], a[2]] + 
   2*G[a[1], a[6], a[4], a[1], a[3]] + 16*G[a[1], a[6], a[4], a[2], a[2]] - 
   4*G[a[1], a[6], a[4], a[2], a[3]] + 12*G[a[1], a[6], a[4], a[4], a[2]] - 
   3*G[a[1], a[6], a[4], a[4], a[3]] - 8*G[a[1], a[6], a[4], a[6], a[2]] + 
   2*G[a[1], a[6], a[4], a[6], a[3]] - 4*G[a[1], a[6], a[4], a[9], a[2]] + 
   G[a[1], a[6], a[4], a[9], a[3]] - 8*G[a[1], a[6], a[6], a[4], a[2]] + 
   2*G[a[1], a[6], a[6], a[4], a[3]] + 8*G[a[1], a[6], a[6], a[9], a[2]] - 
   2*G[a[1], a[6], a[6], a[9], a[3]] + 4*G[a[1], a[6], a[7], a[1], a[2]] - 
   G[a[1], a[6], a[7], a[1], a[3]] - 4*G[a[1], a[6], a[7], a[2], a[2]] + 
   G[a[1], a[6], a[7], a[2], a[3]] + 4*G[a[1], a[6], a[7], a[4], a[2]] - 
   G[a[1], a[6], a[7], a[4], a[3]] - 4*G[a[1], a[6], a[7], a[9], a[2]] + 
   G[a[1], a[6], a[7], a[9], a[3]] + 4*G[a[1], a[6], a[8], a[1], a[2]] - 
   G[a[1], a[6], a[8], a[1], a[3]] - 4*G[a[1], a[6], a[8], a[2], a[2]] + 
   G[a[1], a[6], a[8], a[2], a[3]] + 4*G[a[1], a[6], a[8], a[4], a[2]] - 
   G[a[1], a[6], a[8], a[4], a[3]] - 4*G[a[1], a[6], a[8], a[9], a[2]] + 
   G[a[1], a[6], a[8], a[9], a[3]] - 8*G[a[1], a[6], a[9], a[1], a[2]] + 
   2*G[a[1], a[6], a[9], a[1], a[3]] - 4*G[a[1], a[6], a[9], a[4], a[2]] + 
   G[a[1], a[6], a[9], a[4], a[3]] + 8*G[a[1], a[6], a[9], a[6], a[2]] - 
   2*G[a[1], a[6], a[9], a[6], a[3]] - 4*G[a[1], a[6], a[9], a[9], a[2]] + 
   G[a[1], a[6], a[9], a[9], a[3]] + 4*G[a[1], a[6], a[10], a[1], a[2]] - 
   G[a[1], a[6], a[10], a[1], a[3]] - 4*G[a[1], a[6], a[10], a[2], a[2]] + 
   G[a[1], a[6], a[10], a[2], a[3]] - 4*G[a[1], a[6], a[10], a[4], a[2]] + 
   G[a[1], a[6], a[10], a[4], a[3]] + 4*G[a[1], a[6], a[10], a[9], a[2]] - 
   G[a[1], a[6], a[10], a[9], a[3]] - 2*G[a[1], a[7], a[1], a[1], a[2]] + 
   G[a[1], a[7], a[1], a[1], a[3]]/2 - 2*G[a[1], a[7], a[1], a[2], a[2]] + 
   G[a[1], a[7], a[1], a[2], a[3]]/2 - 2*G[a[1], a[7], a[1], a[4], a[2]] + 
   G[a[1], a[7], a[1], a[4], a[3]]/2 + 4*G[a[1], a[7], a[1], a[6], a[2]] - 
   G[a[1], a[7], a[1], a[6], a[3]] - 2*G[a[1], a[7], a[1], a[9], a[2]] + 
   G[a[1], a[7], a[1], a[9], a[3]]/2 - 2*G[a[1], a[7], a[2], a[1], a[2]] + 
   G[a[1], a[7], a[2], a[1], a[3]]/2 + 6*G[a[1], a[7], a[2], a[2], a[2]] - 
   (3*G[a[1], a[7], a[2], a[2], a[3]])/2 + 
   6*G[a[1], a[7], a[2], a[4], a[2]] - (3*G[a[1], a[7], a[2], a[4], a[3]])/
    2 - 4*G[a[1], a[7], a[2], a[6], a[2]] + G[a[1], a[7], a[2], a[6], a[3]] - 
   2*G[a[1], a[7], a[2], a[9], a[2]] + G[a[1], a[7], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[1], a[2]] - G[a[1], a[7], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[7], a[4], a[2], a[2]] + (3*G[a[1], a[7], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[7], a[4], a[4], a[2]] + 
   (3*G[a[1], a[7], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[7], a[4], a[6], a[2]] - G[a[1], a[7], a[4], a[6], a[3]] + 
   2*G[a[1], a[7], a[4], a[9], a[2]] - G[a[1], a[7], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[7], a[6], a[1], a[2]] - G[a[1], a[7], a[6], a[1], a[3]] - 
   4*G[a[1], a[7], a[6], a[2], a[2]] + G[a[1], a[7], a[6], a[2], a[3]] + 
   4*G[a[1], a[7], a[6], a[4], a[2]] - G[a[1], a[7], a[6], a[4], a[3]] - 
   4*G[a[1], a[7], a[6], a[9], a[2]] + G[a[1], a[7], a[6], a[9], a[3]] - 
   4*G[a[1], a[7], a[7], a[1], a[2]] + G[a[1], a[7], a[7], a[1], a[3]] + 
   4*G[a[1], a[7], a[7], a[2], a[2]] - G[a[1], a[7], a[7], a[2], a[3]] - 
   4*G[a[1], a[7], a[7], a[4], a[2]] + G[a[1], a[7], a[7], a[4], a[3]] + 
   4*G[a[1], a[7], a[7], a[9], a[2]] - G[a[1], a[7], a[7], a[9], a[3]] - 
   4*G[a[1], a[7], a[8], a[1], a[2]] + G[a[1], a[7], a[8], a[1], a[3]] + 
   4*G[a[1], a[7], a[8], a[2], a[2]] - G[a[1], a[7], a[8], a[2], a[3]] - 
   4*G[a[1], a[7], a[8], a[4], a[2]] + G[a[1], a[7], a[8], a[4], a[3]] + 
   4*G[a[1], a[7], a[8], a[9], a[2]] - G[a[1], a[7], a[8], a[9], a[3]] + 
   2*G[a[1], a[7], a[9], a[1], a[2]] - G[a[1], a[7], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[2], a[2]] - G[a[1], a[7], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[4], a[2]] - G[a[1], a[7], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[7], a[9], a[6], a[2]] + G[a[1], a[7], a[9], a[6], a[3]] + 
   2*G[a[1], a[7], a[9], a[9], a[2]] - G[a[1], a[7], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[1], a[2]] + G[a[1], a[8], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[2], a[2]] + G[a[1], a[8], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[4], a[2]] + G[a[1], a[8], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[8], a[1], a[6], a[2]] - G[a[1], a[8], a[1], a[6], a[3]] - 
   2*G[a[1], a[8], a[1], a[9], a[2]] + G[a[1], a[8], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[1], a[2]] + G[a[1], a[8], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[8], a[2], a[2], a[2]] - (3*G[a[1], a[8], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[8], a[2], a[4], a[2]] - 
   (3*G[a[1], a[8], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[8], a[2], a[6], a[2]] + G[a[1], a[8], a[2], a[6], a[3]] - 
   2*G[a[1], a[8], a[2], a[9], a[2]] + G[a[1], a[8], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[1], a[2]] - G[a[1], a[8], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[8], a[4], a[2], a[2]] + (3*G[a[1], a[8], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[8], a[4], a[4], a[2]] + 
   (3*G[a[1], a[8], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[8], a[4], a[6], a[2]] - G[a[1], a[8], a[4], a[6], a[3]] + 
   2*G[a[1], a[8], a[4], a[9], a[2]] - G[a[1], a[8], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[8], a[6], a[1], a[2]] - G[a[1], a[8], a[6], a[1], a[3]] - 
   4*G[a[1], a[8], a[6], a[2], a[2]] + G[a[1], a[8], a[6], a[2], a[3]] + 
   4*G[a[1], a[8], a[6], a[4], a[2]] - G[a[1], a[8], a[6], a[4], a[3]] - 
   4*G[a[1], a[8], a[6], a[9], a[2]] + G[a[1], a[8], a[6], a[9], a[3]] - 
   4*G[a[1], a[8], a[7], a[1], a[2]] + G[a[1], a[8], a[7], a[1], a[3]] + 
   4*G[a[1], a[8], a[7], a[2], a[2]] - G[a[1], a[8], a[7], a[2], a[3]] - 
   4*G[a[1], a[8], a[7], a[4], a[2]] + G[a[1], a[8], a[7], a[4], a[3]] + 
   4*G[a[1], a[8], a[7], a[9], a[2]] - G[a[1], a[8], a[7], a[9], a[3]] - 
   4*G[a[1], a[8], a[8], a[1], a[2]] + G[a[1], a[8], a[8], a[1], a[3]] + 
   4*G[a[1], a[8], a[8], a[2], a[2]] - G[a[1], a[8], a[8], a[2], a[3]] - 
   4*G[a[1], a[8], a[8], a[4], a[2]] + G[a[1], a[8], a[8], a[4], a[3]] + 
   4*G[a[1], a[8], a[8], a[9], a[2]] - G[a[1], a[8], a[8], a[9], a[3]] + 
   2*G[a[1], a[8], a[9], a[1], a[2]] - G[a[1], a[8], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[2], a[2]] - G[a[1], a[8], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[4], a[2]] - G[a[1], a[8], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[8], a[9], a[6], a[2]] + G[a[1], a[8], a[9], a[6], a[3]] + 
   2*G[a[1], a[8], a[9], a[9], a[2]] - G[a[1], a[8], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[1], a[1], a[2]] - G[a[1], a[9], a[1], a[1], a[3]] + 
   4*G[a[1], a[9], a[1], a[2], a[2]] - G[a[1], a[9], a[1], a[2], a[3]] + 
   2*G[a[1], a[9], a[1], a[4], a[2]] - G[a[1], a[9], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[9], a[1], a[6], a[2]] + 2*G[a[1], a[9], a[1], a[6], a[3]] + 
   6*G[a[1], a[9], a[1], a[9], a[2]] - (3*G[a[1], a[9], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[9], a[2], a[1], a[2]] - G[a[1], a[9], a[2], a[1], a[3]] - 
   4*G[a[1], a[9], a[2], a[2], a[2]] + G[a[1], a[9], a[2], a[2], a[3]] - 
   6*G[a[1], a[9], a[2], a[4], a[2]] + (3*G[a[1], a[9], a[2], a[4], a[3]])/
    2 + 6*G[a[1], a[9], a[2], a[9], a[2]] - 
   (3*G[a[1], a[9], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[9], a[3], a[1], a[2]] + G[a[1], a[9], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[2], a[2]] - G[a[1], a[9], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[4], a[2]] - G[a[1], a[9], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[3], a[9], a[2]] + G[a[1], a[9], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[4], a[1], a[2]] - G[a[1], a[9], a[4], a[1], a[3]] + 
   2*G[a[1], a[9], a[4], a[4], a[2]] - G[a[1], a[9], a[4], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[4], a[6], a[2]] + G[a[1], a[9], a[4], a[6], a[3]] + 
   2*G[a[1], a[9], a[4], a[9], a[2]] - G[a[1], a[9], a[4], a[9], a[3]]/2 - 
   8*G[a[1], a[9], a[6], a[1], a[2]] + 2*G[a[1], a[9], a[6], a[1], a[3]] - 
   4*G[a[1], a[9], a[6], a[4], a[2]] + G[a[1], a[9], a[6], a[4], a[3]] + 
   8*G[a[1], a[9], a[6], a[6], a[2]] - 2*G[a[1], a[9], a[6], a[6], a[3]] - 
   4*G[a[1], a[9], a[6], a[9], a[2]] + G[a[1], a[9], a[6], a[9], a[3]] + 
   2*G[a[1], a[9], a[7], a[1], a[2]] - G[a[1], a[9], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[2], a[2]] + G[a[1], a[9], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[7], a[4], a[2]] - G[a[1], a[9], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[9], a[2]] + G[a[1], a[9], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[1], a[2]] - G[a[1], a[9], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[2], a[2]] + G[a[1], a[9], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[4], a[2]] - G[a[1], a[9], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[9], a[2]] + G[a[1], a[9], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[9], a[1], a[2]] - G[a[1], a[9], a[9], a[1], a[3]] + 
   2*G[a[1], a[9], a[9], a[4], a[2]] - G[a[1], a[9], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[9], a[6], a[2]] + G[a[1], a[9], a[9], a[6], a[3]] + 
   2*G[a[1], a[9], a[9], a[9], a[2]] - G[a[1], a[9], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[1], a[2]] + G[a[1], a[9], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[2], a[2]] - G[a[1], a[9], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[4], a[2]] - G[a[1], a[9], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[9], a[2]] + G[a[1], a[9], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[1], a[2]] + G[a[1], a[10], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[2], a[2]] + G[a[1], a[10], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[4], a[2]] + G[a[1], a[10], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[1], a[6], a[2]] - G[a[1], a[10], a[1], a[6], a[3]] - 
   2*G[a[1], a[10], a[1], a[9], a[2]] + G[a[1], a[10], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[1], a[2]] + G[a[1], a[10], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[2], a[2], a[2]] - (3*G[a[1], a[10], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[2], a[4], a[2]] - 
   (3*G[a[1], a[10], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[2], a[6], a[2]] + G[a[1], a[10], a[2], a[6], a[3]] - 
   2*G[a[1], a[10], a[2], a[9], a[2]] + G[a[1], a[10], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[1], a[2]] + G[a[1], a[10], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[4], a[2], a[2]] - (3*G[a[1], a[10], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[4], a[4], a[2]] - 
   (3*G[a[1], a[10], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[4], a[6], a[2]] + G[a[1], a[10], a[4], a[6], a[3]] - 
   2*G[a[1], a[10], a[4], a[9], a[2]] + G[a[1], a[10], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[10], a[6], a[1], a[2]] - G[a[1], a[10], a[6], a[1], a[3]] - 
   4*G[a[1], a[10], a[6], a[2], a[2]] + G[a[1], a[10], a[6], a[2], a[3]] - 
   4*G[a[1], a[10], a[6], a[4], a[2]] + G[a[1], a[10], a[6], a[4], a[3]] + 
   4*G[a[1], a[10], a[6], a[9], a[2]] - G[a[1], a[10], a[6], a[9], a[3]] - 
   2*G[a[1], a[10], a[9], a[1], a[2]] + G[a[1], a[10], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[2], a[2]] + G[a[1], a[10], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[4], a[2]] + G[a[1], a[10], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[9], a[6], a[2]] - G[a[1], a[10], a[9], a[6], a[3]] - 
   2*G[a[1], a[10], a[9], a[9], a[2]] + G[a[1], a[10], a[9], a[9], a[3]]/2 - 
   (3*G[a[2], a[1], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[1], a[3]] - 6*G[a[2], a[1], a[4], a[2], a[3]] - 
   (9*G[a[2], a[1], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[6], a[3]] + (3*G[a[2], a[1], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[1], a[6], a[4], a[3]] - 
   3*G[a[2], a[1], a[6], a[9], a[3]] - (3*G[a[2], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[9], a[1], a[3]] + (3*G[a[2], a[1], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[1], a[9], a[6], a[3]] + 
   (3*G[a[2], a[1], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[1], a[3]] - 6*G[a[2], a[2], a[4], a[2], a[3]] - 
   (9*G[a[2], a[2], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[6], a[3]] + (3*G[a[2], a[2], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[2], a[6], a[4], a[3]] - 
   3*G[a[2], a[2], a[6], a[9], a[3]] - (3*G[a[2], a[2], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[9], a[1], a[3]] + (3*G[a[2], a[2], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[2], a[9], a[6], a[3]] + 
   (3*G[a[2], a[2], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[1], a[6], a[3]] - (3*G[a[2], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[2], a[6], a[3]] - (3*G[a[2], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[4], a[6], a[3]] - (3*G[a[2], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[3], a[6], a[1], a[3]] - 
   3*G[a[2], a[3], a[6], a[2], a[3]] - 3*G[a[2], a[3], a[6], a[4], a[3]] + 
   3*G[a[2], a[3], a[6], a[9], a[3]] - (3*G[a[2], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[9], a[6], a[3]] - (3*G[a[2], a[3], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[4], a[1], a[1], a[3]] + 
   3*G[a[2], a[4], a[1], a[2], a[3]] + (3*G[a[2], a[4], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[4], a[1], a[6], a[3]] + 
   (9*G[a[2], a[4], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[2], a[1], a[3]] - 15*G[a[2], a[4], a[2], a[2], a[3]] - 
   (33*G[a[2], a[4], a[2], a[4], a[3]])/2 + 
   12*G[a[2], a[4], a[2], a[6], a[3]] + (9*G[a[2], a[4], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[4], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[4], a[1], a[3]] - 12*G[a[2], a[4], a[4], a[2], a[3]] - 
   (21*G[a[2], a[4], a[4], a[4], a[3]])/2 + 
   9*G[a[2], a[4], a[4], a[6], a[3]] + (3*G[a[2], a[4], a[4], a[9], a[3]])/
    2 - 6*G[a[2], a[4], a[6], a[1], a[3]] + 
   12*G[a[2], a[4], a[6], a[2], a[3]] + 9*G[a[2], a[4], a[6], a[4], a[3]] - 
   6*G[a[2], a[4], a[6], a[6], a[3]] - 3*G[a[2], a[4], a[6], a[9], a[3]] + 
   (3*G[a[2], a[4], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[9], a[1], a[3]] + (3*G[a[2], a[4], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[4], a[9], a[6], a[3]] + 
   (3*G[a[2], a[4], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[9], a[3]])/2 + 
   3*G[a[2], a[6], a[1], a[4], a[3]] - 3*G[a[2], a[6], a[1], a[9], a[3]] + 
   3*G[a[2], a[6], a[2], a[4], a[3]] - 3*G[a[2], a[6], a[2], a[9], a[3]] + 
   3*G[a[2], a[6], a[3], a[1], a[3]] - 3*G[a[2], a[6], a[3], a[2], a[3]] - 
   3*G[a[2], a[6], a[3], a[4], a[3]] + 3*G[a[2], a[6], a[3], a[9], a[3]] - 
   6*G[a[2], a[6], a[4], a[1], a[3]] + 12*G[a[2], a[6], a[4], a[2], a[3]] + 
   9*G[a[2], a[6], a[4], a[4], a[3]] - 6*G[a[2], a[6], a[4], a[6], a[3]] - 
   3*G[a[2], a[6], a[4], a[9], a[3]] - 6*G[a[2], a[6], a[6], a[4], a[3]] + 
   6*G[a[2], a[6], a[6], a[9], a[3]] + 3*G[a[2], a[6], a[7], a[1], a[3]] - 
   3*G[a[2], a[6], a[7], a[2], a[3]] + 3*G[a[2], a[6], a[7], a[4], a[3]] - 
   3*G[a[2], a[6], a[7], a[9], a[3]] + 3*G[a[2], a[6], a[8], a[1], a[3]] - 
   3*G[a[2], a[6], a[8], a[2], a[3]] + 3*G[a[2], a[6], a[8], a[4], a[3]] - 
   3*G[a[2], a[6], a[8], a[9], a[3]] - 6*G[a[2], a[6], a[9], a[1], a[3]] - 
   3*G[a[2], a[6], a[9], a[4], a[3]] + 6*G[a[2], a[6], a[9], a[6], a[3]] - 
   3*G[a[2], a[6], a[9], a[9], a[3]] + 3*G[a[2], a[6], a[10], a[1], a[3]] - 
   3*G[a[2], a[6], a[10], a[2], a[3]] - 3*G[a[2], a[6], a[10], a[4], a[3]] + 
   3*G[a[2], a[6], a[10], a[9], a[3]] - (3*G[a[2], a[7], a[1], a[1], a[3]])/
    2 - (3*G[a[2], a[7], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[7], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[1], a[6], a[3]] - (3*G[a[2], a[7], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[7], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[2], a[6], a[3]] - (3*G[a[2], a[7], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[7], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[4], a[6], a[3]] + (3*G[a[2], a[7], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[7], a[6], a[1], a[3]] - 
   3*G[a[2], a[7], a[6], a[2], a[3]] + 3*G[a[2], a[7], a[6], a[4], a[3]] - 
   3*G[a[2], a[7], a[6], a[9], a[3]] - 3*G[a[2], a[7], a[7], a[1], a[3]] + 
   3*G[a[2], a[7], a[7], a[2], a[3]] - 3*G[a[2], a[7], a[7], a[4], a[3]] + 
   3*G[a[2], a[7], a[7], a[9], a[3]] - 3*G[a[2], a[7], a[8], a[1], a[3]] + 
   3*G[a[2], a[7], a[8], a[2], a[3]] - 3*G[a[2], a[7], a[8], a[4], a[3]] + 
   3*G[a[2], a[7], a[8], a[9], a[3]] + (3*G[a[2], a[7], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[7], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[7], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[9], a[6], a[3]] + (3*G[a[2], a[7], a[9], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[1], a[6], a[3]] - (3*G[a[2], a[8], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[2], a[6], a[3]] - (3*G[a[2], a[8], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[8], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[4], a[6], a[3]] + (3*G[a[2], a[8], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[8], a[6], a[1], a[3]] - 
   3*G[a[2], a[8], a[6], a[2], a[3]] + 3*G[a[2], a[8], a[6], a[4], a[3]] - 
   3*G[a[2], a[8], a[6], a[9], a[3]] - 3*G[a[2], a[8], a[7], a[1], a[3]] + 
   3*G[a[2], a[8], a[7], a[2], a[3]] - 3*G[a[2], a[8], a[7], a[4], a[3]] + 
   3*G[a[2], a[8], a[7], a[9], a[3]] - 3*G[a[2], a[8], a[8], a[1], a[3]] + 
   3*G[a[2], a[8], a[8], a[2], a[3]] - 3*G[a[2], a[8], a[8], a[4], a[3]] + 
   3*G[a[2], a[8], a[8], a[9], a[3]] + (3*G[a[2], a[8], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[8], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[8], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[9], a[6], a[3]] + (3*G[a[2], a[8], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[9], a[1], a[1], a[3]] + 
   3*G[a[2], a[9], a[1], a[2], a[3]] + (3*G[a[2], a[9], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[9], a[1], a[6], a[3]] + 
   (9*G[a[2], a[9], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[2], a[1], a[3]] - 3*G[a[2], a[9], a[2], a[2], a[3]] - 
   (9*G[a[2], a[9], a[2], a[4], a[3]])/2 + 
   (9*G[a[2], a[9], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[4], a[1], a[3]] + (3*G[a[2], a[9], a[4], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[4], a[6], a[3]] + 
   (3*G[a[2], a[9], a[4], a[9], a[3]])/2 - 
   6*G[a[2], a[9], a[6], a[1], a[3]] - 3*G[a[2], a[9], a[6], a[4], a[3]] + 
   6*G[a[2], a[9], a[6], a[6], a[3]] - 3*G[a[2], a[9], a[6], a[9], a[3]] + 
   (3*G[a[2], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[9], a[1], a[3]] + (3*G[a[2], a[9], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[9], a[6], a[3]] + 
   (3*G[a[2], a[9], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[1], a[6], a[3]] - (3*G[a[2], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[2], a[6], a[3]] - (3*G[a[2], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[4], a[6], a[3]] - (3*G[a[2], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[10], a[6], a[1], a[3]] - 
   3*G[a[2], a[10], a[6], a[2], a[3]] - 3*G[a[2], a[10], a[6], a[4], a[3]] + 
   3*G[a[2], a[10], a[6], a[9], a[3]] - (3*G[a[2], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[9], a[6], a[3]] - (3*G[a[2], a[10], a[9], a[9], a[3]])/
    2 - (3*G[a[3], a[1], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[1], a[6], a[2]] - (3*G[a[3], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[2], a[6], a[2]] - (3*G[a[3], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[4], a[6], a[2]] - (3*G[a[3], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[1], a[6], a[1], a[2]] + 
   3*G[a[3], a[1], a[6], a[2], a[2]] + 3*G[a[3], a[1], a[6], a[4], a[2]] - 
   6*G[a[3], a[1], a[6], a[6], a[2]] + 3*G[a[3], a[1], a[6], a[9], a[2]] - 
   (3*G[a[3], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[9], a[6], a[2]] - (3*G[a[3], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[1], a[6], a[2]] - (3*G[a[3], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[2], a[6], a[2]] - (3*G[a[3], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[4], a[6], a[2]] - (3*G[a[3], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[2], a[6], a[1], a[2]] - 
   9*G[a[3], a[2], a[6], a[2], a[2]] - 9*G[a[3], a[2], a[6], a[4], a[2]] + 
   6*G[a[3], a[2], a[6], a[6], a[2]] + 3*G[a[3], a[2], a[6], a[9], a[2]] - 
   (3*G[a[3], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[9], a[6], a[2]] - (3*G[a[3], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[1], a[6], a[2]] - (3*G[a[3], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[2], a[6], a[2]] - (3*G[a[3], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[4], a[6], a[2]] - (3*G[a[3], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[4], a[6], a[1], a[2]] - 
   9*G[a[3], a[4], a[6], a[2], a[2]] - 9*G[a[3], a[4], a[6], a[4], a[2]] + 
   6*G[a[3], a[4], a[6], a[6], a[2]] + 3*G[a[3], a[4], a[6], a[9], a[2]] - 
   (3*G[a[3], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[9], a[6], a[2]] - (3*G[a[3], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[3], a[6], a[1], a[1], a[2]] + 
   3*G[a[3], a[6], a[1], a[2], a[2]] + 3*G[a[3], a[6], a[1], a[4], a[2]] - 
   6*G[a[3], a[6], a[1], a[6], a[2]] + 3*G[a[3], a[6], a[1], a[9], a[2]] + 
   3*G[a[3], a[6], a[2], a[1], a[2]] - 9*G[a[3], a[6], a[2], a[2], a[2]] - 
   9*G[a[3], a[6], a[2], a[4], a[2]] + 6*G[a[3], a[6], a[2], a[6], a[2]] + 
   3*G[a[3], a[6], a[2], a[9], a[2]] + 3*G[a[3], a[6], a[4], a[1], a[2]] - 
   9*G[a[3], a[6], a[4], a[2], a[2]] - 9*G[a[3], a[6], a[4], a[4], a[2]] + 
   6*G[a[3], a[6], a[4], a[6], a[2]] + 3*G[a[3], a[6], a[4], a[9], a[2]] - 
   6*G[a[3], a[6], a[6], a[1], a[2]] + 6*G[a[3], a[6], a[6], a[2], a[2]] + 
   6*G[a[3], a[6], a[6], a[4], a[2]] - 6*G[a[3], a[6], a[6], a[9], a[2]] + 
   3*G[a[3], a[6], a[9], a[1], a[2]] + 3*G[a[3], a[6], a[9], a[2], a[2]] + 
   3*G[a[3], a[6], a[9], a[4], a[2]] - 6*G[a[3], a[6], a[9], a[6], a[2]] + 
   3*G[a[3], a[6], a[9], a[9], a[2]] - (3*G[a[3], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[3], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[1], a[6], a[2]] - (3*G[a[3], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[2], a[6], a[2]] - (3*G[a[3], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[4], a[6], a[2]] - (3*G[a[3], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[9], a[6], a[1], a[2]] + 
   3*G[a[3], a[9], a[6], a[2], a[2]] + 3*G[a[3], a[9], a[6], a[4], a[2]] - 
   6*G[a[3], a[9], a[6], a[6], a[2]] + 3*G[a[3], a[9], a[6], a[9], a[2]] - 
   (3*G[a[3], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[9], a[6], a[2]] - (3*G[a[3], a[9], a[9], a[9], a[2]])/
    2 + (3*G[a[4], a[1], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[1], a[6], a[3]] + 3*G[a[4], a[1], a[1], a[9], a[3]] + 
   (3*G[a[4], a[1], a[2], a[1], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[2], a[4], a[2]] - 3*G[a[4], a[1], a[2], a[6], a[3]] + 
   3*G[a[4], a[1], a[2], a[9], a[3]] - (3*G[a[4], a[1], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[3], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[4], a[1], a[3]])/2 - 
   3*G[a[4], a[1], a[4], a[2], a[2]] - (9*G[a[4], a[1], a[4], a[2], a[3]])/
    2 - 3*G[a[4], a[1], a[4], a[4], a[3]] + 
   3*G[a[4], a[1], a[4], a[9], a[3]] - 3*G[a[4], a[1], a[6], a[1], a[3]] - 
   3*G[a[4], a[1], a[6], a[2], a[3]] + 6*G[a[4], a[1], a[6], a[6], a[3]] - 
   6*G[a[4], a[1], a[6], a[9], a[3]] - (3*G[a[4], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[9], a[4], a[3]] - 6*G[a[4], a[1], a[9], a[6], a[3]] + 
   3*G[a[4], a[1], a[9], a[9], a[3]] - (3*G[a[4], a[1], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[10], a[9], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[2], a[1], a[4], a[2]] - 3*G[a[4], a[2], a[1], a[6], a[3]] + 
   3*G[a[4], a[2], a[1], a[9], a[3]] + (3*G[a[4], a[2], a[2], a[1], a[2]])/
    2 + (3*G[a[4], a[2], a[2], a[1], a[3]])/2 - 
   (21*G[a[4], a[2], a[2], a[2], a[3]])/2 - 
   12*G[a[4], a[2], a[2], a[4], a[3]] + 9*G[a[4], a[2], a[2], a[6], a[3]] + 
   3*G[a[4], a[2], a[2], a[9], a[3]] - G[a[4], a[2], a[2], a[11], a[2]] + 
   G[a[4], a[2], a[2], a[12], a[2]]/2 - (3*G[a[4], a[2], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[4], a[2], a[4], a[1], a[2]] + (9*G[a[4], a[2], a[4], a[1], a[3]])/
    2 - (33*G[a[4], a[2], a[4], a[2], a[3]])/2 - 
   15*G[a[4], a[2], a[4], a[4], a[3]] + 12*G[a[4], a[2], a[4], a[6], a[3]] + 
   3*G[a[4], a[2], a[4], a[9], a[3]] - G[a[4], a[2], a[4], a[11], a[2]] + 
   G[a[4], a[2], a[4], a[12], a[2]]/2 - 3*G[a[4], a[2], a[6], a[1], a[3]] + 
   9*G[a[4], a[2], a[6], a[2], a[3]] + 12*G[a[4], a[2], a[6], a[4], a[3]] - 
   6*G[a[4], a[2], a[6], a[6], a[3]] - 6*G[a[4], a[2], a[6], a[9], a[3]] - 
   (3*G[a[4], a[2], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[2], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[2], a[9], a[4], a[3]] - 6*G[a[4], a[2], a[9], a[6], a[3]] + 
   3*G[a[4], a[2], a[9], a[9], a[3]] - (3*G[a[4], a[2], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[10], a[9], a[3]])/2 - G[a[4], a[2], a[11], a[2], 
    a[2]] - G[a[4], a[2], a[11], a[4], a[2]] + 
   2*G[a[4], a[2], a[11], a[11], a[2]] - G[a[4], a[2], a[11], a[12], a[2]] + 
   G[a[4], a[2], a[12], a[2], a[2]]/2 + G[a[4], a[2], a[12], a[4], a[2]]/2 - 
   G[a[4], a[2], a[12], a[11], a[2]] + G[a[4], a[2], a[12], a[12], a[2]]/2 - 
   (3*G[a[4], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[1], a[6], a[3]] - (3*G[a[4], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[2], a[6], a[3]] - (3*G[a[4], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[4], a[6], a[3]] - (3*G[a[4], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[3], a[6], a[1], a[3]] - 
   3*G[a[4], a[3], a[6], a[2], a[3]] - 3*G[a[4], a[3], a[6], a[4], a[3]] + 
   3*G[a[4], a[3], a[6], a[9], a[3]] - (3*G[a[4], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[9], a[6], a[3]] - (3*G[a[4], a[3], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[4], a[1], a[1], a[3]])/2 - 
   3*G[a[4], a[4], a[1], a[2], a[2]] + (3*G[a[4], a[4], a[1], a[2], a[3]])/
    2 - 3*G[a[4], a[4], a[1], a[6], a[3]] + 
   3*G[a[4], a[4], a[1], a[9], a[3]] - 3*G[a[4], a[4], a[2], a[1], a[2]] + 
   (3*G[a[4], a[4], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[4], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[4], a[2], a[4], a[3]] + 3*G[a[4], a[4], a[2], a[6], a[3]] + 
   3*G[a[4], a[4], a[2], a[9], a[3]] - G[a[4], a[4], a[2], a[11], a[2]] + 
   G[a[4], a[4], a[2], a[12], a[2]]/2 - (3*G[a[4], a[4], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[4], a[6], a[1], a[3]] + 3*G[a[4], a[4], a[6], a[2], a[3]] + 
   G[a[4], a[4], a[6], a[5], a[2]]/2 + (3*G[a[4], a[4], a[7], a[1], a[3]])/
    2 - (3*G[a[4], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[9], a[3]])/2 - G[a[4], a[4], a[11], a[2], 
    a[2]] + G[a[4], a[4], a[12], a[2], a[2]]/2 + 
   3*G[a[4], a[5], a[4], a[2], a[2]] - 3*G[a[4], a[6], a[1], a[1], a[3]] - 
   3*G[a[4], a[6], a[1], a[2], a[3]] + 6*G[a[4], a[6], a[1], a[6], a[3]] - 
   6*G[a[4], a[6], a[1], a[9], a[3]] - 3*G[a[4], a[6], a[2], a[1], a[3]] + 
   9*G[a[4], a[6], a[2], a[2], a[3]] + 12*G[a[4], a[6], a[2], a[4], a[3]] - 
   G[a[4], a[6], a[2], a[5], a[2]]/2 - 6*G[a[4], a[6], a[2], a[6], a[3]] - 
   6*G[a[4], a[6], a[2], a[9], a[3]] + 3*G[a[4], a[6], a[3], a[1], a[3]] - 
   3*G[a[4], a[6], a[3], a[2], a[3]] - 3*G[a[4], a[6], a[3], a[4], a[3]] + 
   3*G[a[4], a[6], a[3], a[9], a[3]] - 3*G[a[4], a[6], a[4], a[1], a[3]] + 
   3*G[a[4], a[6], a[4], a[2], a[3]] + G[a[4], a[6], a[4], a[5], a[2]] - 
   G[a[4], a[6], a[5], a[2], a[2]]/2 - G[a[4], a[6], a[5], a[5], a[2]]/2 + 
   6*G[a[4], a[6], a[6], a[1], a[3]] - 6*G[a[4], a[6], a[6], a[2], a[3]] - 
   (3*G[a[4], a[6], a[6], a[5], a[2]])/2 - 
   3*G[a[4], a[6], a[7], a[1], a[3]] + 3*G[a[4], a[6], a[7], a[2], a[3]] - 
   3*G[a[4], a[6], a[7], a[4], a[3]] + 3*G[a[4], a[6], a[7], a[9], a[3]] - 
   3*G[a[4], a[6], a[8], a[1], a[3]] + 3*G[a[4], a[6], a[8], a[2], a[3]] - 
   3*G[a[4], a[6], a[8], a[4], a[3]] + 3*G[a[4], a[6], a[8], a[9], a[3]] - 
   3*G[a[4], a[6], a[9], a[1], a[3]] + 3*G[a[4], a[6], a[9], a[2], a[3]] + 
   3*G[a[4], a[6], a[10], a[1], a[3]] - 3*G[a[4], a[6], a[10], a[2], a[3]] - 
   3*G[a[4], a[6], a[10], a[4], a[3]] + 3*G[a[4], a[6], a[10], a[9], a[3]] + 
   (3*G[a[4], a[7], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[1], a[6], a[3]] + (3*G[a[4], a[7], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[7], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[2], a[6], a[3]] + (3*G[a[4], a[7], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[7], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[4], a[6], a[3]] - (3*G[a[4], a[7], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[7], a[6], a[1], a[3]] + 
   3*G[a[4], a[7], a[6], a[2], a[3]] - 3*G[a[4], a[7], a[6], a[4], a[3]] + 
   3*G[a[4], a[7], a[6], a[9], a[3]] + 3*G[a[4], a[7], a[7], a[1], a[3]] - 
   3*G[a[4], a[7], a[7], a[2], a[3]] + 3*G[a[4], a[7], a[7], a[4], a[3]] - 
   3*G[a[4], a[7], a[7], a[9], a[3]] + 3*G[a[4], a[7], a[8], a[1], a[3]] - 
   3*G[a[4], a[7], a[8], a[2], a[3]] + 3*G[a[4], a[7], a[8], a[4], a[3]] - 
   3*G[a[4], a[7], a[8], a[9], a[3]] - (3*G[a[4], a[7], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[7], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[7], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[9], a[6], a[3]] - (3*G[a[4], a[7], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[1], a[6], a[3]] + (3*G[a[4], a[8], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[2], a[6], a[3]] + (3*G[a[4], a[8], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[8], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[4], a[6], a[3]] - (3*G[a[4], a[8], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[8], a[6], a[1], a[3]] + 
   3*G[a[4], a[8], a[6], a[2], a[3]] - 3*G[a[4], a[8], a[6], a[4], a[3]] + 
   3*G[a[4], a[8], a[6], a[9], a[3]] + 3*G[a[4], a[8], a[7], a[1], a[3]] - 
   3*G[a[4], a[8], a[7], a[2], a[3]] + 3*G[a[4], a[8], a[7], a[4], a[3]] - 
   3*G[a[4], a[8], a[7], a[9], a[3]] + 3*G[a[4], a[8], a[8], a[1], a[3]] - 
   3*G[a[4], a[8], a[8], a[2], a[3]] + 3*G[a[4], a[8], a[8], a[4], a[3]] - 
   3*G[a[4], a[8], a[8], a[9], a[3]] - (3*G[a[4], a[8], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[8], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[8], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[9], a[6], a[3]] - (3*G[a[4], a[8], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[9], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[1], a[6], a[3]] + 3*G[a[4], a[9], a[1], a[9], a[3]] + 
   (3*G[a[4], a[9], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[9], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[9], a[2], a[4], a[3]] + 3*G[a[4], a[9], a[2], a[6], a[3]] + 
   3*G[a[4], a[9], a[2], a[9], a[3]] - (3*G[a[4], a[9], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[6], a[1], a[3]] + 3*G[a[4], a[9], a[6], a[2], a[3]] + 
   (3*G[a[4], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[1], a[6], a[3]] - (3*G[a[4], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[2], a[6], a[3]] - (3*G[a[4], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[4], a[6], a[3]] - (3*G[a[4], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[10], a[6], a[1], a[3]] - 
   3*G[a[4], a[10], a[6], a[2], a[3]] - 3*G[a[4], a[10], a[6], a[4], a[3]] + 
   3*G[a[4], a[10], a[6], a[9], a[3]] - (3*G[a[4], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[9], a[6], a[3]] - (3*G[a[4], a[10], a[9], a[9], a[3]])/
    2 - G[a[4], a[11], a[2], a[2], a[2]] - G[a[4], a[11], a[2], a[4], a[2]] + 
   2*G[a[4], a[11], a[2], a[11], a[2]] - G[a[4], a[11], a[2], a[12], a[2]] - 
   G[a[4], a[11], a[4], a[2], a[2]] + 2*G[a[4], a[11], a[11], a[2], a[2]] - 
   G[a[4], a[11], a[12], a[2], a[2]] + G[a[4], a[12], a[2], a[2], a[2]]/2 + 
   G[a[4], a[12], a[2], a[4], a[2]]/2 - G[a[4], a[12], a[2], a[11], a[2]] + 
   G[a[4], a[12], a[2], a[12], a[2]]/2 + G[a[4], a[12], a[4], a[2], a[2]]/2 - 
   G[a[4], a[12], a[11], a[2], a[2]] + G[a[4], a[12], a[12], a[2], a[2]]/2 - 
   G[a[5], a[2], a[2], a[11], a[2]] + G[a[5], a[2], a[2], a[12], a[2]] + 
   2*G[a[5], a[2], a[4], a[11], a[2]] - G[a[5], a[2], a[4], a[12], a[2]] - 
   G[a[5], a[2], a[5], a[11], a[2]] + G[a[5], a[2], a[5], a[12], a[2]] + 
   G[a[5], a[2], a[6], a[4], a[2]] - G[a[5], a[2], a[6], a[12], a[2]] + 
   G[a[5], a[2], a[11], a[4], a[2]] - 2*G[a[5], a[2], a[11], a[11], a[2]] + 
   G[a[5], a[2], a[11], a[12], a[2]] - G[a[5], a[2], a[12], a[4], a[2]] + 
   2*G[a[5], a[2], a[12], a[11], a[2]] - G[a[5], a[2], a[12], a[12], a[2]] + 
   (3*G[a[5], a[4], a[2], a[2], a[2]])/2 + G[a[5], a[4], a[2], a[11], a[2]] - 
   G[a[5], a[4], a[2], a[12], a[2]]/2 + 3*G[a[5], a[4], a[4], a[2], a[2]] + 
   G[a[5], a[4], a[11], a[2], a[2]] - G[a[5], a[4], a[12], a[2], a[2]]/2 - 
   G[a[5], a[5], a[2], a[11], a[2]] + G[a[5], a[5], a[2], a[12], a[2]] - 
   (3*G[a[5], a[5], a[4], a[2], a[2]])/2 + G[a[5], a[5], a[6], a[11], a[2]]/
    2 - G[a[5], a[5], a[6], a[12], a[2]]/2 - G[a[5], a[5], a[11], a[2], a[2]]/
    2 + G[a[5], a[5], a[12], a[2], a[2]]/2 + G[a[5], a[6], a[2], a[4], 
    a[2]] + G[a[5], a[6], a[2], a[11], a[2]] - 
   (3*G[a[5], a[6], a[2], a[12], a[2]])/2 + G[a[5], a[6], a[4], a[2], a[2]]/
    2 - G[a[5], a[6], a[4], a[11], a[2]] + G[a[5], a[6], a[4], a[12], a[2]]/
    2 + G[a[5], a[6], a[5], a[11], a[2]]/2 - G[a[5], a[6], a[5], a[12], a[2]]/
    2 + G[a[5], a[6], a[6], a[2], a[2]]/2 - G[a[5], a[6], a[6], a[4], a[2]] - 
   G[a[5], a[6], a[6], a[11], a[2]]/2 + G[a[5], a[6], a[6], a[12], a[2]] - 
   G[a[5], a[6], a[11], a[4], a[2]]/2 + G[a[5], a[6], a[11], a[11], a[2]] - 
   G[a[5], a[6], a[11], a[12], a[2]]/2 - G[a[5], a[6], a[12], a[2], a[2]]/2 + 
   G[a[5], a[6], a[12], a[4], a[2]]/2 - G[a[5], a[6], a[12], a[11], a[2]] + 
   G[a[5], a[6], a[12], a[12], a[2]]/2 + G[a[5], a[11], a[2], a[2], a[2]]/2 + 
   G[a[5], a[11], a[2], a[4], a[2]]/2 - G[a[5], a[11], a[2], a[11], a[2]] + 
   G[a[5], a[11], a[2], a[12], a[2]]/2 + G[a[5], a[11], a[4], a[2], a[2]]/2 - 
   G[a[5], a[11], a[11], a[2], a[2]] + G[a[5], a[11], a[12], a[2], a[2]]/2 - 
   G[a[5], a[12], a[2], a[2], a[2]]/2 - G[a[5], a[12], a[2], a[4], a[2]]/2 + 
   G[a[5], a[12], a[2], a[11], a[2]] - G[a[5], a[12], a[2], a[12], a[2]]/2 - 
   G[a[5], a[12], a[4], a[2], a[2]]/2 + G[a[5], a[12], a[11], a[2], a[2]] - 
   G[a[5], a[12], a[12], a[2], a[2]]/2 - (3*G[a[6], a[1], a[1], a[2], a[2]])/
    2 + 2*G[a[6], a[1], a[1], a[4], a[2]] + G[a[6], a[1], a[1], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[9], a[2]] - G[a[6], a[1], a[1], a[9], a[3]] - 
   (3*G[a[6], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[6], a[1], a[2], a[2], a[2]])/2 + 
   5*G[a[6], a[1], a[2], a[4], a[2]] + G[a[6], a[1], a[2], a[4], a[3]] - 
   2*G[a[6], a[1], a[2], a[9], a[2]] - G[a[6], a[1], a[2], a[9], a[3]] + 
   2*G[a[6], a[1], a[3], a[1], a[2]] + G[a[6], a[1], a[3], a[1], a[3]] - 
   2*G[a[6], a[1], a[3], a[2], a[2]] - G[a[6], a[1], a[3], a[2], a[3]] - 
   2*G[a[6], a[1], a[3], a[4], a[2]] - G[a[6], a[1], a[3], a[4], a[3]] + 
   2*G[a[6], a[1], a[3], a[9], a[2]] + G[a[6], a[1], a[3], a[9], a[3]] - 
   4*G[a[6], a[1], a[4], a[1], a[2]] - 2*G[a[6], a[1], a[4], a[1], a[3]] + 
   11*G[a[6], a[1], a[4], a[2], a[2]] + 4*G[a[6], a[1], a[4], a[2], a[3]] + 
   6*G[a[6], a[1], a[4], a[4], a[2]] + 3*G[a[6], a[1], a[4], a[4], a[3]] - 
   4*G[a[6], a[1], a[4], a[6], a[2]] - 2*G[a[6], a[1], a[4], a[6], a[3]] - 
   2*G[a[6], a[1], a[4], a[9], a[2]] - G[a[6], a[1], a[4], a[9], a[3]] - 
   4*G[a[6], a[1], a[6], a[4], a[2]] - 2*G[a[6], a[1], a[6], a[4], a[3]] + 
   4*G[a[6], a[1], a[6], a[9], a[2]] + 2*G[a[6], a[1], a[6], a[9], a[3]] + 
   2*G[a[6], a[1], a[7], a[1], a[2]] + G[a[6], a[1], a[7], a[1], a[3]] - 
   2*G[a[6], a[1], a[7], a[2], a[2]] - G[a[6], a[1], a[7], a[2], a[3]] + 
   2*G[a[6], a[1], a[7], a[4], a[2]] + G[a[6], a[1], a[7], a[4], a[3]] - 
   2*G[a[6], a[1], a[7], a[9], a[2]] - G[a[6], a[1], a[7], a[9], a[3]] + 
   2*G[a[6], a[1], a[8], a[1], a[2]] + G[a[6], a[1], a[8], a[1], a[3]] - 
   2*G[a[6], a[1], a[8], a[2], a[2]] - G[a[6], a[1], a[8], a[2], a[3]] + 
   2*G[a[6], a[1], a[8], a[4], a[2]] + G[a[6], a[1], a[8], a[4], a[3]] - 
   2*G[a[6], a[1], a[8], a[9], a[2]] - G[a[6], a[1], a[8], a[9], a[3]] - 
   4*G[a[6], a[1], a[9], a[1], a[2]] - 2*G[a[6], a[1], a[9], a[1], a[3]] - 
   2*G[a[6], a[1], a[9], a[4], a[2]] - G[a[6], a[1], a[9], a[4], a[3]] + 
   4*G[a[6], a[1], a[9], a[6], a[2]] + 2*G[a[6], a[1], a[9], a[6], a[3]] - 
   2*G[a[6], a[1], a[9], a[9], a[2]] - G[a[6], a[1], a[9], a[9], a[3]] + 
   2*G[a[6], a[1], a[10], a[1], a[2]] + G[a[6], a[1], a[10], a[1], a[3]] - 
   2*G[a[6], a[1], a[10], a[2], a[2]] - G[a[6], a[1], a[10], a[2], a[3]] - 
   2*G[a[6], a[1], a[10], a[4], a[2]] - G[a[6], a[1], a[10], a[4], a[3]] + 
   2*G[a[6], a[1], a[10], a[9], a[2]] + G[a[6], a[1], a[10], a[9], a[3]] - 
   (3*G[a[6], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[6], a[2], a[1], a[2], a[2]])/2 + 
   5*G[a[6], a[2], a[1], a[4], a[2]] + G[a[6], a[2], a[1], a[4], a[3]] - 
   2*G[a[6], a[2], a[1], a[9], a[2]] - G[a[6], a[2], a[1], a[9], a[3]] - 
   (3*G[a[6], a[2], a[2], a[1], a[2]])/2 + G[a[6], a[2], a[2], a[4], a[3]] - 
   2*G[a[6], a[2], a[2], a[9], a[2]] - G[a[6], a[2], a[2], a[9], a[3]] + 
   2*G[a[6], a[2], a[2], a[11], a[2]] - (3*G[a[6], a[2], a[2], a[12], a[2]])/
    2 + G[a[6], a[2], a[2], a[13], a[2]] - G[a[6], a[2], a[2], a[14], a[2]]/
    2 - G[a[6], a[2], a[2], a[16], a[2]] + G[a[6], a[2], a[2], a[18], a[2]] + 
   2*G[a[6], a[2], a[3], a[1], a[2]] + G[a[6], a[2], a[3], a[1], a[3]] - 
   2*G[a[6], a[2], a[3], a[2], a[2]] - G[a[6], a[2], a[3], a[2], a[3]] - 
   2*G[a[6], a[2], a[3], a[4], a[2]] - G[a[6], a[2], a[3], a[4], a[3]] + 
   2*G[a[6], a[2], a[3], a[9], a[2]] + G[a[6], a[2], a[3], a[9], a[3]] - 
   G[a[6], a[2], a[4], a[1], a[2]] - 2*G[a[6], a[2], a[4], a[1], a[3]] + 
   4*G[a[6], a[2], a[4], a[2], a[3]] + 3*G[a[6], a[2], a[4], a[4], a[3]] - 
   2*G[a[6], a[2], a[4], a[6], a[3]] - 2*G[a[6], a[2], a[4], a[9], a[2]] - 
   G[a[6], a[2], a[4], a[9], a[3]] - G[a[6], a[2], a[4], a[11], a[2]] + 
   G[a[6], a[2], a[4], a[12], a[2]]/2 + G[a[6], a[2], a[5], a[11], a[2]] - 
   G[a[6], a[2], a[5], a[12], a[2]] - 2*G[a[6], a[2], a[6], a[4], a[3]] + 
   4*G[a[6], a[2], a[6], a[9], a[2]] + 2*G[a[6], a[2], a[6], a[9], a[3]] + 
   G[a[6], a[2], a[6], a[12], a[2]] + G[a[6], a[2], a[6], a[16], a[2]] - 
   G[a[6], a[2], a[6], a[18], a[2]] + 2*G[a[6], a[2], a[7], a[1], a[2]] + 
   G[a[6], a[2], a[7], a[1], a[3]] - 2*G[a[6], a[2], a[7], a[2], a[2]] - 
   G[a[6], a[2], a[7], a[2], a[3]] + 2*G[a[6], a[2], a[7], a[4], a[2]] + 
   G[a[6], a[2], a[7], a[4], a[3]] - 2*G[a[6], a[2], a[7], a[9], a[2]] - 
   G[a[6], a[2], a[7], a[9], a[3]] + 2*G[a[6], a[2], a[8], a[1], a[2]] + 
   G[a[6], a[2], a[8], a[1], a[3]] - 2*G[a[6], a[2], a[8], a[2], a[2]] - 
   G[a[6], a[2], a[8], a[2], a[3]] + 2*G[a[6], a[2], a[8], a[4], a[2]] + 
   G[a[6], a[2], a[8], a[4], a[3]] - 2*G[a[6], a[2], a[8], a[9], a[2]] - 
   G[a[6], a[2], a[8], a[9], a[3]] - 4*G[a[6], a[2], a[9], a[1], a[2]] - 
   2*G[a[6], a[2], a[9], a[1], a[3]] - 2*G[a[6], a[2], a[9], a[4], a[2]] - 
   G[a[6], a[2], a[9], a[4], a[3]] + 4*G[a[6], a[2], a[9], a[6], a[2]] + 
   2*G[a[6], a[2], a[9], a[6], a[3]] - 2*G[a[6], a[2], a[9], a[9], a[2]] - 
   G[a[6], a[2], a[9], a[9], a[3]] + 2*G[a[6], a[2], a[10], a[1], a[2]] + 
   G[a[6], a[2], a[10], a[1], a[3]] - 2*G[a[6], a[2], a[10], a[2], a[2]] - 
   G[a[6], a[2], a[10], a[2], a[3]] - 2*G[a[6], a[2], a[10], a[4], a[2]] - 
   G[a[6], a[2], a[10], a[4], a[3]] + 2*G[a[6], a[2], a[10], a[9], a[2]] + 
   G[a[6], a[2], a[10], a[9], a[3]] + G[a[6], a[2], a[11], a[2], a[2]] - 
   G[a[6], a[2], a[12], a[2], a[2]]/2 + G[a[6], a[2], a[12], a[4], a[2]]/2 - 
   G[a[6], a[2], a[12], a[11], a[2]] + G[a[6], a[2], a[12], a[12], a[2]]/2 + 
   G[a[6], a[2], a[13], a[2], a[2]] - 2*G[a[6], a[2], a[13], a[13], a[2]] + 
   G[a[6], a[2], a[13], a[14], a[2]] - G[a[6], a[2], a[14], a[2], a[2]]/2 + 
   G[a[6], a[2], a[14], a[13], a[2]] - G[a[6], a[2], a[14], a[14], a[2]]/2 + 
   G[a[6], a[2], a[16], a[16], a[2]]/2 - G[a[6], a[2], a[18], a[18], a[2]]/
    2 + 2*G[a[6], a[3], a[1], a[1], a[2]] + G[a[6], a[3], a[1], a[1], a[3]] + 
   2*G[a[6], a[3], a[1], a[2], a[2]] + G[a[6], a[3], a[1], a[2], a[3]] + 
   2*G[a[6], a[3], a[1], a[4], a[2]] + G[a[6], a[3], a[1], a[4], a[3]] - 
   4*G[a[6], a[3], a[1], a[6], a[2]] - 2*G[a[6], a[3], a[1], a[6], a[3]] + 
   2*G[a[6], a[3], a[1], a[9], a[2]] + G[a[6], a[3], a[1], a[9], a[3]] + 
   2*G[a[6], a[3], a[2], a[1], a[2]] + G[a[6], a[3], a[2], a[1], a[3]] - 
   6*G[a[6], a[3], a[2], a[2], a[2]] - 3*G[a[6], a[3], a[2], a[2], a[3]] - 
   6*G[a[6], a[3], a[2], a[4], a[2]] - 3*G[a[6], a[3], a[2], a[4], a[3]] + 
   4*G[a[6], a[3], a[2], a[6], a[2]] + 2*G[a[6], a[3], a[2], a[6], a[3]] + 
   2*G[a[6], a[3], a[2], a[9], a[2]] + G[a[6], a[3], a[2], a[9], a[3]] + 
   2*G[a[6], a[3], a[4], a[1], a[2]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   6*G[a[6], a[3], a[4], a[2], a[2]] - 3*G[a[6], a[3], a[4], a[2], a[3]] - 
   6*G[a[6], a[3], a[4], a[4], a[2]] - 3*G[a[6], a[3], a[4], a[4], a[3]] + 
   4*G[a[6], a[3], a[4], a[6], a[2]] + 2*G[a[6], a[3], a[4], a[6], a[3]] + 
   2*G[a[6], a[3], a[4], a[9], a[2]] + G[a[6], a[3], a[4], a[9], a[3]] - 
   4*G[a[6], a[3], a[6], a[1], a[2]] - 2*G[a[6], a[3], a[6], a[1], a[3]] + 
   4*G[a[6], a[3], a[6], a[2], a[2]] + 2*G[a[6], a[3], a[6], a[2], a[3]] + 
   4*G[a[6], a[3], a[6], a[4], a[2]] + 2*G[a[6], a[3], a[6], a[4], a[3]] - 
   4*G[a[6], a[3], a[6], a[9], a[2]] - 2*G[a[6], a[3], a[6], a[9], a[3]] + 
   2*G[a[6], a[3], a[9], a[1], a[2]] + G[a[6], a[3], a[9], a[1], a[3]] + 
   2*G[a[6], a[3], a[9], a[2], a[2]] + G[a[6], a[3], a[9], a[2], a[3]] + 
   2*G[a[6], a[3], a[9], a[4], a[2]] + G[a[6], a[3], a[9], a[4], a[3]] - 
   4*G[a[6], a[3], a[9], a[6], a[2]] - 2*G[a[6], a[3], a[9], a[6], a[3]] + 
   2*G[a[6], a[3], a[9], a[9], a[2]] + G[a[6], a[3], a[9], a[9], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[2]]/2 - 2*G[a[6], a[4], a[1], a[1], a[3]] + 
   2*G[a[6], a[4], a[1], a[2], a[2]] - 2*G[a[6], a[4], a[1], a[2], a[3]] - 
   2*G[a[6], a[4], a[1], a[4], a[2]] - G[a[6], a[4], a[1], a[4], a[3]] + 
   2*G[a[6], a[4], a[1], a[6], a[2]] + 4*G[a[6], a[4], a[1], a[6], a[3]] - 
   3*G[a[6], a[4], a[1], a[9], a[2]] - 3*G[a[6], a[4], a[1], a[9], a[3]] + 
   2*G[a[6], a[4], a[2], a[1], a[2]] - 2*G[a[6], a[4], a[2], a[1], a[3]] + 
   10*G[a[6], a[4], a[2], a[2], a[3]] + 11*G[a[6], a[4], a[2], a[4], a[3]] - 
   G[a[6], a[4], a[2], a[5], a[2]] - 8*G[a[6], a[4], a[2], a[6], a[3]] - 
   3*G[a[6], a[4], a[2], a[9], a[2]] - 3*G[a[6], a[4], a[2], a[9], a[3]] - 
   G[a[6], a[4], a[2], a[11], a[2]] + G[a[6], a[4], a[2], a[12], a[2]]/2 + 
   2*G[a[6], a[4], a[3], a[1], a[2]] + G[a[6], a[4], a[3], a[1], a[3]] - 
   2*G[a[6], a[4], a[3], a[2], a[2]] - G[a[6], a[4], a[3], a[2], a[3]] - 
   2*G[a[6], a[4], a[3], a[4], a[2]] - G[a[6], a[4], a[3], a[4], a[3]] + 
   2*G[a[6], a[4], a[3], a[9], a[2]] + G[a[6], a[4], a[3], a[9], a[3]] - 
   4*G[a[6], a[4], a[4], a[1], a[2]] - 2*G[a[6], a[4], a[4], a[1], a[3]] + 
   8*G[a[6], a[4], a[4], a[2], a[3]] + 7*G[a[6], a[4], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[5], a[2]] - 6*G[a[6], a[4], a[4], a[6], a[3]] + 
   G[a[6], a[4], a[4], a[9], a[2]] - G[a[6], a[4], a[4], a[9], a[3]] - 
   G[a[6], a[4], a[4], a[11], a[2]] + G[a[6], a[4], a[4], a[12], a[2]]/2 - 
   G[a[6], a[4], a[5], a[2], a[2]] - G[a[6], a[4], a[5], a[5], a[2]] + 
   2*G[a[6], a[4], a[6], a[1], a[2]] + 4*G[a[6], a[4], a[6], a[1], a[3]] - 
   8*G[a[6], a[4], a[6], a[2], a[3]] - 6*G[a[6], a[4], a[6], a[4], a[3]] - 
   (3*G[a[6], a[4], a[6], a[5], a[2]])/2 + 
   4*G[a[6], a[4], a[6], a[6], a[3]] - 2*G[a[6], a[4], a[6], a[9], a[2]] + 
   2*G[a[6], a[4], a[6], a[9], a[3]] - 2*G[a[6], a[4], a[7], a[1], a[2]] - 
   G[a[6], a[4], a[7], a[1], a[3]] + 2*G[a[6], a[4], a[7], a[2], a[2]] + 
   G[a[6], a[4], a[7], a[2], a[3]] - 2*G[a[6], a[4], a[7], a[4], a[2]] - 
   G[a[6], a[4], a[7], a[4], a[3]] + 2*G[a[6], a[4], a[7], a[9], a[2]] + 
   G[a[6], a[4], a[7], a[9], a[3]] - 2*G[a[6], a[4], a[8], a[1], a[2]] - 
   G[a[6], a[4], a[8], a[1], a[3]] + 2*G[a[6], a[4], a[8], a[2], a[2]] + 
   G[a[6], a[4], a[8], a[2], a[3]] - 2*G[a[6], a[4], a[8], a[4], a[2]] - 
   G[a[6], a[4], a[8], a[4], a[3]] + 2*G[a[6], a[4], a[8], a[9], a[2]] + 
   G[a[6], a[4], a[8], a[9], a[3]] - G[a[6], a[4], a[9], a[1], a[2]] - 
   2*G[a[6], a[4], a[9], a[1], a[3]] + 3*G[a[6], a[4], a[9], a[2], a[2]] + 
   G[a[6], a[4], a[9], a[4], a[2]] - G[a[6], a[4], a[9], a[4], a[3]] - 
   2*G[a[6], a[4], a[9], a[6], a[2]] + 2*G[a[6], a[4], a[9], a[6], a[3]] + 
   G[a[6], a[4], a[9], a[9], a[2]] - G[a[6], a[4], a[9], a[9], a[3]] + 
   2*G[a[6], a[4], a[10], a[1], a[2]] + G[a[6], a[4], a[10], a[1], a[3]] - 
   2*G[a[6], a[4], a[10], a[2], a[2]] - G[a[6], a[4], a[10], a[2], a[3]] - 
   2*G[a[6], a[4], a[10], a[4], a[2]] - G[a[6], a[4], a[10], a[4], a[3]] + 
   2*G[a[6], a[4], a[10], a[9], a[2]] + G[a[6], a[4], a[10], a[9], a[3]] - 
   G[a[6], a[4], a[11], a[2], a[2]] - G[a[6], a[4], a[11], a[4], a[2]] + 
   2*G[a[6], a[4], a[11], a[11], a[2]] - G[a[6], a[4], a[11], a[12], a[2]] + 
   G[a[6], a[4], a[12], a[2], a[2]]/2 + G[a[6], a[4], a[12], a[4], a[2]]/2 - 
   G[a[6], a[4], a[12], a[11], a[2]] + G[a[6], a[4], a[12], a[12], a[2]]/2 + 
   G[a[6], a[5], a[2], a[4], a[2]] + G[a[6], a[5], a[2], a[11], a[2]] - 
   G[a[6], a[5], a[2], a[12], a[2]] + G[a[6], a[5], a[4], a[2], a[2]]/2 + 
   G[a[6], a[5], a[4], a[11], a[2]] - G[a[6], a[5], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[5], a[12], a[2]]/2 + 
   G[a[6], a[5], a[6], a[2], a[2]]/2 - G[a[6], a[5], a[6], a[11], a[2]]/2 + 
   G[a[6], a[5], a[11], a[2], a[2]] + G[a[6], a[5], a[11], a[4], a[2]]/2 - 
   G[a[6], a[5], a[11], a[11], a[2]] + G[a[6], a[5], a[11], a[12], a[2]]/2 - 
   G[a[6], a[5], a[12], a[2], a[2]] - G[a[6], a[5], a[12], a[4], a[2]]/2 + 
   G[a[6], a[5], a[12], a[11], a[2]] - G[a[6], a[5], a[12], a[12], a[2]]/2 - 
   (3*G[a[6], a[6], a[1], a[1], a[2]])/2 - G[a[6], a[6], a[1], a[4], a[2]] - 
   2*G[a[6], a[6], a[1], a[4], a[3]] + 4*G[a[6], a[6], a[1], a[9], a[2]] + 
   2*G[a[6], a[6], a[1], a[9], a[3]] - 2*G[a[6], a[6], a[2], a[4], a[3]] + 
   (3*G[a[6], a[6], a[2], a[5], a[2]])/2 + 
   4*G[a[6], a[6], a[2], a[9], a[2]] + 2*G[a[6], a[6], a[2], a[9], a[3]] + 
   G[a[6], a[6], a[2], a[12], a[2]] - G[a[6], a[6], a[2], a[13], a[2]] + 
   G[a[6], a[6], a[2], a[14], a[2]]/2 + (3*G[a[6], a[6], a[2], a[16], a[2]])/
    2 - (3*G[a[6], a[6], a[2], a[18], a[2]])/2 - 
   4*G[a[6], a[6], a[3], a[1], a[2]] - 2*G[a[6], a[6], a[3], a[1], a[3]] + 
   4*G[a[6], a[6], a[3], a[2], a[2]] + 2*G[a[6], a[6], a[3], a[2], a[3]] + 
   4*G[a[6], a[6], a[3], a[4], a[2]] + 2*G[a[6], a[6], a[3], a[4], a[3]] - 
   4*G[a[6], a[6], a[3], a[9], a[2]] - 2*G[a[6], a[6], a[3], a[9], a[3]] + 
   (7*G[a[6], a[6], a[4], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[4], a[1], a[3]] - 8*G[a[6], a[6], a[4], a[2], a[3]] - 
   6*G[a[6], a[6], a[4], a[4], a[3]] - 4*G[a[6], a[6], a[4], a[5], a[2]] + 
   4*G[a[6], a[6], a[4], a[6], a[3]] - 2*G[a[6], a[6], a[4], a[9], a[2]] + 
   2*G[a[6], a[6], a[4], a[9], a[3]] + (5*G[a[6], a[6], a[5], a[2], a[2]])/
    2 + G[a[6], a[6], a[5], a[4], a[2]] + (3*G[a[6], a[6], a[5], a[5], a[2]])/
    2 + G[a[6], a[6], a[5], a[11], a[2]]/2 - G[a[6], a[6], a[5], a[12], a[2]]/
    2 + (3*G[a[6], a[6], a[6], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[6], a[4], a[3]] + (13*G[a[6], a[6], a[6], a[5], a[2]])/
    2 + 4*G[a[6], a[6], a[6], a[9], a[2]] - 
   4*G[a[6], a[6], a[6], a[9], a[3]] + G[a[6], a[6], a[6], a[11], a[2]] - 
   G[a[6], a[6], a[6], a[12], a[2]]/2 - G[a[6], a[6], a[6], a[13], a[2]] - 
   G[a[6], a[6], a[6], a[14], a[2]]/2 + (3*G[a[6], a[6], a[6], a[15], a[2]])/
    2 - G[a[6], a[6], a[6], a[16], a[2]]/2 + 
   4*G[a[6], a[6], a[6], a[17], a[2]] + G[a[6], a[6], a[6], a[18], a[2]]/2 - 
   G[a[6], a[6], a[6], a[19], a[2]]/2 + 2*G[a[6], a[6], a[7], a[1], a[2]] - 
   2*G[a[6], a[6], a[7], a[1], a[3]] - 2*G[a[6], a[6], a[7], a[2], a[2]] + 
   2*G[a[6], a[6], a[7], a[2], a[3]] + 2*G[a[6], a[6], a[7], a[4], a[2]] - 
   2*G[a[6], a[6], a[7], a[4], a[3]] - 2*G[a[6], a[6], a[7], a[9], a[2]] + 
   2*G[a[6], a[6], a[7], a[9], a[3]] + 2*G[a[6], a[6], a[8], a[1], a[2]] - 
   2*G[a[6], a[6], a[8], a[1], a[3]] - 2*G[a[6], a[6], a[8], a[2], a[2]] + 
   2*G[a[6], a[6], a[8], a[2], a[3]] + 2*G[a[6], a[6], a[8], a[4], a[2]] - 
   2*G[a[6], a[6], a[8], a[4], a[3]] - 2*G[a[6], a[6], a[8], a[9], a[2]] + 
   2*G[a[6], a[6], a[8], a[9], a[3]] + 2*G[a[6], a[6], a[9], a[1], a[2]] + 
   4*G[a[6], a[6], a[9], a[1], a[3]] - 6*G[a[6], a[6], a[9], a[2], a[2]] - 
   2*G[a[6], a[6], a[9], a[4], a[2]] + 2*G[a[6], a[6], a[9], a[4], a[3]] + 
   4*G[a[6], a[6], a[9], a[6], a[2]] - 4*G[a[6], a[6], a[9], a[6], a[3]] - 
   2*G[a[6], a[6], a[9], a[9], a[2]] + 2*G[a[6], a[6], a[9], a[9], a[3]] - 
   4*G[a[6], a[6], a[10], a[1], a[2]] - 2*G[a[6], a[6], a[10], a[1], a[3]] + 
   4*G[a[6], a[6], a[10], a[2], a[2]] + 2*G[a[6], a[6], a[10], a[2], a[3]] + 
   4*G[a[6], a[6], a[10], a[4], a[2]] + 2*G[a[6], a[6], a[10], a[4], a[3]] - 
   4*G[a[6], a[6], a[10], a[9], a[2]] - 2*G[a[6], a[6], a[10], a[9], a[3]] + 
   G[a[6], a[6], a[11], a[4], a[2]]/2 + G[a[6], a[6], a[12], a[2], a[2]] - 
   G[a[6], a[6], a[12], a[11], a[2]] + G[a[6], a[6], a[12], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2], a[2]]/2 + (5*G[a[6], a[6], a[13], a[13], a[2]])/
    2 - G[a[6], a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[6], a[14], a[2], a[2]]/2 - G[a[6], a[6], a[14], a[13], a[2]] + 
   G[a[6], a[6], a[14], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[15], a[2]])/2 + G[a[6], a[6], a[16], a[2], 
    a[2]] - (3*G[a[6], a[6], a[16], a[16], a[2]])/2 + 
   4*G[a[6], a[6], a[17], a[2], a[2]] - 4*G[a[6], a[6], a[17], a[17], a[2]] - 
   G[a[6], a[6], a[18], a[2], a[2]] + (3*G[a[6], a[6], a[18], a[18], a[2]])/
    2 - G[a[6], a[6], a[19], a[2], a[2]]/2 + 
   G[a[6], a[6], a[19], a[19], a[2]]/2 - G[a[6], a[6], a[20], a[2], a[2]] + 
   G[a[6], a[6], a[20], a[13], a[2]]/2 - G[a[6], a[6], a[20], a[14], a[2]]/
    2 - G[a[6], a[7], a[1], a[1], a[2]] + G[a[6], a[7], a[1], a[1], a[3]] - 
   G[a[6], a[7], a[1], a[2], a[2]] + G[a[6], a[7], a[1], a[2], a[3]] - 
   G[a[6], a[7], a[1], a[4], a[2]] + G[a[6], a[7], a[1], a[4], a[3]] + 
   2*G[a[6], a[7], a[1], a[6], a[2]] - 2*G[a[6], a[7], a[1], a[6], a[3]] - 
   G[a[6], a[7], a[1], a[9], a[2]] + G[a[6], a[7], a[1], a[9], a[3]] - 
   G[a[6], a[7], a[2], a[1], a[2]] + G[a[6], a[7], a[2], a[1], a[3]] + 
   3*G[a[6], a[7], a[2], a[2], a[2]] - 3*G[a[6], a[7], a[2], a[2], a[3]] + 
   3*G[a[6], a[7], a[2], a[4], a[2]] - 3*G[a[6], a[7], a[2], a[4], a[3]] - 
   2*G[a[6], a[7], a[2], a[6], a[2]] + 2*G[a[6], a[7], a[2], a[6], a[3]] - 
   G[a[6], a[7], a[2], a[9], a[2]] + G[a[6], a[7], a[2], a[9], a[3]] + 
   G[a[6], a[7], a[4], a[1], a[2]] - G[a[6], a[7], a[4], a[1], a[3]] - 
   3*G[a[6], a[7], a[4], a[2], a[2]] + 3*G[a[6], a[7], a[4], a[2], a[3]] - 
   3*G[a[6], a[7], a[4], a[4], a[2]] + 3*G[a[6], a[7], a[4], a[4], a[3]] + 
   2*G[a[6], a[7], a[4], a[6], a[2]] - 2*G[a[6], a[7], a[4], a[6], a[3]] + 
   G[a[6], a[7], a[4], a[9], a[2]] - G[a[6], a[7], a[4], a[9], a[3]] + 
   2*G[a[6], a[7], a[6], a[1], a[2]] - 2*G[a[6], a[7], a[6], a[1], a[3]] - 
   2*G[a[6], a[7], a[6], a[2], a[2]] + 2*G[a[6], a[7], a[6], a[2], a[3]] + 
   2*G[a[6], a[7], a[6], a[4], a[2]] - 2*G[a[6], a[7], a[6], a[4], a[3]] - 
   2*G[a[6], a[7], a[6], a[9], a[2]] + 2*G[a[6], a[7], a[6], a[9], a[3]] - 
   2*G[a[6], a[7], a[7], a[1], a[2]] + 2*G[a[6], a[7], a[7], a[1], a[3]] + 
   2*G[a[6], a[7], a[7], a[2], a[2]] - 2*G[a[6], a[7], a[7], a[2], a[3]] - 
   2*G[a[6], a[7], a[7], a[4], a[2]] + 2*G[a[6], a[7], a[7], a[4], a[3]] + 
   2*G[a[6], a[7], a[7], a[9], a[2]] - 2*G[a[6], a[7], a[7], a[9], a[3]] - 
   2*G[a[6], a[7], a[8], a[1], a[2]] + 2*G[a[6], a[7], a[8], a[1], a[3]] + 
   2*G[a[6], a[7], a[8], a[2], a[2]] - 2*G[a[6], a[7], a[8], a[2], a[3]] - 
   2*G[a[6], a[7], a[8], a[4], a[2]] + 2*G[a[6], a[7], a[8], a[4], a[3]] + 
   2*G[a[6], a[7], a[8], a[9], a[2]] - 2*G[a[6], a[7], a[8], a[9], a[3]] + 
   G[a[6], a[7], a[9], a[1], a[2]] - G[a[6], a[7], a[9], a[1], a[3]] + 
   G[a[6], a[7], a[9], a[2], a[2]] - G[a[6], a[7], a[9], a[2], a[3]] + 
   G[a[6], a[7], a[9], a[4], a[2]] - G[a[6], a[7], a[9], a[4], a[3]] - 
   2*G[a[6], a[7], a[9], a[6], a[2]] + 2*G[a[6], a[7], a[9], a[6], a[3]] + 
   G[a[6], a[7], a[9], a[9], a[2]] - G[a[6], a[7], a[9], a[9], a[3]] - 
   G[a[6], a[8], a[1], a[1], a[2]] + G[a[6], a[8], a[1], a[1], a[3]] - 
   G[a[6], a[8], a[1], a[2], a[2]] + G[a[6], a[8], a[1], a[2], a[3]] - 
   G[a[6], a[8], a[1], a[4], a[2]] + G[a[6], a[8], a[1], a[4], a[3]] + 
   2*G[a[6], a[8], a[1], a[6], a[2]] - 2*G[a[6], a[8], a[1], a[6], a[3]] - 
   G[a[6], a[8], a[1], a[9], a[2]] + G[a[6], a[8], a[1], a[9], a[3]] - 
   G[a[6], a[8], a[2], a[1], a[2]] + G[a[6], a[8], a[2], a[1], a[3]] + 
   3*G[a[6], a[8], a[2], a[2], a[2]] - 3*G[a[6], a[8], a[2], a[2], a[3]] + 
   3*G[a[6], a[8], a[2], a[4], a[2]] - 3*G[a[6], a[8], a[2], a[4], a[3]] - 
   2*G[a[6], a[8], a[2], a[6], a[2]] + 2*G[a[6], a[8], a[2], a[6], a[3]] - 
   G[a[6], a[8], a[2], a[9], a[2]] + G[a[6], a[8], a[2], a[9], a[3]] + 
   G[a[6], a[8], a[4], a[1], a[2]] - G[a[6], a[8], a[4], a[1], a[3]] - 
   3*G[a[6], a[8], a[4], a[2], a[2]] + 3*G[a[6], a[8], a[4], a[2], a[3]] - 
   3*G[a[6], a[8], a[4], a[4], a[2]] + 3*G[a[6], a[8], a[4], a[4], a[3]] + 
   2*G[a[6], a[8], a[4], a[6], a[2]] - 2*G[a[6], a[8], a[4], a[6], a[3]] + 
   G[a[6], a[8], a[4], a[9], a[2]] - G[a[6], a[8], a[4], a[9], a[3]] + 
   2*G[a[6], a[8], a[6], a[1], a[2]] - 2*G[a[6], a[8], a[6], a[1], a[3]] - 
   2*G[a[6], a[8], a[6], a[2], a[2]] + 2*G[a[6], a[8], a[6], a[2], a[3]] + 
   2*G[a[6], a[8], a[6], a[4], a[2]] - 2*G[a[6], a[8], a[6], a[4], a[3]] - 
   2*G[a[6], a[8], a[6], a[9], a[2]] + 2*G[a[6], a[8], a[6], a[9], a[3]] - 
   2*G[a[6], a[8], a[7], a[1], a[2]] + 2*G[a[6], a[8], a[7], a[1], a[3]] + 
   2*G[a[6], a[8], a[7], a[2], a[2]] - 2*G[a[6], a[8], a[7], a[2], a[3]] - 
   2*G[a[6], a[8], a[7], a[4], a[2]] + 2*G[a[6], a[8], a[7], a[4], a[3]] + 
   2*G[a[6], a[8], a[7], a[9], a[2]] - 2*G[a[6], a[8], a[7], a[9], a[3]] - 
   2*G[a[6], a[8], a[8], a[1], a[2]] + 2*G[a[6], a[8], a[8], a[1], a[3]] + 
   2*G[a[6], a[8], a[8], a[2], a[2]] - 2*G[a[6], a[8], a[8], a[2], a[3]] - 
   2*G[a[6], a[8], a[8], a[4], a[2]] + 2*G[a[6], a[8], a[8], a[4], a[3]] + 
   2*G[a[6], a[8], a[8], a[9], a[2]] - 2*G[a[6], a[8], a[8], a[9], a[3]] + 
   G[a[6], a[8], a[9], a[1], a[2]] - G[a[6], a[8], a[9], a[1], a[3]] + 
   G[a[6], a[8], a[9], a[2], a[2]] - G[a[6], a[8], a[9], a[2], a[3]] + 
   G[a[6], a[8], a[9], a[4], a[2]] - G[a[6], a[8], a[9], a[4], a[3]] - 
   2*G[a[6], a[8], a[9], a[6], a[2]] + 2*G[a[6], a[8], a[9], a[6], a[3]] + 
   G[a[6], a[8], a[9], a[9], a[2]] - G[a[6], a[8], a[9], a[9], a[3]] - 
   G[a[6], a[9], a[1], a[1], a[2]] - 2*G[a[6], a[9], a[1], a[1], a[3]] - 
   G[a[6], a[9], a[1], a[2], a[2]] - 2*G[a[6], a[9], a[1], a[2], a[3]] + 
   G[a[6], a[9], a[1], a[4], a[2]] - G[a[6], a[9], a[1], a[4], a[3]] + 
   2*G[a[6], a[9], a[1], a[6], a[2]] + 4*G[a[6], a[9], a[1], a[6], a[3]] - 
   3*G[a[6], a[9], a[1], a[9], a[2]] - 3*G[a[6], a[9], a[1], a[9], a[3]] - 
   G[a[6], a[9], a[2], a[1], a[2]] - 2*G[a[6], a[9], a[2], a[1], a[3]] + 
   7*G[a[6], a[9], a[2], a[2], a[2]] + 2*G[a[6], a[9], a[2], a[2], a[3]] + 
   9*G[a[6], a[9], a[2], a[4], a[2]] + 3*G[a[6], a[9], a[2], a[4], a[3]] - 
   6*G[a[6], a[9], a[2], a[6], a[2]] - 3*G[a[6], a[9], a[2], a[9], a[2]] - 
   3*G[a[6], a[9], a[2], a[9], a[3]] + 2*G[a[6], a[9], a[3], a[1], a[2]] + 
   G[a[6], a[9], a[3], a[1], a[3]] - 2*G[a[6], a[9], a[3], a[2], a[2]] - 
   G[a[6], a[9], a[3], a[2], a[3]] - 2*G[a[6], a[9], a[3], a[4], a[2]] - 
   G[a[6], a[9], a[3], a[4], a[3]] + 2*G[a[6], a[9], a[3], a[9], a[2]] + 
   G[a[6], a[9], a[3], a[9], a[3]] - G[a[6], a[9], a[4], a[1], a[2]] - 
   2*G[a[6], a[9], a[4], a[1], a[3]] + 3*G[a[6], a[9], a[4], a[2], a[2]] + 
   G[a[6], a[9], a[4], a[4], a[2]] - G[a[6], a[9], a[4], a[4], a[3]] - 
   2*G[a[6], a[9], a[4], a[6], a[2]] + 2*G[a[6], a[9], a[4], a[6], a[3]] + 
   G[a[6], a[9], a[4], a[9], a[2]] - G[a[6], a[9], a[4], a[9], a[3]] + 
   2*G[a[6], a[9], a[6], a[1], a[2]] + 4*G[a[6], a[9], a[6], a[1], a[3]] - 
   6*G[a[6], a[9], a[6], a[2], a[2]] - 2*G[a[6], a[9], a[6], a[4], a[2]] + 
   2*G[a[6], a[9], a[6], a[4], a[3]] + 4*G[a[6], a[9], a[6], a[6], a[2]] - 
   4*G[a[6], a[9], a[6], a[6], a[3]] - 2*G[a[6], a[9], a[6], a[9], a[2]] + 
   2*G[a[6], a[9], a[6], a[9], a[3]] - 2*G[a[6], a[9], a[7], a[1], a[2]] - 
   G[a[6], a[9], a[7], a[1], a[3]] + 2*G[a[6], a[9], a[7], a[2], a[2]] + 
   G[a[6], a[9], a[7], a[2], a[3]] - 2*G[a[6], a[9], a[7], a[4], a[2]] - 
   G[a[6], a[9], a[7], a[4], a[3]] + 2*G[a[6], a[9], a[7], a[9], a[2]] + 
   G[a[6], a[9], a[7], a[9], a[3]] - 2*G[a[6], a[9], a[8], a[1], a[2]] - 
   G[a[6], a[9], a[8], a[1], a[3]] + 2*G[a[6], a[9], a[8], a[2], a[2]] + 
   G[a[6], a[9], a[8], a[2], a[3]] - 2*G[a[6], a[9], a[8], a[4], a[2]] - 
   G[a[6], a[9], a[8], a[4], a[3]] + 2*G[a[6], a[9], a[8], a[9], a[2]] + 
   G[a[6], a[9], a[8], a[9], a[3]] - G[a[6], a[9], a[9], a[1], a[2]] - 
   2*G[a[6], a[9], a[9], a[1], a[3]] + 3*G[a[6], a[9], a[9], a[2], a[2]] + 
   G[a[6], a[9], a[9], a[4], a[2]] - G[a[6], a[9], a[9], a[4], a[3]] - 
   2*G[a[6], a[9], a[9], a[6], a[2]] + 2*G[a[6], a[9], a[9], a[6], a[3]] + 
   G[a[6], a[9], a[9], a[9], a[2]] - G[a[6], a[9], a[9], a[9], a[3]] + 
   2*G[a[6], a[9], a[10], a[1], a[2]] + G[a[6], a[9], a[10], a[1], a[3]] - 
   2*G[a[6], a[9], a[10], a[2], a[2]] - G[a[6], a[9], a[10], a[2], a[3]] - 
   2*G[a[6], a[9], a[10], a[4], a[2]] - G[a[6], a[9], a[10], a[4], a[3]] + 
   2*G[a[6], a[9], a[10], a[9], a[2]] + G[a[6], a[9], a[10], a[9], a[3]] + 
   2*G[a[6], a[10], a[1], a[1], a[2]] + G[a[6], a[10], a[1], a[1], a[3]] + 
   2*G[a[6], a[10], a[1], a[2], a[2]] + G[a[6], a[10], a[1], a[2], a[3]] + 
   2*G[a[6], a[10], a[1], a[4], a[2]] + G[a[6], a[10], a[1], a[4], a[3]] - 
   4*G[a[6], a[10], a[1], a[6], a[2]] - 2*G[a[6], a[10], a[1], a[6], a[3]] + 
   2*G[a[6], a[10], a[1], a[9], a[2]] + G[a[6], a[10], a[1], a[9], a[3]] + 
   2*G[a[6], a[10], a[2], a[1], a[2]] + G[a[6], a[10], a[2], a[1], a[3]] - 
   6*G[a[6], a[10], a[2], a[2], a[2]] - 3*G[a[6], a[10], a[2], a[2], a[3]] - 
   6*G[a[6], a[10], a[2], a[4], a[2]] - 3*G[a[6], a[10], a[2], a[4], a[3]] + 
   4*G[a[6], a[10], a[2], a[6], a[2]] + 2*G[a[6], a[10], a[2], a[6], a[3]] + 
   2*G[a[6], a[10], a[2], a[9], a[2]] + G[a[6], a[10], a[2], a[9], a[3]] + 
   2*G[a[6], a[10], a[4], a[1], a[2]] + G[a[6], a[10], a[4], a[1], a[3]] - 
   6*G[a[6], a[10], a[4], a[2], a[2]] - 3*G[a[6], a[10], a[4], a[2], a[3]] - 
   6*G[a[6], a[10], a[4], a[4], a[2]] - 3*G[a[6], a[10], a[4], a[4], a[3]] + 
   4*G[a[6], a[10], a[4], a[6], a[2]] + 2*G[a[6], a[10], a[4], a[6], a[3]] + 
   2*G[a[6], a[10], a[4], a[9], a[2]] + G[a[6], a[10], a[4], a[9], a[3]] - 
   4*G[a[6], a[10], a[6], a[1], a[2]] - 2*G[a[6], a[10], a[6], a[1], a[3]] + 
   4*G[a[6], a[10], a[6], a[2], a[2]] + 2*G[a[6], a[10], a[6], a[2], a[3]] + 
   4*G[a[6], a[10], a[6], a[4], a[2]] + 2*G[a[6], a[10], a[6], a[4], a[3]] - 
   4*G[a[6], a[10], a[6], a[9], a[2]] - 2*G[a[6], a[10], a[6], a[9], a[3]] + 
   2*G[a[6], a[10], a[9], a[1], a[2]] + G[a[6], a[10], a[9], a[1], a[3]] + 
   2*G[a[6], a[10], a[9], a[2], a[2]] + G[a[6], a[10], a[9], a[2], a[3]] + 
   2*G[a[6], a[10], a[9], a[4], a[2]] + G[a[6], a[10], a[9], a[4], a[3]] - 
   4*G[a[6], a[10], a[9], a[6], a[2]] - 2*G[a[6], a[10], a[9], a[6], a[3]] + 
   2*G[a[6], a[10], a[9], a[9], a[2]] + G[a[6], a[10], a[9], a[9], a[3]] - 
   G[a[6], a[11], a[4], a[4], a[2]]/2 + G[a[6], a[11], a[4], a[11], a[2]] - 
   G[a[6], a[11], a[4], a[12], a[2]]/2 + G[a[6], a[11], a[11], a[4], a[2]] - 
   G[a[6], a[11], a[12], a[4], a[2]]/2 + G[a[6], a[12], a[2], a[2], a[2]]/2 + 
   G[a[6], a[12], a[2], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[11], a[2]] + 
   G[a[6], a[12], a[2], a[12], a[2]]/2 + G[a[6], a[12], a[4], a[2], a[2]]/2 + 
   G[a[6], a[12], a[4], a[4], a[2]]/2 - G[a[6], a[12], a[4], a[11], a[2]] + 
   G[a[6], a[12], a[4], a[12], a[2]]/2 - G[a[6], a[12], a[11], a[2], a[2]] - 
   G[a[6], a[12], a[11], a[4], a[2]] + G[a[6], a[12], a[12], a[2], a[2]]/2 + 
   G[a[6], a[12], a[12], a[4], a[2]]/2 + G[a[6], a[13], a[2], a[2], a[2]]/2 - 
   G[a[6], a[13], a[2], a[13], a[2]] + G[a[6], a[13], a[2], a[14], a[2]]/2 - 
   G[a[6], a[13], a[13], a[2], a[2]] + G[a[6], a[13], a[13], a[13], a[2]]/2 - 
   G[a[6], a[13], a[13], a[14], a[2]] + G[a[6], a[13], a[14], a[2], a[2]]/2 - 
   G[a[6], a[13], a[14], a[13], a[2]] + G[a[6], a[13], a[14], a[14], a[2]]/
    2 - G[a[6], a[14], a[2], a[2], a[2]]/2 + G[a[6], a[14], a[2], a[13], 
    a[2]] - G[a[6], a[14], a[2], a[14], a[2]]/2 + 
   G[a[6], a[14], a[13], a[2], a[2]] - 2*G[a[6], a[14], a[13], a[13], a[2]] + 
   G[a[6], a[14], a[13], a[14], a[2]] - G[a[6], a[14], a[14], a[2], a[2]]/2 + 
   G[a[6], a[14], a[14], a[13], a[2]] - G[a[6], a[14], a[14], a[14], a[2]]/
    2 + (3*G[a[6], a[15], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[6], a[2], a[2]] - G[a[6], a[16], a[6], a[16], a[2]] - 
   G[a[6], a[16], a[16], a[2], a[2]] - G[a[6], a[16], a[16], a[16], a[2]]/2 + 
   4*G[a[6], a[17], a[6], a[2], a[2]] - 4*G[a[6], a[17], a[6], a[17], a[2]] - 
   4*G[a[6], a[17], a[17], a[2], a[2]] + 
   4*G[a[6], a[17], a[17], a[17], a[2]] - G[a[6], a[18], a[6], a[2], a[2]] + 
   G[a[6], a[18], a[6], a[18], a[2]] + G[a[6], a[18], a[18], a[2], a[2]] + 
   G[a[6], a[18], a[18], a[18], a[2]]/2 - G[a[6], a[19], a[6], a[2], a[2]]/
    2 + G[a[6], a[19], a[6], a[19], a[2]]/2 + 
   G[a[6], a[19], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[19], a[2]]/
    2 - G[a[6], a[20], a[2], a[13], a[2]] + G[a[6], a[20], a[2], a[14], a[2]]/
    2 + G[a[6], a[20], a[6], a[13], a[2]]/2 - 
   G[a[6], a[20], a[6], a[14], a[2]]/2 - G[a[6], a[20], a[13], a[2], a[2]]/
    2 + G[a[6], a[20], a[13], a[13], a[2]] - 
   G[a[6], a[20], a[13], a[14], a[2]]/2 + G[a[6], a[20], a[14], a[2], a[2]]/
    2 - G[a[6], a[20], a[14], a[13], a[2]] + 
   G[a[6], a[20], a[14], a[14], a[2]]/2 + G[a[6], a[20], a[20], a[13], a[2]]/
    2 - G[a[6], a[20], a[20], a[14], a[2]]/2 + 
   2*G[a[9], a[1], a[1], a[1], a[2]] - G[a[9], a[1], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[1], a[2], a[2]] - G[a[9], a[1], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[1], a[6], a[2]] + G[a[9], a[1], a[1], a[6], a[3]] + 
   4*G[a[9], a[1], a[1], a[9], a[2]] - G[a[9], a[1], a[1], a[9], a[3]] + 
   2*G[a[9], a[1], a[2], a[1], a[2]] - G[a[9], a[1], a[2], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[2], a[2], a[2]] - G[a[9], a[1], a[2], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[2], a[6], a[2]] + G[a[9], a[1], a[2], a[6], a[3]] + 
   4*G[a[9], a[1], a[2], a[9], a[2]] - G[a[9], a[1], a[2], a[9], a[3]] - 
   2*G[a[9], a[1], a[3], a[1], a[2]] + G[a[9], a[1], a[3], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[2], a[2]] - G[a[9], a[1], a[3], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[4], a[2]] - G[a[9], a[1], a[3], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[3], a[9], a[2]] + G[a[9], a[1], a[3], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[4], a[1], a[2]] - (3*G[a[9], a[1], a[4], a[1], a[3]])/
    2 - 6*G[a[9], a[1], a[4], a[2], a[2]] + 
   (3*G[a[9], a[1], a[4], a[2], a[3]])/2 - 
   4*G[a[9], a[1], a[4], a[4], a[2]] + G[a[9], a[1], a[4], a[4], a[3]] + 
   4*G[a[9], a[1], a[4], a[9], a[2]] - G[a[9], a[1], a[4], a[9], a[3]] - 
   4*G[a[9], a[1], a[6], a[1], a[2]] + G[a[9], a[1], a[6], a[1], a[3]] - 
   4*G[a[9], a[1], a[6], a[2], a[2]] + G[a[9], a[1], a[6], a[2], a[3]] + 
   8*G[a[9], a[1], a[6], a[6], a[2]] - 2*G[a[9], a[1], a[6], a[6], a[3]] - 
   8*G[a[9], a[1], a[6], a[9], a[2]] + 2*G[a[9], a[1], a[6], a[9], a[3]] - 
   2*G[a[9], a[1], a[7], a[1], a[2]] + G[a[9], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[2], a[2]] - G[a[9], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[7], a[4], a[2]] + G[a[9], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[9], a[2]] - G[a[9], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[1], a[2]] + G[a[9], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[2], a[2]] - G[a[9], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[4], a[2]] + G[a[9], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[9], a[2]] - G[a[9], a[1], a[8], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[9], a[1], a[2]] - (3*G[a[9], a[1], a[9], a[1], a[3]])/
    2 + 2*G[a[9], a[1], a[9], a[2], a[2]] - G[a[9], a[1], a[9], a[2], a[3]]/
    2 + 4*G[a[9], a[1], a[9], a[4], a[2]] - G[a[9], a[1], a[9], a[4], a[3]] - 
   8*G[a[9], a[1], a[9], a[6], a[2]] + 2*G[a[9], a[1], a[9], a[6], a[3]] + 
   4*G[a[9], a[1], a[9], a[9], a[2]] - G[a[9], a[1], a[9], a[9], a[3]] - 
   2*G[a[9], a[1], a[10], a[1], a[2]] + G[a[9], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[2], a[2]] - G[a[9], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[4], a[2]] - G[a[9], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[10], a[9], a[2]] + G[a[9], a[1], a[10], a[9], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[1], a[2]] - G[a[9], a[2], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[2], a[2]] - G[a[9], a[2], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[2], a[1], a[6], a[2]] + G[a[9], a[2], a[1], a[6], a[3]] + 
   4*G[a[9], a[2], a[1], a[9], a[2]] - G[a[9], a[2], a[1], a[9], a[3]] + 
   2*G[a[9], a[2], a[2], a[1], a[2]] - G[a[9], a[2], a[2], a[1], a[3]]/2 - 
   14*G[a[9], a[2], a[2], a[2], a[2]] + (7*G[a[9], a[2], a[2], a[2], a[3]])/
    2 - 16*G[a[9], a[2], a[2], a[4], a[2]] + 
   4*G[a[9], a[2], a[2], a[4], a[3]] + 12*G[a[9], a[2], a[2], a[6], a[2]] - 
   3*G[a[9], a[2], a[2], a[6], a[3]] + 4*G[a[9], a[2], a[2], a[9], a[2]] - 
   G[a[9], a[2], a[2], a[9], a[3]] - 2*G[a[9], a[2], a[3], a[1], a[2]] + 
   G[a[9], a[2], a[3], a[1], a[3]]/2 + 2*G[a[9], a[2], a[3], a[2], a[2]] - 
   G[a[9], a[2], a[3], a[2], a[3]]/2 + 2*G[a[9], a[2], a[3], a[4], a[2]] - 
   G[a[9], a[2], a[3], a[4], a[3]]/2 - 2*G[a[9], a[2], a[3], a[9], a[2]] + 
   G[a[9], a[2], a[3], a[9], a[3]]/2 + 6*G[a[9], a[2], a[4], a[1], a[2]] - 
   (3*G[a[9], a[2], a[4], a[1], a[3]])/2 - 
   22*G[a[9], a[2], a[4], a[2], a[2]] + (11*G[a[9], a[2], a[4], a[2], a[3]])/
    2 - 20*G[a[9], a[2], a[4], a[4], a[2]] + 
   5*G[a[9], a[2], a[4], a[4], a[3]] + 16*G[a[9], a[2], a[4], a[6], a[2]] - 
   4*G[a[9], a[2], a[4], a[6], a[3]] + 4*G[a[9], a[2], a[4], a[9], a[2]] - 
   G[a[9], a[2], a[4], a[9], a[3]] - 4*G[a[9], a[2], a[6], a[1], a[2]] + 
   G[a[9], a[2], a[6], a[1], a[3]] + 12*G[a[9], a[2], a[6], a[2], a[2]] - 
   3*G[a[9], a[2], a[6], a[2], a[3]] + 16*G[a[9], a[2], a[6], a[4], a[2]] - 
   4*G[a[9], a[2], a[6], a[4], a[3]] - 8*G[a[9], a[2], a[6], a[6], a[2]] + 
   2*G[a[9], a[2], a[6], a[6], a[3]] - 8*G[a[9], a[2], a[6], a[9], a[2]] + 
   2*G[a[9], a[2], a[6], a[9], a[3]] - 2*G[a[9], a[2], a[7], a[1], a[2]] + 
   G[a[9], a[2], a[7], a[1], a[3]]/2 + 2*G[a[9], a[2], a[7], a[2], a[2]] - 
   G[a[9], a[2], a[7], a[2], a[3]]/2 - 2*G[a[9], a[2], a[7], a[4], a[2]] + 
   G[a[9], a[2], a[7], a[4], a[3]]/2 + 2*G[a[9], a[2], a[7], a[9], a[2]] - 
   G[a[9], a[2], a[7], a[9], a[3]]/2 - 2*G[a[9], a[2], a[8], a[1], a[2]] + 
   G[a[9], a[2], a[8], a[1], a[3]]/2 + 2*G[a[9], a[2], a[8], a[2], a[2]] - 
   G[a[9], a[2], a[8], a[2], a[3]]/2 - 2*G[a[9], a[2], a[8], a[4], a[2]] + 
   G[a[9], a[2], a[8], a[4], a[3]]/2 + 2*G[a[9], a[2], a[8], a[9], a[2]] - 
   G[a[9], a[2], a[8], a[9], a[3]]/2 + 6*G[a[9], a[2], a[9], a[1], a[2]] - 
   (3*G[a[9], a[2], a[9], a[1], a[3]])/2 + 
   2*G[a[9], a[2], a[9], a[2], a[2]] - G[a[9], a[2], a[9], a[2], a[3]]/2 + 
   4*G[a[9], a[2], a[9], a[4], a[2]] - G[a[9], a[2], a[9], a[4], a[3]] - 
   8*G[a[9], a[2], a[9], a[6], a[2]] + 2*G[a[9], a[2], a[9], a[6], a[3]] + 
   4*G[a[9], a[2], a[9], a[9], a[2]] - G[a[9], a[2], a[9], a[9], a[3]] - 
   2*G[a[9], a[2], a[10], a[1], a[2]] + G[a[9], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[2], a[2]] - G[a[9], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[4], a[2]] - G[a[9], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[2], a[10], a[9], a[2]] + G[a[9], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[1], a[2]] + G[a[9], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[2], a[2]] + G[a[9], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[4], a[2]] + G[a[9], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[1], a[6], a[2]] - G[a[9], a[3], a[1], a[6], a[3]] - 
   2*G[a[9], a[3], a[1], a[9], a[2]] + G[a[9], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[1], a[2]] + G[a[9], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[2], a[2], a[2]] - (3*G[a[9], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[2], a[4], a[2]] - 
   (3*G[a[9], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[2], a[6], a[2]] + G[a[9], a[3], a[2], a[6], a[3]] - 
   2*G[a[9], a[3], a[2], a[9], a[2]] + G[a[9], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[1], a[2]] + G[a[9], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[4], a[2], a[2]] - (3*G[a[9], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[4], a[4], a[2]] - 
   (3*G[a[9], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[4], a[6], a[2]] + G[a[9], a[3], a[4], a[6], a[3]] - 
   2*G[a[9], a[3], a[4], a[9], a[2]] + G[a[9], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[9], a[3], a[6], a[1], a[2]] - G[a[9], a[3], a[6], a[1], a[3]] - 
   4*G[a[9], a[3], a[6], a[2], a[2]] + G[a[9], a[3], a[6], a[2], a[3]] - 
   4*G[a[9], a[3], a[6], a[4], a[2]] + G[a[9], a[3], a[6], a[4], a[3]] + 
   4*G[a[9], a[3], a[6], a[9], a[2]] - G[a[9], a[3], a[6], a[9], a[3]] - 
   2*G[a[9], a[3], a[9], a[1], a[2]] + G[a[9], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[2], a[2]] + G[a[9], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[4], a[2]] + G[a[9], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[9], a[6], a[2]] - G[a[9], a[3], a[9], a[6], a[3]] - 
   2*G[a[9], a[3], a[9], a[9], a[2]] + G[a[9], a[3], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[1], a[2]] - G[a[9], a[4], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[2], a[2]] - G[a[9], a[4], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[4], a[1], a[6], a[2]] + G[a[9], a[4], a[1], a[6], a[3]] + 
   4*G[a[9], a[4], a[1], a[9], a[2]] - G[a[9], a[4], a[1], a[9], a[3]] + 
   2*G[a[9], a[4], a[2], a[1], a[2]] - G[a[9], a[4], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[4], a[2], a[2], a[2]] + (3*G[a[9], a[4], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[4], a[2], a[4], a[2]] + 
   2*G[a[9], a[4], a[2], a[4], a[3]] + 4*G[a[9], a[4], a[2], a[6], a[2]] - 
   G[a[9], a[4], a[2], a[6], a[3]] + 4*G[a[9], a[4], a[2], a[9], a[2]] - 
   G[a[9], a[4], a[2], a[9], a[3]] - 2*G[a[9], a[4], a[3], a[1], a[2]] + 
   G[a[9], a[4], a[3], a[1], a[3]]/2 + 2*G[a[9], a[4], a[3], a[2], a[2]] - 
   G[a[9], a[4], a[3], a[2], a[3]]/2 + 2*G[a[9], a[4], a[3], a[4], a[2]] - 
   G[a[9], a[4], a[3], a[4], a[3]]/2 - 2*G[a[9], a[4], a[3], a[9], a[2]] + 
   G[a[9], a[4], a[3], a[9], a[3]]/2 + 2*G[a[9], a[4], a[4], a[1], a[2]] - 
   G[a[9], a[4], a[4], a[1], a[3]]/2 - 2*G[a[9], a[4], a[4], a[2], a[2]] + 
   G[a[9], a[4], a[4], a[2], a[3]]/2 - 4*G[a[9], a[4], a[6], a[1], a[2]] + 
   G[a[9], a[4], a[6], a[1], a[3]] + 4*G[a[9], a[4], a[6], a[2], a[2]] - 
   G[a[9], a[4], a[6], a[2], a[3]] + 2*G[a[9], a[4], a[7], a[1], a[2]] - 
   G[a[9], a[4], a[7], a[1], a[3]]/2 - 2*G[a[9], a[4], a[7], a[2], a[2]] + 
   G[a[9], a[4], a[7], a[2], a[3]]/2 + 2*G[a[9], a[4], a[7], a[4], a[2]] - 
   G[a[9], a[4], a[7], a[4], a[3]]/2 - 2*G[a[9], a[4], a[7], a[9], a[2]] + 
   G[a[9], a[4], a[7], a[9], a[3]]/2 + 2*G[a[9], a[4], a[8], a[1], a[2]] - 
   G[a[9], a[4], a[8], a[1], a[3]]/2 - 2*G[a[9], a[4], a[8], a[2], a[2]] + 
   G[a[9], a[4], a[8], a[2], a[3]]/2 + 2*G[a[9], a[4], a[8], a[4], a[2]] - 
   G[a[9], a[4], a[8], a[4], a[3]]/2 - 2*G[a[9], a[4], a[8], a[9], a[2]] + 
   G[a[9], a[4], a[8], a[9], a[3]]/2 + 2*G[a[9], a[4], a[9], a[1], a[2]] - 
   G[a[9], a[4], a[9], a[1], a[3]]/2 - 2*G[a[9], a[4], a[9], a[2], a[2]] + 
   G[a[9], a[4], a[9], a[2], a[3]]/2 - 2*G[a[9], a[4], a[10], a[1], a[2]] + 
   G[a[9], a[4], a[10], a[1], a[3]]/2 + 2*G[a[9], a[4], a[10], a[2], a[2]] - 
   G[a[9], a[4], a[10], a[2], a[3]]/2 + 2*G[a[9], a[4], a[10], a[4], a[2]] - 
   G[a[9], a[4], a[10], a[4], a[3]]/2 - 2*G[a[9], a[4], a[10], a[9], a[2]] + 
   G[a[9], a[4], a[10], a[9], a[3]]/2 - 4*G[a[9], a[6], a[1], a[1], a[2]] + 
   G[a[9], a[6], a[1], a[1], a[3]] - 4*G[a[9], a[6], a[1], a[2], a[2]] + 
   G[a[9], a[6], a[1], a[2], a[3]] + 8*G[a[9], a[6], a[1], a[6], a[2]] - 
   2*G[a[9], a[6], a[1], a[6], a[3]] - 8*G[a[9], a[6], a[1], a[9], a[2]] + 
   2*G[a[9], a[6], a[1], a[9], a[3]] - 4*G[a[9], a[6], a[2], a[1], a[2]] + 
   G[a[9], a[6], a[2], a[1], a[3]] + 12*G[a[9], a[6], a[2], a[2], a[2]] - 
   3*G[a[9], a[6], a[2], a[2], a[3]] + 16*G[a[9], a[6], a[2], a[4], a[2]] - 
   4*G[a[9], a[6], a[2], a[4], a[3]] - 8*G[a[9], a[6], a[2], a[6], a[2]] + 
   2*G[a[9], a[6], a[2], a[6], a[3]] - 8*G[a[9], a[6], a[2], a[9], a[2]] + 
   2*G[a[9], a[6], a[2], a[9], a[3]] + 4*G[a[9], a[6], a[3], a[1], a[2]] - 
   G[a[9], a[6], a[3], a[1], a[3]] - 4*G[a[9], a[6], a[3], a[2], a[2]] + 
   G[a[9], a[6], a[3], a[2], a[3]] - 4*G[a[9], a[6], a[3], a[4], a[2]] + 
   G[a[9], a[6], a[3], a[4], a[3]] + 4*G[a[9], a[6], a[3], a[9], a[2]] - 
   G[a[9], a[6], a[3], a[9], a[3]] - 4*G[a[9], a[6], a[4], a[1], a[2]] + 
   G[a[9], a[6], a[4], a[1], a[3]] + 4*G[a[9], a[6], a[4], a[2], a[2]] - 
   G[a[9], a[6], a[4], a[2], a[3]] + 8*G[a[9], a[6], a[6], a[1], a[2]] - 
   2*G[a[9], a[6], a[6], a[1], a[3]] - 8*G[a[9], a[6], a[6], a[2], a[2]] + 
   2*G[a[9], a[6], a[6], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[1], a[2]] + 
   G[a[9], a[6], a[7], a[1], a[3]] + 4*G[a[9], a[6], a[7], a[2], a[2]] - 
   G[a[9], a[6], a[7], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[4], a[2]] + 
   G[a[9], a[6], a[7], a[4], a[3]] + 4*G[a[9], a[6], a[7], a[9], a[2]] - 
   G[a[9], a[6], a[7], a[9], a[3]] - 4*G[a[9], a[6], a[8], a[1], a[2]] + 
   G[a[9], a[6], a[8], a[1], a[3]] + 4*G[a[9], a[6], a[8], a[2], a[2]] - 
   G[a[9], a[6], a[8], a[2], a[3]] - 4*G[a[9], a[6], a[8], a[4], a[2]] + 
   G[a[9], a[6], a[8], a[4], a[3]] + 4*G[a[9], a[6], a[8], a[9], a[2]] - 
   G[a[9], a[6], a[8], a[9], a[3]] - 4*G[a[9], a[6], a[9], a[1], a[2]] + 
   G[a[9], a[6], a[9], a[1], a[3]] + 4*G[a[9], a[6], a[9], a[2], a[2]] - 
   G[a[9], a[6], a[9], a[2], a[3]] + 4*G[a[9], a[6], a[10], a[1], a[2]] - 
   G[a[9], a[6], a[10], a[1], a[3]] - 4*G[a[9], a[6], a[10], a[2], a[2]] + 
   G[a[9], a[6], a[10], a[2], a[3]] - 4*G[a[9], a[6], a[10], a[4], a[2]] + 
   G[a[9], a[6], a[10], a[4], a[3]] + 4*G[a[9], a[6], a[10], a[9], a[2]] - 
   G[a[9], a[6], a[10], a[9], a[3]] + 2*G[a[9], a[7], a[1], a[1], a[2]] - 
   G[a[9], a[7], a[1], a[1], a[3]]/2 + 2*G[a[9], a[7], a[1], a[2], a[2]] - 
   G[a[9], a[7], a[1], a[2], a[3]]/2 + 2*G[a[9], a[7], a[1], a[4], a[2]] - 
   G[a[9], a[7], a[1], a[4], a[3]]/2 - 4*G[a[9], a[7], a[1], a[6], a[2]] + 
   G[a[9], a[7], a[1], a[6], a[3]] + 2*G[a[9], a[7], a[1], a[9], a[2]] - 
   G[a[9], a[7], a[1], a[9], a[3]]/2 + 2*G[a[9], a[7], a[2], a[1], a[2]] - 
   G[a[9], a[7], a[2], a[1], a[3]]/2 - 6*G[a[9], a[7], a[2], a[2], a[2]] + 
   (3*G[a[9], a[7], a[2], a[2], a[3]])/2 - 
   6*G[a[9], a[7], a[2], a[4], a[2]] + (3*G[a[9], a[7], a[2], a[4], a[3]])/
    2 + 4*G[a[9], a[7], a[2], a[6], a[2]] - G[a[9], a[7], a[2], a[6], a[3]] + 
   2*G[a[9], a[7], a[2], a[9], a[2]] - G[a[9], a[7], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[1], a[2]] + G[a[9], a[7], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[7], a[4], a[2], a[2]] - (3*G[a[9], a[7], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[7], a[4], a[4], a[2]] - 
   (3*G[a[9], a[7], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[7], a[4], a[6], a[2]] + G[a[9], a[7], a[4], a[6], a[3]] - 
   2*G[a[9], a[7], a[4], a[9], a[2]] + G[a[9], a[7], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[7], a[6], a[1], a[2]] + G[a[9], a[7], a[6], a[1], a[3]] + 
   4*G[a[9], a[7], a[6], a[2], a[2]] - G[a[9], a[7], a[6], a[2], a[3]] - 
   4*G[a[9], a[7], a[6], a[4], a[2]] + G[a[9], a[7], a[6], a[4], a[3]] + 
   4*G[a[9], a[7], a[6], a[9], a[2]] - G[a[9], a[7], a[6], a[9], a[3]] + 
   4*G[a[9], a[7], a[7], a[1], a[2]] - G[a[9], a[7], a[7], a[1], a[3]] - 
   4*G[a[9], a[7], a[7], a[2], a[2]] + G[a[9], a[7], a[7], a[2], a[3]] + 
   4*G[a[9], a[7], a[7], a[4], a[2]] - G[a[9], a[7], a[7], a[4], a[3]] - 
   4*G[a[9], a[7], a[7], a[9], a[2]] + G[a[9], a[7], a[7], a[9], a[3]] + 
   4*G[a[9], a[7], a[8], a[1], a[2]] - G[a[9], a[7], a[8], a[1], a[3]] - 
   4*G[a[9], a[7], a[8], a[2], a[2]] + G[a[9], a[7], a[8], a[2], a[3]] + 
   4*G[a[9], a[7], a[8], a[4], a[2]] - G[a[9], a[7], a[8], a[4], a[3]] - 
   4*G[a[9], a[7], a[8], a[9], a[2]] + G[a[9], a[7], a[8], a[9], a[3]] - 
   2*G[a[9], a[7], a[9], a[1], a[2]] + G[a[9], a[7], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[2], a[2]] + G[a[9], a[7], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[4], a[2]] + G[a[9], a[7], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[7], a[9], a[6], a[2]] - G[a[9], a[7], a[9], a[6], a[3]] - 
   2*G[a[9], a[7], a[9], a[9], a[2]] + G[a[9], a[7], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[1], a[2]] - G[a[9], a[8], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[2], a[2]] - G[a[9], a[8], a[1], a[2], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[4], a[2]] - G[a[9], a[8], a[1], a[4], a[3]]/2 - 
   4*G[a[9], a[8], a[1], a[6], a[2]] + G[a[9], a[8], a[1], a[6], a[3]] + 
   2*G[a[9], a[8], a[1], a[9], a[2]] - G[a[9], a[8], a[1], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[1], a[2]] - G[a[9], a[8], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[8], a[2], a[2], a[2]] + (3*G[a[9], a[8], a[2], a[2], a[3]])/
    2 - 6*G[a[9], a[8], a[2], a[4], a[2]] + 
   (3*G[a[9], a[8], a[2], a[4], a[3]])/2 + 
   4*G[a[9], a[8], a[2], a[6], a[2]] - G[a[9], a[8], a[2], a[6], a[3]] + 
   2*G[a[9], a[8], a[2], a[9], a[2]] - G[a[9], a[8], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[1], a[2]] + G[a[9], a[8], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[8], a[4], a[2], a[2]] - (3*G[a[9], a[8], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[8], a[4], a[4], a[2]] - 
   (3*G[a[9], a[8], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[8], a[4], a[6], a[2]] + G[a[9], a[8], a[4], a[6], a[3]] - 
   2*G[a[9], a[8], a[4], a[9], a[2]] + G[a[9], a[8], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[8], a[6], a[1], a[2]] + G[a[9], a[8], a[6], a[1], a[3]] + 
   4*G[a[9], a[8], a[6], a[2], a[2]] - G[a[9], a[8], a[6], a[2], a[3]] - 
   4*G[a[9], a[8], a[6], a[4], a[2]] + G[a[9], a[8], a[6], a[4], a[3]] + 
   4*G[a[9], a[8], a[6], a[9], a[2]] - G[a[9], a[8], a[6], a[9], a[3]] + 
   4*G[a[9], a[8], a[7], a[1], a[2]] - G[a[9], a[8], a[7], a[1], a[3]] - 
   4*G[a[9], a[8], a[7], a[2], a[2]] + G[a[9], a[8], a[7], a[2], a[3]] + 
   4*G[a[9], a[8], a[7], a[4], a[2]] - G[a[9], a[8], a[7], a[4], a[3]] - 
   4*G[a[9], a[8], a[7], a[9], a[2]] + G[a[9], a[8], a[7], a[9], a[3]] + 
   4*G[a[9], a[8], a[8], a[1], a[2]] - G[a[9], a[8], a[8], a[1], a[3]] - 
   4*G[a[9], a[8], a[8], a[2], a[2]] + G[a[9], a[8], a[8], a[2], a[3]] + 
   4*G[a[9], a[8], a[8], a[4], a[2]] - G[a[9], a[8], a[8], a[4], a[3]] - 
   4*G[a[9], a[8], a[8], a[9], a[2]] + G[a[9], a[8], a[8], a[9], a[3]] - 
   2*G[a[9], a[8], a[9], a[1], a[2]] + G[a[9], a[8], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[2], a[2]] + G[a[9], a[8], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[4], a[2]] + G[a[9], a[8], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[8], a[9], a[6], a[2]] - G[a[9], a[8], a[9], a[6], a[3]] - 
   2*G[a[9], a[8], a[9], a[9], a[2]] + G[a[9], a[8], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[1], a[2]] - G[a[9], a[9], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[2], a[2]] - G[a[9], a[9], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[9], a[1], a[6], a[2]] + G[a[9], a[9], a[1], a[6], a[3]] + 
   4*G[a[9], a[9], a[1], a[9], a[2]] - G[a[9], a[9], a[1], a[9], a[3]] + 
   2*G[a[9], a[9], a[2], a[1], a[2]] - G[a[9], a[9], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[9], a[2], a[2], a[2]] + (3*G[a[9], a[9], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[9], a[2], a[4], a[2]] + 
   2*G[a[9], a[9], a[2], a[4], a[3]] + 4*G[a[9], a[9], a[2], a[6], a[2]] - 
   G[a[9], a[9], a[2], a[6], a[3]] + 4*G[a[9], a[9], a[2], a[9], a[2]] - 
   G[a[9], a[9], a[2], a[9], a[3]] - 2*G[a[9], a[9], a[3], a[1], a[2]] + 
   G[a[9], a[9], a[3], a[1], a[3]]/2 + 2*G[a[9], a[9], a[3], a[2], a[2]] - 
   G[a[9], a[9], a[3], a[2], a[3]]/2 + 2*G[a[9], a[9], a[3], a[4], a[2]] - 
   G[a[9], a[9], a[3], a[4], a[3]]/2 - 2*G[a[9], a[9], a[3], a[9], a[2]] + 
   G[a[9], a[9], a[3], a[9], a[3]]/2 + 2*G[a[9], a[9], a[4], a[1], a[2]] - 
   G[a[9], a[9], a[4], a[1], a[3]]/2 - 2*G[a[9], a[9], a[4], a[2], a[2]] + 
   G[a[9], a[9], a[4], a[2], a[3]]/2 - 4*G[a[9], a[9], a[6], a[1], a[2]] + 
   G[a[9], a[9], a[6], a[1], a[3]] + 4*G[a[9], a[9], a[6], a[2], a[2]] - 
   G[a[9], a[9], a[6], a[2], a[3]] + 2*G[a[9], a[9], a[7], a[1], a[2]] - 
   G[a[9], a[9], a[7], a[1], a[3]]/2 - 2*G[a[9], a[9], a[7], a[2], a[2]] + 
   G[a[9], a[9], a[7], a[2], a[3]]/2 + 2*G[a[9], a[9], a[7], a[4], a[2]] - 
   G[a[9], a[9], a[7], a[4], a[3]]/2 - 2*G[a[9], a[9], a[7], a[9], a[2]] + 
   G[a[9], a[9], a[7], a[9], a[3]]/2 + 2*G[a[9], a[9], a[8], a[1], a[2]] - 
   G[a[9], a[9], a[8], a[1], a[3]]/2 - 2*G[a[9], a[9], a[8], a[2], a[2]] + 
   G[a[9], a[9], a[8], a[2], a[3]]/2 + 2*G[a[9], a[9], a[8], a[4], a[2]] - 
   G[a[9], a[9], a[8], a[4], a[3]]/2 - 2*G[a[9], a[9], a[8], a[9], a[2]] + 
   G[a[9], a[9], a[8], a[9], a[3]]/2 + 2*G[a[9], a[9], a[9], a[1], a[2]] - 
   G[a[9], a[9], a[9], a[1], a[3]]/2 - 2*G[a[9], a[9], a[9], a[2], a[2]] + 
   G[a[9], a[9], a[9], a[2], a[3]]/2 - 2*G[a[9], a[9], a[10], a[1], a[2]] + 
   G[a[9], a[9], a[10], a[1], a[3]]/2 + 2*G[a[9], a[9], a[10], a[2], a[2]] - 
   G[a[9], a[9], a[10], a[2], a[3]]/2 + 2*G[a[9], a[9], a[10], a[4], a[2]] - 
   G[a[9], a[9], a[10], a[4], a[3]]/2 - 2*G[a[9], a[9], a[10], a[9], a[2]] + 
   G[a[9], a[9], a[10], a[9], a[3]]/2 - 2*G[a[9], a[10], a[1], a[1], a[2]] + 
   G[a[9], a[10], a[1], a[1], a[3]]/2 - 2*G[a[9], a[10], a[1], a[2], a[2]] + 
   G[a[9], a[10], a[1], a[2], a[3]]/2 - 2*G[a[9], a[10], a[1], a[4], a[2]] + 
   G[a[9], a[10], a[1], a[4], a[3]]/2 + 4*G[a[9], a[10], a[1], a[6], a[2]] - 
   G[a[9], a[10], a[1], a[6], a[3]] - 2*G[a[9], a[10], a[1], a[9], a[2]] + 
   G[a[9], a[10], a[1], a[9], a[3]]/2 - 2*G[a[9], a[10], a[2], a[1], a[2]] + 
   G[a[9], a[10], a[2], a[1], a[3]]/2 + 6*G[a[9], a[10], a[2], a[2], a[2]] - 
   (3*G[a[9], a[10], a[2], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[2], a[4], a[2]] - (3*G[a[9], a[10], a[2], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[2], a[6], a[2]] + G[a[9], a[10], a[2], a[6], 
    a[3]] - 2*G[a[9], a[10], a[2], a[9], a[2]] + 
   G[a[9], a[10], a[2], a[9], a[3]]/2 - 2*G[a[9], a[10], a[4], a[1], a[2]] + 
   G[a[9], a[10], a[4], a[1], a[3]]/2 + 6*G[a[9], a[10], a[4], a[2], a[2]] - 
   (3*G[a[9], a[10], a[4], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[4], a[4], a[2]] - (3*G[a[9], a[10], a[4], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[4], a[6], a[2]] + G[a[9], a[10], a[4], a[6], 
    a[3]] - 2*G[a[9], a[10], a[4], a[9], a[2]] + 
   G[a[9], a[10], a[4], a[9], a[3]]/2 + 4*G[a[9], a[10], a[6], a[1], a[2]] - 
   G[a[9], a[10], a[6], a[1], a[3]] - 4*G[a[9], a[10], a[6], a[2], a[2]] + 
   G[a[9], a[10], a[6], a[2], a[3]] - 4*G[a[9], a[10], a[6], a[4], a[2]] + 
   G[a[9], a[10], a[6], a[4], a[3]] + 4*G[a[9], a[10], a[6], a[9], a[2]] - 
   G[a[9], a[10], a[6], a[9], a[3]] - 2*G[a[9], a[10], a[9], a[1], a[2]] + 
   G[a[9], a[10], a[9], a[1], a[3]]/2 - 2*G[a[9], a[10], a[9], a[2], a[2]] + 
   G[a[9], a[10], a[9], a[2], a[3]]/2 - 2*G[a[9], a[10], a[9], a[4], a[2]] + 
   G[a[9], a[10], a[9], a[4], a[3]]/2 + 4*G[a[9], a[10], a[9], a[6], a[2]] - 
   G[a[9], a[10], a[9], a[6], a[3]] - 2*G[a[9], a[10], a[9], a[9], a[2]] + 
   G[a[9], a[10], a[9], a[9], a[3]]/2 - (3*G[a[10], a[1], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[1], a[6], a[2]] - (3*G[a[10], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[2], a[6], a[2]] - (3*G[a[10], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[4], a[6], a[2]] - (3*G[a[10], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[1], a[6], a[1], a[2]] + 
   3*G[a[10], a[1], a[6], a[2], a[2]] + 3*G[a[10], a[1], a[6], a[4], a[2]] - 
   6*G[a[10], a[1], a[6], a[6], a[2]] + 3*G[a[10], a[1], a[6], a[9], a[2]] - 
   (3*G[a[10], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[9], a[6], a[2]] - (3*G[a[10], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[1], a[6], a[2]] - (3*G[a[10], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[2], a[6], a[2]] - (3*G[a[10], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[4], a[6], a[2]] - (3*G[a[10], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[2], a[6], a[1], a[2]] - 
   9*G[a[10], a[2], a[6], a[2], a[2]] - 9*G[a[10], a[2], a[6], a[4], a[2]] + 
   6*G[a[10], a[2], a[6], a[6], a[2]] + 3*G[a[10], a[2], a[6], a[9], a[2]] - 
   (3*G[a[10], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[9], a[6], a[2]] - (3*G[a[10], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[1], a[6], a[2]] - (3*G[a[10], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[2], a[6], a[2]] - (3*G[a[10], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[4], a[6], a[2]] - (3*G[a[10], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[4], a[6], a[1], a[2]] - 
   9*G[a[10], a[4], a[6], a[2], a[2]] - 9*G[a[10], a[4], a[6], a[4], a[2]] + 
   6*G[a[10], a[4], a[6], a[6], a[2]] + 3*G[a[10], a[4], a[6], a[9], a[2]] - 
   (3*G[a[10], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[9], a[6], a[2]] - (3*G[a[10], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[10], a[6], a[1], a[1], a[2]] + 
   3*G[a[10], a[6], a[1], a[2], a[2]] + 3*G[a[10], a[6], a[1], a[4], a[2]] - 
   6*G[a[10], a[6], a[1], a[6], a[2]] + 3*G[a[10], a[6], a[1], a[9], a[2]] + 
   3*G[a[10], a[6], a[2], a[1], a[2]] - 9*G[a[10], a[6], a[2], a[2], a[2]] - 
   9*G[a[10], a[6], a[2], a[4], a[2]] + 6*G[a[10], a[6], a[2], a[6], a[2]] + 
   3*G[a[10], a[6], a[2], a[9], a[2]] + 3*G[a[10], a[6], a[4], a[1], a[2]] - 
   9*G[a[10], a[6], a[4], a[2], a[2]] - 9*G[a[10], a[6], a[4], a[4], a[2]] + 
   6*G[a[10], a[6], a[4], a[6], a[2]] + 3*G[a[10], a[6], a[4], a[9], a[2]] - 
   6*G[a[10], a[6], a[6], a[1], a[2]] + 6*G[a[10], a[6], a[6], a[2], a[2]] + 
   6*G[a[10], a[6], a[6], a[4], a[2]] - 6*G[a[10], a[6], a[6], a[9], a[2]] + 
   3*G[a[10], a[6], a[9], a[1], a[2]] + 3*G[a[10], a[6], a[9], a[2], a[2]] + 
   3*G[a[10], a[6], a[9], a[4], a[2]] - 6*G[a[10], a[6], a[9], a[6], a[2]] + 
   3*G[a[10], a[6], a[9], a[9], a[2]] - (3*G[a[10], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[1], a[6], a[2]] - (3*G[a[10], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[2], a[6], a[2]] - (3*G[a[10], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[4], a[6], a[2]] - (3*G[a[10], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[9], a[6], a[1], a[2]] + 
   3*G[a[10], a[9], a[6], a[2], a[2]] + 3*G[a[10], a[9], a[6], a[4], a[2]] - 
   6*G[a[10], a[9], a[6], a[6], a[2]] + 3*G[a[10], a[9], a[6], a[9], a[2]] - 
   (3*G[a[10], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[9], a[6], a[2]] - (3*G[a[10], a[9], a[9], a[9], a[2]])/
    2 - G[a[11], a[2], a[2], a[4], a[2]]/2 - G[a[11], a[2], a[4], a[2], a[2]]/
    2 - G[a[11], a[2], a[4], a[4], a[2]]/2 + G[a[11], a[2], a[4], a[11], 
    a[2]] - G[a[11], a[2], a[4], a[12], a[2]]/2 + 
   G[a[11], a[2], a[11], a[4], a[2]] - G[a[11], a[2], a[12], a[4], a[2]]/2 - 
   G[a[11], a[4], a[2], a[2], a[2]]/2 - G[a[11], a[4], a[2], a[4], a[2]]/2 + 
   G[a[11], a[4], a[2], a[11], a[2]] - G[a[11], a[4], a[2], a[12], a[2]]/2 - 
   G[a[11], a[4], a[4], a[2], a[2]]/2 + G[a[11], a[4], a[11], a[2], a[2]] - 
   G[a[11], a[4], a[12], a[2], a[2]]/2 + G[a[11], a[11], a[2], a[4], a[2]] + 
   G[a[11], a[11], a[4], a[2], a[2]] - G[a[11], a[12], a[2], a[4], a[2]]/2 - 
   G[a[11], a[12], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[2], a[4], a[2]]/2 + 
   G[a[12], a[2], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[4], a[4], a[2]]/2 - 
   G[a[12], a[2], a[4], a[11], a[2]] + G[a[12], a[2], a[4], a[12], a[2]]/2 - 
   G[a[12], a[2], a[11], a[4], a[2]] + G[a[12], a[2], a[12], a[4], a[2]]/2 + 
   G[a[12], a[4], a[2], a[2], a[2]]/2 + G[a[12], a[4], a[2], a[4], a[2]]/2 - 
   G[a[12], a[4], a[2], a[11], a[2]] + G[a[12], a[4], a[2], a[12], a[2]]/2 + 
   G[a[12], a[4], a[4], a[2], a[2]]/2 - G[a[12], a[4], a[11], a[2], a[2]] + 
   G[a[12], a[4], a[12], a[2], a[2]]/2 - G[a[12], a[11], a[2], a[4], a[2]] - 
   G[a[12], a[11], a[4], a[2], a[2]] + G[a[12], a[12], a[2], a[4], a[2]]/2 + 
   G[a[12], a[12], a[4], a[2], a[2]]/2 + G[a[16], a[2], a[2], a[18], a[2]] + 
   G[a[16], a[2], a[6], a[2], a[2]] - G[a[16], a[2], a[6], a[16], a[2]] - 
   G[a[16], a[2], a[16], a[18], a[2]]/2 + G[a[16], a[2], a[18], a[16], a[2]]/
    2 - G[a[16], a[2], a[18], a[18], a[2]]/2 + 
   2*G[a[16], a[6], a[2], a[2], a[2]] - G[a[16], a[6], a[2], a[16], a[2]] - 
   G[a[16], a[6], a[16], a[2], a[2]] - G[a[16], a[16], a[2], a[18], a[2]]/2 - 
   G[a[16], a[16], a[18], a[2], a[2]]/2 - G[a[16], a[18], a[2], a[2], a[2]] + 
   G[a[16], a[18], a[2], a[16], a[2]]/2 - G[a[16], a[18], a[2], a[18], a[2]]/
    2 + G[a[16], a[18], a[16], a[2], a[2]]/2 - 
   G[a[16], a[18], a[18], a[2], a[2]]/2 + 
   4*G[a[17], a[6], a[6], a[2], a[2]] - 4*G[a[17], a[6], a[6], a[17], a[2]] - 
   4*G[a[17], a[6], a[17], a[2], a[2]] + 
   4*G[a[17], a[6], a[17], a[17], a[2]] + G[a[17], a[16], a[2], a[16], 
    a[2]] - G[a[17], a[16], a[2], a[18], a[2]] - 
   G[a[17], a[16], a[16], a[16], a[2]]/2 + 
   G[a[17], a[16], a[16], a[18], a[2]]/2 - 
   G[a[17], a[16], a[18], a[16], a[2]]/2 + 
   G[a[17], a[16], a[18], a[18], a[2]]/2 - 
   4*G[a[17], a[17], a[6], a[2], a[2]] + 
   4*G[a[17], a[17], a[6], a[17], a[2]] - G[a[17], a[17], a[16], a[16], 
    a[2]] + G[a[17], a[17], a[16], a[18], a[2]] - 
   2*G[a[17], a[17], a[17], a[16], a[2]] + 
   2*G[a[17], a[17], a[17], a[18], a[2]] - G[a[17], a[17], a[18], a[16], 
    a[2]] + G[a[17], a[17], a[18], a[18], a[2]] + 
   2*G[a[17], a[17], a[19], a[2], a[2]] + 
   2*G[a[17], a[17], a[19], a[16], a[2]] - 
   2*G[a[17], a[17], a[19], a[17], a[2]] - 
   2*G[a[17], a[17], a[19], a[18], a[2]] + G[a[17], a[18], a[2], a[16], 
    a[2]] - G[a[17], a[18], a[2], a[18], a[2]] - 
   G[a[17], a[18], a[16], a[16], a[2]]/2 + 
   G[a[17], a[18], a[16], a[18], a[2]]/2 - 
   G[a[17], a[18], a[18], a[16], a[2]]/2 + 
   G[a[17], a[18], a[18], a[18], a[2]]/2 - G[a[17], a[19], a[2], a[16], 
    a[2]] + G[a[17], a[19], a[2], a[18], a[2]] + 
   G[a[17], a[19], a[16], a[16], a[2]] - G[a[17], a[19], a[16], a[18], 
    a[2]] + 2*G[a[17], a[19], a[17], a[2], a[2]] + 
   G[a[17], a[19], a[17], a[16], a[2]] - 
   2*G[a[17], a[19], a[17], a[17], a[2]] - G[a[17], a[19], a[17], a[18], 
    a[2]] + G[a[17], a[19], a[18], a[16], a[2]] - 
   G[a[17], a[19], a[18], a[18], a[2]] - G[a[17], a[19], a[19], a[2], a[2]] - 
   G[a[17], a[19], a[19], a[16], a[2]] + G[a[17], a[19], a[19], a[17], 
    a[2]] + G[a[17], a[19], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[2], a[16], a[2]] - G[a[18], a[2], a[6], a[2], a[2]] + 
   G[a[18], a[2], a[6], a[18], a[2]] + G[a[18], a[2], a[16], a[16], a[2]]/2 - 
   G[a[18], a[2], a[16], a[18], a[2]]/2 + G[a[18], a[2], a[18], a[16], a[2]]/
    2 - 2*G[a[18], a[6], a[2], a[2], a[2]] + G[a[18], a[6], a[2], a[18], 
    a[2]] + G[a[18], a[6], a[18], a[2], a[2]] + G[a[18], a[16], a[2], a[2], 
    a[2]] + G[a[18], a[16], a[2], a[16], a[2]]/2 - 
   G[a[18], a[16], a[2], a[18], a[2]]/2 + G[a[18], a[16], a[16], a[2], a[2]]/
    2 - G[a[18], a[16], a[18], a[2], a[2]]/2 + 
   G[a[18], a[18], a[2], a[16], a[2]]/2 + G[a[18], a[18], a[16], a[2], a[2]]/
    2 + G[a[19], a[2], a[2], a[16], a[2]] - G[a[19], a[2], a[2], a[18], 
    a[2]] - G[a[19], a[2], a[16], a[16], a[2]]/2 + 
   G[a[19], a[2], a[16], a[18], a[2]]/2 - G[a[19], a[2], a[18], a[16], a[2]]/
    2 + G[a[19], a[2], a[18], a[18], a[2]]/2 - 
   G[a[19], a[6], a[6], a[2], a[2]]/2 + G[a[19], a[6], a[6], a[19], a[2]]/2 + 
   G[a[19], a[6], a[19], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[19], a[2]]/
    2 - G[a[19], a[16], a[2], a[16], a[2]] + G[a[19], a[16], a[2], a[18], 
    a[2]] + G[a[19], a[16], a[16], a[16], a[2]]/2 - 
   G[a[19], a[16], a[16], a[18], a[2]]/2 + 
   G[a[19], a[16], a[18], a[16], a[2]]/2 - 
   G[a[19], a[16], a[18], a[18], a[2]]/2 + 
   G[a[19], a[17], a[16], a[16], a[2]]/2 - 
   G[a[19], a[17], a[16], a[18], a[2]]/2 + 
   2*G[a[19], a[17], a[17], a[2], a[2]] + G[a[19], a[17], a[17], a[16], 
    a[2]] - 2*G[a[19], a[17], a[17], a[17], a[2]] - 
   G[a[19], a[17], a[17], a[18], a[2]] + G[a[19], a[17], a[18], a[16], a[2]]/
    2 - G[a[19], a[17], a[18], a[18], a[2]]/2 - G[a[19], a[17], a[19], a[2], 
    a[2]] - G[a[19], a[17], a[19], a[16], a[2]] + 
   G[a[19], a[17], a[19], a[17], a[2]] + G[a[19], a[17], a[19], a[18], 
    a[2]] - G[a[19], a[18], a[2], a[16], a[2]] + G[a[19], a[18], a[2], a[18], 
    a[2]] + G[a[19], a[18], a[16], a[16], a[2]]/2 - 
   G[a[19], a[18], a[16], a[18], a[2]]/2 + 
   G[a[19], a[18], a[18], a[16], a[2]]/2 - 
   G[a[19], a[18], a[18], a[18], a[2]]/2 + G[a[19], a[19], a[2], a[16], a[2]]/
    2 - G[a[19], a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[19], a[6], a[2], a[2]]/2 - G[a[19], a[19], a[6], a[19], a[2]]/
    2 - G[a[19], a[19], a[16], a[16], a[2]]/2 + 
   G[a[19], a[19], a[16], a[18], a[2]]/2 - G[a[19], a[19], a[17], a[2], 
    a[2]] - G[a[19], a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[19], a[17], a[17], a[2]] + G[a[19], a[19], a[17], a[18], a[2]]/
    2 - G[a[19], a[19], a[18], a[16], a[2]]/2 + 
   G[a[19], a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[19], a[16], a[2]]/2 - 
   G[a[19], a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[19], a[18], a[2]]/2 + G[a[20], a[6], a[2], a[13], 
    a[2]] - G[a[20], a[6], a[2], a[14], a[2]]/2 + 
   G[a[20], a[6], a[6], a[2], a[2]] - G[a[20], a[6], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[6], a[14], a[2]]/2 + G[a[20], a[6], a[13], a[2], a[2]]/
    2 - G[a[20], a[6], a[13], a[13], a[2]] + 
   G[a[20], a[6], a[13], a[14], a[2]]/2 - G[a[20], a[6], a[14], a[2], a[2]]/
    2 + G[a[20], a[6], a[14], a[13], a[2]] - 
   G[a[20], a[6], a[14], a[14], a[2]]/2 - G[a[20], a[6], a[20], a[13], a[2]]/
    2 + G[a[20], a[6], a[20], a[14], a[2]]/2 - 
   G[a[20], a[20], a[6], a[13], a[2]]/2 + G[a[20], a[20], a[6], a[14], a[2]]/
    2 - (3*I)*(-2 + Sqrt[2])*Pi*Log[6/5] - (3*I)*(-2 + Sqrt[2])*Pi*Log[5/4] + 
   G[a[6], a[6], a[13], a[2]]*(((-3*I)/2)*Pi - 2*Log[4/3]) + 
   G[a[4], a[1], a[2], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[4], a[2], a[1], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[6], a[13], a[13], a[2]]*(((3*I)/2)*Pi + Log[4/3]/2) + 
   G[a[6], a[2], a[13], a[2]]*Log[4/3] - 
   (G[a[6], a[2], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[6], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[2], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[2], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[20], a[13], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[20], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[20], a[6], a[13], a[2]]*Log[4/3])/2 - 
   (G[a[20], a[6], a[14], a[2]]*Log[4/3])/2 + (Pi^2*Log[4/3]^2)/8 + 
   G[a[9], a[1], a[9], a[3]]*(I*Pi + Log[4/3]/2 - Log[3/2]) + 
   G[a[4], a[1], a[9], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[3/2]) + 
   G[a[9], a[1], a[9], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[3/2]) + 
   G[a[6], a[2], a[11], a[2]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[11], a[11], a[2]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[5], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[12], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[11], a[4], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[6], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[5], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[6], a[5], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - 
   (G[a[5], a[6], a[11], a[2]]*Log[2])/2 + G[a[6], a[6], a[11], a[2]]*
    Log[2] + (G[a[6], a[11], a[4], a[2]]*Log[2])/2 - (553*Log[2]^4)/48 + 
   G[a[5], a[6], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[5], a[12], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[6], a[2], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[2], a[4], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[4], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[4], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[4], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[4], a[11], a[12], a[2]]*(I*Pi + Log[2]) + 
   G[a[4], a[12], a[11], a[2]]*(I*Pi + Log[2]) + G[a[5], a[11], a[11], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[12], a[11], a[2]]*(I*Pi + Log[2]) + 
   G[a[12], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[12], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[5], a[12], a[2]]*(I*Pi + (3*Log[2])/2) + 
   G[a[4], a[2], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[4], a[11], a[2], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[2]]*((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + 
   G[a[4], a[11], a[2]]*(Pi^2/2 - G[a[6], a[13], a[2]] + 
     G[a[6], a[14], a[2]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[11], a[4], a[2]]*(Pi^2/6 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[12], a[2]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[11], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[6], a[12], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[4], a[2]]*(-1/4*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[4], a[12], a[2]]*(-1/4*Pi^2 + G[a[6], a[13], a[2]]/2 - 
     G[a[6], a[14], a[2]]/2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[3], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[10], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[9], a[6], a[7], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[6], a[8], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[7], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[8], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[3], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[3], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[10], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[10], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[1], a[6], a[9], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[1], a[9], a[6], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[9], a[2], a[6], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[9], a[6], a[2], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[6], a[1], a[9], a[3]]*(I*Pi + Log[4/3] + 3*Log[3/2] + 3*Log[2] - 
     4*Log[3]) + G[a[6], a[9], a[9], a[3]]*(I*Pi + Log[4/3]/2 + 2*Log[3/2] + 
     3*Log[2] - (7*Log[3])/2) + G[a[4], a[6], a[7], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[6], a[8], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[7], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[8], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[2], a[6], a[9], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[2], a[9], a[6], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[4], a[2], a[6], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[4], a[6], a[2], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[1], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[7], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[8], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[7], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[8], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[3], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[3], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[10], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[10], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[7], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[8], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[9], a[9], a[2]]*((-2*I)*Pi + 2*Log[4/3] + 8*Log[3/2] - 
     2*Log[3]) + G[a[1], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[7], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[8], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[2], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[7], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[8], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[9], a[9], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[3/2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[7], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[8], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[1], a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[6], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[7], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[8], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[3], a[6], a[3]]*(I*Pi - Log[3]) + G[a[1], a[6], a[3], a[3]]*
    (I*Pi - Log[3]) + G[a[1], a[6], a[10], a[3]]*(I*Pi - Log[3]) + 
   G[a[1], a[10], a[6], a[3]]*(I*Pi - Log[3]) + G[a[9], a[3], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[9], a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[9], a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[9], a[10], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[6], a[7], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - 
     Log[3]) + G[a[6], a[8], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - Log[3]) + 
   G[a[6], a[7], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[6], a[8], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[1], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[1], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[1], a[2], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[9], a[7], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[8], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[7], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[9], a[8], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[1], a[9], a[2], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 - Log[2] - 
     Log[3]/2) + G[a[1], a[9], a[1], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 + 
     Log[2] - Log[3]/2) + G[a[1], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[7], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[9], a[9], a[3]]*((I/2)*Pi - Log[4/3]/2 - 2*Log[3/2] + 
     Log[3]/2) + G[a[1], a[7], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[1], a[8], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[6], a[9], a[9], a[2]]*((-I)*Pi - Log[4/3]/2 - 2*Log[3/2] - 3*Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[7], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[8], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + (3*G[a[4], a[4], a[4], a[3]]*Log[3])/2 - 
   3*G[a[4], a[4], a[6], a[3]]*Log[3] + (3*G[a[4], a[4], a[9], a[3]]*Log[3])/
    2 - 3*G[a[4], a[6], a[4], a[3]]*Log[3] + 6*G[a[4], a[6], a[6], a[3]]*
    Log[3] - 3*G[a[4], a[6], a[9], a[3]]*Log[3] + 
   (3*G[a[4], a[9], a[4], a[3]]*Log[3])/2 - 3*G[a[4], a[9], a[6], a[3]]*
    Log[3] + (3*G[a[4], a[9], a[9], a[3]]*Log[3])/2 + 
   2*G[a[9], a[4], a[4], a[2]]*Log[3] - (G[a[9], a[4], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[4], a[6], a[2]]*Log[3] + G[a[9], a[4], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[4], a[9], a[2]]*Log[3] - 
   (G[a[9], a[4], a[9], a[3]]*Log[3])/2 - 4*G[a[9], a[6], a[4], a[2]]*
    Log[3] + G[a[9], a[6], a[4], a[3]]*Log[3] + 8*G[a[9], a[6], a[6], a[2]]*
    Log[3] - 2*G[a[9], a[6], a[6], a[3]]*Log[3] - 
   4*G[a[9], a[6], a[9], a[2]]*Log[3] + G[a[9], a[6], a[9], a[3]]*Log[3] + 
   2*G[a[9], a[9], a[4], a[2]]*Log[3] - (G[a[9], a[9], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[9], a[6], a[2]]*Log[3] + G[a[9], a[9], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[9], a[9], a[2]]*Log[3] - 
   (G[a[9], a[9], a[9], a[3]]*Log[3])/2 + Log[3]^4/24 + 
   G[a[6], a[1], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[7], a[3]]*(I*Pi + Log[3]) + G[a[6], a[1], a[8], a[3]]*
    (I*Pi + Log[3]) + G[a[6], a[2], a[7], a[3]]*(I*Pi + Log[3]) + 
   G[a[6], a[2], a[8], a[3]]*(I*Pi + Log[3]) + G[a[9], a[6], a[7], a[3]]*
    (I*Pi + Log[3]) + G[a[9], a[6], a[8], a[3]]*(I*Pi + Log[3]) + 
   G[a[9], a[7], a[6], a[3]]*(I*Pi + Log[3]) + G[a[9], a[8], a[6], a[3]]*
    (I*Pi + Log[3]) + G[a[1], a[6], a[9], a[3]]*((-I)*Pi - Log[4/3] + 
     Log[3]) + G[a[1], a[9], a[6], a[3]]*((-I)*Pi - Log[4/3] + Log[3]) + 
   G[a[6], a[14], a[13], a[2]]*(-2*Log[3/2] + Log[3]) + 
   G[a[6], a[7], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[8], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 3*Log[3/2] - 3*Log[2] + 
     Log[3]) + G[a[6], a[3], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[7], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[8], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[2], a[6], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[6], a[2], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[6], a[9], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[6], a[9], a[6], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[2], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[1], a[9], a[3]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2 + 
     (3*Log[3])/2) + G[a[2], a[2], a[9], a[3]]*(((-3*I)/2)*Pi - 
     (3*Log[4/3])/2 + (3*Log[3])/2) + G[a[4], a[7], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[8], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[7], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[4], a[8], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[2], a[9], a[2], a[3]]*
    (((-9*I)/2)*Pi - (3*Log[4/3])/2 + 3*Log[2] + (3*Log[3])/2) + 
   G[a[6], a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[1], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[1], a[2], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[9], a[7], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[9], a[8], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[6], a[3], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[1], a[2]]*((-6*I)*Pi - 2*Log[4/3] - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[7], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[8], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[2], a[2]]*((-6*I)*Pi - 2*Log[4/3] + 4*Log[2] + 2*Log[3]) + 
   G[a[2], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[7], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[8], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[7], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[8], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[3], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[1], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[7], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[8], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[7], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[8], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[6], a[6], a[9], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[6], a[9], a[6], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[9], a[9], a[3]]*(-1/12*Pi^2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (-2 + 3/Sqrt[2])*Log[4/3] + (-8 + 6*Sqrt[2])*Log[3/2] + 
     (-4 + 3*Sqrt[2])*Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2])*Log[3] - 
     Log[3]^2/4) + G[a[1], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[1], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[9], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[9], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[6], a[3], a[3]]*(-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - 
     I*Pi*Log[3] + Log[3]^2/2) + G[a[6], a[10], a[3]]*
    (-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - I*Pi*Log[3] + Log[3]^2/2) + 
   G[a[9], a[9], a[2]]*(Pi^2/3 - (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] - 
     Log[4/3] - 4*Log[3/2] - 2*Log[2] - 8*Log[2]^2 + 3*Log[3] + Log[3]^2) + 
   G[a[6], a[3], a[2]]*(-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - 
     (2*I)*Pi*Log[3] + Log[3]^2) + G[a[6], a[10], a[2]]*
    (-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - (2*I)*Pi*Log[3] + Log[3]^2) + 
   G[a[3], a[6], a[2]]*((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2) + G[a[10], a[6], a[2]]*
    ((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - (3*I)*Pi*Log[3] + 
     (3*Log[3]^2)/2) + Log[8/3]*((1 - 1/Sqrt[2])*Pi^2 - 
     (I/2)*(-2 + Sqrt[2])*Pi*Log[3] + ((2 - Sqrt[2])*Log[3]^2)/4) + 
   Log[9/8]*((I/8)*Pi^3 - (Pi^2*Log[2])/48 + (I/12)*Pi*Log[3]^2) + 
   G[a[2], a[3], a[3]]*((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[2], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[3], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[1], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[1], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[9], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[9], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[6], a[1], a[6], a[2]]*
    ((-4*I)*Pi + 6*Log[2] - 3*Log[4]) + G[a[6], a[6], a[1], a[2]]*
    (((-5*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[2] - 3*Log[4]) + 
   G[a[9], a[7], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[8], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[1], a[2], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[2], a[1], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[6], a[1], a[2], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[2], a[1], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[1], a[1], a[2]]*((2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[4], a[7], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[8], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[1], a[2], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[2], a[1], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[2], a[9], a[1], a[3]]*(((-9*I)/2)*Pi - (3*Log[4/3])/2 + (3*Log[3])/2 - 
     (3*Log[4])/2) + G[a[6], a[7], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[8], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[1], a[6], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[6], a[1], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[9], a[1], a[2]]*((3*I)*Pi + (7*Log[4/3])/2 - (7*Log[2])/2 + 
     (5*Log[3])/2 - (3*Log[4])/4) + G[a[4], a[2], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[4], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[5], a[11], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[4], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[2], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[4], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[9], a[2], a[2], a[3]]*
    (I*Pi - 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[9], a[1], a[1], a[3]]*
    (I*Pi + 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[1], a[7], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[1], a[8], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[9], a[4], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[9], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[7], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[8], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[1], a[2], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[2], a[1], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) - (3*G[a[5], a[4], a[2], a[2]]*Log[4])/2 + 
   (3*Pi^2*Log[4]^2)/4 + G[a[6], a[7], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[8], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[1], a[1], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[2], a[2], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[1], a[2], a[2]]*(((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + 
     (3*Log[4])/2) + G[a[6], a[2], a[1], a[2]]*
    (((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + (3*Log[4])/2) + 
   G[a[2], a[7], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[2], a[8], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[4], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[4], a[9], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - 
     (3*Log[3])/2 + (3*Log[4])/2) + G[a[4], a[1], a[1], a[3]]*
    ((-3*I)*Pi - 6*Log[2] + (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[2], a[2], a[3]]*((-3*I)*Pi + 6*Log[2] + (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[1], a[7], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 
     2*Log[4]) + G[a[1], a[8], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[4], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[9], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[1], a[1], a[2]]*((-4*I)*Pi - 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[2], a[2], a[2]]*((-4*I)*Pi + 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[6], a[1], a[6], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[6], a[6], a[1], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[4], a[1], a[6], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[4], a[6], a[1], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[6], a[9], a[1], a[3]]*((3*I)*Pi - (7*Log[4/3])/2 + (7*Log[2])/2 - 
     (11*Log[3])/2 + (15*Log[4])/4) + G[a[9], a[1], a[6], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[9], a[6], a[1], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[5], a[2]]*
    ((-1/8*I)*Pi^3 - (2*I)*Pi*G[a[1], a[1], a[2]] + 
     (I/2)*Pi*G[a[1], a[1], a[3]] - (4*I)*Pi*G[a[1], a[2], a[2]] + 
     I*Pi*G[a[1], a[2], a[3]] + (2*I)*Pi*G[a[1], a[4], a[2]] - 
     (I/2)*Pi*G[a[1], a[4], a[3]] + (4*I)*Pi*G[a[1], a[6], a[2]] - 
     I*Pi*G[a[1], a[6], a[3]] - (2*I)*Pi*G[a[1], a[7], a[2]] + 
     (I/2)*Pi*G[a[1], a[7], a[3]] - (2*I)*Pi*G[a[1], a[8], a[2]] + 
     (I/2)*Pi*G[a[1], a[8], a[3]] - ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + 
     ((9*I)/2)*Pi*G[a[2], a[4], a[3]] - ((3*I)/2)*Pi*G[a[2], a[7], a[3]] - 
     ((3*I)/2)*Pi*G[a[2], a[8], a[3]] - ((3*I)/2)*Pi*G[a[4], a[1], a[3]] + 
     (3*I)*Pi*G[a[4], a[2], a[3]] + ((3*I)/2)*Pi*G[a[4], a[4], a[3]] - 
     (3*I)*Pi*G[a[4], a[6], a[3]] + ((3*I)/2)*Pi*G[a[4], a[7], a[3]] + 
     ((3*I)/2)*Pi*G[a[4], a[8], a[3]] + (2*I)*Pi*G[a[6], a[1], a[2]] + 
     I*Pi*G[a[6], a[1], a[3]] - I*Pi*G[a[6], a[2], a[3]] - 
     (4*I)*Pi*G[a[6], a[4], a[3]] + I*Pi*G[a[6], a[6], a[3]] + 
     I*Pi*G[a[6], a[7], a[3]] + I*Pi*G[a[6], a[8], a[3]] - 
     (2*I)*Pi*G[a[9], a[1], a[2]] + (I/2)*Pi*G[a[9], a[1], a[3]] - 
     (2*I)*Pi*G[a[9], a[4], a[2]] + (I/2)*Pi*G[a[9], a[4], a[3]] + 
     (2*I)*Pi*G[a[9], a[7], a[2]] - (I/2)*Pi*G[a[9], a[7], a[3]] + 
     (2*I)*Pi*G[a[9], a[8], a[2]] - (I/2)*Pi*G[a[9], a[8], a[3]] - 
     ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[2] + G[a[4], a[3]]*
      ((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[4] + 
     G[a[6], a[3]]*(-1/4*Pi^2 + ((3*I)/2)*Pi*Log[2] - (I/4)*Pi*Log[4])) + 
   (3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (I/48)*Pi^3)*Log[16/3] + 
   (3*G[a[6], a[6], a[15], a[2]]*Log[16/3])/2 + 
   (3*G[a[6], a[15], a[15], a[2]]*Log[16/3])/2 + 
   G[a[6], a[9], a[2]]*((-3*Pi^2)/4 - 2*G[a[6], a[15], a[2]] + 
     (6*I)*Pi*Log[6/5] + (6*I)*Pi*Log[5/4] + (-3 - ((3*I)/4)*Pi)*Log[4/3] + 
     10*Log[2]^2 + Log[2]*(6 + ((9*I)/2)*Pi - 3*Log[3]) - Log[3]^2/4 + 
     Log[3]*(-3 - ((7*I)/2)*Pi + Log[16/3]/4) + (I/4)*Pi*Log[16/3]) + 
   G[a[1], a[9], a[3]]*(Pi^2/8 - G[a[5], a[2], a[2]]/2 - 
     G[a[6], a[15], a[2]]/2 + 3*(2 + Sqrt[2])*Log[3/2] + 
     3*(2 + Sqrt[2])*Log[2] + Log[2]^2 - Log[3]^2/4 + 
     Log[3]*(-3*(2 + Sqrt[2]) + I*Pi + Log[16/3]/4) - (I/2)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[3]]*((11*Pi^2)/24 + (6 - 9/Sqrt[2] - (I/2)*Pi)*Log[4/3] + 
     (-2 + 3/Sqrt[2])*Log[2] - Log[2]^2 + (5*(-4 + 3*Sqrt[2])*Log[4])/4 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) - 
     (I/2)*Pi*Log[16/3]) + G[a[1], a[9], a[2]]*
    (-1/2*Pi^2 + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] - 
     12*Log[3/2] - 12*Log[2] - 4*Log[2]^2 + Log[3]^2 + 
     Log[3]*(12 - (4*I)*Pi - Log[16/3]) + (2*I)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[2]]*((-11*Pi^2)/6 + (3 + (2*I)*Pi)*Log[4/3] - Log[2] + 
     4*Log[2]^2 - (5*Log[4])/2 + Log[3]*(3 - Log[16/9] - Log[16/3]) + 
     (2*I)*Pi*Log[16/3]) + G[a[6], a[15], a[2]]*
    ((7*Pi^2)/24 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 + 
     2*G[a[9], a[2], a[2]] - G[a[9], a[2], a[3]]/2 + 2*G[a[9], a[4], a[2]] - 
     G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + G[a[9], a[6], a[3]] + 
     2*G[a[9], a[9], a[2]] - G[a[9], a[9], a[3]]/2 + (3*Log[16/3]^2)/4) + 
   G[a[9], a[7], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[9], a[8], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[4], a[7], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[4], a[8], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi - Log[4/3]/2 + Log[3]/2 - 2*Log[6]) + 
   G[a[6], a[7], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[6], a[8], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[9], a[1], a[4], a[3]]*(I*Pi + Log[4/3]/2 - Log[6]) + 
   G[a[1], a[7], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   G[a[1], a[8], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   Log[2]^3*(33/2 + 9*Sqrt[2] + (I/6)*Pi + (19*Log[3])/3 - (7*Log[6])/12) + 
   (7*Log[6]^4)/48 + G[a[9], a[7], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + 
     Log[6]) + G[a[9], a[8], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + Log[6]) + 
   G[a[6], a[4], a[4], a[3]]*(I*Pi + Log[4/3]/2 - 9*Log[2] - (7*Log[3])/2 + 
     2*Log[6]) + G[a[6], a[7], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[6], a[8], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[4], a[1], a[4], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[6]) + 
   G[a[2], a[7], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[2], a[8], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[9], a[1], a[4], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[6]) + 
   G[a[1], a[7], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[1], a[8], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[2], a[4], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2 + 
     6*Log[6]) + G[a[1], a[4], a[4], a[2]]*((-2*I)*Pi + 2*Log[4/3] - 
     2*Log[3] + 8*Log[6]) + G[a[4], a[4], a[3]]*
    (Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 + 
     (3*Log[4/3])/Sqrt[2] + (-9*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 - 
     (9*Log[3])/Sqrt[2] + (3*Log[3]^2)/4 + (6*Sqrt[2] - (3*I)*Pi)*Log[6]) + 
   G[a[6], a[13], a[2]]*(-1/8*Pi^2 - 4*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]] - 4*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]] + 
     4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 4*G[a[9], a[8], a[2]] - 
     G[a[9], a[8], a[3]] - G[a[11], a[4], a[2]] + G[a[12], a[4], a[2]]/2 - 
     (9*Log[2]^2)/4 + ((3*I)/2)*Pi*Log[3] - Log[3]^2/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3]) - Log[6]^2/4) + 
   G[a[6], a[14], a[2]]*(G[a[11], a[4], a[2]] - G[a[12], a[4], a[2]]/2 - 
     (3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + G[a[6], a[5], a[11], a[2]]*
    ((-I)*Pi - Log[8]/2) + (-1/144*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/48)*
    Log[8] + G[a[1], a[7], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[7], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[2], a[7], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[7], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[7], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[1], a[7], a[7], a[3]]*(I*Pi + Log[9]/2) + G[a[1], a[7], a[8], a[3]]*
    (I*Pi + Log[9]/2) + G[a[1], a[8], a[7], a[3]]*(I*Pi + Log[9]/2) + 
   G[a[1], a[8], a[8], a[3]]*(I*Pi + Log[9]/2) + G[a[6], a[7], a[7], a[3]]*
    ((2*I)*Pi + Log[9]) + G[a[6], a[7], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[7], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[4], a[7], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[7], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[7], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   Log[8/7]*(((2 - Sqrt[2])*Log[3]^2)/4 + ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[9]) + Log[7/6]*(((2 - Sqrt[2])*Log[3]^2)/4 + 
     ((3*I)/8)*(-2 + Sqrt[2])*Pi*Log[9]) + ((-2 + Sqrt[2])*Pi^2*Log[729/64])/
    4 + G[a[9], a[6], a[3]]*(Pi^2/6 - I*Pi*Log[6/5] - I*Pi*Log[5/4] - 
     I*Pi*Log[3/2] + (8 - 6*Sqrt[2])*Log[2] - 2*Log[2]^2 + 
     (-4 + 3*Sqrt[2])*Log[3] + Log[4/3]*(-4 + 3*Sqrt[2] - Log[12]/2)) + 
   G[a[1], a[4], a[6], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[1], a[6], a[4], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[2], a[4], a[6], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[2], a[6], a[4], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[6], a[9], a[2], a[2]]*((3*I)*Pi + Log[4/3]/2 - Log[2] + (5*Log[3])/2 - 
     3*Log[12]) + G[a[4], a[1], a[2]]*(-1/4*Pi^2 + 6*Log[4/3] + 
     (9 + (3*I)*Pi)*Log[2] + (3*Log[2]^2)/2 + 9*Log[3] - (15*Log[4])/2 - 
     3*Log[12]) + G[a[6], a[1], a[4], a[3]]*(I*Pi - (3*Log[4/3])/2 + 
     3*Log[2] - 4*Log[3] + 3*Log[6] - (5*Log[12])/2) + 
   G[a[9], a[2], a[2]]*((-13*Pi^2)/6 + (1 + (4*I)*Pi)*Log[4/3] + 2*Log[2] - 
     4*Log[2]^2 + Log[3]*(3 - Log[16/9] - Log[16/3]) - 2*Log[12]) + 
   G[a[1], a[4], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3] + 4*Log[6] - 
     2*Log[12]) + G[a[1], a[9], a[4], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 
     2*Log[3] + 4*Log[6] - 2*Log[12]) + G[a[6], a[2], a[9], a[2]]*
    ((2*I)*Pi + Log[4/3]/2 - 3*Log[3/2] - 3*Log[2] + (5*Log[3])/2 + 
     (3*Log[16/3])/2 - (3*Log[12])/2) + G[a[2], a[4], a[9], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 3*Log[6] - (3*Log[12])/2) + 
   G[a[2], a[9], a[4], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 
     3*Log[6] - (3*Log[12])/2) + G[a[9], a[4], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[9], a[9], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[6], a[4], a[6], a[3]]*
    ((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[6], a[6], a[4], a[3]]*((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[2], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[4], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - Log[3]/2 - 
     Log[12]/2) + G[a[6], a[4], a[1], a[2]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - 
     (3*Log[2])/2 + (5*Log[3])/2 - (3*Log[4])/4 - Log[12]/2) + 
   G[a[9], a[2], a[9], a[3]]*(I*Pi - Log[3/2] + Log[3]/2 + Log[16/3]/2 - 
     Log[12]/2) + G[a[6], a[1], a[4], a[2]]*((2*I)*Pi + (3*Log[4/3])/2 - 
     3*Log[2] + Log[3] - 3*Log[6] - Log[12]/2) + G[a[6], a[4], a[9], a[3]]*
    (I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + Log[6] - Log[12]/2) + 
   G[a[6], a[9], a[4], a[3]]*(I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + 
     Log[6] - Log[12]/2) + G[a[6], a[4], a[1], a[3]]*
    ((3*I)*Pi - 3*Log[4/3] + (3*Log[2])/2 - (11*Log[3])/2 + (15*Log[4])/4 + 
     Log[12]/2) + G[a[1], a[4], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[1], a[9], a[4], a[3]]*
    ((I/2)*Pi - Log[3/2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[6], a[4], a[9], a[2]]*((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[6], a[9], a[4], a[2]]*
    ((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[1], a[4], a[6], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[1], a[6], a[4], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[9], a[4], a[2]]*(Pi^2/3 - 2*Log[3/2] + (-2 + (8*I)*Pi)*Log[2] - 
     8*Log[2]^2 + (3 - (4*I)*Pi)*Log[3] + Log[3]^2 - 2*Log[6] + Log[12]) + 
   G[a[2], a[1], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[2], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[4], a[1], a[3]]*(((-9*I)/2)*Pi - 6*Log[2] + (3*Log[3])/2 - 
     (3*Log[4])/2 + (3*Log[12])/2) + G[a[6], a[2], a[9], a[3]]*
    (I*Pi + (5*Log[4/3])/2 + 3*Log[3/2] + 3*Log[2] - (11*Log[3])/2 - 
     (3*Log[16/3])/2 + (3*Log[12])/2) + G[a[4], a[2], a[9], a[3]]*
    ((-3*I)*Pi + 3*Log[3/2] - (3*Log[3])/2 - (3*Log[16/3])/2 + 
     (3*Log[12])/2) + G[a[1], a[1], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[2], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[4], a[1], a[2]]*((-6*I)*Pi - 12*Log[2] + 
     2*Log[3] + 2*Log[12]) + G[a[9], a[2], a[9], a[2]]*
    ((-4*I)*Pi + 4*Log[3/2] - 2*Log[3] - 2*Log[16/3] + 2*Log[12]) + 
   G[a[6], a[9], a[2], a[3]]*((3*I)*Pi - Log[4/3]/2 - 5*Log[2] - 
     (11*Log[3])/2 + 3*Log[12]) + G[a[4], a[9], a[2], a[3]]*
    ((-3*I)*Pi - 3*Log[2] - (3*Log[3])/2 + 3*Log[12]) + 
   G[a[4], a[4], a[2], a[3]]*((-3*I)*Pi - (3*Log[3])/2 - (3*Log[4])/2 + 
     3*Log[12]) + G[a[4], a[9], a[2]]*(-6*Log[3/2] - 6*Log[2] + 9*Log[3] - 
     6*Log[6] + 3*Log[12]) + G[a[9], a[4], a[2], a[2]]*
    ((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[9], a[9], a[2], a[2]]*((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[1], a[4], a[2]]*((-13*Pi^2)/12 - (4*I)*Pi*G[a[9], a[2]] + 
     I*Pi*G[a[9], a[3]] + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] + 
     6*Log[4/3] - (21*Log[2]^2)/2 + Log[2]*(-12 + (7*I)*Pi - 4*Log[3]) + 
     (12 - (6*I)*Pi)*Log[3] + 2*Log[3]^2 - 12*Log[6] + 6*Log[12]) + 
   G[a[4], a[9], a[3]]*(Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 + 3*Sqrt[2]*Log[3/2] + 
     (3*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 + (-9/Sqrt[2] - (3*I)*Pi)*
      Log[3] + (3*Log[3]^2)/4 + 3*Sqrt[2]*Log[6] - (3*Log[12])/Sqrt[2]) + 
   G[a[4], a[1], a[3]]*((-11*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 - 
     3*Sqrt[2]*Log[4/3] + 3*Log[2]^2 + Log[2]*(-9/Sqrt[2] + (3*I)*Pi - 
       3*Log[3]) + (-9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/9])/4)*Log[3] + 
     (3*Log[3]^2)/4 + (15*Log[4])/(2*Sqrt[2]) + ((3*I)/2)*Pi*Log[16/3] + 
     (3*Log[12])/Sqrt[2]) + G[a[9], a[4], a[3]]*
    (-1/12*Pi^2 + (-4 + 3*Sqrt[2])*Log[3/2] + (-4 + 3*Sqrt[2] - (2*I)*Pi)*
      Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2] + I*Pi)*Log[3] - Log[3]^2/4 + 
     (-4 + 3*Sqrt[2])*Log[6] + (2 - 3/Sqrt[2])*Log[12]) + 
   G[a[2], a[9], a[3]]*((-3*Pi^2)/8 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (-3 + 3/Sqrt[2] + ((3*I)/2)*Pi)*Log[4/3] + 3*(-2 + Sqrt[2])*Log[3/2] + 
     3*(-2 + Sqrt[2])*Log[2] - 3*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - (3*Log[16/3])/4) + (3 - 3/Sqrt[2])*Log[16/3] + 
     (-3 + 3/Sqrt[2])*Log[12]) + G[a[1], a[4], a[3]]*
    ((5*Pi^2)/24 - G[a[5], a[2], a[2]]/2 - G[a[6], a[15], a[2]]/2 - 
     (3*(2 + Sqrt[2])*Log[4/3])/2 + 3*Log[2]^2 + 
     (-3*(2 + Sqrt[2]) + ((3*I)/2)*Pi)*Log[3] - Log[3]^2/2 + 
     Log[2]*(3*(2 + Sqrt[2]) - I*Pi + Log[3]) + 3*(2 + Sqrt[2])*Log[6] - 
     (3*(2 + Sqrt[2])*Log[12])/2) + G[a[9], a[2], a[3]]*
    ((13*Pi^2)/24 + (2 - 3/Sqrt[2] - I*Pi)*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] + Log[2]^2 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) + 
     (-4 + 3*Sqrt[2])*Log[12]) + G[a[1], a[7], a[3]]*
    (Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - Log[4/3]^2/2 - 
     (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[8], a[3]]*(Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - 
     Log[4/3]^2/2 - (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[1], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (-3*(2 + Sqrt[2]) - (3*I)*Pi)*Log[2] + Log[4/3]*Log[2] + 
     (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[12]) + 
   G[a[9], a[7], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + (Log[3]*Log[16/3])/4 + 
     (I/2)*Pi*Log[12]) + G[a[9], a[8], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + 
     (Log[3]*Log[16/3])/4 + (I/2)*Pi*Log[12]) + 
   G[a[6], a[7], a[3]]*((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[6], a[8], a[3]]*
    ((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[4], a[7], a[3]]*
    (Pi^2 + 3*G[a[5], a[2], a[2]] + 3*G[a[6], a[13], a[2]] - 
     (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - ((3*I)/2)*Pi*Log[12]) + 
   G[a[4], a[8], a[3]]*(Pi^2 + 3*G[a[5], a[2], a[2]] + 
     3*G[a[6], a[13], a[2]] - (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - 
     ((3*I)/2)*Pi*Log[12]) + G[a[2], a[7], a[3]]*
    (-Pi^2 - 3*G[a[5], a[2], a[2]] - 3*G[a[6], a[13], a[2]] + 
     (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + ((3*I)/2)*Pi*Log[12]) + 
   G[a[2], a[8], a[3]]*(-Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[13], a[2]] + (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + 
     ((3*I)/2)*Pi*Log[12]) + G[a[1], a[1], a[2]]*
    (-Pi^2 - 2*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + (12 + (12*I)*Pi)*Log[2] - 
     4*Log[4/3]*Log[2] - 6*Log[4] - (2*I)*Pi*Log[12]) + 
   G[a[9], a[7], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - Log[3]*Log[16/3] - 
     (2*I)*Pi*Log[12]) + G[a[9], a[8], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - 
     Log[3]*Log[16/3] - (2*I)*Pi*Log[12]) + G[a[1], a[7], a[2]]*
    ((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*Log[4/3]^2 + Log[3]*Log[16/3] + (2*I)*Pi*Log[12]) + 
   G[a[1], a[8], a[2]]*((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*Log[4/3]^2 + Log[3]*Log[16/3] + 
     (2*I)*Pi*Log[12]) + G[a[6], a[6], a[3]]*
    (-Pi^2 - 4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 
     ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - Log[4/3]^2/2 - 
     (2*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2 - ((3*I)/2)*Pi*Log[6] - 
     Log[4/3]*Log[12]) + G[a[1], a[6], a[3]]*
    (-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + Log[4/3]^2/2 - I*Pi*Log[3/2] + 
     (-6*(2 + Sqrt[2]) + (3*I)*Pi)*Log[2] + 3*(2 + Sqrt[2])*Log[4] - 
     (Log[4/3]*Log[12])/2) + G[a[2], a[6], a[3]]*
    ((3*Pi^2)/2 + 3*G[a[5], a[2], a[2]] + 6*G[a[6], a[13], a[2]] - 
     3*G[a[6], a[15], a[2]] - (3*Log[4/3]^2)/2 + (3*I)*Pi*Log[3/2] - 
     (3*I)*Pi*Log[2] + (3*Log[4/3]*Log[12])/2) + 
   G[a[4], a[6], a[3]]*(-1/2*Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + 6*Sqrt[2]*Log[2] + 
     6*Log[2]^2 + 3*Sqrt[2]*Log[3] + (3*I)*Pi*Log[6] - 3*Sqrt[2]*Log[12] + 
     (3*Log[4/3]*Log[12])/2) + G[a[6], a[4], a[3]]*
    ((5*Pi^2)/12 - G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + Log[3]^2/8 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (4*I)*Pi + (7*Log[3])/2) + 
     Log[3]*(3*(-1 + Sqrt[2]) - (3*I)*Pi - (3*Log[16/3])/8) + 
     (3*I)*Pi*Log[6] + (3 - 3*Sqrt[2])*Log[12] + (3*Log[4/3]*Log[12])/2) + 
   G[a[1], a[6], a[2]]*(2*Pi^2 + 4*G[a[5], a[2], a[2]] + 
     8*G[a[6], a[13], a[2]] - 4*G[a[6], a[15], a[2]] - 2*Log[4/3]^2 + 
     (4*I)*Pi*Log[3/2] + (24 - (12*I)*Pi)*Log[2] - 12*Log[4] + 
     2*Log[4/3]*Log[12]) + G[a[6], a[9], a[3]]*
    (Pi^2/4 - G[a[6], a[15], a[2]] - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (3*I)*Pi*Log[3/2] - 4*Log[2]^2 + Log[3]^2/4 + 
     Log[2]*(6 - 6*Sqrt[2] - ((9*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(3*(-1 + Sqrt[2]) + ((7*I)/2)*Pi - Log[16/3]/4) - 
     (I/4)*Pi*Log[16/3] + Log[4/3]*(3*(-1 + Sqrt[2]) + ((3*I)/4)*Pi + 
       (3*Log[12])/2)) + G[a[9], a[6], a[2]]*((-2*Pi^2)/3 + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] + (4*I)*Pi*Log[3/2] + 4*Log[2] + 
     8*Log[2]^2 - 2*Log[3] + Log[4/3]*(-2 + 2*Log[12])) + 
   G[a[1], a[2], a[2]]*(-Pi^2 - 2*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + 
     (-12 + (8*I)*Pi)*Log[2] + 6*Log[4] + Log[4/3]*((2*I)*Pi - Log[16])) + 
   G[a[6], a[1], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (9*Log[3]^2)/8 + 
     Log[2]*(6 - 6*Sqrt[2] - (12*I)*Pi + (9*Log[3])/2) + 
     3*(-1 + Sqrt[2])*Log[4] + Log[3]*(((3*I)/2)*Pi - (3*Log[16/9])/4 - 
       (9*Log[16/3])/8) + ((3*I)/2)*Pi*Log[16/3] + (I/4)*Pi*Log[12] + 
     Log[4/3]*(((9*I)/4)*Pi + Log[2]/2 + (3*Log[12])/2 - (3*Log[16])/8)) + 
   G[a[6], a[2], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (3*Log[3]^2)/4 + 
     Log[2]*(((-11*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(((9*I)/4)*Pi - (3*Log[16/9])/4 - (3*Log[16/3])/4) + 
     Log[4/3]*(((17*I)/4)*Pi + (3*Log[12])/2 - Log[16]/4)) + 
   G[a[1], a[2], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (3*(2 + Sqrt[2]) - (2*I)*Pi)*Log[2] - (3*(2 + Sqrt[2])*Log[4])/2 + 
     Log[4/3]*((-1/2*I)*Pi + Log[16]/4)) + G[a[6], a[1], a[2]]*
    (Pi^2 + 4*G[a[6], a[13], a[2]] - 2*G[a[6], a[15], a[2]] - Log[4/3]^2/2 + 
     Log[2]*(6 + (3*I)*Pi - (9*Log[3])/2) + (9*Log[3]^2)/8 - 3*Log[4] - 
     ((3*I)/2)*Pi*Log[16/3] + Log[3]*(((-3*I)/2)*Pi + (3*Log[16/9])/4 + 
       (9*Log[16/3])/8) - (I/4)*Pi*Log[12] + 
     Log[4/3]*(((-9*I)/4)*Pi - Log[2]/2 + (3*Log[16])/8)) + 
   G[a[1], a[4], a[2], a[3]]*(((3*I)/2)*Pi - Log[2] - Log[3]/2 - Log[12]/2 - 
     Log[16]/2) + Log[6]^3*((-1/3*I)*Pi - Log[16]/48) + 
   Log[3]^3*((3*(-2 + Sqrt[2]))/4 - ((11*I)/12)*Pi + Log[16]/48) + 
   G[a[6], a[4], a[2], a[3]]*((3*I)*Pi - (37*Log[2])/2 - (11*Log[3])/2 + 
     (3*Log[4])/4 + (7*Log[12])/2 + Log[16]/2) + G[a[2], a[4], a[2], a[3]]*
    (((-9*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2 + (3*Log[12])/2 + 
     (3*Log[16])/2) + G[a[1], a[4], a[2], a[2]]*((-6*I)*Pi + 4*Log[2] + 
     2*Log[3] + 2*Log[12] + 2*Log[16]) + G[a[4], a[2], a[3]]*
    ((-13*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 - (27*Log[2])/Sqrt[2] - 3*Log[2]^2 - 
     (3*Log[4])/(2*Sqrt[2]) + Log[3]*(-9/Sqrt[2] - (3*I)*Pi - 
       (3*Log[16/9])/4 - (3*Log[16/3])/4) + (9*Log[12])/Sqrt[2] + 
     (3*Log[16])/Sqrt[2]) + G[a[2], a[1], a[3]]*
    ((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (3*(-2 + Sqrt[2]) + (6*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (3 - 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   G[a[2], a[2], a[3]]*((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (6 - 3*Sqrt[2] + (3*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (-3 + 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   ((2 - Sqrt[2])*Pi^2*Log[81/4])/8 + G[a[3], a[2]]*
    ((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + 
   G[a[10], a[2]]*((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + G[a[6], a[6], a[12], a[2]]*
    ((-I)*Pi - Log[32]/2) + G[a[9], a[2], a[4], a[3]]*
    (I*Pi + Log[3]/2 - Log[6] - Log[12]/2 - Log[48]/2) + 
   G[a[6], a[2], a[4], a[3]]*(I*Pi - 9*Log[2] - (11*Log[3])/2 + 3*Log[6] - 
     Log[12] + (3*Log[48])/2) + G[a[4], a[2], a[4], a[3]]*
    ((-3*I)*Pi - (3*Log[3])/2 + 3*Log[6] + (3*Log[12])/2 + (3*Log[48])/2) + 
   G[a[9], a[2], a[4], a[2]]*((-4*I)*Pi - 2*Log[3] + 4*Log[6] + 2*Log[12] + 
     2*Log[48]) + G[a[2], a[4], a[3]]*((-5*Pi^2)/8 + 
     (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
     9*(-2 + Sqrt[2])*Log[2] - 9*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/3])/4) + 
     (3*(-2 + Sqrt[2]) - (3*I)*Pi)*Log[6] + (-3 + 3/Sqrt[2])*Log[48]) - 
   (Pi^2*Log[9/2]*Log[64])/144 + (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((5*Pi^2)/48 + (I/24)*Pi*Log[64]) + 
   ((-2 + Sqrt[2])*Pi^2*Log[65536/243])/8 + 
   Log[3/2]*(18*(-2 + Sqrt[2]) - (6*I)*(-2 + Sqrt[2])*Pi - (I/8)*Pi^3 + 
     (6 - (6*I)*Pi)*Log[2] - (Pi^2*Log[972])/24) + 
   Log[2]^2*(-12 + ((3*I)/2)*(-14 + 5*Sqrt[2])*Pi - (37*Pi^2)/48 + 
     2*(-2 + Sqrt[2])*Log[8/7] + 2*(-2 + Sqrt[2])*Log[7/6] + 
     (-3*(-4 + Sqrt[2]) - ((27*I)/4)*Pi)*Log[3] + Log[3]^2/4 + (3*Log[4])/4 - 
     6*Log[6] + (9*Log[6]^2)/8 - (9*Log[12])/2 - (3*Log[16])/2 + 
     (I/24)*Pi*Log[4398046511104]) - G[a[6], a[6], a[18], a[2]]*
    Log[3/4 - 1/Sqrt[2]] - G[a[6], a[18], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[6], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[16], a[6], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[16], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[16], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[16], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   G[a[18], a[6], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[18], a[16], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[18], a[16], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[18], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[6], a[16], a[2]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + G[a[16], a[18], a[2]]*
    (-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + G[a[18], a[16], a[2]]*
    (Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   Log[3]^2*((-3*(-2 + Sqrt[2]))/4 + ((9*I)/8)*(-2 + Sqrt[2])*Pi - 
     (17*Pi^2)/32 + ((-2 + Sqrt[2])*Log[64/3])/4 - (I/24)*Pi*Log[64] + 
     (I/6)*Pi*Log[72] + (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[6], a[18], a[2]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   (Pi^2*Log[17 - 12*Sqrt[2]]^2)/48 + Log[17 - 12*Sqrt[2]]^4/48 - 
   ((3*I)/2)*Pi*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] - 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 - (7*Log[3 - 2*Sqrt[2]]^4)/48 + 
   G[a[6], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[18], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[18], a[6], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 + (7*Log[3 - 2*Sqrt[2]]^3)/12 - 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) + 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/24 - 
   15*PolyLog[4, 1/2] + Log[48]*(-1/144*(Pi^2*Log[729]) + 
     (3*(-2 + Sqrt[2] - Zeta[3]))/2) + 
   Log[2]*(63 - 63/Sqrt[2] + ((-3*I)*(-2 + Sqrt[2]) + Catalan)*Pi - 
     (7*Pi^2)/4 - (I/2)*Pi^3 + (Pi^2*Log[27/16])/24 + 
     ((-2 + Sqrt[2])*Log[8/7]*Log[3])/4 + ((-2 + Sqrt[2])*Log[7/6]*Log[3])/
      4 + (I/4)*Pi*Log[8/3]*Log[3] + (15/4 - 3*Sqrt[2] + ((21*I)/4)*Pi)*
      Log[3]^2 - Log[3]^3 - (19*Pi^2*Log[4])/16 + 
     Log[3]*(-3*(7 + Sqrt[2]) + (15*I - (9*I)/Sqrt[2])*Pi + (33*Pi^2)/8 + 
       (3*Log[16/3])/4) + (30 + (5*Pi^2)/12)*Log[6] + (I/2)*Pi*Log[6]^2 - 
     Log[6]^3/2 + (Pi^2*Log[8])/6 + (-12 - (3*Pi^2)/8)*Log[12] + 
     Log[9]*((-1/2*I)*Catalan - (I/4)*Pi*Log[12]) - (Pi^2*Log[16])/8 + 
     (Pi^2*Log[64/3])/12 + (3 + (3*Pi^2)/8)*Log[48] + (Pi^2*Log[54])/24 + 
     (Pi^2*Log[162])/16 - (221*Zeta[3])/16) + 
   G[a[9], a[2]]*((-4*I)*Pi*G[a[4], a[1], a[2]] + 
     4*G[a[1], a[2], a[4], a[2]] + 4*G[a[1], a[4], a[2], a[2]] + 
     4*G[a[4], a[1], a[2], a[2]] + 4*G[a[4], a[2], a[1], a[2]] + 
     4*G[a[4], a[5], a[2], a[2]] + 2*G[a[5], a[2], a[2], a[2]] + 
     4*G[a[5], a[4], a[2], a[2]] - 2*G[a[5], a[5], a[2], a[2]] + 
     4*G[a[6], a[1], a[4], a[2]] - 4*G[a[6], a[2], a[1], a[2]] + 
     4*G[a[6], a[4], a[1], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[15], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] + (10 + (2*I)*Pi)*Log[3/2] + 
     (20*Log[2]^3)/3 + (3*Log[3]^2)/2 + Log[3]^3 + 
     Log[2]^2*(-4 + (2*I)*Pi + 2*Log[3]) + 
     Log[2]*(4 + I*Pi - 2*Log[3] - 4*Log[3]^2) - 2*G[a[5], a[2], a[2]]*
      Log[4] + Log[3]*(-9 + I*Pi + Pi^2/6 + Log[16/3]/2) + 
     (-1 - (I/2)*Pi)*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     2*Log[6] + I*Pi*Log[8/7]*Log[9] + I*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(4 - (I/2)*Pi + Log[12]) - (Pi^2*Log[81/4])/3 - 
     (7*Zeta[3])/2) + Log[6]*(18*(-2 + Sqrt[2]) + (1 - 1/Sqrt[2])*Pi^2 - 
     (Pi^2*Log[24])/48 - (Pi^2*Log[64])/144 - (47*Zeta[3])/16) + 
   Log[3]*(78 - 39*Sqrt[2] + ((21*I)/4)*(-2 + Sqrt[2])*Pi + 
     ((-4 + Sqrt[2])*Pi^2)/4 + ((31*I)/48)*Pi^3 + (-3 + 3/Sqrt[2] - Pi^2/8)*
      Log[16/9] + ((9*(-2 + Sqrt[2]))/4 - (3*Pi^2)/32)*Log[16/3] - 
     (Pi^2*Log[12])/24 - (I/4)*(-2 + Sqrt[2])*Pi*Log[64/3] - 
     (Pi^2*Log[36])/24 + (Pi^2*Log[108])/48 + Log[3/4 - 1/Sqrt[2]]^3/3 - 
     (45*Zeta[3])/16) + G[a[4], a[3]]*((3*I)*Pi*G[a[4], a[5], a[2]] + 
     (3*I)*Pi*G[a[5], a[4], a[2]] - ((3*I)/2)*Pi*G[a[5], a[5], a[2]] + 
     3*G[a[1], a[2], a[4], a[2]] + 3*G[a[1], a[4], a[2], a[2]] + 
     3*G[a[4], a[1], a[2], a[2]] + 3*G[a[4], a[2], a[1], a[2]] + 
     3*G[a[4], a[5], a[2], a[2]] + (3*G[a[5], a[2], a[2], a[2]])/2 + 
     3*G[a[5], a[4], a[2], a[2]] - (3*G[a[5], a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[1], a[4], a[2]] - 3*G[a[6], a[2], a[1], a[2]] + 
     3*G[a[6], a[4], a[1], a[2]] + 3*G[a[6], a[6], a[1], a[2]] - 
     (3*G[a[6], a[6], a[15], a[2]])/2 - (3*G[a[6], a[15], a[15], a[2]])/2 + 
     (-3*Sqrt[2] + (3*I)*(1 + Sqrt[2])*Pi)*Log[3/2] + 5*Log[2]^3 + 
     ((3*(4 + 3*Sqrt[2]))/8 - ((3*I)/2)*Pi)*Log[3]^2 + (3*Log[3]^3)/4 + 
     Log[2]^2*(-6*(1 + Sqrt[2]) - ((3*I)/2)*Pi + (3*Log[3])/2) + 
     Log[2]*(6*Sqrt[2] + (3*I)*Sqrt[2]*Pi + (3/Sqrt[2] + (6*I)*Pi)*Log[3] - 
       3*Log[3]^2) - (3*G[a[5], a[2], a[2]]*Log[4])/2 - 
     (3*G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(27/Sqrt[2] - (3*I)*(2 + Sqrt[2])*Pi + Pi^2/8 - 
       (3*Log[16/3])/(4*Sqrt[2])) + (-15*Sqrt[2] + (3*I)*Pi - Pi^2)*Log[6] + 
     6*Sqrt[2]*Log[12] + (3*(1 + Sqrt[2])*Log[4/3]*Log[12])/2 - 
     (3*Log[48])/Sqrt[2] - (21*Zeta[3])/8) + 
   G[a[6], a[3]]*((-1/12*I)*Pi^3 - (3*I)*Pi*G[a[1], a[4], a[2]] - 
     (3*I)*Pi*G[a[4], a[1], a[2]] - I*Pi*G[a[4], a[5], a[2]] - 
     (3*I)*Pi*G[a[5], a[4], a[2]] + (I/2)*Pi*G[a[5], a[5], a[2]] + 
     2*G[a[1], a[2], a[4], a[2]] + 2*G[a[1], a[4], a[2], a[2]] + 
     2*G[a[4], a[5], a[2], a[2]] + G[a[5], a[2], a[2], a[2]] - 
     G[a[5], a[5], a[2], a[2]] + 2*G[a[6], a[1], a[2], a[2]] + 
     2*G[a[6], a[1], a[4], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[13], a[2]] + G[a[6], a[6], a[15], a[2]] + 
     2*G[a[6], a[13], a[13], a[2]] + G[a[6], a[15], a[15], a[2]] + 
     ((3*I)/2)*(-4 + Sqrt[2])*Pi*Log[6/5] + ((3*I)/2)*(-4 + Sqrt[2])*Pi*
      Log[5/4] + G[a[6], a[13], a[2]]*((-2*I)*Pi - 2*Log[4/3]) + 
     (1 - 3/Sqrt[2])*Log[4/3]^2 + (4*I)*Pi*Log[3/2] + 9*Log[2]^3 + 
     Log[2]^2*(6*(-2 + Sqrt[2]) + ((37*I)/2)*Pi - (2*Log[8/7])/3 - 
       (2*Log[7/6])/3 - 3*Log[3]) + (3*Log[3]^3)/4 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (6 - 6*Sqrt[2] - ((33*I)/2)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/12 - (Log[7/6]*Log[3])/12 - 3*Log[3]^2) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3] - Log[3]^2/4) + 
     (3 - 3*Sqrt[2])*Log[4] - G[a[5], a[2], a[2]]*Log[4] - 
     (I/2)*Pi*Log[16/3] + G[a[6], a[15], a[2]]*Log[16/3] + 
     (((3*I)/2)*(-2 + Sqrt[2])*Pi + Pi^2/2)*Log[6] + 
     Log[8/7]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + 
     Log[7/6]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + (Pi^2*Log[729/64])/4 + 
     3*(-1 + Sqrt[2])*Log[12] - (3*Pi^2*Log[81/4])/8 + 
     Log[3]^2*(3/Sqrt[2] + ((33*I)/8)*Pi + Log[64/3]/4) + 
     Log[3]*(6 - 6*Sqrt[2] - (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/4 - 
       (I/4)*Pi*Log[64/3]) + Log[4/3]*(3 - 3*Sqrt[2] + ((3*I)/2)*Pi + 
       (5*Pi^2)/8 - (13*Log[2]^2)/2 + (Log[9/4]*Log[3])/2 - Log[9]/2 + 
       2*Log[12] - ((3*I)/8)*Pi*Log[1024/27]) - (Pi^2*Log[65536/243])/24 - 
     Zeta[3]/4) + G[a[1], a[3]]*((-1/24*I)*Pi^3 + I*Pi*G[a[4], a[5], a[2]] - 
     (I/2)*Pi*G[a[5], a[5], a[2]] + G[a[1], a[2], a[4], a[2]] + 
     G[a[1], a[4], a[2], a[2]] + G[a[4], a[5], a[2], a[2]] + 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[5], a[2], a[2]]/2 + 
     G[a[6], a[1], a[2], a[2]] + G[a[6], a[1], a[4], a[2]] + 
     2*G[a[6], a[6], a[1], a[2]] - G[a[6], a[6], a[13], a[2]] + 
     G[a[6], a[6], a[15], a[2]]/2 + G[a[6], a[13], a[13], a[2]] + 
     G[a[6], a[15], a[15], a[2]]/2 + G[a[6], a[13], a[2]]*
      ((-I)*Pi - Log[4/3]) + Log[4/3]^2/2 + I*(5 + 3*Sqrt[2])*Pi*Log[3/2] + 
     ((4*I)*Pi - (4*Log[8/7])/3 - (4*Log[7/6])/3)*Log[2]^2 + 
     ((-3*(2 + Sqrt[2]))/8 + ((3*I)/4)*Pi)*Log[3]^2 + (Log[8/7]*Log[3]^2)/6 + 
     (Log[7/6]*Log[3]^2)/6 + Log[2]*(9*(2 + Sqrt[2]) - 
       (3*I)*(1 + Sqrt[2])*Pi + (3 + 3/Sqrt[2] - (3*I)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/6 - (Log[7/6]*Log[3])/6) - 
     (21*(2 + Sqrt[2])*Log[4])/2 - (G[a[5], a[2], a[2]]*Log[4])/2 + 
     G[a[5], a[2]]*(Pi^2/4 - (I/2)*Pi*Log[4]) + (2*I + (3*I)/Sqrt[2])*Pi*
      Log[16/3] + (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(9*(2 + Sqrt[2]) - (3*(2 + Sqrt[2])*Log[16/9])/4 - 
       (3*(2 + Sqrt[2])*Log[16/3])/8) + 
     ((-3*(2 + Sqrt[2]))/2 - ((3*I)/4)*(2 + Sqrt[2])*Pi)*Log[12] + 
     Log[4/3]*((15*(2 + Sqrt[2]))/2 + ((3*I)/4)*(2 + Sqrt[2])*Pi - 
       (3*(2 + Sqrt[2])*Log[2])/2 + Log[9]/2 + (5/2 + 3/Sqrt[2])*Log[12] - 
       (3*(2 + Sqrt[2])*Log[16])/8) - (Pi^2*Log[65536/243])/12 - Zeta[3]/8) + 
   Log[4/3]*(((-9*I)/4)*(-2 + Sqrt[2])*Pi + (5*(-2 + Sqrt[2])*Pi^2)/8 + 
     ((17*I)/24)*Pi^3 + (23/2 - 13/Sqrt[2])*Log[2]^2 + 
     ((-3*Pi^2)/16 + (-1 + 1/Sqrt[2])*Log[9/4])*Log[3] + 
     (3 - 3/Sqrt[2])*Log[9] + Log[2]*(-3 + 3/Sqrt[2] - (I/4)*Pi*Log[6] - 
       3*Log[12]) + (6 - 3*Sqrt[2] - Pi^2/16)*Log[12] + 
     ((9*(-2 + Sqrt[2]))/8 - Pi^2/24)*Log[16] - ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[1024/27] - Zeta[3]/16) + 
   Log[9]*((-3*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/4 - Zeta[3]/16) + 
   Log[64]*(-1/144*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/144 - 
     (Pi^2*Log[4608])/144 + Zeta[3]/12) + 
   G[a[2], a[3]]*((I/8)*Pi^3 + (3*I)*Pi*G[a[1], a[4], a[2]] + 
     (3*I)*Pi*G[a[4], a[1], a[2]] + (3*I)*Pi*G[a[5], a[4], a[2]] - 
     3*G[a[1], a[2], a[4], a[2]] - 3*G[a[1], a[4], a[2], a[2]] - 
     3*G[a[4], a[5], a[2], a[2]] - (3*G[a[5], a[2], a[2], a[2]])/2 + 
     (3*G[a[5], a[5], a[2], a[2]])/2 - 3*G[a[6], a[1], a[2], a[2]] - 
     3*G[a[6], a[1], a[4], a[2]] - 6*G[a[6], a[6], a[1], a[2]] + 
     3*G[a[6], a[6], a[13], a[2]] - (3*G[a[6], a[6], a[15], a[2]])/2 - 
     3*G[a[6], a[13], a[13], a[2]] - (3*G[a[6], a[15], a[15], a[2]])/2 - 
     (3*Log[4/3]^2)/2 + G[a[6], a[13], a[2]]*((3*I)*Pi + 3*Log[4/3]) + 
     (3*I)*(-1 + Sqrt[2])*Pi*Log[3/2] + 8*Log[2]^3 - 3*Log[2]^2*Log[3] - 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - (Log[8/3]*Log[3]^2)/2 + 
     Log[2]*((33*(-2 + Sqrt[2]))/2 - ((3*I)*Pi)/Sqrt[2] + 
       3*(-2 + Sqrt[2])*Log[3]) + (3*(-2 + Sqrt[2])*Log[4])/4 + 
     (3*G[a[5], a[2], a[2]]*Log[4])/2 - (3*G[a[6], a[15], a[2]]*Log[16/3])/
      2 + Log[3]*(9*(-2 + Sqrt[2]) - ((3*I)/4)*(-2 + Sqrt[2])*Pi - 
       (3*(-2 + Sqrt[2])*Log[16/9])/4 - (3*(-2 + Sqrt[2])*Log[16/3])/4) + 
     (15 - 15/Sqrt[2])*Log[12] + (3 - 3/Sqrt[2])*Log[16] + 
     Log[4/3]*(-3 + 3/Sqrt[2] + ((3*I)/4)*(-2 + 3*Sqrt[2])*Pi + (5*Pi^2)/4 - 
       (3*Log[9])/2 + (3*(-1 + Sqrt[2])*Log[12])/2 - 
       (3*(-2 + Sqrt[2])*Log[16])/4 - ((3*I)/4)*Pi*Log[1024/27]) + 
     (3*Zeta[3])/8) + G[a[1], a[2]]*((I/6)*Pi^3 - 
     (4*I)*Pi*G[a[4], a[5], a[2]] + (2*I)*Pi*G[a[5], a[5], a[2]] - 
     4*G[a[1], a[2], a[4], a[2]] - 4*G[a[1], a[4], a[2], a[2]] - 
     4*G[a[4], a[5], a[2], a[2]] - 2*G[a[5], a[2], a[2], a[2]] + 
     2*G[a[5], a[5], a[2], a[2]] - 4*G[a[6], a[1], a[2], a[2]] - 
     4*G[a[6], a[1], a[4], a[2]] - 8*G[a[6], a[6], a[1], a[2]] + 
     4*G[a[6], a[6], a[13], a[2]] - 2*G[a[6], a[6], a[15], a[2]] - 
     4*G[a[6], a[13], a[13], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     2*Log[4/3]^2 + G[a[6], a[13], a[2]]*((4*I)*Pi + 4*Log[4/3]) - 
     (8*I)*Pi*Log[3/2] + ((-16*I)*Pi + (16*Log[8/7])/3 + (16*Log[7/6])/3)*
      Log[2]^2 + (3/2 - (3*I)*Pi)*Log[3]^2 - (2*Log[8/7]*Log[3]^2)/3 - 
     (2*Log[7/6]*Log[3]^2)/3 + Log[2]*(-36 + (-6 + (12*I)*Pi)*Log[3] + 
       (2*Log[8/7]*Log[3])/3 + (2*Log[7/6]*Log[3])/3) + 42*Log[4] + 
     2*G[a[5], a[2], a[2]]*Log[4] + G[a[5], a[2]]*(-Pi^2 + (2*I)*Pi*Log[4]) - 
     (2*I)*Pi*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     Log[3]*(-36 + 3*Log[16/9] + (3*Log[16/3])/2) + (6 + (3*I)*Pi)*Log[12] + 
     Log[4/3]*(-30 - (3*I)*Pi + 6*Log[2] - 2*Log[9] - 4*Log[12] + 
       (3*Log[16])/2) + (Pi^2*Log[65536/243])/3 + Zeta[3]/2) + 
   Log[4]*((51*(-2 + Sqrt[2]))/4 - (Catalan*Pi)/2 - Pi^2/8 + (I/8)*Pi^3 + 
     (I/4)*Catalan*Log[9] - (Pi^2*Log[27])/144 - (Pi^2*Log[81])/8 + 
     (23*Zeta[3])/32) + Log[16]*(-3 + 3/Sqrt[2] + Pi^2/4 + (13*Zeta[3])/16) + 
   G[a[9], a[3]]*(I*Pi*G[a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[2]] - 
     G[a[1], a[4], a[2], a[2]] - G[a[4], a[1], a[2], a[2]] - 
     G[a[4], a[2], a[1], a[2]] - G[a[4], a[5], a[2], a[2]] - 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[4], a[2], a[2]] + 
     G[a[5], a[5], a[2], a[2]]/2 - G[a[6], a[1], a[4], a[2]] + 
     G[a[6], a[2], a[1], a[2]] - G[a[6], a[4], a[1], a[2]] - 
     G[a[6], a[6], a[1], a[2]] + G[a[6], a[6], a[15], a[2]]/2 + 
     G[a[6], a[15], a[15], a[2]]/2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (20 - 15*Sqrt[2] + I*(-5 + 3*Sqrt[2])*Pi)*Log[3/2] - (5*Log[2]^3)/3 + 
     Log[2]^2*(10 - 6*Sqrt[2] - (I/2)*Pi - Log[3]/2) + 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - Log[3]^3/4 + 
     Log[2]*(8 - 6*Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi + 
       (-4 + 3*Sqrt[2])*Log[3] + Log[3]^2) + (G[a[5], a[2], a[2]]*Log[4])/2 + 
     (-2 + 3/Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi)*Log[16/3] + 
     (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(-18 + 27/Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi - Pi^2/24 + 
       (1 - 3/(2*Sqrt[2]))*Log[16/3]) + (4 - 3*Sqrt[2])*Log[6] - 
     (I/4)*Pi*Log[8/7]*Log[9] - (I/4)*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(8 - 6*Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi + 
       (-5/2 + 3/Sqrt[2])*Log[12]) + (Pi^2*Log[81/4])/12 + (7*Zeta[3])/8) - 
   ((91*I)/16)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/48 + 
   Log[12]*(((3*I)/4)*(-2 + Sqrt[2])*Pi + Pi^2/2 + (I/24)*Pi^3 + 
     (47*Zeta[3])/16)}, {a[1] -> -3, a[2] -> 1, a[3] -> -1 + Sqrt[2], 
  a[4] -> -1, a[5] -> -1/3, a[6] -> 0, a[7] -> -I, a[8] -> I, a[9] -> 1/3, 
  a[10] -> -1 - Sqrt[2], a[11] -> -1/2, a[12] -> -1/5, a[13] -> 3/2, 
  a[14] -> 3, a[15] -> 4, a[16] -> 3/(2*Sqrt[2]), a[17] -> 1/2 + 1/Sqrt[2], 
  a[18] -> (2 + Sqrt[2])/4, a[19] -> (4 + 3*Sqrt[2])/8, a[20] -> 2}}


==> anc/boundary/T2/f20.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T2/f21.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, 0, Pi^2/24, -1/6*Zeta[3], Pi^4/320}, {}}


==> anc/boundary/T2/f4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/6 - (2*I)*Pi*G[a[1], a[2]] + (I/2)*Pi*G[a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[3]] + I*Pi*G[a[6], a[3]] - 2*G[a[1], a[4], a[2]] + 
   G[a[1], a[4], a[3]]/2 + 2*G[a[1], a[9], a[2]] - G[a[1], a[9], a[3]]/2 - 
   (3*G[a[2], a[4], a[3]])/2 + (3*G[a[2], a[9], a[3]])/2 - 
   (3*G[a[3], a[1], a[2]])/2 + (3*G[a[3], a[2], a[2]])/2 + 
   (3*G[a[3], a[4], a[2]])/2 - (3*G[a[3], a[9], a[2]])/2 + 
   (3*G[a[4], a[1], a[3]])/2 - (3*G[a[4], a[2], a[3]])/2 + 
   G[a[6], a[4], a[3]] + G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 
   (3*G[a[6], a[13], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
   G[a[6], a[16], a[2]]/2 + G[a[6], a[17], a[2]] + G[a[6], a[18], a[2]]/2 - 
   G[a[6], a[19], a[2]]/2 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 - 
   (3*G[a[10], a[1], a[2]])/2 + (3*G[a[10], a[2], a[2]])/2 + 
   (3*G[a[10], a[4], a[2]])/2 - (3*G[a[10], a[9], a[2]])/2 - 
   G[a[17], a[16], a[2]]/2 + G[a[17], a[18], a[2]]/2 + 
   G[a[19], a[16], a[2]]/2 - G[a[19], a[17], a[2]]/2 - 
   G[a[19], a[18], a[2]]/2 + G[a[3], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[10], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   (3*G[a[4], a[3]]*Log[3])/2 + 2*G[a[9], a[2]]*Log[3] - 
   (G[a[9], a[3]]*Log[3])/2 - (3*Log[4/3]*Log[12])/4 - (I/4)*Pi*Log[81/4] + 
   Log[3]*(-1/4*Log[16/3] + Log[64]/12) + Log[17 - 12*Sqrt[2]]^2/4 + 
   (-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2])/2, 
  (I/3)*Pi^3 + (I/2)*Pi*G[a[5], a[2]]*G[a[6], a[3]] + 
   (2*I)*Pi*G[a[1], a[1], a[2]] - (I/2)*Pi*G[a[1], a[1], a[3]] + 
   (2*I)*Pi*G[a[1], a[2], a[2]] - (I/2)*Pi*G[a[1], a[2], a[3]] - 
   (4*I)*Pi*G[a[1], a[6], a[2]] + I*Pi*G[a[1], a[6], a[3]] + 
   ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + ((3*I)/2)*Pi*G[a[2], a[2], a[3]] - 
   (3*I)*Pi*G[a[2], a[6], a[3]] - ((3*I)/2)*Pi*G[a[5], a[4], a[2]] - 
   I*Pi*G[a[6], a[2], a[3]] + (2*I)*Pi*G[a[6], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[2]] - G[a[1], a[1], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[9], a[2]] + G[a[1], a[1], a[9], a[3]]/2 + 
   2*G[a[1], a[2], a[4], a[2]] - G[a[1], a[2], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[9], a[2]] + G[a[1], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[3], a[1], a[2]] - G[a[1], a[3], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[2]] + G[a[1], a[3], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[2]] + G[a[1], a[3], a[4], a[3]]/2 + 
   2*G[a[1], a[3], a[9], a[2]] - G[a[1], a[3], a[9], a[3]]/2 - 
   4*G[a[1], a[4], a[1], a[2]] + G[a[1], a[4], a[1], a[3]] + 
   8*G[a[1], a[4], a[2], a[2]] - 2*G[a[1], a[4], a[2], a[3]] + 
   6*G[a[1], a[4], a[4], a[2]] - (3*G[a[1], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[4], a[6], a[2]] + G[a[1], a[4], a[6], a[3]] - 
   2*G[a[1], a[4], a[9], a[2]] + G[a[1], a[4], a[9], a[3]]/2 - 
   4*G[a[1], a[6], a[4], a[2]] + G[a[1], a[6], a[4], a[3]] + 
   4*G[a[1], a[6], a[9], a[2]] - G[a[1], a[6], a[9], a[3]] + 
   2*G[a[1], a[7], a[1], a[2]] - G[a[1], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[7], a[2], a[2]] + G[a[1], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[2]] - G[a[1], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[7], a[9], a[2]] + G[a[1], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[1], a[2]] - G[a[1], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[2]] + G[a[1], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[2]] - G[a[1], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[8], a[9], a[2]] + G[a[1], a[8], a[9], a[3]]/2 - 
   4*G[a[1], a[9], a[1], a[2]] + G[a[1], a[9], a[1], a[3]] - 
   2*G[a[1], a[9], a[4], a[2]] + G[a[1], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[9], a[6], a[2]] - G[a[1], a[9], a[6], a[3]] - 
   2*G[a[1], a[9], a[9], a[2]] + G[a[1], a[9], a[9], a[3]]/2 + 
   2*G[a[1], a[10], a[1], a[2]] - G[a[1], a[10], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[2]] + G[a[1], a[10], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[2]] + G[a[1], a[10], a[4], a[3]]/2 + 
   2*G[a[1], a[10], a[9], a[2]] - G[a[1], a[10], a[9], a[3]]/2 + 
   (3*G[a[2], a[1], a[4], a[3]])/2 - (3*G[a[2], a[1], a[9], a[3]])/2 + 
   (3*G[a[2], a[2], a[4], a[3]])/2 - (3*G[a[2], a[2], a[9], a[3]])/2 + 
   (3*G[a[2], a[3], a[1], a[3]])/2 - (3*G[a[2], a[3], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[4], a[3]])/2 + (3*G[a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[2], a[4], a[1], a[3]] + 6*G[a[2], a[4], a[2], a[3]] + 
   (9*G[a[2], a[4], a[4], a[3]])/2 - 3*G[a[2], a[4], a[6], a[3]] - 
   (3*G[a[2], a[4], a[9], a[3]])/2 - 3*G[a[2], a[6], a[4], a[3]] + 
   3*G[a[2], a[6], a[9], a[3]] + (3*G[a[2], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[7], a[2], a[3]])/2 + (3*G[a[2], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[7], a[9], a[3]])/2 + (3*G[a[2], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[2], a[3]])/2 + (3*G[a[2], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[8], a[9], a[3]])/2 - 3*G[a[2], a[9], a[1], a[3]] - 
   (3*G[a[2], a[9], a[4], a[3]])/2 + 3*G[a[2], a[9], a[6], a[3]] - 
   (3*G[a[2], a[9], a[9], a[3]])/2 + (3*G[a[2], a[10], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[2], a[3]])/2 - (3*G[a[2], a[10], a[4], a[3]])/2 + 
   (3*G[a[2], a[10], a[9], a[3]])/2 + (3*G[a[3], a[1], a[1], a[2]])/2 + 
   (3*G[a[3], a[1], a[2], a[2]])/2 + (3*G[a[3], a[1], a[4], a[2]])/2 - 
   3*G[a[3], a[1], a[6], a[2]] + (3*G[a[3], a[1], a[9], a[2]])/2 + 
   (3*G[a[3], a[2], a[1], a[2]])/2 - (9*G[a[3], a[2], a[2], a[2]])/2 - 
   (9*G[a[3], a[2], a[4], a[2]])/2 + 3*G[a[3], a[2], a[6], a[2]] + 
   (3*G[a[3], a[2], a[9], a[2]])/2 + (3*G[a[3], a[4], a[1], a[2]])/2 - 
   (9*G[a[3], a[4], a[2], a[2]])/2 - (9*G[a[3], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[6], a[2]] + (3*G[a[3], a[4], a[9], a[2]])/2 - 
   3*G[a[3], a[6], a[1], a[2]] + 3*G[a[3], a[6], a[2], a[2]] + 
   3*G[a[3], a[6], a[4], a[2]] - 3*G[a[3], a[6], a[9], a[2]] + 
   (3*G[a[3], a[9], a[1], a[2]])/2 + (3*G[a[3], a[9], a[2], a[2]])/2 + 
   (3*G[a[3], a[9], a[4], a[2]])/2 - 3*G[a[3], a[9], a[6], a[2]] + 
   (3*G[a[3], a[9], a[9], a[2]])/2 - (3*G[a[4], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[1], a[2], a[2]])/2 - (3*G[a[4], a[1], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[6], a[3]] - 3*G[a[4], a[1], a[9], a[3]] - 
   (3*G[a[4], a[2], a[1], a[2]])/2 - (3*G[a[4], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[2], a[2], a[3]])/2 + 6*G[a[4], a[2], a[4], a[3]] - 
   3*G[a[4], a[2], a[6], a[3]] - 3*G[a[4], a[2], a[9], a[3]] + 
   G[a[4], a[2], a[11], a[2]] - G[a[4], a[2], a[12], a[2]]/2 + 
   (3*G[a[4], a[3], a[1], a[3]])/2 - (3*G[a[4], a[3], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[4], a[3]])/2 + (3*G[a[4], a[3], a[9], a[3]])/2 - 
   (3*G[a[4], a[4], a[1], a[3]])/2 + (3*G[a[4], a[4], a[2], a[3]])/2 + 
   3*G[a[4], a[6], a[1], a[3]] - 3*G[a[4], a[6], a[2], a[3]] + 
   G[a[4], a[6], a[5], a[2]]/2 - (3*G[a[4], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[2], a[3]])/2 - (3*G[a[4], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[7], a[9], a[3]])/2 - (3*G[a[4], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[2], a[3]])/2 - (3*G[a[4], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[8], a[9], a[3]])/2 - (3*G[a[4], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[2], a[3]])/2 + (3*G[a[4], a[10], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[2], a[3]])/2 - (3*G[a[4], a[10], a[4], a[3]])/2 + 
   (3*G[a[4], a[10], a[9], a[3]])/2 + G[a[4], a[11], a[2], a[2]] - 
   G[a[4], a[12], a[2], a[2]]/2 - G[a[5], a[2], a[11], a[2]] + 
   G[a[5], a[2], a[12], a[2]] - (3*G[a[5], a[4], a[2], a[2]])/2 + 
   G[a[5], a[6], a[11], a[2]]/2 - G[a[5], a[6], a[12], a[2]]/2 - 
   G[a[5], a[11], a[2], a[2]]/2 + G[a[5], a[12], a[2], a[2]]/2 + 
   (3*G[a[6], a[1], a[2], a[2]])/2 - 2*G[a[6], a[1], a[4], a[2]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[9], a[2]] + 
   G[a[6], a[1], a[9], a[3]] + (3*G[a[6], a[2], a[1], a[2]])/2 - 
   G[a[6], a[2], a[4], a[3]] + 2*G[a[6], a[2], a[9], a[2]] + 
   G[a[6], a[2], a[9], a[3]] - G[a[6], a[2], a[12], a[2]]/2 - 
   G[a[6], a[2], a[13], a[2]] + G[a[6], a[2], a[14], a[2]]/2 - 
   G[a[6], a[2], a[16], a[2]]/2 + G[a[6], a[2], a[18], a[2]]/2 - 
   2*G[a[6], a[3], a[1], a[2]] - G[a[6], a[3], a[1], a[3]] + 
   2*G[a[6], a[3], a[2], a[2]] + G[a[6], a[3], a[2], a[3]] + 
   2*G[a[6], a[3], a[4], a[2]] + G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[9], a[2]] - G[a[6], a[3], a[9], a[3]] - 
   G[a[6], a[4], a[1], a[2]]/2 + 2*G[a[6], a[4], a[1], a[3]] - 
   4*G[a[6], a[4], a[2], a[3]] - 3*G[a[6], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[5], a[2]] + 2*G[a[6], a[4], a[6], a[3]] - 
   G[a[6], a[4], a[9], a[2]] + G[a[6], a[4], a[9], a[3]] + 
   G[a[6], a[4], a[11], a[2]] - G[a[6], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[12], a[2]]/2 + 
   (3*G[a[6], a[6], a[1], a[2]])/2 + 2*G[a[6], a[6], a[4], a[3]] - 
   (3*G[a[6], a[6], a[5], a[2]])/2 + 2*G[a[6], a[6], a[9], a[2]] - 
   2*G[a[6], a[6], a[9], a[3]] - G[a[6], a[6], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2]] - G[a[6], a[6], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[2]])/2 + (3*G[a[6], a[6], a[16], a[2]])/2 + 
   2*G[a[6], a[6], a[17], a[2]] - (3*G[a[6], a[6], a[18], a[2]])/2 + 
   G[a[6], a[6], a[19], a[2]]/2 + G[a[6], a[7], a[1], a[2]] - 
   G[a[6], a[7], a[1], a[3]] - G[a[6], a[7], a[2], a[2]] + 
   G[a[6], a[7], a[2], a[3]] + G[a[6], a[7], a[4], a[2]] - 
   G[a[6], a[7], a[4], a[3]] - G[a[6], a[7], a[9], a[2]] + 
   G[a[6], a[7], a[9], a[3]] + G[a[6], a[8], a[1], a[2]] - 
   G[a[6], a[8], a[1], a[3]] - G[a[6], a[8], a[2], a[2]] + 
   G[a[6], a[8], a[2], a[3]] + G[a[6], a[8], a[4], a[2]] - 
   G[a[6], a[8], a[4], a[3]] - G[a[6], a[8], a[9], a[2]] + 
   G[a[6], a[8], a[9], a[3]] + G[a[6], a[9], a[1], a[2]] + 
   2*G[a[6], a[9], a[1], a[3]] - 3*G[a[6], a[9], a[2], a[2]] - 
   G[a[6], a[9], a[4], a[2]] + G[a[6], a[9], a[4], a[3]] + 
   2*G[a[6], a[9], a[6], a[2]] - 2*G[a[6], a[9], a[6], a[3]] - 
   G[a[6], a[9], a[9], a[2]] + G[a[6], a[9], a[9], a[3]] - 
   2*G[a[6], a[10], a[1], a[2]] - G[a[6], a[10], a[1], a[3]] + 
   2*G[a[6], a[10], a[2], a[2]] + G[a[6], a[10], a[2], a[3]] + 
   2*G[a[6], a[10], a[4], a[2]] + G[a[6], a[10], a[4], a[3]] - 
   2*G[a[6], a[10], a[9], a[2]] - G[a[6], a[10], a[9], a[3]] + 
   G[a[6], a[11], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[2]]/2 - 
   G[a[6], a[12], a[4], a[2]]/2 - G[a[6], a[13], a[2], a[2]]/2 + 
   (5*G[a[6], a[13], a[13], a[2]])/2 - G[a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[14], a[2], a[2]]/2 - G[a[6], a[14], a[13], a[2]] + 
   G[a[6], a[14], a[14], a[2]]/2 + (3*G[a[6], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[2], a[2]] + G[a[6], a[16], a[16], a[2]]/2 + 
   2*G[a[6], a[17], a[2], a[2]] - 2*G[a[6], a[17], a[17], a[2]] - 
   G[a[6], a[18], a[2], a[2]] - G[a[6], a[18], a[18], a[2]]/2 + 
   G[a[6], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[2]]/2 + 
   G[a[6], a[20], a[13], a[2]]/2 - G[a[6], a[20], a[14], a[2]]/2 - 
   2*G[a[9], a[1], a[1], a[2]] + G[a[9], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[1], a[2], a[2]] + G[a[9], a[1], a[2], a[3]]/2 + 
   4*G[a[9], a[1], a[6], a[2]] - G[a[9], a[1], a[6], a[3]] - 
   4*G[a[9], a[1], a[9], a[2]] + G[a[9], a[1], a[9], a[3]] - 
   2*G[a[9], a[2], a[1], a[2]] + G[a[9], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[2], a[2], a[2]] - (3*G[a[9], a[2], a[2], a[3]])/2 + 
   8*G[a[9], a[2], a[4], a[2]] - 2*G[a[9], a[2], a[4], a[3]] - 
   4*G[a[9], a[2], a[6], a[2]] + G[a[9], a[2], a[6], a[3]] - 
   4*G[a[9], a[2], a[9], a[2]] + G[a[9], a[2], a[9], a[3]] + 
   2*G[a[9], a[3], a[1], a[2]] - G[a[9], a[3], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[2]] + G[a[9], a[3], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[2]] + G[a[9], a[3], a[4], a[3]]/2 + 
   2*G[a[9], a[3], a[9], a[2]] - G[a[9], a[3], a[9], a[3]]/2 - 
   2*G[a[9], a[4], a[1], a[2]] + G[a[9], a[4], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[2], a[2]] - G[a[9], a[4], a[2], a[3]]/2 + 
   4*G[a[9], a[6], a[1], a[2]] - G[a[9], a[6], a[1], a[3]] - 
   4*G[a[9], a[6], a[2], a[2]] + G[a[9], a[6], a[2], a[3]] - 
   2*G[a[9], a[7], a[1], a[2]] + G[a[9], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[7], a[2], a[2]] - G[a[9], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[2]] + G[a[9], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[7], a[9], a[2]] - G[a[9], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[1], a[2]] + G[a[9], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[2]] - G[a[9], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[2]] + G[a[9], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[8], a[9], a[2]] - G[a[9], a[8], a[9], a[3]]/2 - 
   2*G[a[9], a[9], a[1], a[2]] + G[a[9], a[9], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[2], a[2]] - G[a[9], a[9], a[2], a[3]]/2 + 
   2*G[a[9], a[10], a[1], a[2]] - G[a[9], a[10], a[1], a[3]]/2 - 
   2*G[a[9], a[10], a[2], a[2]] + G[a[9], a[10], a[2], a[3]]/2 - 
   2*G[a[9], a[10], a[4], a[2]] + G[a[9], a[10], a[4], a[3]]/2 + 
   2*G[a[9], a[10], a[9], a[2]] - G[a[9], a[10], a[9], a[3]]/2 + 
   (3*G[a[10], a[1], a[1], a[2]])/2 + (3*G[a[10], a[1], a[2], a[2]])/2 + 
   (3*G[a[10], a[1], a[4], a[2]])/2 - 3*G[a[10], a[1], a[6], a[2]] + 
   (3*G[a[10], a[1], a[9], a[2]])/2 + (3*G[a[10], a[2], a[1], a[2]])/2 - 
   (9*G[a[10], a[2], a[2], a[2]])/2 - (9*G[a[10], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[6], a[2]] + (3*G[a[10], a[2], a[9], a[2]])/2 + 
   (3*G[a[10], a[4], a[1], a[2]])/2 - (9*G[a[10], a[4], a[2], a[2]])/2 - 
   (9*G[a[10], a[4], a[4], a[2]])/2 + 3*G[a[10], a[4], a[6], a[2]] + 
   (3*G[a[10], a[4], a[9], a[2]])/2 - 3*G[a[10], a[6], a[1], a[2]] + 
   3*G[a[10], a[6], a[2], a[2]] + 3*G[a[10], a[6], a[4], a[2]] - 
   3*G[a[10], a[6], a[9], a[2]] + (3*G[a[10], a[9], a[1], a[2]])/2 + 
   (3*G[a[10], a[9], a[2], a[2]])/2 + (3*G[a[10], a[9], a[4], a[2]])/2 - 
   3*G[a[10], a[9], a[6], a[2]] + (3*G[a[10], a[9], a[9], a[2]])/2 + 
   G[a[11], a[2], a[4], a[2]]/2 + G[a[11], a[4], a[2], a[2]]/2 - 
   G[a[12], a[2], a[4], a[2]]/2 - G[a[12], a[4], a[2], a[2]]/2 + 
   G[a[16], a[2], a[18], a[2]]/2 + G[a[16], a[18], a[2], a[2]]/2 + 
   2*G[a[17], a[6], a[2], a[2]] - 2*G[a[17], a[6], a[17], a[2]] + 
   G[a[17], a[16], a[16], a[2]]/2 - G[a[17], a[16], a[18], a[2]]/2 + 
   G[a[17], a[17], a[16], a[2]] - G[a[17], a[17], a[18], a[2]] + 
   G[a[17], a[18], a[16], a[2]]/2 - G[a[17], a[18], a[18], a[2]]/2 - 
   G[a[17], a[19], a[2], a[2]] - G[a[17], a[19], a[16], a[2]] + 
   G[a[17], a[19], a[17], a[2]] + G[a[17], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[16], a[2]]/2 - G[a[18], a[16], a[2], a[2]]/2 + 
   G[a[19], a[2], a[16], a[2]]/2 - G[a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[6], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[2]]/2 - 
   G[a[19], a[16], a[16], a[2]]/2 + G[a[19], a[16], a[18], a[2]]/2 - 
   G[a[19], a[17], a[2], a[2]] - G[a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[17], a[17], a[2]] + G[a[19], a[17], a[18], a[2]]/2 - 
   G[a[19], a[18], a[16], a[2]]/2 + G[a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[16], a[2]]/2 - G[a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[18], a[2]]/2 - G[a[20], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[14], a[2]]/2 + ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[6/5] + 
   ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[5/4] + G[a[6], a[13], a[2]]*
    (((-3*I)/2)*Pi - 2*Log[4/3]) + (G[a[6], a[14], a[2]]*Log[4/3])/2 + 
   G[a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + G[a[5], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[11], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - Log[2]^3/6 + 
   G[a[3], a[6], a[2]]*((3*I)*Pi - 3*Log[3]) + G[a[10], a[6], a[2]]*
    ((3*I)*Pi - 3*Log[3]) + G[a[9], a[7], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[8], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + G[a[6], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 
     2*Log[3]) + G[a[9], a[2], a[2]]*((4*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[4], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2) + 
   G[a[4], a[2], a[3]]*((3*I)*Pi - 3*Log[2] - (3*Log[3])/2) + 
   G[a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + G[a[6], a[8], a[3]]*
    ((-I)*Pi - Log[3]) + G[a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[1], a[7], a[3]]*
    ((-1/2*I)*Pi - Log[3]/2) + G[a[1], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + G[a[1], a[10], a[3]]*
    ((I/2)*Pi - Log[3]/2) + G[a[9], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[10], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + G[a[9], a[8], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[9], a[3]]*((-1/2*I)*Pi - Log[4/3]/2 + 
     Log[3]/2) + G[a[9], a[2], a[3]]*((-I)*Pi + Log[2] + Log[3]/2) + 
   G[a[6], a[9], a[2]]*(I*Pi - Log[4/3]/2 + 3*Log[2] + Log[3]/2) - 
   (3*G[a[4], a[4], a[3]]*Log[3])/2 + 3*G[a[4], a[6], a[3]]*Log[3] - 
   (3*G[a[4], a[9], a[3]]*Log[3])/2 - 2*G[a[9], a[4], a[2]]*Log[3] + 
   (G[a[9], a[4], a[3]]*Log[3])/2 + 4*G[a[9], a[6], a[2]]*Log[3] - 
   G[a[9], a[6], a[3]]*Log[3] - 2*G[a[9], a[9], a[2]]*Log[3] + 
   (G[a[9], a[9], a[3]]*Log[3])/2 + (7*Log[3]^3)/12 + 
   G[a[2], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[3], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + G[a[1], a[8], a[2]]*
    ((2*I)*Pi + 2*Log[3]) + G[a[6], a[9], a[3]]*((-I)*Pi + Log[4/3]/2 - 
     3*Log[2] + (5*Log[3])/2) + G[a[9], a[2]]*
    (-1/3*Pi^2 - 2*G[a[5], a[2], a[2]] - 2*G[a[6], a[15], a[2]] + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] - Log[4/3] + 2*Log[2] + 
     8*Log[2]^2 - Log[3] - Log[3]^2) + G[a[9], a[3]]*
    (Pi^2/12 + G[a[5], a[2], a[2]]/2 + G[a[6], a[15], a[2]]/2 - 
     I*Pi*Log[6/5] - I*Pi*Log[5/4] + (-2 + 3/Sqrt[2])*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] - 2*Log[2]^2 + (-2 + 3/Sqrt[2])*Log[3] + 
     Log[3]^2/4) + G[a[3], a[2]]*((-3*Pi^2)/4 + 
     Log[2]*((3*I)*Pi - 3*Log[3]) - ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + 
   G[a[10], a[2]]*((-3*Pi^2)/4 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + G[a[6], a[1], a[2]]*
    ((-2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + G[a[9], a[1], a[3]]*
    ((-I)*Pi + Log[3]/2 - Log[4]/2) + G[a[6], a[1], a[3]]*
    ((-I)*Pi - 3*Log[2] + (3*Log[4])/2) + G[a[4], a[1], a[3]]*
    ((3*I)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + G[a[9], a[1], a[2]]*
    ((4*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   Log[3]*(6 - 3*Sqrt[2] + Pi^2/12 + (I/4)*Pi*Log[4] + Log[4]^2/2) - 
   ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[16/3] + (3*G[a[6], a[15], a[2]]*Log[16/3])/
    2 - Log[6]^3/4 + Log[3/2]*((-3*I)*(-2 + Sqrt[2])*Pi + (I/4)*Pi*Log[6]) + 
   G[a[2], a[3]]*((3*Pi^2)/4 + (3*G[a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[13], a[2]] - (3*G[a[6], a[15], a[2]])/2 + 
     Log[4/3]*(((-3*I)/2)*Pi + (3*Log[9])/4)) + 
   G[a[1], a[3]]*(-1/4*Pi^2 - (I/2)*Pi*G[a[5], a[2]] - 
     G[a[5], a[2], a[2]]/2 - G[a[6], a[13], a[2]] + G[a[6], a[15], a[2]]/2 - 
     3*(2 + Sqrt[2])*Log[2] + (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[16/3] - 
     (Log[4/3]*Log[9])/4) + G[a[1], a[2]]*(Pi^2 + (2*I)*Pi*G[a[5], a[2]] + 
     2*G[a[5], a[2], a[2]] + 4*G[a[6], a[13], a[2]] - 
     2*G[a[6], a[15], a[2]] + 12*Log[2] - 6*Log[4] - (2*I)*Pi*Log[16/3] + 
     Log[4/3]*Log[9]) + (Pi^2*Log[729/64])/8 + 
   G[a[6], a[3]]*(-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - 
     (3*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     (3*I)*Pi*Log[3] + (I/4)*Pi*Log[16/3] + 
     Log[4/3]*(((-3*I)/4)*Pi + Log[9]/4 - (3*Log[12])/2)) + 
   G[a[1], a[4], a[2]]*((2*I)*Pi - 2*Log[3] - 2*Log[12]) + 
   G[a[2], a[4], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 - (3*Log[12])/2) + 
   G[a[6], a[4], a[3]]*((-I)*Pi + 3*Log[2] + (5*Log[3])/2 - Log[12]/2) + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi + Log[3]/2 + Log[12]/2) + 
   (-3 + 3/Sqrt[2] + Pi^2/24)*Log[12] + 
   Log[2]*(3*(-2 + Sqrt[2]) + (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/2 + 
     (3 - 3*Sqrt[2] - (6*I)*Pi)*Log[3] - (3*Log[3]^2)/2 + Log[6]^2/2 + 
     3*Log[12]) + G[a[4], a[3]]*(-1/4*Pi^2 - ((3*I)/2)*Pi*G[a[5], a[2]] - 
     (3*G[a[5], a[2], a[2]])/2 - (3*G[a[6], a[15], a[2]])/2 + 
     3*Sqrt[2]*Log[2] + 6*Log[2]^2 + (3/Sqrt[2] + (3*I)*Pi)*Log[3] - 
     (3*Log[3]^2)/4 - (3*Log[12])/Sqrt[2]) + 
   Log[4/3]*(3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (13*Log[2]^2)/4 + 
     ((I/4)*Pi + Log[9/4]/4)*Log[3] + (3*(-2 + Sqrt[2])*Log[9])/4 + 
     (3 - 3/Sqrt[2])*Log[12]) - (Pi^2*Log[512/9])/6 + 
   Log[6]^2*((-1/4*I)*Pi + Log[64]/24) + 
   Log[2]^2*(6*(-3 + Sqrt[2]) + ((13*I)/2)*Pi - Log[288]/4) + 
   (Pi^2*Log[2985984])/48 - G[a[6], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   Log[17 - 12*Sqrt[2]]^3/12 + Log[4]*(3 - 3/Sqrt[2] - (I/4)*Pi*Log[6] + 
     (I/2)*Pi*Log[12 - 8*Sqrt[2]]) + Log[3]^2*(((7*I)/4)*Pi + Log[64]/24 - 
     Log[3 - 2*Sqrt[2]]/4) + (-1/4*Pi^2 - (Log[16]*Log[729])/12)*
    Log[3 - 2*Sqrt[2]] + (Log[9]*Log[262144]*Log[3 - 2*Sqrt[2]])/12 + 
   G[a[6], a[18], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + (17*Zeta[3])/8, 
  (5*Pi^4)/64 + (Pi^2*G[a[6], a[17], a[2]])/12 - (Pi^2*G[a[6], a[19], a[2]])/
    24 + G[a[5], a[2], a[2]]*((-7*Pi^2)/12 + 2*G[a[6], a[1], a[2]] + 
     G[a[6], a[1], a[3]] + G[a[6], a[2], a[3]] - G[a[6], a[4], a[3]] - 
     2*G[a[6], a[6], a[3]] + 2*G[a[6], a[7], a[3]] + 2*G[a[6], a[8], a[3]] - 
     2*G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 2*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]]/2 - 2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 + 
     2*G[a[9], a[4], a[2]] - G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + 
     G[a[9], a[6], a[3]] + 4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 
     4*G[a[9], a[8], a[2]] - G[a[9], a[8], a[3]] + 2*G[a[9], a[9], a[2]] - 
     G[a[9], a[9], a[3]]/2) - (Pi^2*G[a[17], a[16], a[2]])/24 + 
   (Pi^2*G[a[17], a[18], a[2]])/24 + (Pi^2*G[a[19], a[16], a[2]])/24 - 
   (Pi^2*G[a[19], a[17], a[2]])/24 - (Pi^2*G[a[19], a[18], a[2]])/24 - 
   (2*I)*Pi*G[a[1], a[1], a[1], a[2]] + (I/2)*Pi*G[a[1], a[1], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[1], a[2], a[2]] + (I/2)*Pi*G[a[1], a[1], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[1], a[6], a[2]] - I*Pi*G[a[1], a[1], a[6], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[1], a[2]] + (I/2)*Pi*G[a[1], a[2], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[2], a[2]] + (I/2)*Pi*G[a[1], a[2], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[2], a[6], a[2]] - I*Pi*G[a[1], a[2], a[6], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[1], a[2]] - I*Pi*G[a[1], a[6], a[1], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[2], a[2]] - I*Pi*G[a[1], a[6], a[2], a[3]] - 
   (8*I)*Pi*G[a[1], a[6], a[6], a[2]] + (2*I)*Pi*G[a[1], a[6], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[1], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[2], a[6], a[3]] + (3*I)*Pi*G[a[2], a[6], a[1], a[3]] + 
   (3*I)*Pi*G[a[2], a[6], a[2], a[3]] - (6*I)*Pi*G[a[2], a[6], a[6], a[3]] + 
   (3*I)*Pi*G[a[4], a[5], a[4], a[2]] + (3*I)*Pi*G[a[5], a[4], a[4], a[2]] - 
   ((3*I)/2)*Pi*G[a[5], a[5], a[4], a[2]] - 
   (2*I)*Pi*G[a[6], a[2], a[6], a[3]] - (2*I)*Pi*G[a[6], a[6], a[2], a[3]] + 
   (4*I)*Pi*G[a[6], a[6], a[6], a[3]] - 2*G[a[1], a[1], a[1], a[4], a[2]] + 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + 2*G[a[1], a[1], a[1], a[9], a[2]] - 
   G[a[1], a[1], a[1], a[9], a[3]]/2 - 2*G[a[1], a[1], a[2], a[4], a[2]] + 
   G[a[1], a[1], a[2], a[4], a[3]]/2 + 2*G[a[1], a[1], a[2], a[9], a[2]] - 
   G[a[1], a[1], a[2], a[9], a[3]]/2 - 2*G[a[1], a[1], a[3], a[1], a[2]] + 
   G[a[1], a[1], a[3], a[1], a[3]]/2 + 2*G[a[1], a[1], a[3], a[2], a[2]] - 
   G[a[1], a[1], a[3], a[2], a[3]]/2 + 2*G[a[1], a[1], a[3], a[4], a[2]] - 
   G[a[1], a[1], a[3], a[4], a[3]]/2 - 2*G[a[1], a[1], a[3], a[9], a[2]] + 
   G[a[1], a[1], a[3], a[9], a[3]]/2 + 4*G[a[1], a[1], a[4], a[1], a[2]] - 
   G[a[1], a[1], a[4], a[1], a[3]] - 8*G[a[1], a[1], a[4], a[2], a[2]] + 
   2*G[a[1], a[1], a[4], a[2], a[3]] - 6*G[a[1], a[1], a[4], a[4], a[2]] + 
   (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[1], a[4], a[6], a[2]] - G[a[1], a[1], a[4], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[9], a[2]] - G[a[1], a[1], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[6], a[4], a[2]] - G[a[1], a[1], a[6], a[4], a[3]] - 
   4*G[a[1], a[1], a[6], a[9], a[2]] + G[a[1], a[1], a[6], a[9], a[3]] - 
   2*G[a[1], a[1], a[7], a[1], a[2]] + G[a[1], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[2], a[2]] - G[a[1], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[7], a[4], a[2]] + G[a[1], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[9], a[2]] - G[a[1], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[1], a[2]] + G[a[1], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[2], a[2]] - G[a[1], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[4], a[2]] + G[a[1], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[9], a[2]] - G[a[1], a[1], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[9], a[1], a[2]] - G[a[1], a[1], a[9], a[1], a[3]] + 
   2*G[a[1], a[1], a[9], a[4], a[2]] - G[a[1], a[1], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[1], a[9], a[6], a[2]] + G[a[1], a[1], a[9], a[6], a[3]] + 
   2*G[a[1], a[1], a[9], a[9], a[2]] - G[a[1], a[1], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[1], a[2]] + G[a[1], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[2], a[2]] - G[a[1], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[4], a[2]] - G[a[1], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[9], a[2]] + G[a[1], a[1], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[1], a[4], a[2]] + G[a[1], a[2], a[1], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[1], a[9], a[2]] - G[a[1], a[2], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[2], a[4], a[2]] + G[a[1], a[2], a[2], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[2], a[9], a[2]] - G[a[1], a[2], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[1], a[2]] + G[a[1], a[2], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[2], a[2]] - G[a[1], a[2], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[4], a[2]] - G[a[1], a[2], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[9], a[2]] + G[a[1], a[2], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[1], a[3]] - 
   8*G[a[1], a[2], a[4], a[2], a[2]] + 2*G[a[1], a[2], a[4], a[2], a[3]] - 
   6*G[a[1], a[2], a[4], a[4], a[2]] + (3*G[a[1], a[2], a[4], a[4], a[3]])/
    2 + 4*G[a[1], a[2], a[4], a[6], a[2]] - G[a[1], a[2], a[4], a[6], a[3]] + 
   2*G[a[1], a[2], a[4], a[9], a[2]] - G[a[1], a[2], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[6], a[4], a[2]] - G[a[1], a[2], a[6], a[4], a[3]] - 
   4*G[a[1], a[2], a[6], a[9], a[2]] + G[a[1], a[2], a[6], a[9], a[3]] - 
   2*G[a[1], a[2], a[7], a[1], a[2]] + G[a[1], a[2], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[2], a[2]] - G[a[1], a[2], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[7], a[4], a[2]] + G[a[1], a[2], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[9], a[2]] - G[a[1], a[2], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[1], a[2]] + G[a[1], a[2], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[2], a[2]] - G[a[1], a[2], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[4], a[2]] + G[a[1], a[2], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[9], a[2]] - G[a[1], a[2], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[9], a[1], a[2]] - G[a[1], a[2], a[9], a[1], a[3]] + 
   2*G[a[1], a[2], a[9], a[4], a[2]] - G[a[1], a[2], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[2], a[9], a[6], a[2]] + G[a[1], a[2], a[9], a[6], a[3]] + 
   2*G[a[1], a[2], a[9], a[9], a[2]] - G[a[1], a[2], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[1], a[2]] + G[a[1], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[2], a[2]] - G[a[1], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[4], a[2]] - G[a[1], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[9], a[2]] + G[a[1], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[1], a[2]] + G[a[1], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[2], a[2]] + G[a[1], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[4], a[2]] + G[a[1], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[1], a[6], a[2]] - G[a[1], a[3], a[1], a[6], a[3]] - 
   2*G[a[1], a[3], a[1], a[9], a[2]] + G[a[1], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[1], a[2]] + G[a[1], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[2], a[2], a[2]] - (3*G[a[1], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[2], a[4], a[2]] - 
   (3*G[a[1], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[2], a[6], a[2]] + G[a[1], a[3], a[2], a[6], a[3]] - 
   2*G[a[1], a[3], a[2], a[9], a[2]] + G[a[1], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[1], a[2]] + G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[4], a[2], a[2]] - (3*G[a[1], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[4], a[4], a[2]] - 
   (3*G[a[1], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[4], a[6], a[2]] + G[a[1], a[3], a[4], a[6], a[3]] - 
   2*G[a[1], a[3], a[4], a[9], a[2]] + G[a[1], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[3], a[6], a[1], a[2]] - G[a[1], a[3], a[6], a[1], a[3]] - 
   4*G[a[1], a[3], a[6], a[2], a[2]] + G[a[1], a[3], a[6], a[2], a[3]] - 
   4*G[a[1], a[3], a[6], a[4], a[2]] + G[a[1], a[3], a[6], a[4], a[3]] + 
   4*G[a[1], a[3], a[6], a[9], a[2]] - G[a[1], a[3], a[6], a[9], a[3]] - 
   2*G[a[1], a[3], a[9], a[1], a[2]] + G[a[1], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[2], a[2]] + G[a[1], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[4], a[2]] + G[a[1], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[9], a[6], a[2]] - G[a[1], a[3], a[9], a[6], a[3]] - 
   2*G[a[1], a[3], a[9], a[9], a[2]] + G[a[1], a[3], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[1], a[1], a[2]] - G[a[1], a[4], a[1], a[1], a[3]] + 
   4*G[a[1], a[4], a[1], a[2], a[2]] - G[a[1], a[4], a[1], a[2], a[3]] + 
   2*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[4], a[1], a[6], a[2]] + 2*G[a[1], a[4], a[1], a[6], a[3]] + 
   6*G[a[1], a[4], a[1], a[9], a[2]] - (3*G[a[1], a[4], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[4], a[2], a[1], a[2]] - G[a[1], a[4], a[2], a[1], a[3]] - 
   20*G[a[1], a[4], a[2], a[2], a[2]] + 5*G[a[1], a[4], a[2], a[2], a[3]] - 
   22*G[a[1], a[4], a[2], a[4], a[2]] + (11*G[a[1], a[4], a[2], a[4], a[3]])/
    2 + 16*G[a[1], a[4], a[2], a[6], a[2]] - 
   4*G[a[1], a[4], a[2], a[6], a[3]] + 6*G[a[1], a[4], a[2], a[9], a[2]] - 
   (3*G[a[1], a[4], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[4], a[3], a[1], a[2]] + G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[2], a[2]] - G[a[1], a[4], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[4], a[2]] - G[a[1], a[4], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[4], a[3], a[9], a[2]] + G[a[1], a[4], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[4], a[1], a[2]] - G[a[1], a[4], a[4], a[1], a[3]] - 
   16*G[a[1], a[4], a[4], a[2], a[2]] + 4*G[a[1], a[4], a[4], a[2], a[3]] - 
   14*G[a[1], a[4], a[4], a[4], a[2]] + (7*G[a[1], a[4], a[4], a[4], a[3]])/
    2 + 12*G[a[1], a[4], a[4], a[6], a[2]] - 
   3*G[a[1], a[4], a[4], a[6], a[3]] + 2*G[a[1], a[4], a[4], a[9], a[2]] - 
   G[a[1], a[4], a[4], a[9], a[3]]/2 - 8*G[a[1], a[4], a[6], a[1], a[2]] + 
   2*G[a[1], a[4], a[6], a[1], a[3]] + 16*G[a[1], a[4], a[6], a[2], a[2]] - 
   4*G[a[1], a[4], a[6], a[2], a[3]] + 12*G[a[1], a[4], a[6], a[4], a[2]] - 
   3*G[a[1], a[4], a[6], a[4], a[3]] - 8*G[a[1], a[4], a[6], a[6], a[2]] + 
   2*G[a[1], a[4], a[6], a[6], a[3]] - 4*G[a[1], a[4], a[6], a[9], a[2]] + 
   G[a[1], a[4], a[6], a[9], a[3]] + 2*G[a[1], a[4], a[7], a[1], a[2]] - 
   G[a[1], a[4], a[7], a[1], a[3]]/2 - 2*G[a[1], a[4], a[7], a[2], a[2]] + 
   G[a[1], a[4], a[7], a[2], a[3]]/2 + 2*G[a[1], a[4], a[7], a[4], a[2]] - 
   G[a[1], a[4], a[7], a[4], a[3]]/2 - 2*G[a[1], a[4], a[7], a[9], a[2]] + 
   G[a[1], a[4], a[7], a[9], a[3]]/2 + 2*G[a[1], a[4], a[8], a[1], a[2]] - 
   G[a[1], a[4], a[8], a[1], a[3]]/2 - 2*G[a[1], a[4], a[8], a[2], a[2]] + 
   G[a[1], a[4], a[8], a[2], a[3]]/2 + 2*G[a[1], a[4], a[8], a[4], a[2]] - 
   G[a[1], a[4], a[8], a[4], a[3]]/2 - 2*G[a[1], a[4], a[8], a[9], a[2]] + 
   G[a[1], a[4], a[8], a[9], a[3]]/2 + 4*G[a[1], a[4], a[9], a[1], a[2]] - 
   G[a[1], a[4], a[9], a[1], a[3]] + 2*G[a[1], a[4], a[9], a[4], a[2]] - 
   G[a[1], a[4], a[9], a[4], a[3]]/2 - 4*G[a[1], a[4], a[9], a[6], a[2]] + 
   G[a[1], a[4], a[9], a[6], a[3]] + 2*G[a[1], a[4], a[9], a[9], a[2]] - 
   G[a[1], a[4], a[9], a[9], a[3]]/2 - 2*G[a[1], a[4], a[10], a[1], a[2]] + 
   G[a[1], a[4], a[10], a[1], a[3]]/2 + 2*G[a[1], a[4], a[10], a[2], a[2]] - 
   G[a[1], a[4], a[10], a[2], a[3]]/2 + 2*G[a[1], a[4], a[10], a[4], a[2]] - 
   G[a[1], a[4], a[10], a[4], a[3]]/2 - 2*G[a[1], a[4], a[10], a[9], a[2]] + 
   G[a[1], a[4], a[10], a[9], a[3]]/2 + 4*G[a[1], a[6], a[1], a[4], a[2]] - 
   G[a[1], a[6], a[1], a[4], a[3]] - 4*G[a[1], a[6], a[1], a[9], a[2]] + 
   G[a[1], a[6], a[1], a[9], a[3]] + 4*G[a[1], a[6], a[2], a[4], a[2]] - 
   G[a[1], a[6], a[2], a[4], a[3]] - 4*G[a[1], a[6], a[2], a[9], a[2]] + 
   G[a[1], a[6], a[2], a[9], a[3]] + 4*G[a[1], a[6], a[3], a[1], a[2]] - 
   G[a[1], a[6], a[3], a[1], a[3]] - 4*G[a[1], a[6], a[3], a[2], a[2]] + 
   G[a[1], a[6], a[3], a[2], a[3]] - 4*G[a[1], a[6], a[3], a[4], a[2]] + 
   G[a[1], a[6], a[3], a[4], a[3]] + 4*G[a[1], a[6], a[3], a[9], a[2]] - 
   G[a[1], a[6], a[3], a[9], a[3]] - 8*G[a[1], a[6], a[4], a[1], a[2]] + 
   2*G[a[1], a[6], a[4], a[1], a[3]] + 16*G[a[1], a[6], a[4], a[2], a[2]] - 
   4*G[a[1], a[6], a[4], a[2], a[3]] + 12*G[a[1], a[6], a[4], a[4], a[2]] - 
   3*G[a[1], a[6], a[4], a[4], a[3]] - 8*G[a[1], a[6], a[4], a[6], a[2]] + 
   2*G[a[1], a[6], a[4], a[6], a[3]] - 4*G[a[1], a[6], a[4], a[9], a[2]] + 
   G[a[1], a[6], a[4], a[9], a[3]] - 8*G[a[1], a[6], a[6], a[4], a[2]] + 
   2*G[a[1], a[6], a[6], a[4], a[3]] + 8*G[a[1], a[6], a[6], a[9], a[2]] - 
   2*G[a[1], a[6], a[6], a[9], a[3]] + 4*G[a[1], a[6], a[7], a[1], a[2]] - 
   G[a[1], a[6], a[7], a[1], a[3]] - 4*G[a[1], a[6], a[7], a[2], a[2]] + 
   G[a[1], a[6], a[7], a[2], a[3]] + 4*G[a[1], a[6], a[7], a[4], a[2]] - 
   G[a[1], a[6], a[7], a[4], a[3]] - 4*G[a[1], a[6], a[7], a[9], a[2]] + 
   G[a[1], a[6], a[7], a[9], a[3]] + 4*G[a[1], a[6], a[8], a[1], a[2]] - 
   G[a[1], a[6], a[8], a[1], a[3]] - 4*G[a[1], a[6], a[8], a[2], a[2]] + 
   G[a[1], a[6], a[8], a[2], a[3]] + 4*G[a[1], a[6], a[8], a[4], a[2]] - 
   G[a[1], a[6], a[8], a[4], a[3]] - 4*G[a[1], a[6], a[8], a[9], a[2]] + 
   G[a[1], a[6], a[8], a[9], a[3]] - 8*G[a[1], a[6], a[9], a[1], a[2]] + 
   2*G[a[1], a[6], a[9], a[1], a[3]] - 4*G[a[1], a[6], a[9], a[4], a[2]] + 
   G[a[1], a[6], a[9], a[4], a[3]] + 8*G[a[1], a[6], a[9], a[6], a[2]] - 
   2*G[a[1], a[6], a[9], a[6], a[3]] - 4*G[a[1], a[6], a[9], a[9], a[2]] + 
   G[a[1], a[6], a[9], a[9], a[3]] + 4*G[a[1], a[6], a[10], a[1], a[2]] - 
   G[a[1], a[6], a[10], a[1], a[3]] - 4*G[a[1], a[6], a[10], a[2], a[2]] + 
   G[a[1], a[6], a[10], a[2], a[3]] - 4*G[a[1], a[6], a[10], a[4], a[2]] + 
   G[a[1], a[6], a[10], a[4], a[3]] + 4*G[a[1], a[6], a[10], a[9], a[2]] - 
   G[a[1], a[6], a[10], a[9], a[3]] - 2*G[a[1], a[7], a[1], a[1], a[2]] + 
   G[a[1], a[7], a[1], a[1], a[3]]/2 - 2*G[a[1], a[7], a[1], a[2], a[2]] + 
   G[a[1], a[7], a[1], a[2], a[3]]/2 - 2*G[a[1], a[7], a[1], a[4], a[2]] + 
   G[a[1], a[7], a[1], a[4], a[3]]/2 + 4*G[a[1], a[7], a[1], a[6], a[2]] - 
   G[a[1], a[7], a[1], a[6], a[3]] - 2*G[a[1], a[7], a[1], a[9], a[2]] + 
   G[a[1], a[7], a[1], a[9], a[3]]/2 - 2*G[a[1], a[7], a[2], a[1], a[2]] + 
   G[a[1], a[7], a[2], a[1], a[3]]/2 + 6*G[a[1], a[7], a[2], a[2], a[2]] - 
   (3*G[a[1], a[7], a[2], a[2], a[3]])/2 + 
   6*G[a[1], a[7], a[2], a[4], a[2]] - (3*G[a[1], a[7], a[2], a[4], a[3]])/
    2 - 4*G[a[1], a[7], a[2], a[6], a[2]] + G[a[1], a[7], a[2], a[6], a[3]] - 
   2*G[a[1], a[7], a[2], a[9], a[2]] + G[a[1], a[7], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[1], a[2]] - G[a[1], a[7], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[7], a[4], a[2], a[2]] + (3*G[a[1], a[7], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[7], a[4], a[4], a[2]] + 
   (3*G[a[1], a[7], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[7], a[4], a[6], a[2]] - G[a[1], a[7], a[4], a[6], a[3]] + 
   2*G[a[1], a[7], a[4], a[9], a[2]] - G[a[1], a[7], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[7], a[6], a[1], a[2]] - G[a[1], a[7], a[6], a[1], a[3]] - 
   4*G[a[1], a[7], a[6], a[2], a[2]] + G[a[1], a[7], a[6], a[2], a[3]] + 
   4*G[a[1], a[7], a[6], a[4], a[2]] - G[a[1], a[7], a[6], a[4], a[3]] - 
   4*G[a[1], a[7], a[6], a[9], a[2]] + G[a[1], a[7], a[6], a[9], a[3]] - 
   4*G[a[1], a[7], a[7], a[1], a[2]] + G[a[1], a[7], a[7], a[1], a[3]] + 
   4*G[a[1], a[7], a[7], a[2], a[2]] - G[a[1], a[7], a[7], a[2], a[3]] - 
   4*G[a[1], a[7], a[7], a[4], a[2]] + G[a[1], a[7], a[7], a[4], a[3]] + 
   4*G[a[1], a[7], a[7], a[9], a[2]] - G[a[1], a[7], a[7], a[9], a[3]] - 
   4*G[a[1], a[7], a[8], a[1], a[2]] + G[a[1], a[7], a[8], a[1], a[3]] + 
   4*G[a[1], a[7], a[8], a[2], a[2]] - G[a[1], a[7], a[8], a[2], a[3]] - 
   4*G[a[1], a[7], a[8], a[4], a[2]] + G[a[1], a[7], a[8], a[4], a[3]] + 
   4*G[a[1], a[7], a[8], a[9], a[2]] - G[a[1], a[7], a[8], a[9], a[3]] + 
   2*G[a[1], a[7], a[9], a[1], a[2]] - G[a[1], a[7], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[2], a[2]] - G[a[1], a[7], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[4], a[2]] - G[a[1], a[7], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[7], a[9], a[6], a[2]] + G[a[1], a[7], a[9], a[6], a[3]] + 
   2*G[a[1], a[7], a[9], a[9], a[2]] - G[a[1], a[7], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[1], a[2]] + G[a[1], a[8], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[2], a[2]] + G[a[1], a[8], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[4], a[2]] + G[a[1], a[8], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[8], a[1], a[6], a[2]] - G[a[1], a[8], a[1], a[6], a[3]] - 
   2*G[a[1], a[8], a[1], a[9], a[2]] + G[a[1], a[8], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[1], a[2]] + G[a[1], a[8], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[8], a[2], a[2], a[2]] - (3*G[a[1], a[8], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[8], a[2], a[4], a[2]] - 
   (3*G[a[1], a[8], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[8], a[2], a[6], a[2]] + G[a[1], a[8], a[2], a[6], a[3]] - 
   2*G[a[1], a[8], a[2], a[9], a[2]] + G[a[1], a[8], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[1], a[2]] - G[a[1], a[8], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[8], a[4], a[2], a[2]] + (3*G[a[1], a[8], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[8], a[4], a[4], a[2]] + 
   (3*G[a[1], a[8], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[8], a[4], a[6], a[2]] - G[a[1], a[8], a[4], a[6], a[3]] + 
   2*G[a[1], a[8], a[4], a[9], a[2]] - G[a[1], a[8], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[8], a[6], a[1], a[2]] - G[a[1], a[8], a[6], a[1], a[3]] - 
   4*G[a[1], a[8], a[6], a[2], a[2]] + G[a[1], a[8], a[6], a[2], a[3]] + 
   4*G[a[1], a[8], a[6], a[4], a[2]] - G[a[1], a[8], a[6], a[4], a[3]] - 
   4*G[a[1], a[8], a[6], a[9], a[2]] + G[a[1], a[8], a[6], a[9], a[3]] - 
   4*G[a[1], a[8], a[7], a[1], a[2]] + G[a[1], a[8], a[7], a[1], a[3]] + 
   4*G[a[1], a[8], a[7], a[2], a[2]] - G[a[1], a[8], a[7], a[2], a[3]] - 
   4*G[a[1], a[8], a[7], a[4], a[2]] + G[a[1], a[8], a[7], a[4], a[3]] + 
   4*G[a[1], a[8], a[7], a[9], a[2]] - G[a[1], a[8], a[7], a[9], a[3]] - 
   4*G[a[1], a[8], a[8], a[1], a[2]] + G[a[1], a[8], a[8], a[1], a[3]] + 
   4*G[a[1], a[8], a[8], a[2], a[2]] - G[a[1], a[8], a[8], a[2], a[3]] - 
   4*G[a[1], a[8], a[8], a[4], a[2]] + G[a[1], a[8], a[8], a[4], a[3]] + 
   4*G[a[1], a[8], a[8], a[9], a[2]] - G[a[1], a[8], a[8], a[9], a[3]] + 
   2*G[a[1], a[8], a[9], a[1], a[2]] - G[a[1], a[8], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[2], a[2]] - G[a[1], a[8], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[4], a[2]] - G[a[1], a[8], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[8], a[9], a[6], a[2]] + G[a[1], a[8], a[9], a[6], a[3]] + 
   2*G[a[1], a[8], a[9], a[9], a[2]] - G[a[1], a[8], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[1], a[1], a[2]] - G[a[1], a[9], a[1], a[1], a[3]] + 
   4*G[a[1], a[9], a[1], a[2], a[2]] - G[a[1], a[9], a[1], a[2], a[3]] + 
   2*G[a[1], a[9], a[1], a[4], a[2]] - G[a[1], a[9], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[9], a[1], a[6], a[2]] + 2*G[a[1], a[9], a[1], a[6], a[3]] + 
   6*G[a[1], a[9], a[1], a[9], a[2]] - (3*G[a[1], a[9], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[9], a[2], a[1], a[2]] - G[a[1], a[9], a[2], a[1], a[3]] - 
   4*G[a[1], a[9], a[2], a[2], a[2]] + G[a[1], a[9], a[2], a[2], a[3]] - 
   6*G[a[1], a[9], a[2], a[4], a[2]] + (3*G[a[1], a[9], a[2], a[4], a[3]])/
    2 + 6*G[a[1], a[9], a[2], a[9], a[2]] - 
   (3*G[a[1], a[9], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[9], a[3], a[1], a[2]] + G[a[1], a[9], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[2], a[2]] - G[a[1], a[9], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[4], a[2]] - G[a[1], a[9], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[3], a[9], a[2]] + G[a[1], a[9], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[4], a[1], a[2]] - G[a[1], a[9], a[4], a[1], a[3]] + 
   2*G[a[1], a[9], a[4], a[4], a[2]] - G[a[1], a[9], a[4], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[4], a[6], a[2]] + G[a[1], a[9], a[4], a[6], a[3]] + 
   2*G[a[1], a[9], a[4], a[9], a[2]] - G[a[1], a[9], a[4], a[9], a[3]]/2 - 
   8*G[a[1], a[9], a[6], a[1], a[2]] + 2*G[a[1], a[9], a[6], a[1], a[3]] - 
   4*G[a[1], a[9], a[6], a[4], a[2]] + G[a[1], a[9], a[6], a[4], a[3]] + 
   8*G[a[1], a[9], a[6], a[6], a[2]] - 2*G[a[1], a[9], a[6], a[6], a[3]] - 
   4*G[a[1], a[9], a[6], a[9], a[2]] + G[a[1], a[9], a[6], a[9], a[3]] + 
   2*G[a[1], a[9], a[7], a[1], a[2]] - G[a[1], a[9], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[2], a[2]] + G[a[1], a[9], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[7], a[4], a[2]] - G[a[1], a[9], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[9], a[2]] + G[a[1], a[9], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[1], a[2]] - G[a[1], a[9], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[2], a[2]] + G[a[1], a[9], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[4], a[2]] - G[a[1], a[9], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[9], a[2]] + G[a[1], a[9], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[9], a[1], a[2]] - G[a[1], a[9], a[9], a[1], a[3]] + 
   2*G[a[1], a[9], a[9], a[4], a[2]] - G[a[1], a[9], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[9], a[6], a[2]] + G[a[1], a[9], a[9], a[6], a[3]] + 
   2*G[a[1], a[9], a[9], a[9], a[2]] - G[a[1], a[9], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[1], a[2]] + G[a[1], a[9], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[2], a[2]] - G[a[1], a[9], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[4], a[2]] - G[a[1], a[9], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[9], a[2]] + G[a[1], a[9], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[1], a[2]] + G[a[1], a[10], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[2], a[2]] + G[a[1], a[10], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[4], a[2]] + G[a[1], a[10], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[1], a[6], a[2]] - G[a[1], a[10], a[1], a[6], a[3]] - 
   2*G[a[1], a[10], a[1], a[9], a[2]] + G[a[1], a[10], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[1], a[2]] + G[a[1], a[10], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[2], a[2], a[2]] - (3*G[a[1], a[10], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[2], a[4], a[2]] - 
   (3*G[a[1], a[10], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[2], a[6], a[2]] + G[a[1], a[10], a[2], a[6], a[3]] - 
   2*G[a[1], a[10], a[2], a[9], a[2]] + G[a[1], a[10], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[1], a[2]] + G[a[1], a[10], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[4], a[2], a[2]] - (3*G[a[1], a[10], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[4], a[4], a[2]] - 
   (3*G[a[1], a[10], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[4], a[6], a[2]] + G[a[1], a[10], a[4], a[6], a[3]] - 
   2*G[a[1], a[10], a[4], a[9], a[2]] + G[a[1], a[10], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[10], a[6], a[1], a[2]] - G[a[1], a[10], a[6], a[1], a[3]] - 
   4*G[a[1], a[10], a[6], a[2], a[2]] + G[a[1], a[10], a[6], a[2], a[3]] - 
   4*G[a[1], a[10], a[6], a[4], a[2]] + G[a[1], a[10], a[6], a[4], a[3]] + 
   4*G[a[1], a[10], a[6], a[9], a[2]] - G[a[1], a[10], a[6], a[9], a[3]] - 
   2*G[a[1], a[10], a[9], a[1], a[2]] + G[a[1], a[10], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[2], a[2]] + G[a[1], a[10], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[4], a[2]] + G[a[1], a[10], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[9], a[6], a[2]] - G[a[1], a[10], a[9], a[6], a[3]] - 
   2*G[a[1], a[10], a[9], a[9], a[2]] + G[a[1], a[10], a[9], a[9], a[3]]/2 - 
   (3*G[a[2], a[1], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[1], a[3]] - 6*G[a[2], a[1], a[4], a[2], a[3]] - 
   (9*G[a[2], a[1], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[6], a[3]] + (3*G[a[2], a[1], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[1], a[6], a[4], a[3]] - 
   3*G[a[2], a[1], a[6], a[9], a[3]] - (3*G[a[2], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[9], a[1], a[3]] + (3*G[a[2], a[1], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[1], a[9], a[6], a[3]] + 
   (3*G[a[2], a[1], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[1], a[3]] - 6*G[a[2], a[2], a[4], a[2], a[3]] - 
   (9*G[a[2], a[2], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[6], a[3]] + (3*G[a[2], a[2], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[2], a[6], a[4], a[3]] - 
   3*G[a[2], a[2], a[6], a[9], a[3]] - (3*G[a[2], a[2], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[9], a[1], a[3]] + (3*G[a[2], a[2], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[2], a[9], a[6], a[3]] + 
   (3*G[a[2], a[2], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[1], a[6], a[3]] - (3*G[a[2], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[2], a[6], a[3]] - (3*G[a[2], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[4], a[6], a[3]] - (3*G[a[2], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[3], a[6], a[1], a[3]] - 
   3*G[a[2], a[3], a[6], a[2], a[3]] - 3*G[a[2], a[3], a[6], a[4], a[3]] + 
   3*G[a[2], a[3], a[6], a[9], a[3]] - (3*G[a[2], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[9], a[6], a[3]] - (3*G[a[2], a[3], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[4], a[1], a[1], a[3]] + 
   3*G[a[2], a[4], a[1], a[2], a[3]] + (3*G[a[2], a[4], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[4], a[1], a[6], a[3]] + 
   (9*G[a[2], a[4], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[2], a[1], a[3]] - 15*G[a[2], a[4], a[2], a[2], a[3]] - 
   (33*G[a[2], a[4], a[2], a[4], a[3]])/2 + 
   12*G[a[2], a[4], a[2], a[6], a[3]] + (9*G[a[2], a[4], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[4], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[4], a[1], a[3]] - 12*G[a[2], a[4], a[4], a[2], a[3]] - 
   (21*G[a[2], a[4], a[4], a[4], a[3]])/2 + 
   9*G[a[2], a[4], a[4], a[6], a[3]] + (3*G[a[2], a[4], a[4], a[9], a[3]])/
    2 - 6*G[a[2], a[4], a[6], a[1], a[3]] + 
   12*G[a[2], a[4], a[6], a[2], a[3]] + 9*G[a[2], a[4], a[6], a[4], a[3]] - 
   6*G[a[2], a[4], a[6], a[6], a[3]] - 3*G[a[2], a[4], a[6], a[9], a[3]] + 
   (3*G[a[2], a[4], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[9], a[1], a[3]] + (3*G[a[2], a[4], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[4], a[9], a[6], a[3]] + 
   (3*G[a[2], a[4], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[9], a[3]])/2 + 
   3*G[a[2], a[6], a[1], a[4], a[3]] - 3*G[a[2], a[6], a[1], a[9], a[3]] + 
   3*G[a[2], a[6], a[2], a[4], a[3]] - 3*G[a[2], a[6], a[2], a[9], a[3]] + 
   3*G[a[2], a[6], a[3], a[1], a[3]] - 3*G[a[2], a[6], a[3], a[2], a[3]] - 
   3*G[a[2], a[6], a[3], a[4], a[3]] + 3*G[a[2], a[6], a[3], a[9], a[3]] - 
   6*G[a[2], a[6], a[4], a[1], a[3]] + 12*G[a[2], a[6], a[4], a[2], a[3]] + 
   9*G[a[2], a[6], a[4], a[4], a[3]] - 6*G[a[2], a[6], a[4], a[6], a[3]] - 
   3*G[a[2], a[6], a[4], a[9], a[3]] - 6*G[a[2], a[6], a[6], a[4], a[3]] + 
   6*G[a[2], a[6], a[6], a[9], a[3]] + 3*G[a[2], a[6], a[7], a[1], a[3]] - 
   3*G[a[2], a[6], a[7], a[2], a[3]] + 3*G[a[2], a[6], a[7], a[4], a[3]] - 
   3*G[a[2], a[6], a[7], a[9], a[3]] + 3*G[a[2], a[6], a[8], a[1], a[3]] - 
   3*G[a[2], a[6], a[8], a[2], a[3]] + 3*G[a[2], a[6], a[8], a[4], a[3]] - 
   3*G[a[2], a[6], a[8], a[9], a[3]] - 6*G[a[2], a[6], a[9], a[1], a[3]] - 
   3*G[a[2], a[6], a[9], a[4], a[3]] + 6*G[a[2], a[6], a[9], a[6], a[3]] - 
   3*G[a[2], a[6], a[9], a[9], a[3]] + 3*G[a[2], a[6], a[10], a[1], a[3]] - 
   3*G[a[2], a[6], a[10], a[2], a[3]] - 3*G[a[2], a[6], a[10], a[4], a[3]] + 
   3*G[a[2], a[6], a[10], a[9], a[3]] - (3*G[a[2], a[7], a[1], a[1], a[3]])/
    2 - (3*G[a[2], a[7], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[7], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[1], a[6], a[3]] - (3*G[a[2], a[7], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[7], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[2], a[6], a[3]] - (3*G[a[2], a[7], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[7], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[4], a[6], a[3]] + (3*G[a[2], a[7], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[7], a[6], a[1], a[3]] - 
   3*G[a[2], a[7], a[6], a[2], a[3]] + 3*G[a[2], a[7], a[6], a[4], a[3]] - 
   3*G[a[2], a[7], a[6], a[9], a[3]] - 3*G[a[2], a[7], a[7], a[1], a[3]] + 
   3*G[a[2], a[7], a[7], a[2], a[3]] - 3*G[a[2], a[7], a[7], a[4], a[3]] + 
   3*G[a[2], a[7], a[7], a[9], a[3]] - 3*G[a[2], a[7], a[8], a[1], a[3]] + 
   3*G[a[2], a[7], a[8], a[2], a[3]] - 3*G[a[2], a[7], a[8], a[4], a[3]] + 
   3*G[a[2], a[7], a[8], a[9], a[3]] + (3*G[a[2], a[7], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[7], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[7], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[9], a[6], a[3]] + (3*G[a[2], a[7], a[9], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[1], a[6], a[3]] - (3*G[a[2], a[8], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[2], a[6], a[3]] - (3*G[a[2], a[8], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[8], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[4], a[6], a[3]] + (3*G[a[2], a[8], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[8], a[6], a[1], a[3]] - 
   3*G[a[2], a[8], a[6], a[2], a[3]] + 3*G[a[2], a[8], a[6], a[4], a[3]] - 
   3*G[a[2], a[8], a[6], a[9], a[3]] - 3*G[a[2], a[8], a[7], a[1], a[3]] + 
   3*G[a[2], a[8], a[7], a[2], a[3]] - 3*G[a[2], a[8], a[7], a[4], a[3]] + 
   3*G[a[2], a[8], a[7], a[9], a[3]] - 3*G[a[2], a[8], a[8], a[1], a[3]] + 
   3*G[a[2], a[8], a[8], a[2], a[3]] - 3*G[a[2], a[8], a[8], a[4], a[3]] + 
   3*G[a[2], a[8], a[8], a[9], a[3]] + (3*G[a[2], a[8], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[8], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[8], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[9], a[6], a[3]] + (3*G[a[2], a[8], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[9], a[1], a[1], a[3]] + 
   3*G[a[2], a[9], a[1], a[2], a[3]] + (3*G[a[2], a[9], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[9], a[1], a[6], a[3]] + 
   (9*G[a[2], a[9], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[2], a[1], a[3]] - 3*G[a[2], a[9], a[2], a[2], a[3]] - 
   (9*G[a[2], a[9], a[2], a[4], a[3]])/2 + 
   (9*G[a[2], a[9], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[4], a[1], a[3]] + (3*G[a[2], a[9], a[4], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[4], a[6], a[3]] + 
   (3*G[a[2], a[9], a[4], a[9], a[3]])/2 - 
   6*G[a[2], a[9], a[6], a[1], a[3]] - 3*G[a[2], a[9], a[6], a[4], a[3]] + 
   6*G[a[2], a[9], a[6], a[6], a[3]] - 3*G[a[2], a[9], a[6], a[9], a[3]] + 
   (3*G[a[2], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[9], a[1], a[3]] + (3*G[a[2], a[9], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[9], a[6], a[3]] + 
   (3*G[a[2], a[9], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[1], a[6], a[3]] - (3*G[a[2], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[2], a[6], a[3]] - (3*G[a[2], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[4], a[6], a[3]] - (3*G[a[2], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[10], a[6], a[1], a[3]] - 
   3*G[a[2], a[10], a[6], a[2], a[3]] - 3*G[a[2], a[10], a[6], a[4], a[3]] + 
   3*G[a[2], a[10], a[6], a[9], a[3]] - (3*G[a[2], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[9], a[6], a[3]] - (3*G[a[2], a[10], a[9], a[9], a[3]])/
    2 - (3*G[a[3], a[1], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[1], a[6], a[2]] - (3*G[a[3], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[2], a[6], a[2]] - (3*G[a[3], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[4], a[6], a[2]] - (3*G[a[3], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[1], a[6], a[1], a[2]] + 
   3*G[a[3], a[1], a[6], a[2], a[2]] + 3*G[a[3], a[1], a[6], a[4], a[2]] - 
   6*G[a[3], a[1], a[6], a[6], a[2]] + 3*G[a[3], a[1], a[6], a[9], a[2]] - 
   (3*G[a[3], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[9], a[6], a[2]] - (3*G[a[3], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[1], a[6], a[2]] - (3*G[a[3], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[2], a[6], a[2]] - (3*G[a[3], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[4], a[6], a[2]] - (3*G[a[3], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[2], a[6], a[1], a[2]] - 
   9*G[a[3], a[2], a[6], a[2], a[2]] - 9*G[a[3], a[2], a[6], a[4], a[2]] + 
   6*G[a[3], a[2], a[6], a[6], a[2]] + 3*G[a[3], a[2], a[6], a[9], a[2]] - 
   (3*G[a[3], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[9], a[6], a[2]] - (3*G[a[3], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[1], a[6], a[2]] - (3*G[a[3], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[2], a[6], a[2]] - (3*G[a[3], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[4], a[6], a[2]] - (3*G[a[3], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[4], a[6], a[1], a[2]] - 
   9*G[a[3], a[4], a[6], a[2], a[2]] - 9*G[a[3], a[4], a[6], a[4], a[2]] + 
   6*G[a[3], a[4], a[6], a[6], a[2]] + 3*G[a[3], a[4], a[6], a[9], a[2]] - 
   (3*G[a[3], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[9], a[6], a[2]] - (3*G[a[3], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[3], a[6], a[1], a[1], a[2]] + 
   3*G[a[3], a[6], a[1], a[2], a[2]] + 3*G[a[3], a[6], a[1], a[4], a[2]] - 
   6*G[a[3], a[6], a[1], a[6], a[2]] + 3*G[a[3], a[6], a[1], a[9], a[2]] + 
   3*G[a[3], a[6], a[2], a[1], a[2]] - 9*G[a[3], a[6], a[2], a[2], a[2]] - 
   9*G[a[3], a[6], a[2], a[4], a[2]] + 6*G[a[3], a[6], a[2], a[6], a[2]] + 
   3*G[a[3], a[6], a[2], a[9], a[2]] + 3*G[a[3], a[6], a[4], a[1], a[2]] - 
   9*G[a[3], a[6], a[4], a[2], a[2]] - 9*G[a[3], a[6], a[4], a[4], a[2]] + 
   6*G[a[3], a[6], a[4], a[6], a[2]] + 3*G[a[3], a[6], a[4], a[9], a[2]] - 
   6*G[a[3], a[6], a[6], a[1], a[2]] + 6*G[a[3], a[6], a[6], a[2], a[2]] + 
   6*G[a[3], a[6], a[6], a[4], a[2]] - 6*G[a[3], a[6], a[6], a[9], a[2]] + 
   3*G[a[3], a[6], a[9], a[1], a[2]] + 3*G[a[3], a[6], a[9], a[2], a[2]] + 
   3*G[a[3], a[6], a[9], a[4], a[2]] - 6*G[a[3], a[6], a[9], a[6], a[2]] + 
   3*G[a[3], a[6], a[9], a[9], a[2]] - (3*G[a[3], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[3], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[1], a[6], a[2]] - (3*G[a[3], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[2], a[6], a[2]] - (3*G[a[3], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[4], a[6], a[2]] - (3*G[a[3], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[9], a[6], a[1], a[2]] + 
   3*G[a[3], a[9], a[6], a[2], a[2]] + 3*G[a[3], a[9], a[6], a[4], a[2]] - 
   6*G[a[3], a[9], a[6], a[6], a[2]] + 3*G[a[3], a[9], a[6], a[9], a[2]] - 
   (3*G[a[3], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[9], a[6], a[2]] - (3*G[a[3], a[9], a[9], a[9], a[2]])/
    2 + (3*G[a[4], a[1], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[1], a[6], a[3]] + 3*G[a[4], a[1], a[1], a[9], a[3]] + 
   (3*G[a[4], a[1], a[2], a[1], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[2], a[4], a[2]] - 3*G[a[4], a[1], a[2], a[6], a[3]] + 
   3*G[a[4], a[1], a[2], a[9], a[3]] - (3*G[a[4], a[1], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[3], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[4], a[1], a[3]])/2 - 
   3*G[a[4], a[1], a[4], a[2], a[2]] - (9*G[a[4], a[1], a[4], a[2], a[3]])/
    2 - 3*G[a[4], a[1], a[4], a[4], a[3]] + 
   3*G[a[4], a[1], a[4], a[9], a[3]] - 3*G[a[4], a[1], a[6], a[1], a[3]] - 
   3*G[a[4], a[1], a[6], a[2], a[3]] + 6*G[a[4], a[1], a[6], a[6], a[3]] - 
   6*G[a[4], a[1], a[6], a[9], a[3]] - (3*G[a[4], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[9], a[4], a[3]] - 6*G[a[4], a[1], a[9], a[6], a[3]] + 
   3*G[a[4], a[1], a[9], a[9], a[3]] - (3*G[a[4], a[1], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[10], a[9], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[2], a[1], a[4], a[2]] - 3*G[a[4], a[2], a[1], a[6], a[3]] + 
   3*G[a[4], a[2], a[1], a[9], a[3]] + (3*G[a[4], a[2], a[2], a[1], a[2]])/
    2 + (3*G[a[4], a[2], a[2], a[1], a[3]])/2 - 
   (21*G[a[4], a[2], a[2], a[2], a[3]])/2 - 
   12*G[a[4], a[2], a[2], a[4], a[3]] + 9*G[a[4], a[2], a[2], a[6], a[3]] + 
   3*G[a[4], a[2], a[2], a[9], a[3]] - G[a[4], a[2], a[2], a[11], a[2]] + 
   G[a[4], a[2], a[2], a[12], a[2]]/2 - (3*G[a[4], a[2], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[4], a[2], a[4], a[1], a[2]] + (9*G[a[4], a[2], a[4], a[1], a[3]])/
    2 - (33*G[a[4], a[2], a[4], a[2], a[3]])/2 - 
   15*G[a[4], a[2], a[4], a[4], a[3]] + 12*G[a[4], a[2], a[4], a[6], a[3]] + 
   3*G[a[4], a[2], a[4], a[9], a[3]] - G[a[4], a[2], a[4], a[11], a[2]] + 
   G[a[4], a[2], a[4], a[12], a[2]]/2 - 3*G[a[4], a[2], a[6], a[1], a[3]] + 
   9*G[a[4], a[2], a[6], a[2], a[3]] + 12*G[a[4], a[2], a[6], a[4], a[3]] - 
   6*G[a[4], a[2], a[6], a[6], a[3]] - 6*G[a[4], a[2], a[6], a[9], a[3]] - 
   (3*G[a[4], a[2], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[2], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[2], a[9], a[4], a[3]] - 6*G[a[4], a[2], a[9], a[6], a[3]] + 
   3*G[a[4], a[2], a[9], a[9], a[3]] - (3*G[a[4], a[2], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[10], a[9], a[3]])/2 - G[a[4], a[2], a[11], a[2], 
    a[2]] - G[a[4], a[2], a[11], a[4], a[2]] + 
   2*G[a[4], a[2], a[11], a[11], a[2]] - G[a[4], a[2], a[11], a[12], a[2]] + 
   G[a[4], a[2], a[12], a[2], a[2]]/2 + G[a[4], a[2], a[12], a[4], a[2]]/2 - 
   G[a[4], a[2], a[12], a[11], a[2]] + G[a[4], a[2], a[12], a[12], a[2]]/2 - 
   (3*G[a[4], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[1], a[6], a[3]] - (3*G[a[4], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[2], a[6], a[3]] - (3*G[a[4], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[4], a[6], a[3]] - (3*G[a[4], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[3], a[6], a[1], a[3]] - 
   3*G[a[4], a[3], a[6], a[2], a[3]] - 3*G[a[4], a[3], a[6], a[4], a[3]] + 
   3*G[a[4], a[3], a[6], a[9], a[3]] - (3*G[a[4], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[9], a[6], a[3]] - (3*G[a[4], a[3], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[4], a[1], a[1], a[3]])/2 - 
   3*G[a[4], a[4], a[1], a[2], a[2]] + (3*G[a[4], a[4], a[1], a[2], a[3]])/
    2 - 3*G[a[4], a[4], a[1], a[6], a[3]] + 
   3*G[a[4], a[4], a[1], a[9], a[3]] - 3*G[a[4], a[4], a[2], a[1], a[2]] + 
   (3*G[a[4], a[4], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[4], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[4], a[2], a[4], a[3]] + 3*G[a[4], a[4], a[2], a[6], a[3]] + 
   3*G[a[4], a[4], a[2], a[9], a[3]] - G[a[4], a[4], a[2], a[11], a[2]] + 
   G[a[4], a[4], a[2], a[12], a[2]]/2 - (3*G[a[4], a[4], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[4], a[6], a[1], a[3]] + 3*G[a[4], a[4], a[6], a[2], a[3]] + 
   G[a[4], a[4], a[6], a[5], a[2]]/2 + (3*G[a[4], a[4], a[7], a[1], a[3]])/
    2 - (3*G[a[4], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[9], a[3]])/2 - G[a[4], a[4], a[11], a[2], 
    a[2]] + G[a[4], a[4], a[12], a[2], a[2]]/2 + 
   3*G[a[4], a[5], a[4], a[2], a[2]] - 3*G[a[4], a[6], a[1], a[1], a[3]] - 
   3*G[a[4], a[6], a[1], a[2], a[3]] + 6*G[a[4], a[6], a[1], a[6], a[3]] - 
   6*G[a[4], a[6], a[1], a[9], a[3]] - 3*G[a[4], a[6], a[2], a[1], a[3]] + 
   9*G[a[4], a[6], a[2], a[2], a[3]] + 12*G[a[4], a[6], a[2], a[4], a[3]] - 
   G[a[4], a[6], a[2], a[5], a[2]]/2 - 6*G[a[4], a[6], a[2], a[6], a[3]] - 
   6*G[a[4], a[6], a[2], a[9], a[3]] + 3*G[a[4], a[6], a[3], a[1], a[3]] - 
   3*G[a[4], a[6], a[3], a[2], a[3]] - 3*G[a[4], a[6], a[3], a[4], a[3]] + 
   3*G[a[4], a[6], a[3], a[9], a[3]] - 3*G[a[4], a[6], a[4], a[1], a[3]] + 
   3*G[a[4], a[6], a[4], a[2], a[3]] + G[a[4], a[6], a[4], a[5], a[2]] - 
   G[a[4], a[6], a[5], a[2], a[2]]/2 - G[a[4], a[6], a[5], a[5], a[2]]/2 + 
   6*G[a[4], a[6], a[6], a[1], a[3]] - 6*G[a[4], a[6], a[6], a[2], a[3]] - 
   (3*G[a[4], a[6], a[6], a[5], a[2]])/2 - 
   3*G[a[4], a[6], a[7], a[1], a[3]] + 3*G[a[4], a[6], a[7], a[2], a[3]] - 
   3*G[a[4], a[6], a[7], a[4], a[3]] + 3*G[a[4], a[6], a[7], a[9], a[3]] - 
   3*G[a[4], a[6], a[8], a[1], a[3]] + 3*G[a[4], a[6], a[8], a[2], a[3]] - 
   3*G[a[4], a[6], a[8], a[4], a[3]] + 3*G[a[4], a[6], a[8], a[9], a[3]] - 
   3*G[a[4], a[6], a[9], a[1], a[3]] + 3*G[a[4], a[6], a[9], a[2], a[3]] + 
   3*G[a[4], a[6], a[10], a[1], a[3]] - 3*G[a[4], a[6], a[10], a[2], a[3]] - 
   3*G[a[4], a[6], a[10], a[4], a[3]] + 3*G[a[4], a[6], a[10], a[9], a[3]] + 
   (3*G[a[4], a[7], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[1], a[6], a[3]] + (3*G[a[4], a[7], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[7], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[2], a[6], a[3]] + (3*G[a[4], a[7], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[7], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[4], a[6], a[3]] - (3*G[a[4], a[7], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[7], a[6], a[1], a[3]] + 
   3*G[a[4], a[7], a[6], a[2], a[3]] - 3*G[a[4], a[7], a[6], a[4], a[3]] + 
   3*G[a[4], a[7], a[6], a[9], a[3]] + 3*G[a[4], a[7], a[7], a[1], a[3]] - 
   3*G[a[4], a[7], a[7], a[2], a[3]] + 3*G[a[4], a[7], a[7], a[4], a[3]] - 
   3*G[a[4], a[7], a[7], a[9], a[3]] + 3*G[a[4], a[7], a[8], a[1], a[3]] - 
   3*G[a[4], a[7], a[8], a[2], a[3]] + 3*G[a[4], a[7], a[8], a[4], a[3]] - 
   3*G[a[4], a[7], a[8], a[9], a[3]] - (3*G[a[4], a[7], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[7], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[7], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[9], a[6], a[3]] - (3*G[a[4], a[7], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[1], a[6], a[3]] + (3*G[a[4], a[8], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[2], a[6], a[3]] + (3*G[a[4], a[8], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[8], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[4], a[6], a[3]] - (3*G[a[4], a[8], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[8], a[6], a[1], a[3]] + 
   3*G[a[4], a[8], a[6], a[2], a[3]] - 3*G[a[4], a[8], a[6], a[4], a[3]] + 
   3*G[a[4], a[8], a[6], a[9], a[3]] + 3*G[a[4], a[8], a[7], a[1], a[3]] - 
   3*G[a[4], a[8], a[7], a[2], a[3]] + 3*G[a[4], a[8], a[7], a[4], a[3]] - 
   3*G[a[4], a[8], a[7], a[9], a[3]] + 3*G[a[4], a[8], a[8], a[1], a[3]] - 
   3*G[a[4], a[8], a[8], a[2], a[3]] + 3*G[a[4], a[8], a[8], a[4], a[3]] - 
   3*G[a[4], a[8], a[8], a[9], a[3]] - (3*G[a[4], a[8], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[8], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[8], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[9], a[6], a[3]] - (3*G[a[4], a[8], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[9], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[1], a[6], a[3]] + 3*G[a[4], a[9], a[1], a[9], a[3]] + 
   (3*G[a[4], a[9], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[9], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[9], a[2], a[4], a[3]] + 3*G[a[4], a[9], a[2], a[6], a[3]] + 
   3*G[a[4], a[9], a[2], a[9], a[3]] - (3*G[a[4], a[9], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[6], a[1], a[3]] + 3*G[a[4], a[9], a[6], a[2], a[3]] + 
   (3*G[a[4], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[1], a[6], a[3]] - (3*G[a[4], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[2], a[6], a[3]] - (3*G[a[4], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[4], a[6], a[3]] - (3*G[a[4], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[10], a[6], a[1], a[3]] - 
   3*G[a[4], a[10], a[6], a[2], a[3]] - 3*G[a[4], a[10], a[6], a[4], a[3]] + 
   3*G[a[4], a[10], a[6], a[9], a[3]] - (3*G[a[4], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[9], a[6], a[3]] - (3*G[a[4], a[10], a[9], a[9], a[3]])/
    2 - G[a[4], a[11], a[2], a[2], a[2]] - G[a[4], a[11], a[2], a[4], a[2]] + 
   2*G[a[4], a[11], a[2], a[11], a[2]] - G[a[4], a[11], a[2], a[12], a[2]] - 
   G[a[4], a[11], a[4], a[2], a[2]] + 2*G[a[4], a[11], a[11], a[2], a[2]] - 
   G[a[4], a[11], a[12], a[2], a[2]] + G[a[4], a[12], a[2], a[2], a[2]]/2 + 
   G[a[4], a[12], a[2], a[4], a[2]]/2 - G[a[4], a[12], a[2], a[11], a[2]] + 
   G[a[4], a[12], a[2], a[12], a[2]]/2 + G[a[4], a[12], a[4], a[2], a[2]]/2 - 
   G[a[4], a[12], a[11], a[2], a[2]] + G[a[4], a[12], a[12], a[2], a[2]]/2 - 
   G[a[5], a[2], a[2], a[11], a[2]] + G[a[5], a[2], a[2], a[12], a[2]] + 
   2*G[a[5], a[2], a[4], a[11], a[2]] - G[a[5], a[2], a[4], a[12], a[2]] - 
   G[a[5], a[2], a[5], a[11], a[2]] + G[a[5], a[2], a[5], a[12], a[2]] + 
   G[a[5], a[2], a[6], a[4], a[2]] - G[a[5], a[2], a[6], a[12], a[2]] + 
   G[a[5], a[2], a[11], a[4], a[2]] - 2*G[a[5], a[2], a[11], a[11], a[2]] + 
   G[a[5], a[2], a[11], a[12], a[2]] - G[a[5], a[2], a[12], a[4], a[2]] + 
   2*G[a[5], a[2], a[12], a[11], a[2]] - G[a[5], a[2], a[12], a[12], a[2]] + 
   (3*G[a[5], a[4], a[2], a[2], a[2]])/2 + G[a[5], a[4], a[2], a[11], a[2]] - 
   G[a[5], a[4], a[2], a[12], a[2]]/2 + 3*G[a[5], a[4], a[4], a[2], a[2]] + 
   G[a[5], a[4], a[11], a[2], a[2]] - G[a[5], a[4], a[12], a[2], a[2]]/2 - 
   G[a[5], a[5], a[2], a[11], a[2]] + G[a[5], a[5], a[2], a[12], a[2]] - 
   (3*G[a[5], a[5], a[4], a[2], a[2]])/2 + G[a[5], a[5], a[6], a[11], a[2]]/
    2 - G[a[5], a[5], a[6], a[12], a[2]]/2 - G[a[5], a[5], a[11], a[2], a[2]]/
    2 + G[a[5], a[5], a[12], a[2], a[2]]/2 + G[a[5], a[6], a[2], a[4], 
    a[2]] + G[a[5], a[6], a[2], a[11], a[2]] - 
   (3*G[a[5], a[6], a[2], a[12], a[2]])/2 + G[a[5], a[6], a[4], a[2], a[2]]/
    2 - G[a[5], a[6], a[4], a[11], a[2]] + G[a[5], a[6], a[4], a[12], a[2]]/
    2 + G[a[5], a[6], a[5], a[11], a[2]]/2 - G[a[5], a[6], a[5], a[12], a[2]]/
    2 + G[a[5], a[6], a[6], a[2], a[2]]/2 - G[a[5], a[6], a[6], a[4], a[2]] - 
   G[a[5], a[6], a[6], a[11], a[2]]/2 + G[a[5], a[6], a[6], a[12], a[2]] - 
   G[a[5], a[6], a[11], a[4], a[2]]/2 + G[a[5], a[6], a[11], a[11], a[2]] - 
   G[a[5], a[6], a[11], a[12], a[2]]/2 - G[a[5], a[6], a[12], a[2], a[2]]/2 + 
   G[a[5], a[6], a[12], a[4], a[2]]/2 - G[a[5], a[6], a[12], a[11], a[2]] + 
   G[a[5], a[6], a[12], a[12], a[2]]/2 + G[a[5], a[11], a[2], a[2], a[2]]/2 + 
   G[a[5], a[11], a[2], a[4], a[2]]/2 - G[a[5], a[11], a[2], a[11], a[2]] + 
   G[a[5], a[11], a[2], a[12], a[2]]/2 + G[a[5], a[11], a[4], a[2], a[2]]/2 - 
   G[a[5], a[11], a[11], a[2], a[2]] + G[a[5], a[11], a[12], a[2], a[2]]/2 - 
   G[a[5], a[12], a[2], a[2], a[2]]/2 - G[a[5], a[12], a[2], a[4], a[2]]/2 + 
   G[a[5], a[12], a[2], a[11], a[2]] - G[a[5], a[12], a[2], a[12], a[2]]/2 - 
   G[a[5], a[12], a[4], a[2], a[2]]/2 + G[a[5], a[12], a[11], a[2], a[2]] - 
   G[a[5], a[12], a[12], a[2], a[2]]/2 - (3*G[a[6], a[1], a[1], a[2], a[2]])/
    2 + 2*G[a[6], a[1], a[1], a[4], a[2]] + G[a[6], a[1], a[1], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[9], a[2]] - G[a[6], a[1], a[1], a[9], a[3]] - 
   (3*G[a[6], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[6], a[1], a[2], a[2], a[2]])/2 + 
   5*G[a[6], a[1], a[2], a[4], a[2]] + G[a[6], a[1], a[2], a[4], a[3]] - 
   2*G[a[6], a[1], a[2], a[9], a[2]] - G[a[6], a[1], a[2], a[9], a[3]] + 
   2*G[a[6], a[1], a[3], a[1], a[2]] + G[a[6], a[1], a[3], a[1], a[3]] - 
   2*G[a[6], a[1], a[3], a[2], a[2]] - G[a[6], a[1], a[3], a[2], a[3]] - 
   2*G[a[6], a[1], a[3], a[4], a[2]] - G[a[6], a[1], a[3], a[4], a[3]] + 
   2*G[a[6], a[1], a[3], a[9], a[2]] + G[a[6], a[1], a[3], a[9], a[3]] - 
   4*G[a[6], a[1], a[4], a[1], a[2]] - 2*G[a[6], a[1], a[4], a[1], a[3]] + 
   11*G[a[6], a[1], a[4], a[2], a[2]] + 4*G[a[6], a[1], a[4], a[2], a[3]] + 
   6*G[a[6], a[1], a[4], a[4], a[2]] + 3*G[a[6], a[1], a[4], a[4], a[3]] - 
   4*G[a[6], a[1], a[4], a[6], a[2]] - 2*G[a[6], a[1], a[4], a[6], a[3]] - 
   2*G[a[6], a[1], a[4], a[9], a[2]] - G[a[6], a[1], a[4], a[9], a[3]] - 
   4*G[a[6], a[1], a[6], a[4], a[2]] - 2*G[a[6], a[1], a[6], a[4], a[3]] + 
   4*G[a[6], a[1], a[6], a[9], a[2]] + 2*G[a[6], a[1], a[6], a[9], a[3]] + 
   2*G[a[6], a[1], a[7], a[1], a[2]] + G[a[6], a[1], a[7], a[1], a[3]] - 
   2*G[a[6], a[1], a[7], a[2], a[2]] - G[a[6], a[1], a[7], a[2], a[3]] + 
   2*G[a[6], a[1], a[7], a[4], a[2]] + G[a[6], a[1], a[7], a[4], a[3]] - 
   2*G[a[6], a[1], a[7], a[9], a[2]] - G[a[6], a[1], a[7], a[9], a[3]] + 
   2*G[a[6], a[1], a[8], a[1], a[2]] + G[a[6], a[1], a[8], a[1], a[3]] - 
   2*G[a[6], a[1], a[8], a[2], a[2]] - G[a[6], a[1], a[8], a[2], a[3]] + 
   2*G[a[6], a[1], a[8], a[4], a[2]] + G[a[6], a[1], a[8], a[4], a[3]] - 
   2*G[a[6], a[1], a[8], a[9], a[2]] - G[a[6], a[1], a[8], a[9], a[3]] - 
   4*G[a[6], a[1], a[9], a[1], a[2]] - 2*G[a[6], a[1], a[9], a[1], a[3]] - 
   2*G[a[6], a[1], a[9], a[4], a[2]] - G[a[6], a[1], a[9], a[4], a[3]] + 
   4*G[a[6], a[1], a[9], a[6], a[2]] + 2*G[a[6], a[1], a[9], a[6], a[3]] - 
   2*G[a[6], a[1], a[9], a[9], a[2]] - G[a[6], a[1], a[9], a[9], a[3]] + 
   2*G[a[6], a[1], a[10], a[1], a[2]] + G[a[6], a[1], a[10], a[1], a[3]] - 
   2*G[a[6], a[1], a[10], a[2], a[2]] - G[a[6], a[1], a[10], a[2], a[3]] - 
   2*G[a[6], a[1], a[10], a[4], a[2]] - G[a[6], a[1], a[10], a[4], a[3]] + 
   2*G[a[6], a[1], a[10], a[9], a[2]] + G[a[6], a[1], a[10], a[9], a[3]] - 
   (3*G[a[6], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[6], a[2], a[1], a[2], a[2]])/2 + 
   5*G[a[6], a[2], a[1], a[4], a[2]] + G[a[6], a[2], a[1], a[4], a[3]] - 
   2*G[a[6], a[2], a[1], a[9], a[2]] - G[a[6], a[2], a[1], a[9], a[3]] - 
   (3*G[a[6], a[2], a[2], a[1], a[2]])/2 + G[a[6], a[2], a[2], a[4], a[3]] - 
   2*G[a[6], a[2], a[2], a[9], a[2]] - G[a[6], a[2], a[2], a[9], a[3]] + 
   2*G[a[6], a[2], a[2], a[11], a[2]] - (3*G[a[6], a[2], a[2], a[12], a[2]])/
    2 + G[a[6], a[2], a[2], a[13], a[2]] - G[a[6], a[2], a[2], a[14], a[2]]/
    2 - G[a[6], a[2], a[2], a[16], a[2]] + G[a[6], a[2], a[2], a[18], a[2]] + 
   2*G[a[6], a[2], a[3], a[1], a[2]] + G[a[6], a[2], a[3], a[1], a[3]] - 
   2*G[a[6], a[2], a[3], a[2], a[2]] - G[a[6], a[2], a[3], a[2], a[3]] - 
   2*G[a[6], a[2], a[3], a[4], a[2]] - G[a[6], a[2], a[3], a[4], a[3]] + 
   2*G[a[6], a[2], a[3], a[9], a[2]] + G[a[6], a[2], a[3], a[9], a[3]] - 
   G[a[6], a[2], a[4], a[1], a[2]] - 2*G[a[6], a[2], a[4], a[1], a[3]] + 
   4*G[a[6], a[2], a[4], a[2], a[3]] + 3*G[a[6], a[2], a[4], a[4], a[3]] - 
   2*G[a[6], a[2], a[4], a[6], a[3]] - 2*G[a[6], a[2], a[4], a[9], a[2]] - 
   G[a[6], a[2], a[4], a[9], a[3]] - G[a[6], a[2], a[4], a[11], a[2]] + 
   G[a[6], a[2], a[4], a[12], a[2]]/2 + G[a[6], a[2], a[5], a[11], a[2]] - 
   G[a[6], a[2], a[5], a[12], a[2]] - 2*G[a[6], a[2], a[6], a[4], a[3]] + 
   4*G[a[6], a[2], a[6], a[9], a[2]] + 2*G[a[6], a[2], a[6], a[9], a[3]] + 
   G[a[6], a[2], a[6], a[12], a[2]] + G[a[6], a[2], a[6], a[16], a[2]] - 
   G[a[6], a[2], a[6], a[18], a[2]] + 2*G[a[6], a[2], a[7], a[1], a[2]] + 
   G[a[6], a[2], a[7], a[1], a[3]] - 2*G[a[6], a[2], a[7], a[2], a[2]] - 
   G[a[6], a[2], a[7], a[2], a[3]] + 2*G[a[6], a[2], a[7], a[4], a[2]] + 
   G[a[6], a[2], a[7], a[4], a[3]] - 2*G[a[6], a[2], a[7], a[9], a[2]] - 
   G[a[6], a[2], a[7], a[9], a[3]] + 2*G[a[6], a[2], a[8], a[1], a[2]] + 
   G[a[6], a[2], a[8], a[1], a[3]] - 2*G[a[6], a[2], a[8], a[2], a[2]] - 
   G[a[6], a[2], a[8], a[2], a[3]] + 2*G[a[6], a[2], a[8], a[4], a[2]] + 
   G[a[6], a[2], a[8], a[4], a[3]] - 2*G[a[6], a[2], a[8], a[9], a[2]] - 
   G[a[6], a[2], a[8], a[9], a[3]] - 4*G[a[6], a[2], a[9], a[1], a[2]] - 
   2*G[a[6], a[2], a[9], a[1], a[3]] - 2*G[a[6], a[2], a[9], a[4], a[2]] - 
   G[a[6], a[2], a[9], a[4], a[3]] + 4*G[a[6], a[2], a[9], a[6], a[2]] + 
   2*G[a[6], a[2], a[9], a[6], a[3]] - 2*G[a[6], a[2], a[9], a[9], a[2]] - 
   G[a[6], a[2], a[9], a[9], a[3]] + 2*G[a[6], a[2], a[10], a[1], a[2]] + 
   G[a[6], a[2], a[10], a[1], a[3]] - 2*G[a[6], a[2], a[10], a[2], a[2]] - 
   G[a[6], a[2], a[10], a[2], a[3]] - 2*G[a[6], a[2], a[10], a[4], a[2]] - 
   G[a[6], a[2], a[10], a[4], a[3]] + 2*G[a[6], a[2], a[10], a[9], a[2]] + 
   G[a[6], a[2], a[10], a[9], a[3]] + G[a[6], a[2], a[11], a[2], a[2]] - 
   G[a[6], a[2], a[12], a[2], a[2]]/2 + G[a[6], a[2], a[12], a[4], a[2]]/2 - 
   G[a[6], a[2], a[12], a[11], a[2]] + G[a[6], a[2], a[12], a[12], a[2]]/2 + 
   G[a[6], a[2], a[13], a[2], a[2]] - 2*G[a[6], a[2], a[13], a[13], a[2]] + 
   G[a[6], a[2], a[13], a[14], a[2]] - G[a[6], a[2], a[14], a[2], a[2]]/2 + 
   G[a[6], a[2], a[14], a[13], a[2]] - G[a[6], a[2], a[14], a[14], a[2]]/2 + 
   G[a[6], a[2], a[16], a[16], a[2]]/2 - G[a[6], a[2], a[18], a[18], a[2]]/
    2 + 2*G[a[6], a[3], a[1], a[1], a[2]] + G[a[6], a[3], a[1], a[1], a[3]] + 
   2*G[a[6], a[3], a[1], a[2], a[2]] + G[a[6], a[3], a[1], a[2], a[3]] + 
   2*G[a[6], a[3], a[1], a[4], a[2]] + G[a[6], a[3], a[1], a[4], a[3]] - 
   4*G[a[6], a[3], a[1], a[6], a[2]] - 2*G[a[6], a[3], a[1], a[6], a[3]] + 
   2*G[a[6], a[3], a[1], a[9], a[2]] + G[a[6], a[3], a[1], a[9], a[3]] + 
   2*G[a[6], a[3], a[2], a[1], a[2]] + G[a[6], a[3], a[2], a[1], a[3]] - 
   6*G[a[6], a[3], a[2], a[2], a[2]] - 3*G[a[6], a[3], a[2], a[2], a[3]] - 
   6*G[a[6], a[3], a[2], a[4], a[2]] - 3*G[a[6], a[3], a[2], a[4], a[3]] + 
   4*G[a[6], a[3], a[2], a[6], a[2]] + 2*G[a[6], a[3], a[2], a[6], a[3]] + 
   2*G[a[6], a[3], a[2], a[9], a[2]] + G[a[6], a[3], a[2], a[9], a[3]] + 
   2*G[a[6], a[3], a[4], a[1], a[2]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   6*G[a[6], a[3], a[4], a[2], a[2]] - 3*G[a[6], a[3], a[4], a[2], a[3]] - 
   6*G[a[6], a[3], a[4], a[4], a[2]] - 3*G[a[6], a[3], a[4], a[4], a[3]] + 
   4*G[a[6], a[3], a[4], a[6], a[2]] + 2*G[a[6], a[3], a[4], a[6], a[3]] + 
   2*G[a[6], a[3], a[4], a[9], a[2]] + G[a[6], a[3], a[4], a[9], a[3]] - 
   4*G[a[6], a[3], a[6], a[1], a[2]] - 2*G[a[6], a[3], a[6], a[1], a[3]] + 
   4*G[a[6], a[3], a[6], a[2], a[2]] + 2*G[a[6], a[3], a[6], a[2], a[3]] + 
   4*G[a[6], a[3], a[6], a[4], a[2]] + 2*G[a[6], a[3], a[6], a[4], a[3]] - 
   4*G[a[6], a[3], a[6], a[9], a[2]] - 2*G[a[6], a[3], a[6], a[9], a[3]] + 
   2*G[a[6], a[3], a[9], a[1], a[2]] + G[a[6], a[3], a[9], a[1], a[3]] + 
   2*G[a[6], a[3], a[9], a[2], a[2]] + G[a[6], a[3], a[9], a[2], a[3]] + 
   2*G[a[6], a[3], a[9], a[4], a[2]] + G[a[6], a[3], a[9], a[4], a[3]] - 
   4*G[a[6], a[3], a[9], a[6], a[2]] - 2*G[a[6], a[3], a[9], a[6], a[3]] + 
   2*G[a[6], a[3], a[9], a[9], a[2]] + G[a[6], a[3], a[9], a[9], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[2]]/2 - 2*G[a[6], a[4], a[1], a[1], a[3]] + 
   2*G[a[6], a[4], a[1], a[2], a[2]] - 2*G[a[6], a[4], a[1], a[2], a[3]] - 
   2*G[a[6], a[4], a[1], a[4], a[2]] - G[a[6], a[4], a[1], a[4], a[3]] + 
   2*G[a[6], a[4], a[1], a[6], a[2]] + 4*G[a[6], a[4], a[1], a[6], a[3]] - 
   3*G[a[6], a[4], a[1], a[9], a[2]] - 3*G[a[6], a[4], a[1], a[9], a[3]] + 
   2*G[a[6], a[4], a[2], a[1], a[2]] - 2*G[a[6], a[4], a[2], a[1], a[3]] + 
   10*G[a[6], a[4], a[2], a[2], a[3]] + 11*G[a[6], a[4], a[2], a[4], a[3]] - 
   G[a[6], a[4], a[2], a[5], a[2]] - 8*G[a[6], a[4], a[2], a[6], a[3]] - 
   3*G[a[6], a[4], a[2], a[9], a[2]] - 3*G[a[6], a[4], a[2], a[9], a[3]] - 
   G[a[6], a[4], a[2], a[11], a[2]] + G[a[6], a[4], a[2], a[12], a[2]]/2 + 
   2*G[a[6], a[4], a[3], a[1], a[2]] + G[a[6], a[4], a[3], a[1], a[3]] - 
   2*G[a[6], a[4], a[3], a[2], a[2]] - G[a[6], a[4], a[3], a[2], a[3]] - 
   2*G[a[6], a[4], a[3], a[4], a[2]] - G[a[6], a[4], a[3], a[4], a[3]] + 
   2*G[a[6], a[4], a[3], a[9], a[2]] + G[a[6], a[4], a[3], a[9], a[3]] - 
   4*G[a[6], a[4], a[4], a[1], a[2]] - 2*G[a[6], a[4], a[4], a[1], a[3]] + 
   8*G[a[6], a[4], a[4], a[2], a[3]] + 7*G[a[6], a[4], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[5], a[2]] - 6*G[a[6], a[4], a[4], a[6], a[3]] + 
   G[a[6], a[4], a[4], a[9], a[2]] - G[a[6], a[4], a[4], a[9], a[3]] - 
   G[a[6], a[4], a[4], a[11], a[2]] + G[a[6], a[4], a[4], a[12], a[2]]/2 - 
   G[a[6], a[4], a[5], a[2], a[2]] - G[a[6], a[4], a[5], a[5], a[2]] + 
   2*G[a[6], a[4], a[6], a[1], a[2]] + 4*G[a[6], a[4], a[6], a[1], a[3]] - 
   8*G[a[6], a[4], a[6], a[2], a[3]] - 6*G[a[6], a[4], a[6], a[4], a[3]] - 
   (3*G[a[6], a[4], a[6], a[5], a[2]])/2 + 
   4*G[a[6], a[4], a[6], a[6], a[3]] - 2*G[a[6], a[4], a[6], a[9], a[2]] + 
   2*G[a[6], a[4], a[6], a[9], a[3]] - 2*G[a[6], a[4], a[7], a[1], a[2]] - 
   G[a[6], a[4], a[7], a[1], a[3]] + 2*G[a[6], a[4], a[7], a[2], a[2]] + 
   G[a[6], a[4], a[7], a[2], a[3]] - 2*G[a[6], a[4], a[7], a[4], a[2]] - 
   G[a[6], a[4], a[7], a[4], a[3]] + 2*G[a[6], a[4], a[7], a[9], a[2]] + 
   G[a[6], a[4], a[7], a[9], a[3]] - 2*G[a[6], a[4], a[8], a[1], a[2]] - 
   G[a[6], a[4], a[8], a[1], a[3]] + 2*G[a[6], a[4], a[8], a[2], a[2]] + 
   G[a[6], a[4], a[8], a[2], a[3]] - 2*G[a[6], a[4], a[8], a[4], a[2]] - 
   G[a[6], a[4], a[8], a[4], a[3]] + 2*G[a[6], a[4], a[8], a[9], a[2]] + 
   G[a[6], a[4], a[8], a[9], a[3]] - G[a[6], a[4], a[9], a[1], a[2]] - 
   2*G[a[6], a[4], a[9], a[1], a[3]] + 3*G[a[6], a[4], a[9], a[2], a[2]] + 
   G[a[6], a[4], a[9], a[4], a[2]] - G[a[6], a[4], a[9], a[4], a[3]] - 
   2*G[a[6], a[4], a[9], a[6], a[2]] + 2*G[a[6], a[4], a[9], a[6], a[3]] + 
   G[a[6], a[4], a[9], a[9], a[2]] - G[a[6], a[4], a[9], a[9], a[3]] + 
   2*G[a[6], a[4], a[10], a[1], a[2]] + G[a[6], a[4], a[10], a[1], a[3]] - 
   2*G[a[6], a[4], a[10], a[2], a[2]] - G[a[6], a[4], a[10], a[2], a[3]] - 
   2*G[a[6], a[4], a[10], a[4], a[2]] - G[a[6], a[4], a[10], a[4], a[3]] + 
   2*G[a[6], a[4], a[10], a[9], a[2]] + G[a[6], a[4], a[10], a[9], a[3]] - 
   G[a[6], a[4], a[11], a[2], a[2]] - G[a[6], a[4], a[11], a[4], a[2]] + 
   2*G[a[6], a[4], a[11], a[11], a[2]] - G[a[6], a[4], a[11], a[12], a[2]] + 
   G[a[6], a[4], a[12], a[2], a[2]]/2 + G[a[6], a[4], a[12], a[4], a[2]]/2 - 
   G[a[6], a[4], a[12], a[11], a[2]] + G[a[6], a[4], a[12], a[12], a[2]]/2 + 
   G[a[6], a[5], a[2], a[4], a[2]] + G[a[6], a[5], a[2], a[11], a[2]] - 
   G[a[6], a[5], a[2], a[12], a[2]] + G[a[6], a[5], a[4], a[2], a[2]]/2 + 
   G[a[6], a[5], a[4], a[11], a[2]] - G[a[6], a[5], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[5], a[12], a[2]]/2 + 
   G[a[6], a[5], a[6], a[2], a[2]]/2 - G[a[6], a[5], a[6], a[11], a[2]]/2 + 
   G[a[6], a[5], a[11], a[2], a[2]] + G[a[6], a[5], a[11], a[4], a[2]]/2 - 
   G[a[6], a[5], a[11], a[11], a[2]] + G[a[6], a[5], a[11], a[12], a[2]]/2 - 
   G[a[6], a[5], a[12], a[2], a[2]] - G[a[6], a[5], a[12], a[4], a[2]]/2 + 
   G[a[6], a[5], a[12], a[11], a[2]] - G[a[6], a[5], a[12], a[12], a[2]]/2 - 
   (3*G[a[6], a[6], a[1], a[1], a[2]])/2 - G[a[6], a[6], a[1], a[4], a[2]] - 
   2*G[a[6], a[6], a[1], a[4], a[3]] + 4*G[a[6], a[6], a[1], a[9], a[2]] + 
   2*G[a[6], a[6], a[1], a[9], a[3]] - 2*G[a[6], a[6], a[2], a[4], a[3]] + 
   (3*G[a[6], a[6], a[2], a[5], a[2]])/2 + 
   4*G[a[6], a[6], a[2], a[9], a[2]] + 2*G[a[6], a[6], a[2], a[9], a[3]] + 
   G[a[6], a[6], a[2], a[12], a[2]] - G[a[6], a[6], a[2], a[13], a[2]] + 
   G[a[6], a[6], a[2], a[14], a[2]]/2 + (3*G[a[6], a[6], a[2], a[16], a[2]])/
    2 - (3*G[a[6], a[6], a[2], a[18], a[2]])/2 - 
   4*G[a[6], a[6], a[3], a[1], a[2]] - 2*G[a[6], a[6], a[3], a[1], a[3]] + 
   4*G[a[6], a[6], a[3], a[2], a[2]] + 2*G[a[6], a[6], a[3], a[2], a[3]] + 
   4*G[a[6], a[6], a[3], a[4], a[2]] + 2*G[a[6], a[6], a[3], a[4], a[3]] - 
   4*G[a[6], a[6], a[3], a[9], a[2]] - 2*G[a[6], a[6], a[3], a[9], a[3]] + 
   (7*G[a[6], a[6], a[4], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[4], a[1], a[3]] - 8*G[a[6], a[6], a[4], a[2], a[3]] - 
   6*G[a[6], a[6], a[4], a[4], a[3]] - 4*G[a[6], a[6], a[4], a[5], a[2]] + 
   4*G[a[6], a[6], a[4], a[6], a[3]] - 2*G[a[6], a[6], a[4], a[9], a[2]] + 
   2*G[a[6], a[6], a[4], a[9], a[3]] + (5*G[a[6], a[6], a[5], a[2], a[2]])/
    2 + G[a[6], a[6], a[5], a[4], a[2]] + (3*G[a[6], a[6], a[5], a[5], a[2]])/
    2 + G[a[6], a[6], a[5], a[11], a[2]]/2 - G[a[6], a[6], a[5], a[12], a[2]]/
    2 + (3*G[a[6], a[6], a[6], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[6], a[4], a[3]] + (13*G[a[6], a[6], a[6], a[5], a[2]])/
    2 + 4*G[a[6], a[6], a[6], a[9], a[2]] - 
   4*G[a[6], a[6], a[6], a[9], a[3]] + G[a[6], a[6], a[6], a[11], a[2]] - 
   G[a[6], a[6], a[6], a[12], a[2]]/2 - G[a[6], a[6], a[6], a[13], a[2]] - 
   G[a[6], a[6], a[6], a[14], a[2]]/2 + (3*G[a[6], a[6], a[6], a[15], a[2]])/
    2 - G[a[6], a[6], a[6], a[16], a[2]]/2 + 
   4*G[a[6], a[6], a[6], a[17], a[2]] + G[a[6], a[6], a[6], a[18], a[2]]/2 - 
   G[a[6], a[6], a[6], a[19], a[2]]/2 + 2*G[a[6], a[6], a[7], a[1], a[2]] - 
   2*G[a[6], a[6], a[7], a[1], a[3]] - 2*G[a[6], a[6], a[7], a[2], a[2]] + 
   2*G[a[6], a[6], a[7], a[2], a[3]] + 2*G[a[6], a[6], a[7], a[4], a[2]] - 
   2*G[a[6], a[6], a[7], a[4], a[3]] - 2*G[a[6], a[6], a[7], a[9], a[2]] + 
   2*G[a[6], a[6], a[7], a[9], a[3]] + 2*G[a[6], a[6], a[8], a[1], a[2]] - 
   2*G[a[6], a[6], a[8], a[1], a[3]] - 2*G[a[6], a[6], a[8], a[2], a[2]] + 
   2*G[a[6], a[6], a[8], a[2], a[3]] + 2*G[a[6], a[6], a[8], a[4], a[2]] - 
   2*G[a[6], a[6], a[8], a[4], a[3]] - 2*G[a[6], a[6], a[8], a[9], a[2]] + 
   2*G[a[6], a[6], a[8], a[9], a[3]] + 2*G[a[6], a[6], a[9], a[1], a[2]] + 
   4*G[a[6], a[6], a[9], a[1], a[3]] - 6*G[a[6], a[6], a[9], a[2], a[2]] - 
   2*G[a[6], a[6], a[9], a[4], a[2]] + 2*G[a[6], a[6], a[9], a[4], a[3]] + 
   4*G[a[6], a[6], a[9], a[6], a[2]] - 4*G[a[6], a[6], a[9], a[6], a[3]] - 
   2*G[a[6], a[6], a[9], a[9], a[2]] + 2*G[a[6], a[6], a[9], a[9], a[3]] - 
   4*G[a[6], a[6], a[10], a[1], a[2]] - 2*G[a[6], a[6], a[10], a[1], a[3]] + 
   4*G[a[6], a[6], a[10], a[2], a[2]] + 2*G[a[6], a[6], a[10], a[2], a[3]] + 
   4*G[a[6], a[6], a[10], a[4], a[2]] + 2*G[a[6], a[6], a[10], a[4], a[3]] - 
   4*G[a[6], a[6], a[10], a[9], a[2]] - 2*G[a[6], a[6], a[10], a[9], a[3]] + 
   G[a[6], a[6], a[11], a[4], a[2]]/2 + G[a[6], a[6], a[12], a[2], a[2]] - 
   G[a[6], a[6], a[12], a[11], a[2]] + G[a[6], a[6], a[12], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2], a[2]]/2 + (5*G[a[6], a[6], a[13], a[13], a[2]])/
    2 - G[a[6], a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[6], a[14], a[2], a[2]]/2 - G[a[6], a[6], a[14], a[13], a[2]] + 
   G[a[6], a[6], a[14], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[15], a[2]])/2 + G[a[6], a[6], a[16], a[2], 
    a[2]] - (3*G[a[6], a[6], a[16], a[16], a[2]])/2 + 
   4*G[a[6], a[6], a[17], a[2], a[2]] - 4*G[a[6], a[6], a[17], a[17], a[2]] - 
   G[a[6], a[6], a[18], a[2], a[2]] + (3*G[a[6], a[6], a[18], a[18], a[2]])/
    2 - G[a[6], a[6], a[19], a[2], a[2]]/2 + 
   G[a[6], a[6], a[19], a[19], a[2]]/2 - G[a[6], a[6], a[20], a[2], a[2]] + 
   G[a[6], a[6], a[20], a[13], a[2]]/2 - G[a[6], a[6], a[20], a[14], a[2]]/
    2 - G[a[6], a[7], a[1], a[1], a[2]] + G[a[6], a[7], a[1], a[1], a[3]] - 
   G[a[6], a[7], a[1], a[2], a[2]] + G[a[6], a[7], a[1], a[2], a[3]] - 
   G[a[6], a[7], a[1], a[4], a[2]] + G[a[6], a[7], a[1], a[4], a[3]] + 
   2*G[a[6], a[7], a[1], a[6], a[2]] - 2*G[a[6], a[7], a[1], a[6], a[3]] - 
   G[a[6], a[7], a[1], a[9], a[2]] + G[a[6], a[7], a[1], a[9], a[3]] - 
   G[a[6], a[7], a[2], a[1], a[2]] + G[a[6], a[7], a[2], a[1], a[3]] + 
   3*G[a[6], a[7], a[2], a[2], a[2]] - 3*G[a[6], a[7], a[2], a[2], a[3]] + 
   3*G[a[6], a[7], a[2], a[4], a[2]] - 3*G[a[6], a[7], a[2], a[4], a[3]] - 
   2*G[a[6], a[7], a[2], a[6], a[2]] + 2*G[a[6], a[7], a[2], a[6], a[3]] - 
   G[a[6], a[7], a[2], a[9], a[2]] + G[a[6], a[7], a[2], a[9], a[3]] + 
   G[a[6], a[7], a[4], a[1], a[2]] - G[a[6], a[7], a[4], a[1], a[3]] - 
   3*G[a[6], a[7], a[4], a[2], a[2]] + 3*G[a[6], a[7], a[4], a[2], a[3]] - 
   3*G[a[6], a[7], a[4], a[4], a[2]] + 3*G[a[6], a[7], a[4], a[4], a[3]] + 
   2*G[a[6], a[7], a[4], a[6], a[2]] - 2*G[a[6], a[7], a[4], a[6], a[3]] + 
   G[a[6], a[7], a[4], a[9], a[2]] - G[a[6], a[7], a[4], a[9], a[3]] + 
   2*G[a[6], a[7], a[6], a[1], a[2]] - 2*G[a[6], a[7], a[6], a[1], a[3]] - 
   2*G[a[6], a[7], a[6], a[2], a[2]] + 2*G[a[6], a[7], a[6], a[2], a[3]] + 
   2*G[a[6], a[7], a[6], a[4], a[2]] - 2*G[a[6], a[7], a[6], a[4], a[3]] - 
   2*G[a[6], a[7], a[6], a[9], a[2]] + 2*G[a[6], a[7], a[6], a[9], a[3]] - 
   2*G[a[6], a[7], a[7], a[1], a[2]] + 2*G[a[6], a[7], a[7], a[1], a[3]] + 
   2*G[a[6], a[7], a[7], a[2], a[2]] - 2*G[a[6], a[7], a[7], a[2], a[3]] - 
   2*G[a[6], a[7], a[7], a[4], a[2]] + 2*G[a[6], a[7], a[7], a[4], a[3]] + 
   2*G[a[6], a[7], a[7], a[9], a[2]] - 2*G[a[6], a[7], a[7], a[9], a[3]] - 
   2*G[a[6], a[7], a[8], a[1], a[2]] + 2*G[a[6], a[7], a[8], a[1], a[3]] + 
   2*G[a[6], a[7], a[8], a[2], a[2]] - 2*G[a[6], a[7], a[8], a[2], a[3]] - 
   2*G[a[6], a[7], a[8], a[4], a[2]] + 2*G[a[6], a[7], a[8], a[4], a[3]] + 
   2*G[a[6], a[7], a[8], a[9], a[2]] - 2*G[a[6], a[7], a[8], a[9], a[3]] + 
   G[a[6], a[7], a[9], a[1], a[2]] - G[a[6], a[7], a[9], a[1], a[3]] + 
   G[a[6], a[7], a[9], a[2], a[2]] - G[a[6], a[7], a[9], a[2], a[3]] + 
   G[a[6], a[7], a[9], a[4], a[2]] - G[a[6], a[7], a[9], a[4], a[3]] - 
   2*G[a[6], a[7], a[9], a[6], a[2]] + 2*G[a[6], a[7], a[9], a[6], a[3]] + 
   G[a[6], a[7], a[9], a[9], a[2]] - G[a[6], a[7], a[9], a[9], a[3]] - 
   G[a[6], a[8], a[1], a[1], a[2]] + G[a[6], a[8], a[1], a[1], a[3]] - 
   G[a[6], a[8], a[1], a[2], a[2]] + G[a[6], a[8], a[1], a[2], a[3]] - 
   G[a[6], a[8], a[1], a[4], a[2]] + G[a[6], a[8], a[1], a[4], a[3]] + 
   2*G[a[6], a[8], a[1], a[6], a[2]] - 2*G[a[6], a[8], a[1], a[6], a[3]] - 
   G[a[6], a[8], a[1], a[9], a[2]] + G[a[6], a[8], a[1], a[9], a[3]] - 
   G[a[6], a[8], a[2], a[1], a[2]] + G[a[6], a[8], a[2], a[1], a[3]] + 
   3*G[a[6], a[8], a[2], a[2], a[2]] - 3*G[a[6], a[8], a[2], a[2], a[3]] + 
   3*G[a[6], a[8], a[2], a[4], a[2]] - 3*G[a[6], a[8], a[2], a[4], a[3]] - 
   2*G[a[6], a[8], a[2], a[6], a[2]] + 2*G[a[6], a[8], a[2], a[6], a[3]] - 
   G[a[6], a[8], a[2], a[9], a[2]] + G[a[6], a[8], a[2], a[9], a[3]] + 
   G[a[6], a[8], a[4], a[1], a[2]] - G[a[6], a[8], a[4], a[1], a[3]] - 
   3*G[a[6], a[8], a[4], a[2], a[2]] + 3*G[a[6], a[8], a[4], a[2], a[3]] - 
   3*G[a[6], a[8], a[4], a[4], a[2]] + 3*G[a[6], a[8], a[4], a[4], a[3]] + 
   2*G[a[6], a[8], a[4], a[6], a[2]] - 2*G[a[6], a[8], a[4], a[6], a[3]] + 
   G[a[6], a[8], a[4], a[9], a[2]] - G[a[6], a[8], a[4], a[9], a[3]] + 
   2*G[a[6], a[8], a[6], a[1], a[2]] - 2*G[a[6], a[8], a[6], a[1], a[3]] - 
   2*G[a[6], a[8], a[6], a[2], a[2]] + 2*G[a[6], a[8], a[6], a[2], a[3]] + 
   2*G[a[6], a[8], a[6], a[4], a[2]] - 2*G[a[6], a[8], a[6], a[4], a[3]] - 
   2*G[a[6], a[8], a[6], a[9], a[2]] + 2*G[a[6], a[8], a[6], a[9], a[3]] - 
   2*G[a[6], a[8], a[7], a[1], a[2]] + 2*G[a[6], a[8], a[7], a[1], a[3]] + 
   2*G[a[6], a[8], a[7], a[2], a[2]] - 2*G[a[6], a[8], a[7], a[2], a[3]] - 
   2*G[a[6], a[8], a[7], a[4], a[2]] + 2*G[a[6], a[8], a[7], a[4], a[3]] + 
   2*G[a[6], a[8], a[7], a[9], a[2]] - 2*G[a[6], a[8], a[7], a[9], a[3]] - 
   2*G[a[6], a[8], a[8], a[1], a[2]] + 2*G[a[6], a[8], a[8], a[1], a[3]] + 
   2*G[a[6], a[8], a[8], a[2], a[2]] - 2*G[a[6], a[8], a[8], a[2], a[3]] - 
   2*G[a[6], a[8], a[8], a[4], a[2]] + 2*G[a[6], a[8], a[8], a[4], a[3]] + 
   2*G[a[6], a[8], a[8], a[9], a[2]] - 2*G[a[6], a[8], a[8], a[9], a[3]] + 
   G[a[6], a[8], a[9], a[1], a[2]] - G[a[6], a[8], a[9], a[1], a[3]] + 
   G[a[6], a[8], a[9], a[2], a[2]] - G[a[6], a[8], a[9], a[2], a[3]] + 
   G[a[6], a[8], a[9], a[4], a[2]] - G[a[6], a[8], a[9], a[4], a[3]] - 
   2*G[a[6], a[8], a[9], a[6], a[2]] + 2*G[a[6], a[8], a[9], a[6], a[3]] + 
   G[a[6], a[8], a[9], a[9], a[2]] - G[a[6], a[8], a[9], a[9], a[3]] - 
   G[a[6], a[9], a[1], a[1], a[2]] - 2*G[a[6], a[9], a[1], a[1], a[3]] - 
   G[a[6], a[9], a[1], a[2], a[2]] - 2*G[a[6], a[9], a[1], a[2], a[3]] + 
   G[a[6], a[9], a[1], a[4], a[2]] - G[a[6], a[9], a[1], a[4], a[3]] + 
   2*G[a[6], a[9], a[1], a[6], a[2]] + 4*G[a[6], a[9], a[1], a[6], a[3]] - 
   3*G[a[6], a[9], a[1], a[9], a[2]] - 3*G[a[6], a[9], a[1], a[9], a[3]] - 
   G[a[6], a[9], a[2], a[1], a[2]] - 2*G[a[6], a[9], a[2], a[1], a[3]] + 
   7*G[a[6], a[9], a[2], a[2], a[2]] + 2*G[a[6], a[9], a[2], a[2], a[3]] + 
   9*G[a[6], a[9], a[2], a[4], a[2]] + 3*G[a[6], a[9], a[2], a[4], a[3]] - 
   6*G[a[6], a[9], a[2], a[6], a[2]] - 3*G[a[6], a[9], a[2], a[9], a[2]] - 
   3*G[a[6], a[9], a[2], a[9], a[3]] + 2*G[a[6], a[9], a[3], a[1], a[2]] + 
   G[a[6], a[9], a[3], a[1], a[3]] - 2*G[a[6], a[9], a[3], a[2], a[2]] - 
   G[a[6], a[9], a[3], a[2], a[3]] - 2*G[a[6], a[9], a[3], a[4], a[2]] - 
   G[a[6], a[9], a[3], a[4], a[3]] + 2*G[a[6], a[9], a[3], a[9], a[2]] + 
   G[a[6], a[9], a[3], a[9], a[3]] - G[a[6], a[9], a[4], a[1], a[2]] - 
   2*G[a[6], a[9], a[4], a[1], a[3]] + 3*G[a[6], a[9], a[4], a[2], a[2]] + 
   G[a[6], a[9], a[4], a[4], a[2]] - G[a[6], a[9], a[4], a[4], a[3]] - 
   2*G[a[6], a[9], a[4], a[6], a[2]] + 2*G[a[6], a[9], a[4], a[6], a[3]] + 
   G[a[6], a[9], a[4], a[9], a[2]] - G[a[6], a[9], a[4], a[9], a[3]] + 
   2*G[a[6], a[9], a[6], a[1], a[2]] + 4*G[a[6], a[9], a[6], a[1], a[3]] - 
   6*G[a[6], a[9], a[6], a[2], a[2]] - 2*G[a[6], a[9], a[6], a[4], a[2]] + 
   2*G[a[6], a[9], a[6], a[4], a[3]] + 4*G[a[6], a[9], a[6], a[6], a[2]] - 
   4*G[a[6], a[9], a[6], a[6], a[3]] - 2*G[a[6], a[9], a[6], a[9], a[2]] + 
   2*G[a[6], a[9], a[6], a[9], a[3]] - 2*G[a[6], a[9], a[7], a[1], a[2]] - 
   G[a[6], a[9], a[7], a[1], a[3]] + 2*G[a[6], a[9], a[7], a[2], a[2]] + 
   G[a[6], a[9], a[7], a[2], a[3]] - 2*G[a[6], a[9], a[7], a[4], a[2]] - 
   G[a[6], a[9], a[7], a[4], a[3]] + 2*G[a[6], a[9], a[7], a[9], a[2]] + 
   G[a[6], a[9], a[7], a[9], a[3]] - 2*G[a[6], a[9], a[8], a[1], a[2]] - 
   G[a[6], a[9], a[8], a[1], a[3]] + 2*G[a[6], a[9], a[8], a[2], a[2]] + 
   G[a[6], a[9], a[8], a[2], a[3]] - 2*G[a[6], a[9], a[8], a[4], a[2]] - 
   G[a[6], a[9], a[8], a[4], a[3]] + 2*G[a[6], a[9], a[8], a[9], a[2]] + 
   G[a[6], a[9], a[8], a[9], a[3]] - G[a[6], a[9], a[9], a[1], a[2]] - 
   2*G[a[6], a[9], a[9], a[1], a[3]] + 3*G[a[6], a[9], a[9], a[2], a[2]] + 
   G[a[6], a[9], a[9], a[4], a[2]] - G[a[6], a[9], a[9], a[4], a[3]] - 
   2*G[a[6], a[9], a[9], a[6], a[2]] + 2*G[a[6], a[9], a[9], a[6], a[3]] + 
   G[a[6], a[9], a[9], a[9], a[2]] - G[a[6], a[9], a[9], a[9], a[3]] + 
   2*G[a[6], a[9], a[10], a[1], a[2]] + G[a[6], a[9], a[10], a[1], a[3]] - 
   2*G[a[6], a[9], a[10], a[2], a[2]] - G[a[6], a[9], a[10], a[2], a[3]] - 
   2*G[a[6], a[9], a[10], a[4], a[2]] - G[a[6], a[9], a[10], a[4], a[3]] + 
   2*G[a[6], a[9], a[10], a[9], a[2]] + G[a[6], a[9], a[10], a[9], a[3]] + 
   2*G[a[6], a[10], a[1], a[1], a[2]] + G[a[6], a[10], a[1], a[1], a[3]] + 
   2*G[a[6], a[10], a[1], a[2], a[2]] + G[a[6], a[10], a[1], a[2], a[3]] + 
   2*G[a[6], a[10], a[1], a[4], a[2]] + G[a[6], a[10], a[1], a[4], a[3]] - 
   4*G[a[6], a[10], a[1], a[6], a[2]] - 2*G[a[6], a[10], a[1], a[6], a[3]] + 
   2*G[a[6], a[10], a[1], a[9], a[2]] + G[a[6], a[10], a[1], a[9], a[3]] + 
   2*G[a[6], a[10], a[2], a[1], a[2]] + G[a[6], a[10], a[2], a[1], a[3]] - 
   6*G[a[6], a[10], a[2], a[2], a[2]] - 3*G[a[6], a[10], a[2], a[2], a[3]] - 
   6*G[a[6], a[10], a[2], a[4], a[2]] - 3*G[a[6], a[10], a[2], a[4], a[3]] + 
   4*G[a[6], a[10], a[2], a[6], a[2]] + 2*G[a[6], a[10], a[2], a[6], a[3]] + 
   2*G[a[6], a[10], a[2], a[9], a[2]] + G[a[6], a[10], a[2], a[9], a[3]] + 
   2*G[a[6], a[10], a[4], a[1], a[2]] + G[a[6], a[10], a[4], a[1], a[3]] - 
   6*G[a[6], a[10], a[4], a[2], a[2]] - 3*G[a[6], a[10], a[4], a[2], a[3]] - 
   6*G[a[6], a[10], a[4], a[4], a[2]] - 3*G[a[6], a[10], a[4], a[4], a[3]] + 
   4*G[a[6], a[10], a[4], a[6], a[2]] + 2*G[a[6], a[10], a[4], a[6], a[3]] + 
   2*G[a[6], a[10], a[4], a[9], a[2]] + G[a[6], a[10], a[4], a[9], a[3]] - 
   4*G[a[6], a[10], a[6], a[1], a[2]] - 2*G[a[6], a[10], a[6], a[1], a[3]] + 
   4*G[a[6], a[10], a[6], a[2], a[2]] + 2*G[a[6], a[10], a[6], a[2], a[3]] + 
   4*G[a[6], a[10], a[6], a[4], a[2]] + 2*G[a[6], a[10], a[6], a[4], a[3]] - 
   4*G[a[6], a[10], a[6], a[9], a[2]] - 2*G[a[6], a[10], a[6], a[9], a[3]] + 
   2*G[a[6], a[10], a[9], a[1], a[2]] + G[a[6], a[10], a[9], a[1], a[3]] + 
   2*G[a[6], a[10], a[9], a[2], a[2]] + G[a[6], a[10], a[9], a[2], a[3]] + 
   2*G[a[6], a[10], a[9], a[4], a[2]] + G[a[6], a[10], a[9], a[4], a[3]] - 
   4*G[a[6], a[10], a[9], a[6], a[2]] - 2*G[a[6], a[10], a[9], a[6], a[3]] + 
   2*G[a[6], a[10], a[9], a[9], a[2]] + G[a[6], a[10], a[9], a[9], a[3]] - 
   G[a[6], a[11], a[4], a[4], a[2]]/2 + G[a[6], a[11], a[4], a[11], a[2]] - 
   G[a[6], a[11], a[4], a[12], a[2]]/2 + G[a[6], a[11], a[11], a[4], a[2]] - 
   G[a[6], a[11], a[12], a[4], a[2]]/2 + G[a[6], a[12], a[2], a[2], a[2]]/2 + 
   G[a[6], a[12], a[2], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[11], a[2]] + 
   G[a[6], a[12], a[2], a[12], a[2]]/2 + G[a[6], a[12], a[4], a[2], a[2]]/2 + 
   G[a[6], a[12], a[4], a[4], a[2]]/2 - G[a[6], a[12], a[4], a[11], a[2]] + 
   G[a[6], a[12], a[4], a[12], a[2]]/2 - G[a[6], a[12], a[11], a[2], a[2]] - 
   G[a[6], a[12], a[11], a[4], a[2]] + G[a[6], a[12], a[12], a[2], a[2]]/2 + 
   G[a[6], a[12], a[12], a[4], a[2]]/2 + G[a[6], a[13], a[2], a[2], a[2]]/2 - 
   G[a[6], a[13], a[2], a[13], a[2]] + G[a[6], a[13], a[2], a[14], a[2]]/2 - 
   G[a[6], a[13], a[13], a[2], a[2]] + G[a[6], a[13], a[13], a[13], a[2]]/2 - 
   G[a[6], a[13], a[13], a[14], a[2]] + G[a[6], a[13], a[14], a[2], a[2]]/2 - 
   G[a[6], a[13], a[14], a[13], a[2]] + G[a[6], a[13], a[14], a[14], a[2]]/
    2 - G[a[6], a[14], a[2], a[2], a[2]]/2 + G[a[6], a[14], a[2], a[13], 
    a[2]] - G[a[6], a[14], a[2], a[14], a[2]]/2 + 
   G[a[6], a[14], a[13], a[2], a[2]] - 2*G[a[6], a[14], a[13], a[13], a[2]] + 
   G[a[6], a[14], a[13], a[14], a[2]] - G[a[6], a[14], a[14], a[2], a[2]]/2 + 
   G[a[6], a[14], a[14], a[13], a[2]] - G[a[6], a[14], a[14], a[14], a[2]]/
    2 + (3*G[a[6], a[15], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[6], a[2], a[2]] - G[a[6], a[16], a[6], a[16], a[2]] - 
   G[a[6], a[16], a[16], a[2], a[2]] - G[a[6], a[16], a[16], a[16], a[2]]/2 + 
   4*G[a[6], a[17], a[6], a[2], a[2]] - 4*G[a[6], a[17], a[6], a[17], a[2]] - 
   4*G[a[6], a[17], a[17], a[2], a[2]] + 
   4*G[a[6], a[17], a[17], a[17], a[2]] - G[a[6], a[18], a[6], a[2], a[2]] + 
   G[a[6], a[18], a[6], a[18], a[2]] + G[a[6], a[18], a[18], a[2], a[2]] + 
   G[a[6], a[18], a[18], a[18], a[2]]/2 - G[a[6], a[19], a[6], a[2], a[2]]/
    2 + G[a[6], a[19], a[6], a[19], a[2]]/2 + 
   G[a[6], a[19], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[19], a[2]]/
    2 - G[a[6], a[20], a[2], a[13], a[2]] + G[a[6], a[20], a[2], a[14], a[2]]/
    2 + G[a[6], a[20], a[6], a[13], a[2]]/2 - 
   G[a[6], a[20], a[6], a[14], a[2]]/2 - G[a[6], a[20], a[13], a[2], a[2]]/
    2 + G[a[6], a[20], a[13], a[13], a[2]] - 
   G[a[6], a[20], a[13], a[14], a[2]]/2 + G[a[6], a[20], a[14], a[2], a[2]]/
    2 - G[a[6], a[20], a[14], a[13], a[2]] + 
   G[a[6], a[20], a[14], a[14], a[2]]/2 + G[a[6], a[20], a[20], a[13], a[2]]/
    2 - G[a[6], a[20], a[20], a[14], a[2]]/2 + 
   2*G[a[9], a[1], a[1], a[1], a[2]] - G[a[9], a[1], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[1], a[2], a[2]] - G[a[9], a[1], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[1], a[6], a[2]] + G[a[9], a[1], a[1], a[6], a[3]] + 
   4*G[a[9], a[1], a[1], a[9], a[2]] - G[a[9], a[1], a[1], a[9], a[3]] + 
   2*G[a[9], a[1], a[2], a[1], a[2]] - G[a[9], a[1], a[2], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[2], a[2], a[2]] - G[a[9], a[1], a[2], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[2], a[6], a[2]] + G[a[9], a[1], a[2], a[6], a[3]] + 
   4*G[a[9], a[1], a[2], a[9], a[2]] - G[a[9], a[1], a[2], a[9], a[3]] - 
   2*G[a[9], a[1], a[3], a[1], a[2]] + G[a[9], a[1], a[3], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[2], a[2]] - G[a[9], a[1], a[3], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[4], a[2]] - G[a[9], a[1], a[3], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[3], a[9], a[2]] + G[a[9], a[1], a[3], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[4], a[1], a[2]] - (3*G[a[9], a[1], a[4], a[1], a[3]])/
    2 - 6*G[a[9], a[1], a[4], a[2], a[2]] + 
   (3*G[a[9], a[1], a[4], a[2], a[3]])/2 - 
   4*G[a[9], a[1], a[4], a[4], a[2]] + G[a[9], a[1], a[4], a[4], a[3]] + 
   4*G[a[9], a[1], a[4], a[9], a[2]] - G[a[9], a[1], a[4], a[9], a[3]] - 
   4*G[a[9], a[1], a[6], a[1], a[2]] + G[a[9], a[1], a[6], a[1], a[3]] - 
   4*G[a[9], a[1], a[6], a[2], a[2]] + G[a[9], a[1], a[6], a[2], a[3]] + 
   8*G[a[9], a[1], a[6], a[6], a[2]] - 2*G[a[9], a[1], a[6], a[6], a[3]] - 
   8*G[a[9], a[1], a[6], a[9], a[2]] + 2*G[a[9], a[1], a[6], a[9], a[3]] - 
   2*G[a[9], a[1], a[7], a[1], a[2]] + G[a[9], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[2], a[2]] - G[a[9], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[7], a[4], a[2]] + G[a[9], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[9], a[2]] - G[a[9], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[1], a[2]] + G[a[9], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[2], a[2]] - G[a[9], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[4], a[2]] + G[a[9], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[9], a[2]] - G[a[9], a[1], a[8], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[9], a[1], a[2]] - (3*G[a[9], a[1], a[9], a[1], a[3]])/
    2 + 2*G[a[9], a[1], a[9], a[2], a[2]] - G[a[9], a[1], a[9], a[2], a[3]]/
    2 + 4*G[a[9], a[1], a[9], a[4], a[2]] - G[a[9], a[1], a[9], a[4], a[3]] - 
   8*G[a[9], a[1], a[9], a[6], a[2]] + 2*G[a[9], a[1], a[9], a[6], a[3]] + 
   4*G[a[9], a[1], a[9], a[9], a[2]] - G[a[9], a[1], a[9], a[9], a[3]] - 
   2*G[a[9], a[1], a[10], a[1], a[2]] + G[a[9], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[2], a[2]] - G[a[9], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[4], a[2]] - G[a[9], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[10], a[9], a[2]] + G[a[9], a[1], a[10], a[9], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[1], a[2]] - G[a[9], a[2], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[2], a[2]] - G[a[9], a[2], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[2], a[1], a[6], a[2]] + G[a[9], a[2], a[1], a[6], a[3]] + 
   4*G[a[9], a[2], a[1], a[9], a[2]] - G[a[9], a[2], a[1], a[9], a[3]] + 
   2*G[a[9], a[2], a[2], a[1], a[2]] - G[a[9], a[2], a[2], a[1], a[3]]/2 - 
   14*G[a[9], a[2], a[2], a[2], a[2]] + (7*G[a[9], a[2], a[2], a[2], a[3]])/
    2 - 16*G[a[9], a[2], a[2], a[4], a[2]] + 
   4*G[a[9], a[2], a[2], a[4], a[3]] + 12*G[a[9], a[2], a[2], a[6], a[2]] - 
   3*G[a[9], a[2], a[2], a[6], a[3]] + 4*G[a[9], a[2], a[2], a[9], a[2]] - 
   G[a[9], a[2], a[2], a[9], a[3]] - 2*G[a[9], a[2], a[3], a[1], a[2]] + 
   G[a[9], a[2], a[3], a[1], a[3]]/2 + 2*G[a[9], a[2], a[3], a[2], a[2]] - 
   G[a[9], a[2], a[3], a[2], a[3]]/2 + 2*G[a[9], a[2], a[3], a[4], a[2]] - 
   G[a[9], a[2], a[3], a[4], a[3]]/2 - 2*G[a[9], a[2], a[3], a[9], a[2]] + 
   G[a[9], a[2], a[3], a[9], a[3]]/2 + 6*G[a[9], a[2], a[4], a[1], a[2]] - 
   (3*G[a[9], a[2], a[4], a[1], a[3]])/2 - 
   22*G[a[9], a[2], a[4], a[2], a[2]] + (11*G[a[9], a[2], a[4], a[2], a[3]])/
    2 - 20*G[a[9], a[2], a[4], a[4], a[2]] + 
   5*G[a[9], a[2], a[4], a[4], a[3]] + 16*G[a[9], a[2], a[4], a[6], a[2]] - 
   4*G[a[9], a[2], a[4], a[6], a[3]] + 4*G[a[9], a[2], a[4], a[9], a[2]] - 
   G[a[9], a[2], a[4], a[9], a[3]] - 4*G[a[9], a[2], a[6], a[1], a[2]] + 
   G[a[9], a[2], a[6], a[1], a[3]] + 12*G[a[9], a[2], a[6], a[2], a[2]] - 
   3*G[a[9], a[2], a[6], a[2], a[3]] + 16*G[a[9], a[2], a[6], a[4], a[2]] - 
   4*G[a[9], a[2], a[6], a[4], a[3]] - 8*G[a[9], a[2], a[6], a[6], a[2]] + 
   2*G[a[9], a[2], a[6], a[6], a[3]] - 8*G[a[9], a[2], a[6], a[9], a[2]] + 
   2*G[a[9], a[2], a[6], a[9], a[3]] - 2*G[a[9], a[2], a[7], a[1], a[2]] + 
   G[a[9], a[2], a[7], a[1], a[3]]/2 + 2*G[a[9], a[2], a[7], a[2], a[2]] - 
   G[a[9], a[2], a[7], a[2], a[3]]/2 - 2*G[a[9], a[2], a[7], a[4], a[2]] + 
   G[a[9], a[2], a[7], a[4], a[3]]/2 + 2*G[a[9], a[2], a[7], a[9], a[2]] - 
   G[a[9], a[2], a[7], a[9], a[3]]/2 - 2*G[a[9], a[2], a[8], a[1], a[2]] + 
   G[a[9], a[2], a[8], a[1], a[3]]/2 + 2*G[a[9], a[2], a[8], a[2], a[2]] - 
   G[a[9], a[2], a[8], a[2], a[3]]/2 - 2*G[a[9], a[2], a[8], a[4], a[2]] + 
   G[a[9], a[2], a[8], a[4], a[3]]/2 + 2*G[a[9], a[2], a[8], a[9], a[2]] - 
   G[a[9], a[2], a[8], a[9], a[3]]/2 + 6*G[a[9], a[2], a[9], a[1], a[2]] - 
   (3*G[a[9], a[2], a[9], a[1], a[3]])/2 + 
   2*G[a[9], a[2], a[9], a[2], a[2]] - G[a[9], a[2], a[9], a[2], a[3]]/2 + 
   4*G[a[9], a[2], a[9], a[4], a[2]] - G[a[9], a[2], a[9], a[4], a[3]] - 
   8*G[a[9], a[2], a[9], a[6], a[2]] + 2*G[a[9], a[2], a[9], a[6], a[3]] + 
   4*G[a[9], a[2], a[9], a[9], a[2]] - G[a[9], a[2], a[9], a[9], a[3]] - 
   2*G[a[9], a[2], a[10], a[1], a[2]] + G[a[9], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[2], a[2]] - G[a[9], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[4], a[2]] - G[a[9], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[2], a[10], a[9], a[2]] + G[a[9], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[1], a[2]] + G[a[9], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[2], a[2]] + G[a[9], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[4], a[2]] + G[a[9], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[1], a[6], a[2]] - G[a[9], a[3], a[1], a[6], a[3]] - 
   2*G[a[9], a[3], a[1], a[9], a[2]] + G[a[9], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[1], a[2]] + G[a[9], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[2], a[2], a[2]] - (3*G[a[9], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[2], a[4], a[2]] - 
   (3*G[a[9], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[2], a[6], a[2]] + G[a[9], a[3], a[2], a[6], a[3]] - 
   2*G[a[9], a[3], a[2], a[9], a[2]] + G[a[9], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[1], a[2]] + G[a[9], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[4], a[2], a[2]] - (3*G[a[9], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[4], a[4], a[2]] - 
   (3*G[a[9], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[4], a[6], a[2]] + G[a[9], a[3], a[4], a[6], a[3]] - 
   2*G[a[9], a[3], a[4], a[9], a[2]] + G[a[9], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[9], a[3], a[6], a[1], a[2]] - G[a[9], a[3], a[6], a[1], a[3]] - 
   4*G[a[9], a[3], a[6], a[2], a[2]] + G[a[9], a[3], a[6], a[2], a[3]] - 
   4*G[a[9], a[3], a[6], a[4], a[2]] + G[a[9], a[3], a[6], a[4], a[3]] + 
   4*G[a[9], a[3], a[6], a[9], a[2]] - G[a[9], a[3], a[6], a[9], a[3]] - 
   2*G[a[9], a[3], a[9], a[1], a[2]] + G[a[9], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[2], a[2]] + G[a[9], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[4], a[2]] + G[a[9], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[9], a[6], a[2]] - G[a[9], a[3], a[9], a[6], a[3]] - 
   2*G[a[9], a[3], a[9], a[9], a[2]] + G[a[9], a[3], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[1], a[2]] - G[a[9], a[4], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[2], a[2]] - G[a[9], a[4], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[4], a[1], a[6], a[2]] + G[a[9], a[4], a[1], a[6], a[3]] + 
   4*G[a[9], a[4], a[1], a[9], a[2]] - G[a[9], a[4], a[1], a[9], a[3]] + 
   2*G[a[9], a[4], a[2], a[1], a[2]] - G[a[9], a[4], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[4], a[2], a[2], a[2]] + (3*G[a[9], a[4], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[4], a[2], a[4], a[2]] + 
   2*G[a[9], a[4], a[2], a[4], a[3]] + 4*G[a[9], a[4], a[2], a[6], a[2]] - 
   G[a[9], a[4], a[2], a[6], a[3]] + 4*G[a[9], a[4], a[2], a[9], a[2]] - 
   G[a[9], a[4], a[2], a[9], a[3]] - 2*G[a[9], a[4], a[3], a[1], a[2]] + 
   G[a[9], a[4], a[3], a[1], a[3]]/2 + 2*G[a[9], a[4], a[3], a[2], a[2]] - 
   G[a[9], a[4], a[3], a[2], a[3]]/2 + 2*G[a[9], a[4], a[3], a[4], a[2]] - 
   G[a[9], a[4], a[3], a[4], a[3]]/2 - 2*G[a[9], a[4], a[3], a[9], a[2]] + 
   G[a[9], a[4], a[3], a[9], a[3]]/2 + 2*G[a[9], a[4], a[4], a[1], a[2]] - 
   G[a[9], a[4], a[4], a[1], a[3]]/2 - 2*G[a[9], a[4], a[4], a[2], a[2]] + 
   G[a[9], a[4], a[4], a[2], a[3]]/2 - 4*G[a[9], a[4], a[6], a[1], a[2]] + 
   G[a[9], a[4], a[6], a[1], a[3]] + 4*G[a[9], a[4], a[6], a[2], a[2]] - 
   G[a[9], a[4], a[6], a[2], a[3]] + 2*G[a[9], a[4], a[7], a[1], a[2]] - 
   G[a[9], a[4], a[7], a[1], a[3]]/2 - 2*G[a[9], a[4], a[7], a[2], a[2]] + 
   G[a[9], a[4], a[7], a[2], a[3]]/2 + 2*G[a[9], a[4], a[7], a[4], a[2]] - 
   G[a[9], a[4], a[7], a[4], a[3]]/2 - 2*G[a[9], a[4], a[7], a[9], a[2]] + 
   G[a[9], a[4], a[7], a[9], a[3]]/2 + 2*G[a[9], a[4], a[8], a[1], a[2]] - 
   G[a[9], a[4], a[8], a[1], a[3]]/2 - 2*G[a[9], a[4], a[8], a[2], a[2]] + 
   G[a[9], a[4], a[8], a[2], a[3]]/2 + 2*G[a[9], a[4], a[8], a[4], a[2]] - 
   G[a[9], a[4], a[8], a[4], a[3]]/2 - 2*G[a[9], a[4], a[8], a[9], a[2]] + 
   G[a[9], a[4], a[8], a[9], a[3]]/2 + 2*G[a[9], a[4], a[9], a[1], a[2]] - 
   G[a[9], a[4], a[9], a[1], a[3]]/2 - 2*G[a[9], a[4], a[9], a[2], a[2]] + 
   G[a[9], a[4], a[9], a[2], a[3]]/2 - 2*G[a[9], a[4], a[10], a[1], a[2]] + 
   G[a[9], a[4], a[10], a[1], a[3]]/2 + 2*G[a[9], a[4], a[10], a[2], a[2]] - 
   G[a[9], a[4], a[10], a[2], a[3]]/2 + 2*G[a[9], a[4], a[10], a[4], a[2]] - 
   G[a[9], a[4], a[10], a[4], a[3]]/2 - 2*G[a[9], a[4], a[10], a[9], a[2]] + 
   G[a[9], a[4], a[10], a[9], a[3]]/2 - 4*G[a[9], a[6], a[1], a[1], a[2]] + 
   G[a[9], a[6], a[1], a[1], a[3]] - 4*G[a[9], a[6], a[1], a[2], a[2]] + 
   G[a[9], a[6], a[1], a[2], a[3]] + 8*G[a[9], a[6], a[1], a[6], a[2]] - 
   2*G[a[9], a[6], a[1], a[6], a[3]] - 8*G[a[9], a[6], a[1], a[9], a[2]] + 
   2*G[a[9], a[6], a[1], a[9], a[3]] - 4*G[a[9], a[6], a[2], a[1], a[2]] + 
   G[a[9], a[6], a[2], a[1], a[3]] + 12*G[a[9], a[6], a[2], a[2], a[2]] - 
   3*G[a[9], a[6], a[2], a[2], a[3]] + 16*G[a[9], a[6], a[2], a[4], a[2]] - 
   4*G[a[9], a[6], a[2], a[4], a[3]] - 8*G[a[9], a[6], a[2], a[6], a[2]] + 
   2*G[a[9], a[6], a[2], a[6], a[3]] - 8*G[a[9], a[6], a[2], a[9], a[2]] + 
   2*G[a[9], a[6], a[2], a[9], a[3]] + 4*G[a[9], a[6], a[3], a[1], a[2]] - 
   G[a[9], a[6], a[3], a[1], a[3]] - 4*G[a[9], a[6], a[3], a[2], a[2]] + 
   G[a[9], a[6], a[3], a[2], a[3]] - 4*G[a[9], a[6], a[3], a[4], a[2]] + 
   G[a[9], a[6], a[3], a[4], a[3]] + 4*G[a[9], a[6], a[3], a[9], a[2]] - 
   G[a[9], a[6], a[3], a[9], a[3]] - 4*G[a[9], a[6], a[4], a[1], a[2]] + 
   G[a[9], a[6], a[4], a[1], a[3]] + 4*G[a[9], a[6], a[4], a[2], a[2]] - 
   G[a[9], a[6], a[4], a[2], a[3]] + 8*G[a[9], a[6], a[6], a[1], a[2]] - 
   2*G[a[9], a[6], a[6], a[1], a[3]] - 8*G[a[9], a[6], a[6], a[2], a[2]] + 
   2*G[a[9], a[6], a[6], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[1], a[2]] + 
   G[a[9], a[6], a[7], a[1], a[3]] + 4*G[a[9], a[6], a[7], a[2], a[2]] - 
   G[a[9], a[6], a[7], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[4], a[2]] + 
   G[a[9], a[6], a[7], a[4], a[3]] + 4*G[a[9], a[6], a[7], a[9], a[2]] - 
   G[a[9], a[6], a[7], a[9], a[3]] - 4*G[a[9], a[6], a[8], a[1], a[2]] + 
   G[a[9], a[6], a[8], a[1], a[3]] + 4*G[a[9], a[6], a[8], a[2], a[2]] - 
   G[a[9], a[6], a[8], a[2], a[3]] - 4*G[a[9], a[6], a[8], a[4], a[2]] + 
   G[a[9], a[6], a[8], a[4], a[3]] + 4*G[a[9], a[6], a[8], a[9], a[2]] - 
   G[a[9], a[6], a[8], a[9], a[3]] - 4*G[a[9], a[6], a[9], a[1], a[2]] + 
   G[a[9], a[6], a[9], a[1], a[3]] + 4*G[a[9], a[6], a[9], a[2], a[2]] - 
   G[a[9], a[6], a[9], a[2], a[3]] + 4*G[a[9], a[6], a[10], a[1], a[2]] - 
   G[a[9], a[6], a[10], a[1], a[3]] - 4*G[a[9], a[6], a[10], a[2], a[2]] + 
   G[a[9], a[6], a[10], a[2], a[3]] - 4*G[a[9], a[6], a[10], a[4], a[2]] + 
   G[a[9], a[6], a[10], a[4], a[3]] + 4*G[a[9], a[6], a[10], a[9], a[2]] - 
   G[a[9], a[6], a[10], a[9], a[3]] + 2*G[a[9], a[7], a[1], a[1], a[2]] - 
   G[a[9], a[7], a[1], a[1], a[3]]/2 + 2*G[a[9], a[7], a[1], a[2], a[2]] - 
   G[a[9], a[7], a[1], a[2], a[3]]/2 + 2*G[a[9], a[7], a[1], a[4], a[2]] - 
   G[a[9], a[7], a[1], a[4], a[3]]/2 - 4*G[a[9], a[7], a[1], a[6], a[2]] + 
   G[a[9], a[7], a[1], a[6], a[3]] + 2*G[a[9], a[7], a[1], a[9], a[2]] - 
   G[a[9], a[7], a[1], a[9], a[3]]/2 + 2*G[a[9], a[7], a[2], a[1], a[2]] - 
   G[a[9], a[7], a[2], a[1], a[3]]/2 - 6*G[a[9], a[7], a[2], a[2], a[2]] + 
   (3*G[a[9], a[7], a[2], a[2], a[3]])/2 - 
   6*G[a[9], a[7], a[2], a[4], a[2]] + (3*G[a[9], a[7], a[2], a[4], a[3]])/
    2 + 4*G[a[9], a[7], a[2], a[6], a[2]] - G[a[9], a[7], a[2], a[6], a[3]] + 
   2*G[a[9], a[7], a[2], a[9], a[2]] - G[a[9], a[7], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[1], a[2]] + G[a[9], a[7], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[7], a[4], a[2], a[2]] - (3*G[a[9], a[7], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[7], a[4], a[4], a[2]] - 
   (3*G[a[9], a[7], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[7], a[4], a[6], a[2]] + G[a[9], a[7], a[4], a[6], a[3]] - 
   2*G[a[9], a[7], a[4], a[9], a[2]] + G[a[9], a[7], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[7], a[6], a[1], a[2]] + G[a[9], a[7], a[6], a[1], a[3]] + 
   4*G[a[9], a[7], a[6], a[2], a[2]] - G[a[9], a[7], a[6], a[2], a[3]] - 
   4*G[a[9], a[7], a[6], a[4], a[2]] + G[a[9], a[7], a[6], a[4], a[3]] + 
   4*G[a[9], a[7], a[6], a[9], a[2]] - G[a[9], a[7], a[6], a[9], a[3]] + 
   4*G[a[9], a[7], a[7], a[1], a[2]] - G[a[9], a[7], a[7], a[1], a[3]] - 
   4*G[a[9], a[7], a[7], a[2], a[2]] + G[a[9], a[7], a[7], a[2], a[3]] + 
   4*G[a[9], a[7], a[7], a[4], a[2]] - G[a[9], a[7], a[7], a[4], a[3]] - 
   4*G[a[9], a[7], a[7], a[9], a[2]] + G[a[9], a[7], a[7], a[9], a[3]] + 
   4*G[a[9], a[7], a[8], a[1], a[2]] - G[a[9], a[7], a[8], a[1], a[3]] - 
   4*G[a[9], a[7], a[8], a[2], a[2]] + G[a[9], a[7], a[8], a[2], a[3]] + 
   4*G[a[9], a[7], a[8], a[4], a[2]] - G[a[9], a[7], a[8], a[4], a[3]] - 
   4*G[a[9], a[7], a[8], a[9], a[2]] + G[a[9], a[7], a[8], a[9], a[3]] - 
   2*G[a[9], a[7], a[9], a[1], a[2]] + G[a[9], a[7], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[2], a[2]] + G[a[9], a[7], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[4], a[2]] + G[a[9], a[7], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[7], a[9], a[6], a[2]] - G[a[9], a[7], a[9], a[6], a[3]] - 
   2*G[a[9], a[7], a[9], a[9], a[2]] + G[a[9], a[7], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[1], a[2]] - G[a[9], a[8], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[2], a[2]] - G[a[9], a[8], a[1], a[2], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[4], a[2]] - G[a[9], a[8], a[1], a[4], a[3]]/2 - 
   4*G[a[9], a[8], a[1], a[6], a[2]] + G[a[9], a[8], a[1], a[6], a[3]] + 
   2*G[a[9], a[8], a[1], a[9], a[2]] - G[a[9], a[8], a[1], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[1], a[2]] - G[a[9], a[8], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[8], a[2], a[2], a[2]] + (3*G[a[9], a[8], a[2], a[2], a[3]])/
    2 - 6*G[a[9], a[8], a[2], a[4], a[2]] + 
   (3*G[a[9], a[8], a[2], a[4], a[3]])/2 + 
   4*G[a[9], a[8], a[2], a[6], a[2]] - G[a[9], a[8], a[2], a[6], a[3]] + 
   2*G[a[9], a[8], a[2], a[9], a[2]] - G[a[9], a[8], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[1], a[2]] + G[a[9], a[8], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[8], a[4], a[2], a[2]] - (3*G[a[9], a[8], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[8], a[4], a[4], a[2]] - 
   (3*G[a[9], a[8], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[8], a[4], a[6], a[2]] + G[a[9], a[8], a[4], a[6], a[3]] - 
   2*G[a[9], a[8], a[4], a[9], a[2]] + G[a[9], a[8], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[8], a[6], a[1], a[2]] + G[a[9], a[8], a[6], a[1], a[3]] + 
   4*G[a[9], a[8], a[6], a[2], a[2]] - G[a[9], a[8], a[6], a[2], a[3]] - 
   4*G[a[9], a[8], a[6], a[4], a[2]] + G[a[9], a[8], a[6], a[4], a[3]] + 
   4*G[a[9], a[8], a[6], a[9], a[2]] - G[a[9], a[8], a[6], a[9], a[3]] + 
   4*G[a[9], a[8], a[7], a[1], a[2]] - G[a[9], a[8], a[7], a[1], a[3]] - 
   4*G[a[9], a[8], a[7], a[2], a[2]] + G[a[9], a[8], a[7], a[2], a[3]] + 
   4*G[a[9], a[8], a[7], a[4], a[2]] - G[a[9], a[8], a[7], a[4], a[3]] - 
   4*G[a[9], a[8], a[7], a[9], a[2]] + G[a[9], a[8], a[7], a[9], a[3]] + 
   4*G[a[9], a[8], a[8], a[1], a[2]] - G[a[9], a[8], a[8], a[1], a[3]] - 
   4*G[a[9], a[8], a[8], a[2], a[2]] + G[a[9], a[8], a[8], a[2], a[3]] + 
   4*G[a[9], a[8], a[8], a[4], a[2]] - G[a[9], a[8], a[8], a[4], a[3]] - 
   4*G[a[9], a[8], a[8], a[9], a[2]] + G[a[9], a[8], a[8], a[9], a[3]] - 
   2*G[a[9], a[8], a[9], a[1], a[2]] + G[a[9], a[8], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[2], a[2]] + G[a[9], a[8], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[4], a[2]] + G[a[9], a[8], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[8], a[9], a[6], a[2]] - G[a[9], a[8], a[9], a[6], a[3]] - 
   2*G[a[9], a[8], a[9], a[9], a[2]] + G[a[9], a[8], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[1], a[2]] - G[a[9], a[9], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[2], a[2]] - G[a[9], a[9], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[9], a[1], a[6], a[2]] + G[a[9], a[9], a[1], a[6], a[3]] + 
   4*G[a[9], a[9], a[1], a[9], a[2]] - G[a[9], a[9], a[1], a[9], a[3]] + 
   2*G[a[9], a[9], a[2], a[1], a[2]] - G[a[9], a[9], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[9], a[2], a[2], a[2]] + (3*G[a[9], a[9], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[9], a[2], a[4], a[2]] + 
   2*G[a[9], a[9], a[2], a[4], a[3]] + 4*G[a[9], a[9], a[2], a[6], a[2]] - 
   G[a[9], a[9], a[2], a[6], a[3]] + 4*G[a[9], a[9], a[2], a[9], a[2]] - 
   G[a[9], a[9], a[2], a[9], a[3]] - 2*G[a[9], a[9], a[3], a[1], a[2]] + 
   G[a[9], a[9], a[3], a[1], a[3]]/2 + 2*G[a[9], a[9], a[3], a[2], a[2]] - 
   G[a[9], a[9], a[3], a[2], a[3]]/2 + 2*G[a[9], a[9], a[3], a[4], a[2]] - 
   G[a[9], a[9], a[3], a[4], a[3]]/2 - 2*G[a[9], a[9], a[3], a[9], a[2]] + 
   G[a[9], a[9], a[3], a[9], a[3]]/2 + 2*G[a[9], a[9], a[4], a[1], a[2]] - 
   G[a[9], a[9], a[4], a[1], a[3]]/2 - 2*G[a[9], a[9], a[4], a[2], a[2]] + 
   G[a[9], a[9], a[4], a[2], a[3]]/2 - 4*G[a[9], a[9], a[6], a[1], a[2]] + 
   G[a[9], a[9], a[6], a[1], a[3]] + 4*G[a[9], a[9], a[6], a[2], a[2]] - 
   G[a[9], a[9], a[6], a[2], a[3]] + 2*G[a[9], a[9], a[7], a[1], a[2]] - 
   G[a[9], a[9], a[7], a[1], a[3]]/2 - 2*G[a[9], a[9], a[7], a[2], a[2]] + 
   G[a[9], a[9], a[7], a[2], a[3]]/2 + 2*G[a[9], a[9], a[7], a[4], a[2]] - 
   G[a[9], a[9], a[7], a[4], a[3]]/2 - 2*G[a[9], a[9], a[7], a[9], a[2]] + 
   G[a[9], a[9], a[7], a[9], a[3]]/2 + 2*G[a[9], a[9], a[8], a[1], a[2]] - 
   G[a[9], a[9], a[8], a[1], a[3]]/2 - 2*G[a[9], a[9], a[8], a[2], a[2]] + 
   G[a[9], a[9], a[8], a[2], a[3]]/2 + 2*G[a[9], a[9], a[8], a[4], a[2]] - 
   G[a[9], a[9], a[8], a[4], a[3]]/2 - 2*G[a[9], a[9], a[8], a[9], a[2]] + 
   G[a[9], a[9], a[8], a[9], a[3]]/2 + 2*G[a[9], a[9], a[9], a[1], a[2]] - 
   G[a[9], a[9], a[9], a[1], a[3]]/2 - 2*G[a[9], a[9], a[9], a[2], a[2]] + 
   G[a[9], a[9], a[9], a[2], a[3]]/2 - 2*G[a[9], a[9], a[10], a[1], a[2]] + 
   G[a[9], a[9], a[10], a[1], a[3]]/2 + 2*G[a[9], a[9], a[10], a[2], a[2]] - 
   G[a[9], a[9], a[10], a[2], a[3]]/2 + 2*G[a[9], a[9], a[10], a[4], a[2]] - 
   G[a[9], a[9], a[10], a[4], a[3]]/2 - 2*G[a[9], a[9], a[10], a[9], a[2]] + 
   G[a[9], a[9], a[10], a[9], a[3]]/2 - 2*G[a[9], a[10], a[1], a[1], a[2]] + 
   G[a[9], a[10], a[1], a[1], a[3]]/2 - 2*G[a[9], a[10], a[1], a[2], a[2]] + 
   G[a[9], a[10], a[1], a[2], a[3]]/2 - 2*G[a[9], a[10], a[1], a[4], a[2]] + 
   G[a[9], a[10], a[1], a[4], a[3]]/2 + 4*G[a[9], a[10], a[1], a[6], a[2]] - 
   G[a[9], a[10], a[1], a[6], a[3]] - 2*G[a[9], a[10], a[1], a[9], a[2]] + 
   G[a[9], a[10], a[1], a[9], a[3]]/2 - 2*G[a[9], a[10], a[2], a[1], a[2]] + 
   G[a[9], a[10], a[2], a[1], a[3]]/2 + 6*G[a[9], a[10], a[2], a[2], a[2]] - 
   (3*G[a[9], a[10], a[2], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[2], a[4], a[2]] - (3*G[a[9], a[10], a[2], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[2], a[6], a[2]] + G[a[9], a[10], a[2], a[6], 
    a[3]] - 2*G[a[9], a[10], a[2], a[9], a[2]] + 
   G[a[9], a[10], a[2], a[9], a[3]]/2 - 2*G[a[9], a[10], a[4], a[1], a[2]] + 
   G[a[9], a[10], a[4], a[1], a[3]]/2 + 6*G[a[9], a[10], a[4], a[2], a[2]] - 
   (3*G[a[9], a[10], a[4], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[4], a[4], a[2]] - (3*G[a[9], a[10], a[4], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[4], a[6], a[2]] + G[a[9], a[10], a[4], a[6], 
    a[3]] - 2*G[a[9], a[10], a[4], a[9], a[2]] + 
   G[a[9], a[10], a[4], a[9], a[3]]/2 + 4*G[a[9], a[10], a[6], a[1], a[2]] - 
   G[a[9], a[10], a[6], a[1], a[3]] - 4*G[a[9], a[10], a[6], a[2], a[2]] + 
   G[a[9], a[10], a[6], a[2], a[3]] - 4*G[a[9], a[10], a[6], a[4], a[2]] + 
   G[a[9], a[10], a[6], a[4], a[3]] + 4*G[a[9], a[10], a[6], a[9], a[2]] - 
   G[a[9], a[10], a[6], a[9], a[3]] - 2*G[a[9], a[10], a[9], a[1], a[2]] + 
   G[a[9], a[10], a[9], a[1], a[3]]/2 - 2*G[a[9], a[10], a[9], a[2], a[2]] + 
   G[a[9], a[10], a[9], a[2], a[3]]/2 - 2*G[a[9], a[10], a[9], a[4], a[2]] + 
   G[a[9], a[10], a[9], a[4], a[3]]/2 + 4*G[a[9], a[10], a[9], a[6], a[2]] - 
   G[a[9], a[10], a[9], a[6], a[3]] - 2*G[a[9], a[10], a[9], a[9], a[2]] + 
   G[a[9], a[10], a[9], a[9], a[3]]/2 - (3*G[a[10], a[1], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[1], a[6], a[2]] - (3*G[a[10], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[2], a[6], a[2]] - (3*G[a[10], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[4], a[6], a[2]] - (3*G[a[10], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[1], a[6], a[1], a[2]] + 
   3*G[a[10], a[1], a[6], a[2], a[2]] + 3*G[a[10], a[1], a[6], a[4], a[2]] - 
   6*G[a[10], a[1], a[6], a[6], a[2]] + 3*G[a[10], a[1], a[6], a[9], a[2]] - 
   (3*G[a[10], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[9], a[6], a[2]] - (3*G[a[10], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[1], a[6], a[2]] - (3*G[a[10], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[2], a[6], a[2]] - (3*G[a[10], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[4], a[6], a[2]] - (3*G[a[10], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[2], a[6], a[1], a[2]] - 
   9*G[a[10], a[2], a[6], a[2], a[2]] - 9*G[a[10], a[2], a[6], a[4], a[2]] + 
   6*G[a[10], a[2], a[6], a[6], a[2]] + 3*G[a[10], a[2], a[6], a[9], a[2]] - 
   (3*G[a[10], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[9], a[6], a[2]] - (3*G[a[10], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[1], a[6], a[2]] - (3*G[a[10], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[2], a[6], a[2]] - (3*G[a[10], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[4], a[6], a[2]] - (3*G[a[10], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[4], a[6], a[1], a[2]] - 
   9*G[a[10], a[4], a[6], a[2], a[2]] - 9*G[a[10], a[4], a[6], a[4], a[2]] + 
   6*G[a[10], a[4], a[6], a[6], a[2]] + 3*G[a[10], a[4], a[6], a[9], a[2]] - 
   (3*G[a[10], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[9], a[6], a[2]] - (3*G[a[10], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[10], a[6], a[1], a[1], a[2]] + 
   3*G[a[10], a[6], a[1], a[2], a[2]] + 3*G[a[10], a[6], a[1], a[4], a[2]] - 
   6*G[a[10], a[6], a[1], a[6], a[2]] + 3*G[a[10], a[6], a[1], a[9], a[2]] + 
   3*G[a[10], a[6], a[2], a[1], a[2]] - 9*G[a[10], a[6], a[2], a[2], a[2]] - 
   9*G[a[10], a[6], a[2], a[4], a[2]] + 6*G[a[10], a[6], a[2], a[6], a[2]] + 
   3*G[a[10], a[6], a[2], a[9], a[2]] + 3*G[a[10], a[6], a[4], a[1], a[2]] - 
   9*G[a[10], a[6], a[4], a[2], a[2]] - 9*G[a[10], a[6], a[4], a[4], a[2]] + 
   6*G[a[10], a[6], a[4], a[6], a[2]] + 3*G[a[10], a[6], a[4], a[9], a[2]] - 
   6*G[a[10], a[6], a[6], a[1], a[2]] + 6*G[a[10], a[6], a[6], a[2], a[2]] + 
   6*G[a[10], a[6], a[6], a[4], a[2]] - 6*G[a[10], a[6], a[6], a[9], a[2]] + 
   3*G[a[10], a[6], a[9], a[1], a[2]] + 3*G[a[10], a[6], a[9], a[2], a[2]] + 
   3*G[a[10], a[6], a[9], a[4], a[2]] - 6*G[a[10], a[6], a[9], a[6], a[2]] + 
   3*G[a[10], a[6], a[9], a[9], a[2]] - (3*G[a[10], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[1], a[6], a[2]] - (3*G[a[10], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[2], a[6], a[2]] - (3*G[a[10], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[4], a[6], a[2]] - (3*G[a[10], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[9], a[6], a[1], a[2]] + 
   3*G[a[10], a[9], a[6], a[2], a[2]] + 3*G[a[10], a[9], a[6], a[4], a[2]] - 
   6*G[a[10], a[9], a[6], a[6], a[2]] + 3*G[a[10], a[9], a[6], a[9], a[2]] - 
   (3*G[a[10], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[9], a[6], a[2]] - (3*G[a[10], a[9], a[9], a[9], a[2]])/
    2 - G[a[11], a[2], a[2], a[4], a[2]]/2 - G[a[11], a[2], a[4], a[2], a[2]]/
    2 - G[a[11], a[2], a[4], a[4], a[2]]/2 + G[a[11], a[2], a[4], a[11], 
    a[2]] - G[a[11], a[2], a[4], a[12], a[2]]/2 + 
   G[a[11], a[2], a[11], a[4], a[2]] - G[a[11], a[2], a[12], a[4], a[2]]/2 - 
   G[a[11], a[4], a[2], a[2], a[2]]/2 - G[a[11], a[4], a[2], a[4], a[2]]/2 + 
   G[a[11], a[4], a[2], a[11], a[2]] - G[a[11], a[4], a[2], a[12], a[2]]/2 - 
   G[a[11], a[4], a[4], a[2], a[2]]/2 + G[a[11], a[4], a[11], a[2], a[2]] - 
   G[a[11], a[4], a[12], a[2], a[2]]/2 + G[a[11], a[11], a[2], a[4], a[2]] + 
   G[a[11], a[11], a[4], a[2], a[2]] - G[a[11], a[12], a[2], a[4], a[2]]/2 - 
   G[a[11], a[12], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[2], a[4], a[2]]/2 + 
   G[a[12], a[2], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[4], a[4], a[2]]/2 - 
   G[a[12], a[2], a[4], a[11], a[2]] + G[a[12], a[2], a[4], a[12], a[2]]/2 - 
   G[a[12], a[2], a[11], a[4], a[2]] + G[a[12], a[2], a[12], a[4], a[2]]/2 + 
   G[a[12], a[4], a[2], a[2], a[2]]/2 + G[a[12], a[4], a[2], a[4], a[2]]/2 - 
   G[a[12], a[4], a[2], a[11], a[2]] + G[a[12], a[4], a[2], a[12], a[2]]/2 + 
   G[a[12], a[4], a[4], a[2], a[2]]/2 - G[a[12], a[4], a[11], a[2], a[2]] + 
   G[a[12], a[4], a[12], a[2], a[2]]/2 - G[a[12], a[11], a[2], a[4], a[2]] - 
   G[a[12], a[11], a[4], a[2], a[2]] + G[a[12], a[12], a[2], a[4], a[2]]/2 + 
   G[a[12], a[12], a[4], a[2], a[2]]/2 + G[a[16], a[2], a[2], a[18], a[2]] + 
   G[a[16], a[2], a[6], a[2], a[2]] - G[a[16], a[2], a[6], a[16], a[2]] - 
   G[a[16], a[2], a[16], a[18], a[2]]/2 + G[a[16], a[2], a[18], a[16], a[2]]/
    2 - G[a[16], a[2], a[18], a[18], a[2]]/2 + 
   2*G[a[16], a[6], a[2], a[2], a[2]] - G[a[16], a[6], a[2], a[16], a[2]] - 
   G[a[16], a[6], a[16], a[2], a[2]] - G[a[16], a[16], a[2], a[18], a[2]]/2 - 
   G[a[16], a[16], a[18], a[2], a[2]]/2 - G[a[16], a[18], a[2], a[2], a[2]] + 
   G[a[16], a[18], a[2], a[16], a[2]]/2 - G[a[16], a[18], a[2], a[18], a[2]]/
    2 + G[a[16], a[18], a[16], a[2], a[2]]/2 - 
   G[a[16], a[18], a[18], a[2], a[2]]/2 + 
   4*G[a[17], a[6], a[6], a[2], a[2]] - 4*G[a[17], a[6], a[6], a[17], a[2]] - 
   4*G[a[17], a[6], a[17], a[2], a[2]] + 
   4*G[a[17], a[6], a[17], a[17], a[2]] + G[a[17], a[16], a[2], a[16], 
    a[2]] - G[a[17], a[16], a[2], a[18], a[2]] - 
   G[a[17], a[16], a[16], a[16], a[2]]/2 + 
   G[a[17], a[16], a[16], a[18], a[2]]/2 - 
   G[a[17], a[16], a[18], a[16], a[2]]/2 + 
   G[a[17], a[16], a[18], a[18], a[2]]/2 - 
   4*G[a[17], a[17], a[6], a[2], a[2]] + 
   4*G[a[17], a[17], a[6], a[17], a[2]] - G[a[17], a[17], a[16], a[16], 
    a[2]] + G[a[17], a[17], a[16], a[18], a[2]] - 
   2*G[a[17], a[17], a[17], a[16], a[2]] + 
   2*G[a[17], a[17], a[17], a[18], a[2]] - G[a[17], a[17], a[18], a[16], 
    a[2]] + G[a[17], a[17], a[18], a[18], a[2]] + 
   2*G[a[17], a[17], a[19], a[2], a[2]] + 
   2*G[a[17], a[17], a[19], a[16], a[2]] - 
   2*G[a[17], a[17], a[19], a[17], a[2]] - 
   2*G[a[17], a[17], a[19], a[18], a[2]] + G[a[17], a[18], a[2], a[16], 
    a[2]] - G[a[17], a[18], a[2], a[18], a[2]] - 
   G[a[17], a[18], a[16], a[16], a[2]]/2 + 
   G[a[17], a[18], a[16], a[18], a[2]]/2 - 
   G[a[17], a[18], a[18], a[16], a[2]]/2 + 
   G[a[17], a[18], a[18], a[18], a[2]]/2 - G[a[17], a[19], a[2], a[16], 
    a[2]] + G[a[17], a[19], a[2], a[18], a[2]] + 
   G[a[17], a[19], a[16], a[16], a[2]] - G[a[17], a[19], a[16], a[18], 
    a[2]] + 2*G[a[17], a[19], a[17], a[2], a[2]] + 
   G[a[17], a[19], a[17], a[16], a[2]] - 
   2*G[a[17], a[19], a[17], a[17], a[2]] - G[a[17], a[19], a[17], a[18], 
    a[2]] + G[a[17], a[19], a[18], a[16], a[2]] - 
   G[a[17], a[19], a[18], a[18], a[2]] - G[a[17], a[19], a[19], a[2], a[2]] - 
   G[a[17], a[19], a[19], a[16], a[2]] + G[a[17], a[19], a[19], a[17], 
    a[2]] + G[a[17], a[19], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[2], a[16], a[2]] - G[a[18], a[2], a[6], a[2], a[2]] + 
   G[a[18], a[2], a[6], a[18], a[2]] + G[a[18], a[2], a[16], a[16], a[2]]/2 - 
   G[a[18], a[2], a[16], a[18], a[2]]/2 + G[a[18], a[2], a[18], a[16], a[2]]/
    2 - 2*G[a[18], a[6], a[2], a[2], a[2]] + G[a[18], a[6], a[2], a[18], 
    a[2]] + G[a[18], a[6], a[18], a[2], a[2]] + G[a[18], a[16], a[2], a[2], 
    a[2]] + G[a[18], a[16], a[2], a[16], a[2]]/2 - 
   G[a[18], a[16], a[2], a[18], a[2]]/2 + G[a[18], a[16], a[16], a[2], a[2]]/
    2 - G[a[18], a[16], a[18], a[2], a[2]]/2 + 
   G[a[18], a[18], a[2], a[16], a[2]]/2 + G[a[18], a[18], a[16], a[2], a[2]]/
    2 + G[a[19], a[2], a[2], a[16], a[2]] - G[a[19], a[2], a[2], a[18], 
    a[2]] - G[a[19], a[2], a[16], a[16], a[2]]/2 + 
   G[a[19], a[2], a[16], a[18], a[2]]/2 - G[a[19], a[2], a[18], a[16], a[2]]/
    2 + G[a[19], a[2], a[18], a[18], a[2]]/2 - 
   G[a[19], a[6], a[6], a[2], a[2]]/2 + G[a[19], a[6], a[6], a[19], a[2]]/2 + 
   G[a[19], a[6], a[19], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[19], a[2]]/
    2 - G[a[19], a[16], a[2], a[16], a[2]] + G[a[19], a[16], a[2], a[18], 
    a[2]] + G[a[19], a[16], a[16], a[16], a[2]]/2 - 
   G[a[19], a[16], a[16], a[18], a[2]]/2 + 
   G[a[19], a[16], a[18], a[16], a[2]]/2 - 
   G[a[19], a[16], a[18], a[18], a[2]]/2 + 
   G[a[19], a[17], a[16], a[16], a[2]]/2 - 
   G[a[19], a[17], a[16], a[18], a[2]]/2 + 
   2*G[a[19], a[17], a[17], a[2], a[2]] + G[a[19], a[17], a[17], a[16], 
    a[2]] - 2*G[a[19], a[17], a[17], a[17], a[2]] - 
   G[a[19], a[17], a[17], a[18], a[2]] + G[a[19], a[17], a[18], a[16], a[2]]/
    2 - G[a[19], a[17], a[18], a[18], a[2]]/2 - G[a[19], a[17], a[19], a[2], 
    a[2]] - G[a[19], a[17], a[19], a[16], a[2]] + 
   G[a[19], a[17], a[19], a[17], a[2]] + G[a[19], a[17], a[19], a[18], 
    a[2]] - G[a[19], a[18], a[2], a[16], a[2]] + G[a[19], a[18], a[2], a[18], 
    a[2]] + G[a[19], a[18], a[16], a[16], a[2]]/2 - 
   G[a[19], a[18], a[16], a[18], a[2]]/2 + 
   G[a[19], a[18], a[18], a[16], a[2]]/2 - 
   G[a[19], a[18], a[18], a[18], a[2]]/2 + G[a[19], a[19], a[2], a[16], a[2]]/
    2 - G[a[19], a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[19], a[6], a[2], a[2]]/2 - G[a[19], a[19], a[6], a[19], a[2]]/
    2 - G[a[19], a[19], a[16], a[16], a[2]]/2 + 
   G[a[19], a[19], a[16], a[18], a[2]]/2 - G[a[19], a[19], a[17], a[2], 
    a[2]] - G[a[19], a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[19], a[17], a[17], a[2]] + G[a[19], a[19], a[17], a[18], a[2]]/
    2 - G[a[19], a[19], a[18], a[16], a[2]]/2 + 
   G[a[19], a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[19], a[16], a[2]]/2 - 
   G[a[19], a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[19], a[18], a[2]]/2 + G[a[20], a[6], a[2], a[13], 
    a[2]] - G[a[20], a[6], a[2], a[14], a[2]]/2 + 
   G[a[20], a[6], a[6], a[2], a[2]] - G[a[20], a[6], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[6], a[14], a[2]]/2 + G[a[20], a[6], a[13], a[2], a[2]]/
    2 - G[a[20], a[6], a[13], a[13], a[2]] + 
   G[a[20], a[6], a[13], a[14], a[2]]/2 - G[a[20], a[6], a[14], a[2], a[2]]/
    2 + G[a[20], a[6], a[14], a[13], a[2]] - 
   G[a[20], a[6], a[14], a[14], a[2]]/2 - G[a[20], a[6], a[20], a[13], a[2]]/
    2 + G[a[20], a[6], a[20], a[14], a[2]]/2 - 
   G[a[20], a[20], a[6], a[13], a[2]]/2 + G[a[20], a[20], a[6], a[14], a[2]]/
    2 - (3*I)*(-2 + Sqrt[2])*Pi*Log[6/5] - (3*I)*(-2 + Sqrt[2])*Pi*Log[5/4] + 
   G[a[6], a[6], a[13], a[2]]*(((-3*I)/2)*Pi - 2*Log[4/3]) + 
   G[a[4], a[1], a[2], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[4], a[2], a[1], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[6], a[13], a[13], a[2]]*(((3*I)/2)*Pi + Log[4/3]/2) + 
   G[a[6], a[2], a[13], a[2]]*Log[4/3] - 
   (G[a[6], a[2], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[6], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[2], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[2], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[20], a[13], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[20], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[20], a[6], a[13], a[2]]*Log[4/3])/2 - 
   (G[a[20], a[6], a[14], a[2]]*Log[4/3])/2 + (Pi^2*Log[4/3]^2)/8 + 
   G[a[9], a[1], a[9], a[3]]*(I*Pi + Log[4/3]/2 - Log[3/2]) + 
   G[a[4], a[1], a[9], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[3/2]) + 
   G[a[9], a[1], a[9], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[3/2]) + 
   G[a[6], a[2], a[11], a[2]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[11], a[11], a[2]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[5], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[12], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[11], a[4], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[6], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[5], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[6], a[5], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - 
   (G[a[5], a[6], a[11], a[2]]*Log[2])/2 + G[a[6], a[6], a[11], a[2]]*
    Log[2] + (G[a[6], a[11], a[4], a[2]]*Log[2])/2 - (553*Log[2]^4)/48 + 
   G[a[5], a[6], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[5], a[12], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[6], a[2], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[2], a[4], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[4], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[4], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[4], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[4], a[11], a[12], a[2]]*(I*Pi + Log[2]) + 
   G[a[4], a[12], a[11], a[2]]*(I*Pi + Log[2]) + G[a[5], a[11], a[11], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[12], a[11], a[2]]*(I*Pi + Log[2]) + 
   G[a[12], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[12], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[5], a[12], a[2]]*(I*Pi + (3*Log[2])/2) + 
   G[a[4], a[2], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[4], a[11], a[2], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[2]]*((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + 
   G[a[4], a[11], a[2]]*(Pi^2/2 - G[a[6], a[13], a[2]] + 
     G[a[6], a[14], a[2]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[11], a[4], a[2]]*(Pi^2/6 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[12], a[2]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[11], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[6], a[12], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[4], a[2]]*(-1/4*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[4], a[12], a[2]]*(-1/4*Pi^2 + G[a[6], a[13], a[2]]/2 - 
     G[a[6], a[14], a[2]]/2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[3], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[10], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[9], a[6], a[7], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[6], a[8], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[7], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[8], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[3], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[3], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[10], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[10], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[1], a[6], a[9], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[1], a[9], a[6], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[9], a[2], a[6], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[9], a[6], a[2], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[6], a[1], a[9], a[3]]*(I*Pi + Log[4/3] + 3*Log[3/2] + 3*Log[2] - 
     4*Log[3]) + G[a[6], a[9], a[9], a[3]]*(I*Pi + Log[4/3]/2 + 2*Log[3/2] + 
     3*Log[2] - (7*Log[3])/2) + G[a[4], a[6], a[7], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[6], a[8], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[7], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[8], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[2], a[6], a[9], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[2], a[9], a[6], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[4], a[2], a[6], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[4], a[6], a[2], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[1], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[7], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[8], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[7], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[8], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[3], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[3], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[10], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[10], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[7], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[8], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[9], a[9], a[2]]*((-2*I)*Pi + 2*Log[4/3] + 8*Log[3/2] - 
     2*Log[3]) + G[a[1], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[7], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[8], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[2], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[7], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[8], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[9], a[9], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[3/2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[7], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[8], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[1], a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[6], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[7], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[8], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[3], a[6], a[3]]*(I*Pi - Log[3]) + G[a[1], a[6], a[3], a[3]]*
    (I*Pi - Log[3]) + G[a[1], a[6], a[10], a[3]]*(I*Pi - Log[3]) + 
   G[a[1], a[10], a[6], a[3]]*(I*Pi - Log[3]) + G[a[9], a[3], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[9], a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[9], a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[9], a[10], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[6], a[7], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - 
     Log[3]) + G[a[6], a[8], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - Log[3]) + 
   G[a[6], a[7], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[6], a[8], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[1], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[1], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[1], a[2], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[9], a[7], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[8], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[7], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[9], a[8], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[1], a[9], a[2], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 - Log[2] - 
     Log[3]/2) + G[a[1], a[9], a[1], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 + 
     Log[2] - Log[3]/2) + G[a[1], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[7], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[9], a[9], a[3]]*((I/2)*Pi - Log[4/3]/2 - 2*Log[3/2] + 
     Log[3]/2) + G[a[1], a[7], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[1], a[8], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[6], a[9], a[9], a[2]]*((-I)*Pi - Log[4/3]/2 - 2*Log[3/2] - 3*Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[7], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[8], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + (3*G[a[4], a[4], a[4], a[3]]*Log[3])/2 - 
   3*G[a[4], a[4], a[6], a[3]]*Log[3] + (3*G[a[4], a[4], a[9], a[3]]*Log[3])/
    2 - 3*G[a[4], a[6], a[4], a[3]]*Log[3] + 6*G[a[4], a[6], a[6], a[3]]*
    Log[3] - 3*G[a[4], a[6], a[9], a[3]]*Log[3] + 
   (3*G[a[4], a[9], a[4], a[3]]*Log[3])/2 - 3*G[a[4], a[9], a[6], a[3]]*
    Log[3] + (3*G[a[4], a[9], a[9], a[3]]*Log[3])/2 + 
   2*G[a[9], a[4], a[4], a[2]]*Log[3] - (G[a[9], a[4], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[4], a[6], a[2]]*Log[3] + G[a[9], a[4], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[4], a[9], a[2]]*Log[3] - 
   (G[a[9], a[4], a[9], a[3]]*Log[3])/2 - 4*G[a[9], a[6], a[4], a[2]]*
    Log[3] + G[a[9], a[6], a[4], a[3]]*Log[3] + 8*G[a[9], a[6], a[6], a[2]]*
    Log[3] - 2*G[a[9], a[6], a[6], a[3]]*Log[3] - 
   4*G[a[9], a[6], a[9], a[2]]*Log[3] + G[a[9], a[6], a[9], a[3]]*Log[3] + 
   2*G[a[9], a[9], a[4], a[2]]*Log[3] - (G[a[9], a[9], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[9], a[6], a[2]]*Log[3] + G[a[9], a[9], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[9], a[9], a[2]]*Log[3] - 
   (G[a[9], a[9], a[9], a[3]]*Log[3])/2 + Log[3]^4/24 + 
   G[a[6], a[1], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[7], a[3]]*(I*Pi + Log[3]) + G[a[6], a[1], a[8], a[3]]*
    (I*Pi + Log[3]) + G[a[6], a[2], a[7], a[3]]*(I*Pi + Log[3]) + 
   G[a[6], a[2], a[8], a[3]]*(I*Pi + Log[3]) + G[a[9], a[6], a[7], a[3]]*
    (I*Pi + Log[3]) + G[a[9], a[6], a[8], a[3]]*(I*Pi + Log[3]) + 
   G[a[9], a[7], a[6], a[3]]*(I*Pi + Log[3]) + G[a[9], a[8], a[6], a[3]]*
    (I*Pi + Log[3]) + G[a[1], a[6], a[9], a[3]]*((-I)*Pi - Log[4/3] + 
     Log[3]) + G[a[1], a[9], a[6], a[3]]*((-I)*Pi - Log[4/3] + Log[3]) + 
   G[a[6], a[14], a[13], a[2]]*(-2*Log[3/2] + Log[3]) + 
   G[a[6], a[7], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[8], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 3*Log[3/2] - 3*Log[2] + 
     Log[3]) + G[a[6], a[3], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[7], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[8], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[2], a[6], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[6], a[2], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[6], a[9], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[6], a[9], a[6], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[2], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[1], a[9], a[3]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2 + 
     (3*Log[3])/2) + G[a[2], a[2], a[9], a[3]]*(((-3*I)/2)*Pi - 
     (3*Log[4/3])/2 + (3*Log[3])/2) + G[a[4], a[7], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[8], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[7], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[4], a[8], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[2], a[9], a[2], a[3]]*
    (((-9*I)/2)*Pi - (3*Log[4/3])/2 + 3*Log[2] + (3*Log[3])/2) + 
   G[a[6], a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[1], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[1], a[2], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[9], a[7], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[9], a[8], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[6], a[3], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[1], a[2]]*((-6*I)*Pi - 2*Log[4/3] - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[7], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[8], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[2], a[2]]*((-6*I)*Pi - 2*Log[4/3] + 4*Log[2] + 2*Log[3]) + 
   G[a[2], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[7], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[8], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[7], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[8], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[3], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[1], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[7], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[8], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[7], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[8], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[6], a[6], a[9], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[6], a[9], a[6], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[9], a[9], a[3]]*(-1/12*Pi^2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (-2 + 3/Sqrt[2])*Log[4/3] + (-8 + 6*Sqrt[2])*Log[3/2] + 
     (-4 + 3*Sqrt[2])*Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2])*Log[3] - 
     Log[3]^2/4) + G[a[1], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[1], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[9], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[9], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[6], a[3], a[3]]*(-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - 
     I*Pi*Log[3] + Log[3]^2/2) + G[a[6], a[10], a[3]]*
    (-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - I*Pi*Log[3] + Log[3]^2/2) + 
   G[a[9], a[9], a[2]]*(Pi^2/3 - (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] - 
     Log[4/3] - 4*Log[3/2] - 2*Log[2] - 8*Log[2]^2 + 3*Log[3] + Log[3]^2) + 
   G[a[6], a[3], a[2]]*(-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - 
     (2*I)*Pi*Log[3] + Log[3]^2) + G[a[6], a[10], a[2]]*
    (-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - (2*I)*Pi*Log[3] + Log[3]^2) + 
   G[a[3], a[6], a[2]]*((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2) + G[a[10], a[6], a[2]]*
    ((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - (3*I)*Pi*Log[3] + 
     (3*Log[3]^2)/2) + Log[8/3]*((1 - 1/Sqrt[2])*Pi^2 - 
     (I/2)*(-2 + Sqrt[2])*Pi*Log[3] + ((2 - Sqrt[2])*Log[3]^2)/4) + 
   Log[9/8]*((I/8)*Pi^3 - (Pi^2*Log[2])/48 + (I/12)*Pi*Log[3]^2) + 
   G[a[2], a[3], a[3]]*((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[2], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[3], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[1], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[1], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[9], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[9], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[6], a[1], a[6], a[2]]*
    ((-4*I)*Pi + 6*Log[2] - 3*Log[4]) + G[a[6], a[6], a[1], a[2]]*
    (((-5*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[2] - 3*Log[4]) + 
   G[a[9], a[7], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[8], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[1], a[2], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[2], a[1], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[6], a[1], a[2], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[2], a[1], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[1], a[1], a[2]]*((2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[4], a[7], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[8], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[1], a[2], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[2], a[1], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[2], a[9], a[1], a[3]]*(((-9*I)/2)*Pi - (3*Log[4/3])/2 + (3*Log[3])/2 - 
     (3*Log[4])/2) + G[a[6], a[7], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[8], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[1], a[6], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[6], a[1], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[9], a[1], a[2]]*((3*I)*Pi + (7*Log[4/3])/2 - (7*Log[2])/2 + 
     (5*Log[3])/2 - (3*Log[4])/4) + G[a[4], a[2], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[4], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[5], a[11], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[4], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[2], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[4], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[9], a[2], a[2], a[3]]*
    (I*Pi - 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[9], a[1], a[1], a[3]]*
    (I*Pi + 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[1], a[7], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[1], a[8], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[9], a[4], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[9], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[7], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[8], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[1], a[2], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[2], a[1], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) - (3*G[a[5], a[4], a[2], a[2]]*Log[4])/2 + 
   (3*Pi^2*Log[4]^2)/4 + G[a[6], a[7], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[8], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[1], a[1], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[2], a[2], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[1], a[2], a[2]]*(((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + 
     (3*Log[4])/2) + G[a[6], a[2], a[1], a[2]]*
    (((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + (3*Log[4])/2) + 
   G[a[2], a[7], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[2], a[8], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[4], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[4], a[9], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - 
     (3*Log[3])/2 + (3*Log[4])/2) + G[a[4], a[1], a[1], a[3]]*
    ((-3*I)*Pi - 6*Log[2] + (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[2], a[2], a[3]]*((-3*I)*Pi + 6*Log[2] + (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[1], a[7], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 
     2*Log[4]) + G[a[1], a[8], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[4], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[9], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[1], a[1], a[2]]*((-4*I)*Pi - 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[2], a[2], a[2]]*((-4*I)*Pi + 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[6], a[1], a[6], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[6], a[6], a[1], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[4], a[1], a[6], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[4], a[6], a[1], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[6], a[9], a[1], a[3]]*((3*I)*Pi - (7*Log[4/3])/2 + (7*Log[2])/2 - 
     (11*Log[3])/2 + (15*Log[4])/4) + G[a[9], a[1], a[6], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[9], a[6], a[1], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[5], a[2]]*
    ((-1/8*I)*Pi^3 - (2*I)*Pi*G[a[1], a[1], a[2]] + 
     (I/2)*Pi*G[a[1], a[1], a[3]] - (4*I)*Pi*G[a[1], a[2], a[2]] + 
     I*Pi*G[a[1], a[2], a[3]] + (2*I)*Pi*G[a[1], a[4], a[2]] - 
     (I/2)*Pi*G[a[1], a[4], a[3]] + (4*I)*Pi*G[a[1], a[6], a[2]] - 
     I*Pi*G[a[1], a[6], a[3]] - (2*I)*Pi*G[a[1], a[7], a[2]] + 
     (I/2)*Pi*G[a[1], a[7], a[3]] - (2*I)*Pi*G[a[1], a[8], a[2]] + 
     (I/2)*Pi*G[a[1], a[8], a[3]] - ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + 
     ((9*I)/2)*Pi*G[a[2], a[4], a[3]] - ((3*I)/2)*Pi*G[a[2], a[7], a[3]] - 
     ((3*I)/2)*Pi*G[a[2], a[8], a[3]] - ((3*I)/2)*Pi*G[a[4], a[1], a[3]] + 
     (3*I)*Pi*G[a[4], a[2], a[3]] + ((3*I)/2)*Pi*G[a[4], a[4], a[3]] - 
     (3*I)*Pi*G[a[4], a[6], a[3]] + ((3*I)/2)*Pi*G[a[4], a[7], a[3]] + 
     ((3*I)/2)*Pi*G[a[4], a[8], a[3]] + (2*I)*Pi*G[a[6], a[1], a[2]] + 
     I*Pi*G[a[6], a[1], a[3]] - I*Pi*G[a[6], a[2], a[3]] - 
     (4*I)*Pi*G[a[6], a[4], a[3]] + I*Pi*G[a[6], a[6], a[3]] + 
     I*Pi*G[a[6], a[7], a[3]] + I*Pi*G[a[6], a[8], a[3]] - 
     (2*I)*Pi*G[a[9], a[1], a[2]] + (I/2)*Pi*G[a[9], a[1], a[3]] - 
     (2*I)*Pi*G[a[9], a[4], a[2]] + (I/2)*Pi*G[a[9], a[4], a[3]] + 
     (2*I)*Pi*G[a[9], a[7], a[2]] - (I/2)*Pi*G[a[9], a[7], a[3]] + 
     (2*I)*Pi*G[a[9], a[8], a[2]] - (I/2)*Pi*G[a[9], a[8], a[3]] - 
     ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[2] + G[a[4], a[3]]*
      ((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[4] + 
     G[a[6], a[3]]*(-1/4*Pi^2 + ((3*I)/2)*Pi*Log[2] - (I/4)*Pi*Log[4])) + 
   (3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (I/48)*Pi^3)*Log[16/3] + 
   (3*G[a[6], a[6], a[15], a[2]]*Log[16/3])/2 + 
   (3*G[a[6], a[15], a[15], a[2]]*Log[16/3])/2 + 
   G[a[6], a[9], a[2]]*((-3*Pi^2)/4 - 2*G[a[6], a[15], a[2]] + 
     (6*I)*Pi*Log[6/5] + (6*I)*Pi*Log[5/4] + (-3 - ((3*I)/4)*Pi)*Log[4/3] + 
     10*Log[2]^2 + Log[2]*(6 + ((9*I)/2)*Pi - 3*Log[3]) - Log[3]^2/4 + 
     Log[3]*(-3 - ((7*I)/2)*Pi + Log[16/3]/4) + (I/4)*Pi*Log[16/3]) + 
   G[a[1], a[9], a[3]]*(Pi^2/8 - G[a[5], a[2], a[2]]/2 - 
     G[a[6], a[15], a[2]]/2 + 3*(2 + Sqrt[2])*Log[3/2] + 
     3*(2 + Sqrt[2])*Log[2] + Log[2]^2 - Log[3]^2/4 + 
     Log[3]*(-3*(2 + Sqrt[2]) + I*Pi + Log[16/3]/4) - (I/2)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[3]]*((11*Pi^2)/24 + (6 - 9/Sqrt[2] - (I/2)*Pi)*Log[4/3] + 
     (-2 + 3/Sqrt[2])*Log[2] - Log[2]^2 + (5*(-4 + 3*Sqrt[2])*Log[4])/4 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) - 
     (I/2)*Pi*Log[16/3]) + G[a[1], a[9], a[2]]*
    (-1/2*Pi^2 + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] - 
     12*Log[3/2] - 12*Log[2] - 4*Log[2]^2 + Log[3]^2 + 
     Log[3]*(12 - (4*I)*Pi - Log[16/3]) + (2*I)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[2]]*((-11*Pi^2)/6 + (3 + (2*I)*Pi)*Log[4/3] - Log[2] + 
     4*Log[2]^2 - (5*Log[4])/2 + Log[3]*(3 - Log[16/9] - Log[16/3]) + 
     (2*I)*Pi*Log[16/3]) + G[a[6], a[15], a[2]]*
    ((7*Pi^2)/24 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 + 
     2*G[a[9], a[2], a[2]] - G[a[9], a[2], a[3]]/2 + 2*G[a[9], a[4], a[2]] - 
     G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + G[a[9], a[6], a[3]] + 
     2*G[a[9], a[9], a[2]] - G[a[9], a[9], a[3]]/2 + (3*Log[16/3]^2)/4) + 
   G[a[9], a[7], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[9], a[8], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[4], a[7], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[4], a[8], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi - Log[4/3]/2 + Log[3]/2 - 2*Log[6]) + 
   G[a[6], a[7], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[6], a[8], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[9], a[1], a[4], a[3]]*(I*Pi + Log[4/3]/2 - Log[6]) + 
   G[a[1], a[7], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   G[a[1], a[8], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   Log[2]^3*(33/2 + 9*Sqrt[2] + (I/6)*Pi + (19*Log[3])/3 - (7*Log[6])/12) + 
   (7*Log[6]^4)/48 + G[a[9], a[7], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + 
     Log[6]) + G[a[9], a[8], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + Log[6]) + 
   G[a[6], a[4], a[4], a[3]]*(I*Pi + Log[4/3]/2 - 9*Log[2] - (7*Log[3])/2 + 
     2*Log[6]) + G[a[6], a[7], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[6], a[8], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[4], a[1], a[4], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[6]) + 
   G[a[2], a[7], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[2], a[8], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[9], a[1], a[4], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[6]) + 
   G[a[1], a[7], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[1], a[8], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[2], a[4], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2 + 
     6*Log[6]) + G[a[1], a[4], a[4], a[2]]*((-2*I)*Pi + 2*Log[4/3] - 
     2*Log[3] + 8*Log[6]) + G[a[4], a[4], a[3]]*
    (Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 + 
     (3*Log[4/3])/Sqrt[2] + (-9*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 - 
     (9*Log[3])/Sqrt[2] + (3*Log[3]^2)/4 + (6*Sqrt[2] - (3*I)*Pi)*Log[6]) + 
   G[a[6], a[13], a[2]]*(-1/8*Pi^2 - 4*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]] - 4*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]] + 
     4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 4*G[a[9], a[8], a[2]] - 
     G[a[9], a[8], a[3]] - G[a[11], a[4], a[2]] + G[a[12], a[4], a[2]]/2 - 
     (9*Log[2]^2)/4 + ((3*I)/2)*Pi*Log[3] - Log[3]^2/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3]) - Log[6]^2/4) + 
   G[a[6], a[14], a[2]]*(G[a[11], a[4], a[2]] - G[a[12], a[4], a[2]]/2 - 
     (3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + G[a[6], a[5], a[11], a[2]]*
    ((-I)*Pi - Log[8]/2) + (-1/144*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/48)*
    Log[8] + G[a[1], a[7], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[7], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[2], a[7], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[7], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[7], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[1], a[7], a[7], a[3]]*(I*Pi + Log[9]/2) + G[a[1], a[7], a[8], a[3]]*
    (I*Pi + Log[9]/2) + G[a[1], a[8], a[7], a[3]]*(I*Pi + Log[9]/2) + 
   G[a[1], a[8], a[8], a[3]]*(I*Pi + Log[9]/2) + G[a[6], a[7], a[7], a[3]]*
    ((2*I)*Pi + Log[9]) + G[a[6], a[7], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[7], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[4], a[7], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[7], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[7], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   Log[8/7]*(((2 - Sqrt[2])*Log[3]^2)/4 + ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[9]) + Log[7/6]*(((2 - Sqrt[2])*Log[3]^2)/4 + 
     ((3*I)/8)*(-2 + Sqrt[2])*Pi*Log[9]) + ((-2 + Sqrt[2])*Pi^2*Log[729/64])/
    4 + G[a[9], a[6], a[3]]*(Pi^2/6 - I*Pi*Log[6/5] - I*Pi*Log[5/4] - 
     I*Pi*Log[3/2] + (8 - 6*Sqrt[2])*Log[2] - 2*Log[2]^2 + 
     (-4 + 3*Sqrt[2])*Log[3] + Log[4/3]*(-4 + 3*Sqrt[2] - Log[12]/2)) + 
   G[a[1], a[4], a[6], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[1], a[6], a[4], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[2], a[4], a[6], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[2], a[6], a[4], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[6], a[9], a[2], a[2]]*((3*I)*Pi + Log[4/3]/2 - Log[2] + (5*Log[3])/2 - 
     3*Log[12]) + G[a[4], a[1], a[2]]*(-1/4*Pi^2 + 6*Log[4/3] + 
     (9 + (3*I)*Pi)*Log[2] + (3*Log[2]^2)/2 + 9*Log[3] - (15*Log[4])/2 - 
     3*Log[12]) + G[a[6], a[1], a[4], a[3]]*(I*Pi - (3*Log[4/3])/2 + 
     3*Log[2] - 4*Log[3] + 3*Log[6] - (5*Log[12])/2) + 
   G[a[9], a[2], a[2]]*((-13*Pi^2)/6 + (1 + (4*I)*Pi)*Log[4/3] + 2*Log[2] - 
     4*Log[2]^2 + Log[3]*(3 - Log[16/9] - Log[16/3]) - 2*Log[12]) + 
   G[a[1], a[4], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3] + 4*Log[6] - 
     2*Log[12]) + G[a[1], a[9], a[4], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 
     2*Log[3] + 4*Log[6] - 2*Log[12]) + G[a[6], a[2], a[9], a[2]]*
    ((2*I)*Pi + Log[4/3]/2 - 3*Log[3/2] - 3*Log[2] + (5*Log[3])/2 + 
     (3*Log[16/3])/2 - (3*Log[12])/2) + G[a[2], a[4], a[9], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 3*Log[6] - (3*Log[12])/2) + 
   G[a[2], a[9], a[4], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 
     3*Log[6] - (3*Log[12])/2) + G[a[9], a[4], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[9], a[9], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[6], a[4], a[6], a[3]]*
    ((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[6], a[6], a[4], a[3]]*((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[2], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[4], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - Log[3]/2 - 
     Log[12]/2) + G[a[6], a[4], a[1], a[2]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - 
     (3*Log[2])/2 + (5*Log[3])/2 - (3*Log[4])/4 - Log[12]/2) + 
   G[a[9], a[2], a[9], a[3]]*(I*Pi - Log[3/2] + Log[3]/2 + Log[16/3]/2 - 
     Log[12]/2) + G[a[6], a[1], a[4], a[2]]*((2*I)*Pi + (3*Log[4/3])/2 - 
     3*Log[2] + Log[3] - 3*Log[6] - Log[12]/2) + G[a[6], a[4], a[9], a[3]]*
    (I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + Log[6] - Log[12]/2) + 
   G[a[6], a[9], a[4], a[3]]*(I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + 
     Log[6] - Log[12]/2) + G[a[6], a[4], a[1], a[3]]*
    ((3*I)*Pi - 3*Log[4/3] + (3*Log[2])/2 - (11*Log[3])/2 + (15*Log[4])/4 + 
     Log[12]/2) + G[a[1], a[4], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[1], a[9], a[4], a[3]]*
    ((I/2)*Pi - Log[3/2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[6], a[4], a[9], a[2]]*((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[6], a[9], a[4], a[2]]*
    ((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[1], a[4], a[6], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[1], a[6], a[4], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[9], a[4], a[2]]*(Pi^2/3 - 2*Log[3/2] + (-2 + (8*I)*Pi)*Log[2] - 
     8*Log[2]^2 + (3 - (4*I)*Pi)*Log[3] + Log[3]^2 - 2*Log[6] + Log[12]) + 
   G[a[2], a[1], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[2], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[4], a[1], a[3]]*(((-9*I)/2)*Pi - 6*Log[2] + (3*Log[3])/2 - 
     (3*Log[4])/2 + (3*Log[12])/2) + G[a[6], a[2], a[9], a[3]]*
    (I*Pi + (5*Log[4/3])/2 + 3*Log[3/2] + 3*Log[2] - (11*Log[3])/2 - 
     (3*Log[16/3])/2 + (3*Log[12])/2) + G[a[4], a[2], a[9], a[3]]*
    ((-3*I)*Pi + 3*Log[3/2] - (3*Log[3])/2 - (3*Log[16/3])/2 + 
     (3*Log[12])/2) + G[a[1], a[1], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[2], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[4], a[1], a[2]]*((-6*I)*Pi - 12*Log[2] + 
     2*Log[3] + 2*Log[12]) + G[a[9], a[2], a[9], a[2]]*
    ((-4*I)*Pi + 4*Log[3/2] - 2*Log[3] - 2*Log[16/3] + 2*Log[12]) + 
   G[a[6], a[9], a[2], a[3]]*((3*I)*Pi - Log[4/3]/2 - 5*Log[2] - 
     (11*Log[3])/2 + 3*Log[12]) + G[a[4], a[9], a[2], a[3]]*
    ((-3*I)*Pi - 3*Log[2] - (3*Log[3])/2 + 3*Log[12]) + 
   G[a[4], a[4], a[2], a[3]]*((-3*I)*Pi - (3*Log[3])/2 - (3*Log[4])/2 + 
     3*Log[12]) + G[a[4], a[9], a[2]]*(-6*Log[3/2] - 6*Log[2] + 9*Log[3] - 
     6*Log[6] + 3*Log[12]) + G[a[9], a[4], a[2], a[2]]*
    ((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[9], a[9], a[2], a[2]]*((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[1], a[4], a[2]]*((-13*Pi^2)/12 - (4*I)*Pi*G[a[9], a[2]] + 
     I*Pi*G[a[9], a[3]] + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] + 
     6*Log[4/3] - (21*Log[2]^2)/2 + Log[2]*(-12 + (7*I)*Pi - 4*Log[3]) + 
     (12 - (6*I)*Pi)*Log[3] + 2*Log[3]^2 - 12*Log[6] + 6*Log[12]) + 
   G[a[4], a[9], a[3]]*(Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 + 3*Sqrt[2]*Log[3/2] + 
     (3*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 + (-9/Sqrt[2] - (3*I)*Pi)*
      Log[3] + (3*Log[3]^2)/4 + 3*Sqrt[2]*Log[6] - (3*Log[12])/Sqrt[2]) + 
   G[a[4], a[1], a[3]]*((-11*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 - 
     3*Sqrt[2]*Log[4/3] + 3*Log[2]^2 + Log[2]*(-9/Sqrt[2] + (3*I)*Pi - 
       3*Log[3]) + (-9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/9])/4)*Log[3] + 
     (3*Log[3]^2)/4 + (15*Log[4])/(2*Sqrt[2]) + ((3*I)/2)*Pi*Log[16/3] + 
     (3*Log[12])/Sqrt[2]) + G[a[9], a[4], a[3]]*
    (-1/12*Pi^2 + (-4 + 3*Sqrt[2])*Log[3/2] + (-4 + 3*Sqrt[2] - (2*I)*Pi)*
      Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2] + I*Pi)*Log[3] - Log[3]^2/4 + 
     (-4 + 3*Sqrt[2])*Log[6] + (2 - 3/Sqrt[2])*Log[12]) + 
   G[a[2], a[9], a[3]]*((-3*Pi^2)/8 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (-3 + 3/Sqrt[2] + ((3*I)/2)*Pi)*Log[4/3] + 3*(-2 + Sqrt[2])*Log[3/2] + 
     3*(-2 + Sqrt[2])*Log[2] - 3*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - (3*Log[16/3])/4) + (3 - 3/Sqrt[2])*Log[16/3] + 
     (-3 + 3/Sqrt[2])*Log[12]) + G[a[1], a[4], a[3]]*
    ((5*Pi^2)/24 - G[a[5], a[2], a[2]]/2 - G[a[6], a[15], a[2]]/2 - 
     (3*(2 + Sqrt[2])*Log[4/3])/2 + 3*Log[2]^2 + 
     (-3*(2 + Sqrt[2]) + ((3*I)/2)*Pi)*Log[3] - Log[3]^2/2 + 
     Log[2]*(3*(2 + Sqrt[2]) - I*Pi + Log[3]) + 3*(2 + Sqrt[2])*Log[6] - 
     (3*(2 + Sqrt[2])*Log[12])/2) + G[a[9], a[2], a[3]]*
    ((13*Pi^2)/24 + (2 - 3/Sqrt[2] - I*Pi)*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] + Log[2]^2 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) + 
     (-4 + 3*Sqrt[2])*Log[12]) + G[a[1], a[7], a[3]]*
    (Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - Log[4/3]^2/2 - 
     (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[8], a[3]]*(Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - 
     Log[4/3]^2/2 - (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[1], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (-3*(2 + Sqrt[2]) - (3*I)*Pi)*Log[2] + Log[4/3]*Log[2] + 
     (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[12]) + 
   G[a[9], a[7], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + (Log[3]*Log[16/3])/4 + 
     (I/2)*Pi*Log[12]) + G[a[9], a[8], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + 
     (Log[3]*Log[16/3])/4 + (I/2)*Pi*Log[12]) + 
   G[a[6], a[7], a[3]]*((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[6], a[8], a[3]]*
    ((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[4], a[7], a[3]]*
    (Pi^2 + 3*G[a[5], a[2], a[2]] + 3*G[a[6], a[13], a[2]] - 
     (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - ((3*I)/2)*Pi*Log[12]) + 
   G[a[4], a[8], a[3]]*(Pi^2 + 3*G[a[5], a[2], a[2]] + 
     3*G[a[6], a[13], a[2]] - (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - 
     ((3*I)/2)*Pi*Log[12]) + G[a[2], a[7], a[3]]*
    (-Pi^2 - 3*G[a[5], a[2], a[2]] - 3*G[a[6], a[13], a[2]] + 
     (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + ((3*I)/2)*Pi*Log[12]) + 
   G[a[2], a[8], a[3]]*(-Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[13], a[2]] + (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + 
     ((3*I)/2)*Pi*Log[12]) + G[a[1], a[1], a[2]]*
    (-Pi^2 - 2*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + (12 + (12*I)*Pi)*Log[2] - 
     4*Log[4/3]*Log[2] - 6*Log[4] - (2*I)*Pi*Log[12]) + 
   G[a[9], a[7], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - Log[3]*Log[16/3] - 
     (2*I)*Pi*Log[12]) + G[a[9], a[8], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - 
     Log[3]*Log[16/3] - (2*I)*Pi*Log[12]) + G[a[1], a[7], a[2]]*
    ((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*Log[4/3]^2 + Log[3]*Log[16/3] + (2*I)*Pi*Log[12]) + 
   G[a[1], a[8], a[2]]*((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*Log[4/3]^2 + Log[3]*Log[16/3] + 
     (2*I)*Pi*Log[12]) + G[a[6], a[6], a[3]]*
    (-Pi^2 - 4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 
     ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - Log[4/3]^2/2 - 
     (2*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2 - ((3*I)/2)*Pi*Log[6] - 
     Log[4/3]*Log[12]) + G[a[1], a[6], a[3]]*
    (-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + Log[4/3]^2/2 - I*Pi*Log[3/2] + 
     (-6*(2 + Sqrt[2]) + (3*I)*Pi)*Log[2] + 3*(2 + Sqrt[2])*Log[4] - 
     (Log[4/3]*Log[12])/2) + G[a[2], a[6], a[3]]*
    ((3*Pi^2)/2 + 3*G[a[5], a[2], a[2]] + 6*G[a[6], a[13], a[2]] - 
     3*G[a[6], a[15], a[2]] - (3*Log[4/3]^2)/2 + (3*I)*Pi*Log[3/2] - 
     (3*I)*Pi*Log[2] + (3*Log[4/3]*Log[12])/2) + 
   G[a[4], a[6], a[3]]*(-1/2*Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + 6*Sqrt[2]*Log[2] + 
     6*Log[2]^2 + 3*Sqrt[2]*Log[3] + (3*I)*Pi*Log[6] - 3*Sqrt[2]*Log[12] + 
     (3*Log[4/3]*Log[12])/2) + G[a[6], a[4], a[3]]*
    ((5*Pi^2)/12 - G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + Log[3]^2/8 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (4*I)*Pi + (7*Log[3])/2) + 
     Log[3]*(3*(-1 + Sqrt[2]) - (3*I)*Pi - (3*Log[16/3])/8) + 
     (3*I)*Pi*Log[6] + (3 - 3*Sqrt[2])*Log[12] + (3*Log[4/3]*Log[12])/2) + 
   G[a[1], a[6], a[2]]*(2*Pi^2 + 4*G[a[5], a[2], a[2]] + 
     8*G[a[6], a[13], a[2]] - 4*G[a[6], a[15], a[2]] - 2*Log[4/3]^2 + 
     (4*I)*Pi*Log[3/2] + (24 - (12*I)*Pi)*Log[2] - 12*Log[4] + 
     2*Log[4/3]*Log[12]) + G[a[6], a[9], a[3]]*
    (Pi^2/4 - G[a[6], a[15], a[2]] - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (3*I)*Pi*Log[3/2] - 4*Log[2]^2 + Log[3]^2/4 + 
     Log[2]*(6 - 6*Sqrt[2] - ((9*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(3*(-1 + Sqrt[2]) + ((7*I)/2)*Pi - Log[16/3]/4) - 
     (I/4)*Pi*Log[16/3] + Log[4/3]*(3*(-1 + Sqrt[2]) + ((3*I)/4)*Pi + 
       (3*Log[12])/2)) + G[a[9], a[6], a[2]]*((-2*Pi^2)/3 + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] + (4*I)*Pi*Log[3/2] + 4*Log[2] + 
     8*Log[2]^2 - 2*Log[3] + Log[4/3]*(-2 + 2*Log[12])) + 
   G[a[1], a[2], a[2]]*(-Pi^2 - 2*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + 
     (-12 + (8*I)*Pi)*Log[2] + 6*Log[4] + Log[4/3]*((2*I)*Pi - Log[16])) + 
   G[a[6], a[1], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (9*Log[3]^2)/8 + 
     Log[2]*(6 - 6*Sqrt[2] - (12*I)*Pi + (9*Log[3])/2) + 
     3*(-1 + Sqrt[2])*Log[4] + Log[3]*(((3*I)/2)*Pi - (3*Log[16/9])/4 - 
       (9*Log[16/3])/8) + ((3*I)/2)*Pi*Log[16/3] + (I/4)*Pi*Log[12] + 
     Log[4/3]*(((9*I)/4)*Pi + Log[2]/2 + (3*Log[12])/2 - (3*Log[16])/8)) + 
   G[a[6], a[2], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (3*Log[3]^2)/4 + 
     Log[2]*(((-11*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(((9*I)/4)*Pi - (3*Log[16/9])/4 - (3*Log[16/3])/4) + 
     Log[4/3]*(((17*I)/4)*Pi + (3*Log[12])/2 - Log[16]/4)) + 
   G[a[1], a[2], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (3*(2 + Sqrt[2]) - (2*I)*Pi)*Log[2] - (3*(2 + Sqrt[2])*Log[4])/2 + 
     Log[4/3]*((-1/2*I)*Pi + Log[16]/4)) + G[a[6], a[1], a[2]]*
    (Pi^2 + 4*G[a[6], a[13], a[2]] - 2*G[a[6], a[15], a[2]] - Log[4/3]^2/2 + 
     Log[2]*(6 + (3*I)*Pi - (9*Log[3])/2) + (9*Log[3]^2)/8 - 3*Log[4] - 
     ((3*I)/2)*Pi*Log[16/3] + Log[3]*(((-3*I)/2)*Pi + (3*Log[16/9])/4 + 
       (9*Log[16/3])/8) - (I/4)*Pi*Log[12] + 
     Log[4/3]*(((-9*I)/4)*Pi - Log[2]/2 + (3*Log[16])/8)) + 
   G[a[1], a[4], a[2], a[3]]*(((3*I)/2)*Pi - Log[2] - Log[3]/2 - Log[12]/2 - 
     Log[16]/2) + Log[6]^3*((-1/3*I)*Pi - Log[16]/48) + 
   Log[3]^3*((3*(-2 + Sqrt[2]))/4 - ((11*I)/12)*Pi + Log[16]/48) + 
   G[a[6], a[4], a[2], a[3]]*((3*I)*Pi - (37*Log[2])/2 - (11*Log[3])/2 + 
     (3*Log[4])/4 + (7*Log[12])/2 + Log[16]/2) + G[a[2], a[4], a[2], a[3]]*
    (((-9*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2 + (3*Log[12])/2 + 
     (3*Log[16])/2) + G[a[1], a[4], a[2], a[2]]*((-6*I)*Pi + 4*Log[2] + 
     2*Log[3] + 2*Log[12] + 2*Log[16]) + G[a[4], a[2], a[3]]*
    ((-13*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 - (27*Log[2])/Sqrt[2] - 3*Log[2]^2 - 
     (3*Log[4])/(2*Sqrt[2]) + Log[3]*(-9/Sqrt[2] - (3*I)*Pi - 
       (3*Log[16/9])/4 - (3*Log[16/3])/4) + (9*Log[12])/Sqrt[2] + 
     (3*Log[16])/Sqrt[2]) + G[a[2], a[1], a[3]]*
    ((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (3*(-2 + Sqrt[2]) + (6*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (3 - 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   G[a[2], a[2], a[3]]*((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (6 - 3*Sqrt[2] + (3*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (-3 + 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   ((2 - Sqrt[2])*Pi^2*Log[81/4])/8 + G[a[3], a[2]]*
    ((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + 
   G[a[10], a[2]]*((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + G[a[6], a[6], a[12], a[2]]*
    ((-I)*Pi - Log[32]/2) + G[a[9], a[2], a[4], a[3]]*
    (I*Pi + Log[3]/2 - Log[6] - Log[12]/2 - Log[48]/2) + 
   G[a[6], a[2], a[4], a[3]]*(I*Pi - 9*Log[2] - (11*Log[3])/2 + 3*Log[6] - 
     Log[12] + (3*Log[48])/2) + G[a[4], a[2], a[4], a[3]]*
    ((-3*I)*Pi - (3*Log[3])/2 + 3*Log[6] + (3*Log[12])/2 + (3*Log[48])/2) + 
   G[a[9], a[2], a[4], a[2]]*((-4*I)*Pi - 2*Log[3] + 4*Log[6] + 2*Log[12] + 
     2*Log[48]) + G[a[2], a[4], a[3]]*((-5*Pi^2)/8 + 
     (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
     9*(-2 + Sqrt[2])*Log[2] - 9*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/3])/4) + 
     (3*(-2 + Sqrt[2]) - (3*I)*Pi)*Log[6] + (-3 + 3/Sqrt[2])*Log[48]) - 
   (Pi^2*Log[9/2]*Log[64])/144 + (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((5*Pi^2)/48 + (I/24)*Pi*Log[64]) + 
   ((-2 + Sqrt[2])*Pi^2*Log[65536/243])/8 + 
   Log[3/2]*(18*(-2 + Sqrt[2]) - (6*I)*(-2 + Sqrt[2])*Pi - (I/8)*Pi^3 + 
     (6 - (6*I)*Pi)*Log[2] - (Pi^2*Log[972])/24) + 
   Log[2]^2*(-12 + ((3*I)/2)*(-14 + 5*Sqrt[2])*Pi - (37*Pi^2)/48 + 
     2*(-2 + Sqrt[2])*Log[8/7] + 2*(-2 + Sqrt[2])*Log[7/6] + 
     (-3*(-4 + Sqrt[2]) - ((27*I)/4)*Pi)*Log[3] + Log[3]^2/4 + (3*Log[4])/4 - 
     6*Log[6] + (9*Log[6]^2)/8 - (9*Log[12])/2 - (3*Log[16])/2 + 
     (I/24)*Pi*Log[4398046511104]) - G[a[6], a[6], a[18], a[2]]*
    Log[3/4 - 1/Sqrt[2]] - G[a[6], a[18], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[6], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[16], a[6], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[16], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[16], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[16], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   G[a[18], a[6], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[18], a[16], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[18], a[16], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[18], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[6], a[16], a[2]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + G[a[16], a[18], a[2]]*
    (-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + G[a[18], a[16], a[2]]*
    (Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   Log[3]^2*((-3*(-2 + Sqrt[2]))/4 + ((9*I)/8)*(-2 + Sqrt[2])*Pi - 
     (17*Pi^2)/32 + ((-2 + Sqrt[2])*Log[64/3])/4 - (I/24)*Pi*Log[64] + 
     (I/6)*Pi*Log[72] + (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[6], a[18], a[2]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   (Pi^2*Log[17 - 12*Sqrt[2]]^2)/48 + Log[17 - 12*Sqrt[2]]^4/48 - 
   ((3*I)/2)*Pi*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] - 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 - (7*Log[3 - 2*Sqrt[2]]^4)/48 + 
   G[a[6], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[18], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[18], a[6], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 + (7*Log[3 - 2*Sqrt[2]]^3)/12 - 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) + 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/24 - 
   15*PolyLog[4, 1/2] + Log[48]*(-1/144*(Pi^2*Log[729]) + 
     (3*(-2 + Sqrt[2] - Zeta[3]))/2) + 
   Log[2]*(63 - 63/Sqrt[2] + ((-3*I)*(-2 + Sqrt[2]) + Catalan)*Pi - 
     (7*Pi^2)/4 - (I/2)*Pi^3 + (Pi^2*Log[27/16])/24 + 
     ((-2 + Sqrt[2])*Log[8/7]*Log[3])/4 + ((-2 + Sqrt[2])*Log[7/6]*Log[3])/
      4 + (I/4)*Pi*Log[8/3]*Log[3] + (15/4 - 3*Sqrt[2] + ((21*I)/4)*Pi)*
      Log[3]^2 - Log[3]^3 - (19*Pi^2*Log[4])/16 + 
     Log[3]*(-3*(7 + Sqrt[2]) + (15*I - (9*I)/Sqrt[2])*Pi + (33*Pi^2)/8 + 
       (3*Log[16/3])/4) + (30 + (5*Pi^2)/12)*Log[6] + (I/2)*Pi*Log[6]^2 - 
     Log[6]^3/2 + (Pi^2*Log[8])/6 + (-12 - (3*Pi^2)/8)*Log[12] + 
     Log[9]*((-1/2*I)*Catalan - (I/4)*Pi*Log[12]) - (Pi^2*Log[16])/8 + 
     (Pi^2*Log[64/3])/12 + (3 + (3*Pi^2)/8)*Log[48] + (Pi^2*Log[54])/24 + 
     (Pi^2*Log[162])/16 - (221*Zeta[3])/16) + 
   G[a[9], a[2]]*((-4*I)*Pi*G[a[4], a[1], a[2]] + 
     4*G[a[1], a[2], a[4], a[2]] + 4*G[a[1], a[4], a[2], a[2]] + 
     4*G[a[4], a[1], a[2], a[2]] + 4*G[a[4], a[2], a[1], a[2]] + 
     4*G[a[4], a[5], a[2], a[2]] + 2*G[a[5], a[2], a[2], a[2]] + 
     4*G[a[5], a[4], a[2], a[2]] - 2*G[a[5], a[5], a[2], a[2]] + 
     4*G[a[6], a[1], a[4], a[2]] - 4*G[a[6], a[2], a[1], a[2]] + 
     4*G[a[6], a[4], a[1], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[15], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] + (10 + (2*I)*Pi)*Log[3/2] + 
     (20*Log[2]^3)/3 + (3*Log[3]^2)/2 + Log[3]^3 + 
     Log[2]^2*(-4 + (2*I)*Pi + 2*Log[3]) + 
     Log[2]*(4 + I*Pi - 2*Log[3] - 4*Log[3]^2) - 2*G[a[5], a[2], a[2]]*
      Log[4] + Log[3]*(-9 + I*Pi + Pi^2/6 + Log[16/3]/2) + 
     (-1 - (I/2)*Pi)*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     2*Log[6] + I*Pi*Log[8/7]*Log[9] + I*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(4 - (I/2)*Pi + Log[12]) - (Pi^2*Log[81/4])/3 - 
     (7*Zeta[3])/2) + Log[6]*(18*(-2 + Sqrt[2]) + (1 - 1/Sqrt[2])*Pi^2 - 
     (Pi^2*Log[24])/48 - (Pi^2*Log[64])/144 - (47*Zeta[3])/16) + 
   Log[3]*(78 - 39*Sqrt[2] + ((21*I)/4)*(-2 + Sqrt[2])*Pi + 
     ((-4 + Sqrt[2])*Pi^2)/4 + ((31*I)/48)*Pi^3 + (-3 + 3/Sqrt[2] - Pi^2/8)*
      Log[16/9] + ((9*(-2 + Sqrt[2]))/4 - (3*Pi^2)/32)*Log[16/3] - 
     (Pi^2*Log[12])/24 - (I/4)*(-2 + Sqrt[2])*Pi*Log[64/3] - 
     (Pi^2*Log[36])/24 + (Pi^2*Log[108])/48 + Log[3/4 - 1/Sqrt[2]]^3/3 - 
     (45*Zeta[3])/16) + G[a[4], a[3]]*((3*I)*Pi*G[a[4], a[5], a[2]] + 
     (3*I)*Pi*G[a[5], a[4], a[2]] - ((3*I)/2)*Pi*G[a[5], a[5], a[2]] + 
     3*G[a[1], a[2], a[4], a[2]] + 3*G[a[1], a[4], a[2], a[2]] + 
     3*G[a[4], a[1], a[2], a[2]] + 3*G[a[4], a[2], a[1], a[2]] + 
     3*G[a[4], a[5], a[2], a[2]] + (3*G[a[5], a[2], a[2], a[2]])/2 + 
     3*G[a[5], a[4], a[2], a[2]] - (3*G[a[5], a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[1], a[4], a[2]] - 3*G[a[6], a[2], a[1], a[2]] + 
     3*G[a[6], a[4], a[1], a[2]] + 3*G[a[6], a[6], a[1], a[2]] - 
     (3*G[a[6], a[6], a[15], a[2]])/2 - (3*G[a[6], a[15], a[15], a[2]])/2 + 
     (-3*Sqrt[2] + (3*I)*(1 + Sqrt[2])*Pi)*Log[3/2] + 5*Log[2]^3 + 
     ((3*(4 + 3*Sqrt[2]))/8 - ((3*I)/2)*Pi)*Log[3]^2 + (3*Log[3]^3)/4 + 
     Log[2]^2*(-6*(1 + Sqrt[2]) - ((3*I)/2)*Pi + (3*Log[3])/2) + 
     Log[2]*(6*Sqrt[2] + (3*I)*Sqrt[2]*Pi + (3/Sqrt[2] + (6*I)*Pi)*Log[3] - 
       3*Log[3]^2) - (3*G[a[5], a[2], a[2]]*Log[4])/2 - 
     (3*G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(27/Sqrt[2] - (3*I)*(2 + Sqrt[2])*Pi + Pi^2/8 - 
       (3*Log[16/3])/(4*Sqrt[2])) + (-15*Sqrt[2] + (3*I)*Pi - Pi^2)*Log[6] + 
     6*Sqrt[2]*Log[12] + (3*(1 + Sqrt[2])*Log[4/3]*Log[12])/2 - 
     (3*Log[48])/Sqrt[2] - (21*Zeta[3])/8) + 
   G[a[6], a[3]]*((-1/12*I)*Pi^3 - (3*I)*Pi*G[a[1], a[4], a[2]] - 
     (3*I)*Pi*G[a[4], a[1], a[2]] - I*Pi*G[a[4], a[5], a[2]] - 
     (3*I)*Pi*G[a[5], a[4], a[2]] + (I/2)*Pi*G[a[5], a[5], a[2]] + 
     2*G[a[1], a[2], a[4], a[2]] + 2*G[a[1], a[4], a[2], a[2]] + 
     2*G[a[4], a[5], a[2], a[2]] + G[a[5], a[2], a[2], a[2]] - 
     G[a[5], a[5], a[2], a[2]] + 2*G[a[6], a[1], a[2], a[2]] + 
     2*G[a[6], a[1], a[4], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[13], a[2]] + G[a[6], a[6], a[15], a[2]] + 
     2*G[a[6], a[13], a[13], a[2]] + G[a[6], a[15], a[15], a[2]] + 
     ((3*I)/2)*(-4 + Sqrt[2])*Pi*Log[6/5] + ((3*I)/2)*(-4 + Sqrt[2])*Pi*
      Log[5/4] + G[a[6], a[13], a[2]]*((-2*I)*Pi - 2*Log[4/3]) + 
     (1 - 3/Sqrt[2])*Log[4/3]^2 + (4*I)*Pi*Log[3/2] + 9*Log[2]^3 + 
     Log[2]^2*(6*(-2 + Sqrt[2]) + ((37*I)/2)*Pi - (2*Log[8/7])/3 - 
       (2*Log[7/6])/3 - 3*Log[3]) + (3*Log[3]^3)/4 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (6 - 6*Sqrt[2] - ((33*I)/2)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/12 - (Log[7/6]*Log[3])/12 - 3*Log[3]^2) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3] - Log[3]^2/4) + 
     (3 - 3*Sqrt[2])*Log[4] - G[a[5], a[2], a[2]]*Log[4] - 
     (I/2)*Pi*Log[16/3] + G[a[6], a[15], a[2]]*Log[16/3] + 
     (((3*I)/2)*(-2 + Sqrt[2])*Pi + Pi^2/2)*Log[6] + 
     Log[8/7]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + 
     Log[7/6]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + (Pi^2*Log[729/64])/4 + 
     3*(-1 + Sqrt[2])*Log[12] - (3*Pi^2*Log[81/4])/8 + 
     Log[3]^2*(3/Sqrt[2] + ((33*I)/8)*Pi + Log[64/3]/4) + 
     Log[3]*(6 - 6*Sqrt[2] - (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/4 - 
       (I/4)*Pi*Log[64/3]) + Log[4/3]*(3 - 3*Sqrt[2] + ((3*I)/2)*Pi + 
       (5*Pi^2)/8 - (13*Log[2]^2)/2 + (Log[9/4]*Log[3])/2 - Log[9]/2 + 
       2*Log[12] - ((3*I)/8)*Pi*Log[1024/27]) - (Pi^2*Log[65536/243])/24 - 
     Zeta[3]/4) + G[a[1], a[3]]*((-1/24*I)*Pi^3 + I*Pi*G[a[4], a[5], a[2]] - 
     (I/2)*Pi*G[a[5], a[5], a[2]] + G[a[1], a[2], a[4], a[2]] + 
     G[a[1], a[4], a[2], a[2]] + G[a[4], a[5], a[2], a[2]] + 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[5], a[2], a[2]]/2 + 
     G[a[6], a[1], a[2], a[2]] + G[a[6], a[1], a[4], a[2]] + 
     2*G[a[6], a[6], a[1], a[2]] - G[a[6], a[6], a[13], a[2]] + 
     G[a[6], a[6], a[15], a[2]]/2 + G[a[6], a[13], a[13], a[2]] + 
     G[a[6], a[15], a[15], a[2]]/2 + G[a[6], a[13], a[2]]*
      ((-I)*Pi - Log[4/3]) + Log[4/3]^2/2 + I*(5 + 3*Sqrt[2])*Pi*Log[3/2] + 
     ((4*I)*Pi - (4*Log[8/7])/3 - (4*Log[7/6])/3)*Log[2]^2 + 
     ((-3*(2 + Sqrt[2]))/8 + ((3*I)/4)*Pi)*Log[3]^2 + (Log[8/7]*Log[3]^2)/6 + 
     (Log[7/6]*Log[3]^2)/6 + Log[2]*(9*(2 + Sqrt[2]) - 
       (3*I)*(1 + Sqrt[2])*Pi + (3 + 3/Sqrt[2] - (3*I)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/6 - (Log[7/6]*Log[3])/6) - 
     (21*(2 + Sqrt[2])*Log[4])/2 - (G[a[5], a[2], a[2]]*Log[4])/2 + 
     G[a[5], a[2]]*(Pi^2/4 - (I/2)*Pi*Log[4]) + (2*I + (3*I)/Sqrt[2])*Pi*
      Log[16/3] + (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(9*(2 + Sqrt[2]) - (3*(2 + Sqrt[2])*Log[16/9])/4 - 
       (3*(2 + Sqrt[2])*Log[16/3])/8) + 
     ((-3*(2 + Sqrt[2]))/2 - ((3*I)/4)*(2 + Sqrt[2])*Pi)*Log[12] + 
     Log[4/3]*((15*(2 + Sqrt[2]))/2 + ((3*I)/4)*(2 + Sqrt[2])*Pi - 
       (3*(2 + Sqrt[2])*Log[2])/2 + Log[9]/2 + (5/2 + 3/Sqrt[2])*Log[12] - 
       (3*(2 + Sqrt[2])*Log[16])/8) - (Pi^2*Log[65536/243])/12 - Zeta[3]/8) + 
   Log[4/3]*(((-9*I)/4)*(-2 + Sqrt[2])*Pi + (5*(-2 + Sqrt[2])*Pi^2)/8 + 
     ((17*I)/24)*Pi^3 + (23/2 - 13/Sqrt[2])*Log[2]^2 + 
     ((-3*Pi^2)/16 + (-1 + 1/Sqrt[2])*Log[9/4])*Log[3] + 
     (3 - 3/Sqrt[2])*Log[9] + Log[2]*(-3 + 3/Sqrt[2] - (I/4)*Pi*Log[6] - 
       3*Log[12]) + (6 - 3*Sqrt[2] - Pi^2/16)*Log[12] + 
     ((9*(-2 + Sqrt[2]))/8 - Pi^2/24)*Log[16] - ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[1024/27] - Zeta[3]/16) + 
   Log[9]*((-3*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/4 - Zeta[3]/16) + 
   Log[64]*(-1/144*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/144 - 
     (Pi^2*Log[4608])/144 + Zeta[3]/12) + 
   G[a[2], a[3]]*((I/8)*Pi^3 + (3*I)*Pi*G[a[1], a[4], a[2]] + 
     (3*I)*Pi*G[a[4], a[1], a[2]] + (3*I)*Pi*G[a[5], a[4], a[2]] - 
     3*G[a[1], a[2], a[4], a[2]] - 3*G[a[1], a[4], a[2], a[2]] - 
     3*G[a[4], a[5], a[2], a[2]] - (3*G[a[5], a[2], a[2], a[2]])/2 + 
     (3*G[a[5], a[5], a[2], a[2]])/2 - 3*G[a[6], a[1], a[2], a[2]] - 
     3*G[a[6], a[1], a[4], a[2]] - 6*G[a[6], a[6], a[1], a[2]] + 
     3*G[a[6], a[6], a[13], a[2]] - (3*G[a[6], a[6], a[15], a[2]])/2 - 
     3*G[a[6], a[13], a[13], a[2]] - (3*G[a[6], a[15], a[15], a[2]])/2 - 
     (3*Log[4/3]^2)/2 + G[a[6], a[13], a[2]]*((3*I)*Pi + 3*Log[4/3]) + 
     (3*I)*(-1 + Sqrt[2])*Pi*Log[3/2] + 8*Log[2]^3 - 3*Log[2]^2*Log[3] - 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - (Log[8/3]*Log[3]^2)/2 + 
     Log[2]*((33*(-2 + Sqrt[2]))/2 - ((3*I)*Pi)/Sqrt[2] + 
       3*(-2 + Sqrt[2])*Log[3]) + (3*(-2 + Sqrt[2])*Log[4])/4 + 
     (3*G[a[5], a[2], a[2]]*Log[4])/2 - (3*G[a[6], a[15], a[2]]*Log[16/3])/
      2 + Log[3]*(9*(-2 + Sqrt[2]) - ((3*I)/4)*(-2 + Sqrt[2])*Pi - 
       (3*(-2 + Sqrt[2])*Log[16/9])/4 - (3*(-2 + Sqrt[2])*Log[16/3])/4) + 
     (15 - 15/Sqrt[2])*Log[12] + (3 - 3/Sqrt[2])*Log[16] + 
     Log[4/3]*(-3 + 3/Sqrt[2] + ((3*I)/4)*(-2 + 3*Sqrt[2])*Pi + (5*Pi^2)/4 - 
       (3*Log[9])/2 + (3*(-1 + Sqrt[2])*Log[12])/2 - 
       (3*(-2 + Sqrt[2])*Log[16])/4 - ((3*I)/4)*Pi*Log[1024/27]) + 
     (3*Zeta[3])/8) + G[a[1], a[2]]*((I/6)*Pi^3 - 
     (4*I)*Pi*G[a[4], a[5], a[2]] + (2*I)*Pi*G[a[5], a[5], a[2]] - 
     4*G[a[1], a[2], a[4], a[2]] - 4*G[a[1], a[4], a[2], a[2]] - 
     4*G[a[4], a[5], a[2], a[2]] - 2*G[a[5], a[2], a[2], a[2]] + 
     2*G[a[5], a[5], a[2], a[2]] - 4*G[a[6], a[1], a[2], a[2]] - 
     4*G[a[6], a[1], a[4], a[2]] - 8*G[a[6], a[6], a[1], a[2]] + 
     4*G[a[6], a[6], a[13], a[2]] - 2*G[a[6], a[6], a[15], a[2]] - 
     4*G[a[6], a[13], a[13], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     2*Log[4/3]^2 + G[a[6], a[13], a[2]]*((4*I)*Pi + 4*Log[4/3]) - 
     (8*I)*Pi*Log[3/2] + ((-16*I)*Pi + (16*Log[8/7])/3 + (16*Log[7/6])/3)*
      Log[2]^2 + (3/2 - (3*I)*Pi)*Log[3]^2 - (2*Log[8/7]*Log[3]^2)/3 - 
     (2*Log[7/6]*Log[3]^2)/3 + Log[2]*(-36 + (-6 + (12*I)*Pi)*Log[3] + 
       (2*Log[8/7]*Log[3])/3 + (2*Log[7/6]*Log[3])/3) + 42*Log[4] + 
     2*G[a[5], a[2], a[2]]*Log[4] + G[a[5], a[2]]*(-Pi^2 + (2*I)*Pi*Log[4]) - 
     (2*I)*Pi*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     Log[3]*(-36 + 3*Log[16/9] + (3*Log[16/3])/2) + (6 + (3*I)*Pi)*Log[12] + 
     Log[4/3]*(-30 - (3*I)*Pi + 6*Log[2] - 2*Log[9] - 4*Log[12] + 
       (3*Log[16])/2) + (Pi^2*Log[65536/243])/3 + Zeta[3]/2) + 
   Log[4]*((51*(-2 + Sqrt[2]))/4 - (Catalan*Pi)/2 - Pi^2/8 + (I/8)*Pi^3 + 
     (I/4)*Catalan*Log[9] - (Pi^2*Log[27])/144 - (Pi^2*Log[81])/8 + 
     (23*Zeta[3])/32) + Log[16]*(-3 + 3/Sqrt[2] + Pi^2/4 + (13*Zeta[3])/16) + 
   G[a[9], a[3]]*(I*Pi*G[a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[2]] - 
     G[a[1], a[4], a[2], a[2]] - G[a[4], a[1], a[2], a[2]] - 
     G[a[4], a[2], a[1], a[2]] - G[a[4], a[5], a[2], a[2]] - 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[4], a[2], a[2]] + 
     G[a[5], a[5], a[2], a[2]]/2 - G[a[6], a[1], a[4], a[2]] + 
     G[a[6], a[2], a[1], a[2]] - G[a[6], a[4], a[1], a[2]] - 
     G[a[6], a[6], a[1], a[2]] + G[a[6], a[6], a[15], a[2]]/2 + 
     G[a[6], a[15], a[15], a[2]]/2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (20 - 15*Sqrt[2] + I*(-5 + 3*Sqrt[2])*Pi)*Log[3/2] - (5*Log[2]^3)/3 + 
     Log[2]^2*(10 - 6*Sqrt[2] - (I/2)*Pi - Log[3]/2) + 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - Log[3]^3/4 + 
     Log[2]*(8 - 6*Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi + 
       (-4 + 3*Sqrt[2])*Log[3] + Log[3]^2) + (G[a[5], a[2], a[2]]*Log[4])/2 + 
     (-2 + 3/Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi)*Log[16/3] + 
     (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(-18 + 27/Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi - Pi^2/24 + 
       (1 - 3/(2*Sqrt[2]))*Log[16/3]) + (4 - 3*Sqrt[2])*Log[6] - 
     (I/4)*Pi*Log[8/7]*Log[9] - (I/4)*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(8 - 6*Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi + 
       (-5/2 + 3/Sqrt[2])*Log[12]) + (Pi^2*Log[81/4])/12 + (7*Zeta[3])/8) - 
   ((91*I)/16)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/48 + 
   Log[12]*(((3*I)/4)*(-2 + Sqrt[2])*Pi + Pi^2/2 + (I/24)*Pi^3 + 
     (47*Zeta[3])/16)}, {a[1] -> -3, a[2] -> 1, a[3] -> -1 + Sqrt[2], 
  a[4] -> -1, a[5] -> -1/3, a[6] -> 0, a[7] -> -I, a[8] -> I, a[9] -> 1/3, 
  a[10] -> -1 - Sqrt[2], a[11] -> -1/2, a[12] -> -1/5, a[13] -> 3/2, 
  a[14] -> 3, a[15] -> 4, a[16] -> 3/(2*Sqrt[2]), a[17] -> 1/2 + 1/Sqrt[2], 
  a[18] -> (2 + Sqrt[2])/4, a[19] -> (4 + 3*Sqrt[2])/8, a[20] -> 2}}


==> anc/boundary/T2/f5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, -(Sqrt[3]*Log[2 + Sqrt[3]]) + ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]])/2, 
  -1/2*Pi^2/Sqrt[3] + (I/2)*Sqrt[3]*Pi*G[a[5], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[2]])/2 - (Sqrt[3]*G[a[3], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[4], a[2]])/2 + (Sqrt[3]*G[a[3], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[2], a[2]])/2 + Sqrt[3]*G[a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[3]] + Sqrt[3]*G[a[7], a[2], a[3]] + 
   (Sqrt[3]*G[a[7], a[20], a[2]])/2 + (Sqrt[3]*G[a[7], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[2]])/2 - (Sqrt[3]*G[a[7], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[25], a[2]])/2 + (Sqrt[3]*G[a[7], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[2]])/2 + (Sqrt[3]*G[a[11], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[2], a[2]])/2 - (Sqrt[3]*G[a[11], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2]])/2 + (1 - Sqrt[3])*G[a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[2]] + (1 - Sqrt[3]/2)*
    G[a[12], a[2], a[3]] + (-1 - Sqrt[3])*G[a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[2], a[2]] + (-1 - Sqrt[3]/2)*
    G[a[13], a[2], a[3]] + (1 + Sqrt[3])*G[a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[2]] + (1 - Sqrt[3]/2)*
    G[a[15], a[4], a[3]] + (1 - Sqrt[3])*G[a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[3]])/2 - (Sqrt[3]*G[a[20], a[19], a[2]])/
    2 + (Sqrt[3]*G[a[20], a[26], a[2]])/2 + (Sqrt[3]*G[a[20], a[27], a[2]])/
    2 + (Sqrt[3]*G[a[24], a[22], a[2]])/2 - (Sqrt[3]*G[a[24], a[25], a[2]])/
    2 - (Sqrt[3]*G[a[28], a[22], a[2]])/2 + (Sqrt[3]*G[a[28], a[25], a[2]])/
    2 - Sqrt[3]*G[a[29], a[30], a[2]] + (1 - Sqrt[3])*G[a[30], a[29], a[2]] - 
   (Sqrt[3]*Log[2]^2)/4 - (Sqrt[3]*Log[3]^2)/4 + 
   G[a[3], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[3])/2) + 
   G[a[11], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[3])/2) + 
   Log[2]*((-I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[3])/2) + 
   (I/4)*Sqrt[3]*Pi*Log[16/3] + Log[3]*(((3*I)/4)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[16/3])/4) + (-1 - Sqrt[3])*G[a[13], a[2]]*
    Log[6 - 3*Sqrt[3]] + G[a[15], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[1 - Sqrt[3]/2]) + Sqrt[3]*Log[2 + Sqrt[3]]^2 + 
   G[a[13], a[3]]*(Log[9]/2 + Log[216]/(2*Sqrt[3]) + 
     (Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 + (-1 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*
      Log[2 + Sqrt[3]]) + G[a[14], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (1 - Sqrt[3])*G[a[12], a[2]]*
    Log[3*(2 + Sqrt[3])] + ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^2)/4 + 
   G[a[7], a[3]]*(-(Sqrt[3]*Log[3]) + Log[7 + 4*Sqrt[3]]) + 
   (Sqrt[3]*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/2, 
  (Sqrt[3/2]*(-1 + Sqrt[2])*Pi^2)/8 - (((5*I)/4)*Pi^3)/Sqrt[3] + 
   G[a[6], a[2]]*(I*(-1 + Sqrt[3])*Pi*G[a[12], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[3]] - 
     I*Sqrt[3]*Pi*G[a[16], a[2]] + (I/2)*Sqrt[3]*Pi*G[a[16], a[3]] - 
     I*Sqrt[3]*Pi*G[a[17], a[2]] + (I/2)*Sqrt[3]*Pi*G[a[17], a[3]]) - 
   (I/2)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - (Sqrt[3]*G[a[3], a[1], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[1], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[3], a[1], a[7], a[2]] - (Sqrt[3]*G[a[3], a[1], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[2], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[2], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[7], a[2]] - (Sqrt[3]*G[a[3], a[2], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[4], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[4], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[7], a[2]] - (Sqrt[3]*G[a[3], a[4], a[10], a[2]])/
    2 + Sqrt[3]*G[a[3], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[2]] - Sqrt[3]*G[a[3], a[7], a[4], a[2]] + 
   Sqrt[3]*G[a[3], a[7], a[10], a[2]] - (Sqrt[3]*G[a[3], a[10], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[10], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[10], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[3], a[10], a[7], a[2]] - (Sqrt[3]*G[a[3], a[10], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[4], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[2], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[2], a[5], a[2]] - (Sqrt[3]*G[a[4], a[2], a[18], a[2]])/
    2 + (Sqrt[3]*G[a[4], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[2], a[5], a[2]] + Sqrt[3]*G[a[6], a[2], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[1], a[1], a[2]] + Sqrt[3]*G[a[7], a[1], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[2]] + Sqrt[3]*G[a[7], a[1], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[2]] + Sqrt[3]*G[a[7], a[1], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[3]] - Sqrt[3]*G[a[7], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[3]] - Sqrt[3]*G[a[7], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[3]] - 3*Sqrt[3]*G[a[7], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[3]] - Sqrt[3]*G[a[7], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[3]] - (Sqrt[3]*G[a[7], a[2], a[18], a[2]])/
    2 - Sqrt[3]*G[a[7], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[2], a[25], a[2]])/2 + 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[2]] - Sqrt[3]*G[a[7], a[3], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[2]] + Sqrt[3]*G[a[7], a[3], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[2]] + Sqrt[3]*G[a[7], a[3], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[3], a[10], a[3]] - (Sqrt[3]*G[a[7], a[4], a[1], a[2]])/
    2 + Sqrt[3]*G[a[7], a[4], a[5], a[2]] + 
   Sqrt[3]*G[a[7], a[4], a[6], a[2]] - (Sqrt[3]*G[a[7], a[4], a[18], a[2]])/
    2 + (Sqrt[3]*G[a[7], a[5], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[5], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[18], a[2]])/2 + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[3]] - 
   (3*Sqrt[3]*G[a[7], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[20], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2]])/2 - 
   (3*Sqrt[3]*G[a[7], a[7], a[22], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[31], a[2]] - Sqrt[3]*G[a[7], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[3]] + Sqrt[3]*G[a[7], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[3]] - Sqrt[3]*G[a[7], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[3]] + Sqrt[3]*G[a[7], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[3]] - Sqrt[3]*G[a[7], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[3]] + Sqrt[3]*G[a[7], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[3]] - Sqrt[3]*G[a[7], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[3]] + Sqrt[3]*G[a[7], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[11], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[11], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[10], a[3]] - (Sqrt[3]*G[a[7], a[18], a[2], a[2]])/
    2 - (Sqrt[3]*G[a[7], a[18], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[19], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[22], a[2], a[2]] - (Sqrt[3]*G[a[7], a[22], a[22], a[2]])/
    2 + (Sqrt[3]*G[a[7], a[23], a[23], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[23], a[24], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[24], a[23], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[24], a[24], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[25], a[2], a[2]] + (Sqrt[3]*G[a[7], a[25], a[25], a[2]])/
    2 - (Sqrt[3]*G[a[7], a[26], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[26], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[27], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[31], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[31], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[31], a[4], a[2]] - (Sqrt[3]*G[a[11], a[1], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[1], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[11], a[1], a[7], a[2]] - (Sqrt[3]*G[a[11], a[1], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[2], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[2], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[7], a[2]] - (Sqrt[3]*G[a[11], a[2], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[4], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[4], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[7], a[2]] - (Sqrt[3]*G[a[11], a[4], a[10], a[2]])/
    2 + Sqrt[3]*G[a[11], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[2]] - Sqrt[3]*G[a[11], a[7], a[4], a[2]] + 
   Sqrt[3]*G[a[11], a[7], a[10], a[2]] - 
   (Sqrt[3]*G[a[11], a[10], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[10], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[10], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[11], a[10], a[7], a[2]] - 
   (Sqrt[3]*G[a[11], a[10], a[10], a[2]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[3], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[3], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[3], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[3], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[11], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[11], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[11], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[11], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[3], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[3], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[3], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[3], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[11], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[11], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[11], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[11], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[3], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[3], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[3], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[3], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[11], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[11], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[11], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[11], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[3], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[3], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[3], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[3], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[11], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[11], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[11], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[11], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[10], a[3]] - 
   (Sqrt[3]*G[a[18], a[2], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[26], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[26], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[27], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[27], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[22], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[24], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[24], a[25], a[2]] - 
   (Sqrt[3]*G[a[24], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[25], a[2]] + 
   (Sqrt[3]*G[a[25], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[24], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[29], a[29], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[30], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[30], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[30], a[29], a[30], a[2]] + 2*(-1 + Sqrt[3])*
    G[a[30], a[30], a[29], a[2]] + (Sqrt[3]*G[a[31], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[31], a[2], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[31], a[2], a[4], a[2]] - Sqrt[3]*G[a[31], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[19], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[21], a[2]]*Log[4/3])/2 - (I/4)*Sqrt[3]*Pi*Log[4/3]^2 + 
   G[a[20], a[19], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   ((Sqrt[3] - Sqrt[6])*Log[3/2]^2)/2 + Sqrt[3]*G[a[20], a[26], a[2]]*
    Log[2] + Sqrt[3]*G[a[20], a[27], a[2]]*Log[2] - (Sqrt[3]*Log[2]^3)/4 + 
   G[a[10], a[2]]*(-(Log[4/3]/Sqrt[3]) - Log[3/2]/Sqrt[3] + Log[2]/Sqrt[3]) + 
   G[a[7], a[1], a[3]]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + 
     (3*Sqrt[3]*Log[3/2])/2 - (3*Sqrt[3]*Log[2])/2) + 
   G[a[4], a[5], a[2]]*((-2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + 
   G[a[5], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[3]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[4], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[18], a[4], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[6], a[5], a[2]]*
    (I*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[2]]*
    (-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[1], a[2]]*(I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - 
     (3*Sqrt[3]*Log[3/2])/2 + (3*Sqrt[3]*Log[2])/2) + 
   G[a[1], a[2]]*(-2*Sqrt[3]*Log[4/3] - 2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2]) + G[a[10], a[3]]*
    (Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[4/3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[3/2] + Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[2]) + 
   G[a[1], a[3]]*((Sqrt[3/2] + Sqrt[3])*Log[4/3] + (Sqrt[3/2] + Sqrt[3])*
      Log[3/2] - (Sqrt[3]*(2 + Sqrt[2])*Log[2])/2) + 
   G[a[12], a[3], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
     (2 - 2*Sqrt[3])*Log[2]) + G[a[12], a[11], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
     (2 - 2*Sqrt[3])*Log[2]) + G[a[13], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2]) + G[a[14], a[10], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2]) + G[a[12], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2]) + G[a[15], a[10], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2]) + G[a[12], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3/2] + ((-2 + Sqrt[3])*Log[2])/2) + 
   G[a[15], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3/2] + ((-2 + Sqrt[3])*Log[2])/2) + 
   G[a[12], a[3], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[4/3] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[4/3] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 
     2*(1 + Sqrt[3])*Log[2]) + G[a[13], a[11], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     ((2 + Sqrt[3])*Log[2])/2) + G[a[14], a[10], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     ((2 + Sqrt[3])*Log[2])/2) + G[a[13], a[3], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
     (2 + Sqrt[3])*Log[2]) + G[a[13], a[11], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
     (2 + Sqrt[3])*Log[2]) + G[a[5], a[2]]*(-1/4*(Sqrt[3]*Pi^2) - 
     I*Sqrt[3]*Pi*G[a[7], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[3]] - I*(1 + Sqrt[3])*Pi*
      G[a[13], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[15], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[3]] + I*Sqrt[3]*Pi*Log[2]) + 
   (Sqrt[3]*Log[3]^3)/4 + G[a[7], a[3], a[3]]*(I*Sqrt[3]*Pi + 
     (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + 
   G[a[7], a[11], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
     3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + G[a[7], a[3], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] + 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[11], a[2]]*((-2*I)*Sqrt[3]*Pi - 
     (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + 
   G[a[3], a[7], a[2]]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[11], a[7], a[2]]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[7], a[9], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[11], a[3]]*(Sqrt[6]*Log[4/3] - 2*Sqrt[6]*Log[2] + Sqrt[6]*Log[3]) + 
   G[a[14], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[11], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[3], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[11], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[3], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[11], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/
      2) + G[a[15], a[9], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[8], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[9], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[11], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[9], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   Log[4/3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) + (I/4)*Sqrt[3]*Pi*Log[3]) + 
   G[a[3], a[2]]*((Sqrt[3]*Pi^2)/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-1 + 1/Sqrt[2]) + (I/2)*Sqrt[3]*Pi)*Log[3] - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(-(Sqrt[3]*(-2 + Sqrt[2])) - 
       I*Sqrt[3]*Pi + Sqrt[3]*Log[3])) + G[a[11], a[2]]*
    ((Sqrt[3]*Pi^2)/4 - (Sqrt[3]*(2 + Sqrt[2])*Log[4/3])/2 + 
     (-1/2*(Sqrt[3]*(2 + Sqrt[2])) + (I/2)*Sqrt[3]*Pi)*Log[3] - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3]*(2 + Sqrt[2]) - I*Sqrt[3]*Pi + 
       Sqrt[3]*Log[3])) + (Sqrt[3]*G[a[5], a[2], a[2]]*Log[4])/2 + 
   G[a[7], a[16], a[2]]*(3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[17], a[2]]*(3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + 
   G[a[16], a[4], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + 
   G[a[17], a[4], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + 
   G[a[16], a[4], a[3]]*(-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + 
   G[a[17], a[4], a[3]]*(-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + 
   G[a[7], a[16], a[3]]*(-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[17], a[3]]*(-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[13], a[16], a[3]]*((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[13], a[17], a[3]]*((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[16], a[3]]*((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[17], a[3]]*((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[16], a[2]]*((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[17], a[2]]*((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[16], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[17], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   Log[3]*(-(Sqrt[3]*(-2 + Sqrt[2])) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     Pi^2/(8*Sqrt[3]) + ((Sqrt[3]*(-1 + Sqrt[2]))/2 + (I/4)*Sqrt[3]*Pi)*
      Log[4] - (Sqrt[3]*Log[4]^2)/2 - (Sqrt[3]*(-2 + Sqrt[2])*Log[16/3])/4) + 
   (-Sqrt[3/2] + Sqrt[3] - Pi^2/(8*Sqrt[3]))*Log[6] - (Sqrt[3]*Log[6]^3)/4 + 
   Log[3/2]*(Sqrt[3]*(3 - 3/Sqrt[2]) - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
     (Sqrt[3]*Pi^2)/4 + (I/4)*Sqrt[3]*Pi*Log[6]) + 
   (-Sqrt[3/2] + Sqrt[3] + (Sqrt[3]*Pi^2)/4)*Log[8] + 
   (Sqrt[3]*(-2 + Sqrt[2]) - Pi^2/(8*Sqrt[3]))*Log[12] + 
   G[a[3], a[2], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[3], a[4], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[11], a[2], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[11], a[4], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[7], a[20], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[12])/2) + 
   (Pi^2*Log[512/9])/(2*Sqrt[3]) + Log[6]^2*((-1/4*I)*Sqrt[3]*Pi + 
     Log[64]/(8*Sqrt[3])) + (Pi^2*Log[288])/(4*Sqrt[3]) + 
   Log[2]^2*((Sqrt[3]*(2 + Sqrt[2]))/8 + ((5*I)/4)*Sqrt[3]*Pi + 
     (7*Sqrt[3]*Log[3])/4 - (Sqrt[3]*Log[288])/4) + 
   (Pi^2*Log[2985984])/(16*Sqrt[3]) + Sqrt[3]*G[a[7], a[22], a[2]]*
    Log[3/4 - 1/Sqrt[2]] + (Sqrt[3]*G[a[22], a[25], a[2]]*
     Log[3/4 - 1/Sqrt[2]])/2 - (Sqrt[3]*G[a[25], a[22], a[2]]*
     Log[3/4 - 1/Sqrt[2]])/2 + 
   ((Sqrt[3]*Pi^2)/4 + (Log[16]*Log[729])/(4*Sqrt[3]))*Log[3 - 2*Sqrt[2]] - 
   (Log[9]*Log[262144]*Log[3 - 2*Sqrt[2]])/(4*Sqrt[3]) + 
   G[a[7], a[25], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   Log[3]^2*(Sqrt[3/2]/2 + (I/4)*Sqrt[3]*Pi + Log[64]/(8*Sqrt[3]) + 
     (Sqrt[3]*Log[3 - 2*Sqrt[2]])/4) + 
   (-(Sqrt[3]*(-2 + Sqrt[2])) - Pi^2/(48*(2 + Sqrt[3])))*
    Log[14 - 8*Sqrt[3]] + G[a[14], a[2], a[3]]*(((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]]) + G[a[14], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[6] + 
     (-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]]) + G[a[14], a[2], a[2]]*
    ((-1 - Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[7/2 - 2*Sqrt[3]] + (Sqrt[3]*(5 - 5/Sqrt[2]) + ((2 + Sqrt[3])*Pi^2)/8)*
    Log[4 - 2*Sqrt[3]] + G[a[7], a[13], a[2]]*(-2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[8] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[13], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[3/2] + (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[3]]*((-1 - Sqrt[3]/2)*Log[3/2] + 
     (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[13], a[3]]*
    ((1 - Sqrt[3]/2)*Log[3/2] + (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[3]]*((1 - Sqrt[3]/2)*Log[3/2] + 
     (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[13], a[2]]*
    ((-1 + Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[2]]*((-1 + Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[13], a[2]]*
    ((1 + Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[2]]*((1 + Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[8] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[2 - Sqrt[3]] + G[a[14], a[15], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]])/2) + 
   G[a[15], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2 - Sqrt[3]])/2) - 
   (I/4)*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[2*I + I*Sqrt[3]] + 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[2*I + I*Sqrt[3]]^2)/4 - 
   Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + 
   G[a[7], a[13], a[3]]*(Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[13], a[7], a[3]]*
    ((2 + Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[7], a[2]]*(-2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   (-Sqrt[3/2] + Sqrt[3] - Pi^2/(4*Sqrt[3]))*Log[2 + Sqrt[3]] + 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/4 - 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]]^2)/4 - 
   (2*Log[2 + Sqrt[3]]^3)/Sqrt[3] + G[a[7], a[14], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (3*Sqrt[3]*Log[4 - 2*Sqrt[3]])/
      2 + (Sqrt[3]*Log[2 + Sqrt[3]])/2) + G[a[7], a[14], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 + (3*Sqrt[3]*Log[4 - 2*Sqrt[3]])/
      2 + (Sqrt[3]*Log[2 + Sqrt[3]])/2) + G[a[14], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + G[a[14], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[3]]*(((2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[19], a[2]] + ((2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2 + Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*
      Log[3/2] + (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 - Log[9] - Log[216]/Sqrt[3] + 
     (-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + (-4 - 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-2 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[2]]*((-1 - Sqrt[3])*G[a[5], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[2], a[2]] + (1 + Sqrt[3])*G[a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[20], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[19], a[2]] + (-1 - Sqrt[3])*G[a[20], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[20], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-2*(1 + Sqrt[3]) - I*(1 + Sqrt[3])*Pi)*
      Log[3/2] - (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 + 2*(1 + Sqrt[3])*
      Log[6 - 3*Sqrt[3]] + (2 - 2*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 4*Log[(2 + Sqrt[3])/2] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[17], a[2]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + (-(Sqrt[3]*(-3 + Sqrt[5])) + 
       (2*I)*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*(-3 + Sqrt[5])*Log[4])/2 - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[16], a[2]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + (Sqrt[3]*(3 + Sqrt[5]) + 
       (2*I)*Sqrt[3]*Pi)*Log[2] - (Sqrt[3]*(3 + Sqrt[5])*Log[4])/2 - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[3]]*((Sqrt[3]*G[a[26], a[27], a[2]])/2 + 
     (Sqrt[3]*G[a[27], a[26], a[2]])/2 + (Sqrt[3]*(-1 - Sqrt[2] + Sqrt[5]) - 
       I*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Log[4])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[16], a[3]]*((Sqrt[3]*G[a[26], a[27], a[2]])/2 + 
     (Sqrt[3]*G[a[27], a[26], a[2]])/2 + 
     (-(Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])) - I*Sqrt[3]*Pi)*Log[2] + 
     (Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Log[4])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/4) + 
   (Sqrt[3]*(3 - 3/Sqrt[2]) + ((-2 + Sqrt[3])*Pi^2)/8)*Log[2*(2 + Sqrt[3])] + 
   G[a[7], a[12], a[2]]*(-2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[12], a[3]]*
    (Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[3]]*((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]])/2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[7], a[2]]*((2 - 2*Sqrt[3])*Log[3/2] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[3]]*
    (-3*Sqrt[3]*Log[3/2] + Sqrt[3]*Log[3] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]])/
      2 + (3*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2])/2 + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]])/2 + (3 - (3*Sqrt[3])/2)*
      Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3/2] + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[8] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[3/2] + (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[3]]*((-1 - Sqrt[3]/2)*Log[3/2] + 
     (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[3]]*
    ((1 - Sqrt[3]/2)*Log[3/2] + (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[3]]*((1 - Sqrt[3]/2)*Log[3/2] + 
     (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[3]]*
    ((-2 + Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2]]*((-1 + Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[2]]*
    ((-1 + Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[8] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2]]*
    ((1 + Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[2]]*((1 + Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[7/2 + 2*Sqrt[3]] + G[a[2], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[4], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[14], a[2]]*
    ((-2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[6], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[7], a[19], a[2]] + (-1 - Sqrt[3])*G[a[7], a[20], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[19], a[2]] + (-1 - Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[27], a[26], a[2]] + (5*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 + Sqrt[3])*Log[3]^2 + Log[2]*(3 + 2*Sqrt[3] + 
       (3*I)*(1 + Sqrt[3])*Pi - 4*(1 + Sqrt[3])*Log[3]) + 
     (-3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-3 - 2*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (-3 - 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[3]]*((2/3 + 1/Sqrt[3])*Pi^2 + 
     ((2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[19], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] - (5*(2 + Sqrt[3])*Log[2]^2)/4 + 
     (-1 - Sqrt[3]/2)*Log[3]^2 + Log[2]*(-3 - Sqrt[3/2] - Sqrt[3] - 
       ((3*I)/2)*(2 + Sqrt[3])*Pi + 2*(2 + Sqrt[3])*Log[3]) + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[2 + Sqrt[3]] + ((-2 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   ((-1 + Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]])/24 + 
   ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^3)/12 + 
   (-(Sqrt[3]*(-2 + Sqrt[2])) + ((2 + Sqrt[3])*Pi^2)/48)*
    Log[14 + 8*Sqrt[3]] + G[a[4], a[3]]*(-(Sqrt[3/2]*Log[4]) + 
     Sqrt[3/2]*Log[6] - Sqrt[3/2]*Log[12] + (Sqrt[3/2]*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3/2]*Log[4 - 2*Sqrt[3]] + Sqrt[3/2]*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3/2]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   Log[4]*(-Sqrt[3/2] + Sqrt[3] + Pi^2/(4*Sqrt[3]) - 
     (I/4)*Sqrt[3]*Pi*Log[6] - (I/2)*Sqrt[3]*Pi*Log[12 - 8*Sqrt[2]] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/8) + 
   G[a[2], a[3]]*(Sqrt[3]*(-1 + 1/Sqrt[2])*Log[3/2] + 
     Sqrt[3]*(3 - 3/Sqrt[2])*Log[2] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[8] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[12] + (Sqrt[3]*(-2 + Sqrt[2])*
       Log[14 - 8*Sqrt[3]])/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[15], a[2], a[3]]*(((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[6] + 
     (1 - Sqrt[3]/2)*Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[2]]*
    ((1 - Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[7], a[4], a[3]]*
    (-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + (Sqrt[3]*Log[6])/2 - 
     (Sqrt[3]*Log[12])/2 + ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/4 + 
     (3*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]])/2 + 
     (3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2 + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4) + G[a[7], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[3/2])/2 - (7*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[8])/2 - (Sqrt[3]*Log[12])/2 + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/4 + 
     (3*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]])/2 + 
     (3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2 + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[2]]*(((1 - Sqrt[3])*Pi^2)/8 + (1 - Sqrt[3])*
      G[a[5], a[2], a[2]] + (-1 + Sqrt[3])*G[a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[19], a[2]] + (1 - Sqrt[3])*
      G[a[7], a[20], a[2]] + (-1 + Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[20], a[26], a[2]] + (1 - Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (2 - 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*Log[3/2] + 
     ((1 - Sqrt[3])*Log[2]^2)/2 + ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 2*(-1 + Sqrt[3])*
      Log[3*(2 + Sqrt[3])] + ((1 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[3]]*(((-2 + Sqrt[3])*Pi^2)/16 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[7], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((-2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[26], a[27], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + 
     ((-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (-2 + Sqrt[3])*Log[1 - Sqrt[3]/2] - (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   Log[2]*((15*Sqrt[3]*(-2 + Sqrt[2]))/2 - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     (5*Sqrt[3]*Pi^2)/4 - 2*Sqrt[3]*Log[3] + Sqrt[3]*Log[4] - 
     Sqrt[3]*Log[6] + (Sqrt[3]*Log[6]^2)/2 + Sqrt[3]*Log[12] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[6561/32])/8 - (Sqrt[3]*Log[14 - 8*Sqrt[3]])/
      2 - Sqrt[3]*Log[4 - 2*Sqrt[3]] - Sqrt[3]*Log[2*(2 + Sqrt[3])] - 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2 - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97 + 56*Sqrt[3]])/8) + 
   G[a[7], a[3]]*(((1 - Sqrt[3])*Pi^2)/8 + (I/2)*Sqrt[3]*Pi*G[a[6], a[2]] - 
     Sqrt[3]*G[a[5], a[2], a[2]] + Sqrt[3]*G[a[6], a[2], a[2]] + 
     Sqrt[3]*G[a[7], a[19], a[2]] - Sqrt[3]*G[a[7], a[20], a[2]] + 
     Sqrt[3]*G[a[20], a[19], a[2]] - Sqrt[3]*G[a[20], a[26], a[2]] - 
     Sqrt[3]*G[a[20], a[27], a[2]] - G[a[26], a[27], a[2]] + 
     G[a[27], a[26], a[2]] + (-(Sqrt[3]*(2 + Sqrt[2])) - 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] - (Sqrt[3]*Log[3/2]^2)/2 + 
     ((-22 - 7*Sqrt[3])*Log[2]^2)/8 + (Sqrt[3]*Log[3]^2)/4 + 
     Log[3]*(Sqrt[3]*(2 + Sqrt[2]) + (I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2 - 
       (3*Sqrt[3]*Log[16/3])/4) + (1 + Sqrt[3/2])*Log[2 - Sqrt[3]] + 
     Log[2 - Sqrt[3]]^2/2 - (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 + Sqrt[3/2])*Log[2 + Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 - 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2 + (3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] - 2*Log[7 + 4*Sqrt[3]] - 
     (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/8 + 
     Log[2]*((I/2)*Sqrt[3]*Pi + 2*Log[3] + ((-2 - Sqrt[3])*Log[6561/32])/8 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/8)) + 
   G[a[15], a[2]]*((-19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[5], a[2], a[2]] + (1 - Sqrt[3])*G[a[6], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[19], a[2]] + (1 - Sqrt[3])*
      G[a[7], a[20], a[2]] + (-1 + Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[20], a[26], a[2]] + (1 - Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*Log[3]^2 + (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[2 - Sqrt[3]] - (I/2)*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (3 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + (3 - 2*Sqrt[3])*
      Log[14 + 8*Sqrt[3]] + Log[2]*(-3 + 2*Sqrt[3] + (3*I)*(-1 + Sqrt[3])*
        Pi + ((1 - Sqrt[3])*Log[6561/32])/2 + 
       ((1 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[15], a[3]]*((19*(-2 + Sqrt[3])*Pi^2)/48 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[7], a[19], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((-2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*Log[3]^2 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[2 - Sqrt[3]] + 
     ((12*I - (7*I)*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (-3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 - Sqrt[3/2] - Sqrt[3] - ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[6561/32])/4 + 
       ((-2 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + (29*Sqrt[3]*Zeta[3])/4, 
  (-1/48 + (79*Sqrt[3])/320)*Pi^4 - (Pi^2*G[a[7], a[23], a[2]])/(8*Sqrt[3]) - 
   (Pi^2*G[a[7], a[24], a[2]])/(8*Sqrt[3]) + (Pi^2*G[a[7], a[26], a[2]])/
    (8*Sqrt[3]) + (Pi^2*G[a[7], a[27], a[2]])/(8*Sqrt[3]) + 
   G[a[6], a[2], a[2]]*(Pi^2/(4*Sqrt[3]) + 2*Sqrt[3]*G[a[7], a[7], a[3]] - 
     2*Sqrt[3]*G[a[7], a[8], a[3]] - 2*Sqrt[3]*G[a[7], a[9], a[3]] + 
     2*Sqrt[3]*G[a[7], a[12], a[2]] - Sqrt[3]*G[a[7], a[12], a[3]] + 
     2*Sqrt[3]*G[a[7], a[13], a[2]] - Sqrt[3]*G[a[7], a[13], a[3]] - 
     2*Sqrt[3]*G[a[7], a[14], a[2]] + Sqrt[3]*G[a[7], a[14], a[3]] - 
     2*Sqrt[3]*G[a[7], a[15], a[2]] + Sqrt[3]*G[a[7], a[15], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[12], a[7], a[2]] + (2 - Sqrt[3])*
      G[a[12], a[7], a[3]] + (2 - 2*Sqrt[3])*G[a[12], a[8], a[2]] + 
     (-2 + Sqrt[3])*G[a[12], a[8], a[3]] + (2 - 2*Sqrt[3])*
      G[a[12], a[9], a[2]] + (-2 + Sqrt[3])*G[a[12], a[9], a[3]] + 
     (1 - Sqrt[3])*G[a[12], a[12], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[12], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] + 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (-2 - Sqrt[3])*G[a[13], a[7], a[3]] - 
     2*(1 + Sqrt[3])*G[a[13], a[8], a[2]] + (2 + Sqrt[3])*
      G[a[13], a[8], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[9], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[13], a[12], a[2]] + ((2 + Sqrt[3])*G[a[13], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[13], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[13], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[14], a[3]] + (1 + Sqrt[3])*G[a[13], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[7], a[2]] + (2 + Sqrt[3])*G[a[14], a[7], a[3]] + 
     2*(1 + Sqrt[3])*G[a[14], a[8], a[2]] + (-2 - Sqrt[3])*
      G[a[14], a[8], a[3]] + 2*(1 + Sqrt[3])*G[a[14], a[9], a[2]] + 
     (-2 - Sqrt[3])*G[a[14], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[14], a[12], a[2]] + ((2 + Sqrt[3])*G[a[14], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[14], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[14], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[15], a[8], a[2]] + (2 - Sqrt[3])*
      G[a[15], a[8], a[3]] + 2*(-1 + Sqrt[3])*G[a[15], a[9], a[2]] + 
     (2 - Sqrt[3])*G[a[15], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[15], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[15], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[15], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[15], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]]) + (Pi^2*G[a[24], a[22], a[2]])/
    (8*Sqrt[3]) - (Pi^2*G[a[24], a[25], a[2]])/(8*Sqrt[3]) + 
   (Pi^2*G[a[26], a[27], a[2]])/6 + 
   (-1/6*Pi^2 - 2*(1 + Sqrt[3])*G[a[13], a[4], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[4], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[2], a[2]] + (2 + Sqrt[3])*G[a[14], a[2], a[3]])*
    G[a[27], a[26], a[2]] - (Pi^2*G[a[28], a[22], a[2]])/(8*Sqrt[3]) + 
   (Pi^2*G[a[28], a[25], a[2]])/(8*Sqrt[3]) - (Pi^2*G[a[29], a[30], a[2]])/
    (4*Sqrt[3]) + ((1 - Sqrt[3])*Pi^2*G[a[30], a[29], a[2]])/12 - 
   I*Sqrt[3]*Pi*G[a[1], a[4], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[1], a[5], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[1], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[5], a[1], a[2]] + 
   I*Sqrt[3]*Pi*G[a[4], a[5], a[2], a[2]] + 
   I*Sqrt[3]*Pi*G[a[4], a[6], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[6], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[5], a[1], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[5], a[4], a[1], a[2]] + 
   I*Sqrt[3]*Pi*G[a[6], a[4], a[4], a[2]] - (I/2)*Sqrt[3]*Pi*
    G[a[6], a[5], a[2], a[2]] - (I/2)*Sqrt[3]*Pi*G[a[6], a[6], a[4], a[2]] - 
   Sqrt[3]*G[a[1], a[4], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[1], a[5], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[1], a[5], a[4], a[2], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[1], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[2], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[2], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[2], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[2], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[2], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[2], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[4], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[4], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[4], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[4], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[4], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[4], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[7], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[1], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[2], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[4], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[4], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[4], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[4], a[10], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[10], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[10], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[2], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[4], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[1], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[2], a[1], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[2], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[2], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[5], a[4], a[2]] + 
   2*Sqrt[3]*G[a[4], a[2], a[5], a[5], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[5], a[18], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[4], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[4], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[4], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[4], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[4], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[4], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[4], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[5], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[4], a[2]] + 
   2*Sqrt[3]*G[a[4], a[5], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[18], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[4], a[2], a[2]] + 
   2*Sqrt[3]*G[a[4], a[5], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[18], a[2], a[2]] + 
   Sqrt[3]*G[a[4], a[6], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[6], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[4], a[7], a[2], a[6], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[7], a[4], a[6], a[2]] - 
   (Sqrt[3]*G[a[4], a[7], a[6], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[7], a[6], a[6], a[2]])/2 - 
   (3*Sqrt[3]*G[a[4], a[7], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[18], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[18], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[5], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[5], a[2], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[2], a[4], a[1], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[2], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[2], a[5], a[4], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[4], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[5], a[4], a[2], a[1], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[4], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[4], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[4], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[5], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[5], a[5], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[5], a[18], a[2], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[18], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[2], a[2], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[2], a[18], a[2]] + 
   2*Sqrt[3]*G[a[6], a[2], a[4], a[5], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[4], a[18], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[5], a[4], a[2]] - 
   2*Sqrt[3]*G[a[6], a[2], a[5], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[5], a[18], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[6], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[6], a[18], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[7], a[4], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[7], a[18], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[18], a[4], a[2]] + 
   2*Sqrt[3]*G[a[6], a[2], a[18], a[5], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[18], a[18], a[2]] + 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[4], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[4], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[5], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[5], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[5], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[5], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[5], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[6], a[5], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[6], a[2], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[6], a[2], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[6], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[6], a[7], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[6], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[6], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[6], a[7], a[2], a[5], a[2]] - 
   (3*Sqrt[3]*G[a[6], a[7], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[7], a[4], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[5], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[6], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[6], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[7], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[7], a[4], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[7], a[5], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[7], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[7], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[18], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[18], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[6], a[18], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[1], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[4], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[1], a[7], a[7], a[2]] - 
   4*Sqrt[3]*G[a[7], a[1], a[7], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[10], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[1], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[2], a[2], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[2], a[2], a[5], a[2]] - 
   6*Sqrt[3]*G[a[7], a[2], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[10], a[3]] - 
   (3*Sqrt[3]*G[a[7], a[2], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[25], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[1], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[4], a[2], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[4], a[4], a[3]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[5], a[2]] - 
   6*Sqrt[3]*G[a[7], a[2], a[4], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[2], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[5], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[6], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[6], a[18], a[2]] - 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[2], a[7], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[2], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[2], a[7], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[7], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[7], a[22], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[7], a[25], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[10], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[10], a[3]] - 
   (Sqrt[3]*G[a[7], a[2], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[2], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[2], a[18], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[19], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[2], a[19], a[19], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[19], a[21], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[2], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[25], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[2], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[2], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[2], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[2], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[2], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[4], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[4], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[4], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[4], a[1], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[2], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[2], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[4], a[5], a[2]] + 
   Sqrt[3]*G[a[7], a[4], a[4], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[5], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[4], a[5], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[5], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[6], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[6], a[6], a[2]] - 
   (3*Sqrt[3]*G[a[7], a[4], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[5], a[4], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[5], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[5], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[5], a[5], a[4], a[2]] - 
   (Sqrt[3]*G[a[7], a[5], a[18], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[6], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[6], a[2], a[18], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[5], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[6], a[5], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[5], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[6], a[5], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[6], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[7], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[7], a[5], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[6], a[18], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[18], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[18], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[18], a[18], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[1], a[7], a[2]] - 
   4*Sqrt[3]*G[a[7], a[7], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[7], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[7], a[2], a[4], a[3]] + 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[6], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[2], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[7], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[2], a[21], a[2]])/2 - 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[22], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[25], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[10], a[3]] - 
   (Sqrt[3]*G[a[7], a[7], a[4], a[1], a[2]])/2 - 
   4*Sqrt[3]*G[a[7], a[7], a[4], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[5], a[4], a[2]])/2 + 
   (5*Sqrt[3]*G[a[7], a[7], a[6], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[6], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[6], a[5], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[6], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[6], a[18], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[1], a[2]] - 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[7], a[5], a[2]] + 
   (13*Sqrt[3]*G[a[7], a[7], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[20], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[12], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[12], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[12], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[12], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[13], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[13], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[13], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[13], a[2], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[14], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[14], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[14], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[14], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[15], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[15], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[15], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[15], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[18], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[7], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[19], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[20], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[7], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[22], a[2], a[2]] + 
   (3*Sqrt[3]*G[a[7], a[7], a[22], a[22], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[25], a[2], a[2]] - 
   (3*Sqrt[3]*G[a[7], a[7], a[25], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[31], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[31], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[31], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[1], a[3]] - 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[1], a[3]] + 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[2], a[3]] + 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[4], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[10], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[1], a[3]] - 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[1], a[3]] + 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[2], a[3]] + 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[4], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[10], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[2], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[2], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[2], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[2], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[4], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[4], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[12], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[12], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[12], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[12], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[12], a[2], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[12], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[3], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[12], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[12], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[12], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[12], a[7], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[9], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[15], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[13], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[13], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[13], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[13], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[13], a[2], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[13], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[3], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[13], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[13], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[13], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[13], a[7], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[9], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[15], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[3], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[14], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[14], a[4], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[14], a[4], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[14], a[4], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[14], a[4], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[14], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[14], a[7], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[14], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[14], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[14], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[15], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[3], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[15], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[15], a[4], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[15], a[4], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[15], a[4], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[15], a[4], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[15], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[15], a[7], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[15], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[15], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[15], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[15], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[18], a[5], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[18], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[19], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[19], a[19], a[19], a[2]] - 
   Sqrt[3]*G[a[7], a[19], a[19], a[21], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[20], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[20], a[2], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[7], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[7], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[19], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[20], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[19], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[20], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[20], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[19], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[21], a[19], a[19], a[2]] + 
   Sqrt[3]*G[a[7], a[21], a[19], a[21], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[22], a[7], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[22], a[7], a[22], a[2]] + 
   Sqrt[3]*G[a[7], a[22], a[22], a[2], a[2]] + 
   (Sqrt[3]*G[a[7], a[22], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[23], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[23], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[24], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[24], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[23], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[23], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[24], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[24], a[24], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[25], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[25], a[7], a[25], a[2]] - 
   Sqrt[3]*G[a[7], a[25], a[25], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[25], a[25], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[27], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[31], a[1], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[31], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[31], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[31], a[4], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[31], a[4], a[4], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[1], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[2], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[2], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[2], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[2], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[2], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[2], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[4], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[4], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[4], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[4], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[4], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[4], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[7], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[1], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[2], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[4], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[4], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[4], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[4], a[10], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[10], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[10], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[10], a[2]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[1], a[7], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[1], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[2], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[2], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[2], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[2], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[2], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[2], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[4], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[4], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[4], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[4], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[4], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[4], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[7], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[7], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[7], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[7], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[2], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[7], a[1], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[7], a[1], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[7], a[2], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[7], a[2], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[7], a[2], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[7], a[2], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[7], a[2], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[3], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[3], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[3], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[3], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[3], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[3], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[3], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[3], a[10], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[7], a[7], a[1], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[7], a[7], a[1], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[7], a[7], a[2], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[7], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[9], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[11], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[11], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[11], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[11], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[11], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[11], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[11], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[11], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[12], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[12], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[12], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[12], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[13], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[13], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[13], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[13], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[14], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[14], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[14], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[14], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[15], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[15], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[15], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[15], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[8], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[8], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[8], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[8], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[8], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[8], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[8], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[8], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[9], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[9], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[9], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[9], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[9], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[9], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[9], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[9], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[12], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[12], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[12], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[12], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[12], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[12], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[12], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[12], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[12], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[12], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[12], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[12], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[15], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[13], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[13], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[13], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[13], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[13], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[13], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[13], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[13], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[13], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[13], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[13], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[13], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[14], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[14], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[14], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[14], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[14], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[14], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[14], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[14], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[14], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[14], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[14], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[14], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[15], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[15], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[15], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[15], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[15], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[15], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[15], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[15], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[15], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[15], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[15], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[15], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[1], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[2], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[4], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[1], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[3], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[3], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[3], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[3], a[10], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[7], a[1], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[7], a[1], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[7], a[2], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[9], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[11], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[11], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[11], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[11], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[12], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[12], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[12], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[12], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[13], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[13], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[13], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[13], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[14], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[14], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[14], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[14], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[15], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[15], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[15], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[15], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[12], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[12], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[12], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[12], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[12], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[12], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[12], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[12], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[13], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[13], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[13], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[13], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[13], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[13], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[13], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[13], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[14], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[14], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[14], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[14], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[14], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[14], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[14], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[14], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[15], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[15], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[15], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[15], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[15], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[15], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[15], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[15], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[2], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[4], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[3], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[3], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[3], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[10], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[7], a[4], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[7], a[10], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[9], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[10], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[11], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[11], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[11], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[11], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[12], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[12], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[12], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[12], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[13], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[13], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[13], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[13], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[14], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[14], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[14], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[14], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[15], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[15], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[15], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[15], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[7], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[7], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[9], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[7], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[7], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[9], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[10], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[12], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[12], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[12], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[12], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[12], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[12], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[12], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[12], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[13], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[13], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[13], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[13], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[13], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[13], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[13], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[13], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[14], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[14], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[14], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[14], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[14], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[14], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[14], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[14], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[15], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[15], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[15], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[15], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[15], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[15], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[15], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[15], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[2], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[2], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[2], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[2], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[2], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[2], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[4], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[4], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[4], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[4], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[4], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[4], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[7], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[7], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[7], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[7], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[4], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[3], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[3], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[3], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[3], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[3], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[3], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[3], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[7], a[4], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[7], a[4], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[7], a[4], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[7], a[4], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[7], a[4], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[10], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[7], a[7], a[4], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[7], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[7], a[7], a[10], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[7], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[9], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[7], a[10], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[7], a[10], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[11], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[11], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[11], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[11], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[11], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[11], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[11], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[11], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[12], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[12], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[12], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[12], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[13], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[13], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[13], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[13], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[14], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[14], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[14], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[14], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[15], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[15], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[15], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[15], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[8], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[8], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[8], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[8], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[8], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[8], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[8], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[8], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[7], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[7], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[9], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[9], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[9], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[9], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[9], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[9], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[9], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[9], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[9], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[7], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[7], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[9], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[10], a[7], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[10], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[12], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[12], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[12], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[12], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[12], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[12], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[12], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[12], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[12], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[12], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[12], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[12], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[15], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[13], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[13], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[13], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[13], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[13], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[13], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[13], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[13], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[13], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[13], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[13], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[13], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[14], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[14], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[14], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[14], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[14], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[14], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[14], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[14], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[14], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[14], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[14], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[14], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[15], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[15], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[15], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[15], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[15], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[15], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[15], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[15], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[15], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[15], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[15], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[15], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[15], a[10], a[3]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[2], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[2], a[5], a[4], a[2]] + 
   (Sqrt[3]*G[a[18], a[2], a[18], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[4], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[4], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[5], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[18], a[5], a[4], a[2], a[2]] + 
   (Sqrt[3]*G[a[18], a[18], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[18], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[7], a[2], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[20], a[7], a[19], a[19], a[2]] + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[20], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[20], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[19], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[20], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[20], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[27], a[27], a[2]])/2 - 
   Sqrt[3]*G[a[22], a[2], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[22], a[2], a[7], a[2], a[2]] + 
   Sqrt[3]*G[a[22], a[2], a[7], a[22], a[2]] + 
   (Sqrt[3]*G[a[22], a[2], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[2], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[2], a[25], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[22], a[7], a[2], a[2], a[2]] + 
   Sqrt[3]*G[a[22], a[7], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[22], a[7], a[22], a[2], a[2]] + 
   (Sqrt[3]*G[a[22], a[22], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[22], a[25], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[22], a[25], a[2], a[2], a[2]] - 
   (Sqrt[3]*G[a[22], a[25], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[22], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[25], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[24], a[22], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[22], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[24], a[22], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[22], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[24], a[22], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[24], a[22], a[25], a[2]] + 
   2*Sqrt[3]*G[a[24], a[24], a[24], a[22], a[2]] - 
   2*Sqrt[3]*G[a[24], a[24], a[24], a[25], a[2]] + 
   Sqrt[3]*G[a[24], a[24], a[25], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[24], a[25], a[25], a[2]] - 
   2*Sqrt[3]*G[a[24], a[24], a[28], a[22], a[2]] + 
   2*Sqrt[3]*G[a[24], a[24], a[28], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[25], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[25], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[24], a[25], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[25], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[25], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[25], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[28], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[22], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[22], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[24], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[25], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[25], a[25], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[28], a[25], a[2]] + 
   Sqrt[3]*G[a[25], a[2], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[25], a[2], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[2], a[7], a[25], a[2]] - 
   (Sqrt[3]*G[a[25], a[2], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[2], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[2], a[25], a[22], a[2]])/2 + 
   2*Sqrt[3]*G[a[25], a[7], a[2], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[7], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[25], a[7], a[25], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[22], a[2], a[2], a[2]] - 
   (Sqrt[3]*G[a[25], a[22], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[22], a[22], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[25], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[25], a[2], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[25], a[22], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[28], a[2], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[28], a[2], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[28], a[2], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[2], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[28], a[22], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[22], a[2], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[22], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[22], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[24], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[22], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[28], a[24], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[28], a[24], a[24], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[24], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[28], a[24], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[24], a[28], a[25], a[2]] + 
   Sqrt[3]*G[a[28], a[25], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[25], a[2], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[25], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[25], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[24], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[24], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[28], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[28], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[29], a[29], a[29], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[29], a[30], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[29], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[30], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[30], a[29], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[29], a[30], a[30], a[29], a[2]] - 
   4*Sqrt[3]*G[a[29], a[30], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[30], a[29], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[30], a[29], a[29], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[30], a[29], a[30], a[29], a[2]] - 
   4*Sqrt[3]*G[a[30], a[29], a[30], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[30], a[30], a[29], a[29], a[2]] - 
   4*Sqrt[3]*G[a[30], a[30], a[29], a[30], a[2]] + 
   (4 - 4*Sqrt[3])*G[a[30], a[30], a[30], a[29], a[2]] - 
   (Sqrt[3]*G[a[31], a[1], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[1], a[2], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[1], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[1], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[1], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[31], a[2], a[1], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[2], a[1], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[2], a[1], a[4], a[2]] - 
   (Sqrt[3]*G[a[31], a[2], a[2], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[2], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[2], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[31], a[2], a[4], a[2], a[2]] - 
   2*Sqrt[3]*G[a[31], a[2], a[4], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[2], a[2], a[2]] - 
   2*Sqrt[3]*G[a[31], a[4], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[31], a[4], a[4], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[19], a[2]]*Log[4/3] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2]]*Log[4/3])/2 - 
   Sqrt[3]*G[a[7], a[19], a[19], a[2]]*Log[4/3] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2]]*Log[4/3])/2 + 
   ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi - Pi^2/(8*Sqrt[3]))*Log[4/3]^2 + 
   G[a[7], a[20], a[19], a[2]]*((-1/2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[3], a[1], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[3], a[10], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[7], a[31], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[11], a[1], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[11], a[10], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[31], a[4], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[31], a[2], a[4], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[31], a[4], a[2], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[3], a[1], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[2], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[4], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[4], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[4], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[4], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[7], a[31], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[2], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[4], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[4], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - 
     (Sqrt[3]*Log[4/3])/2) + G[a[7], a[31], a[1], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[20], a[19], a[19], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[31], a[1], a[2], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[31], a[2], a[1], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[3], a[1], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[7], a[1], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[7], a[10], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[10], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[1], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[7], a[1], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[7], a[10], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[10], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[7], a[3], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[3], a[10], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[11], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[11], a[10], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[13], a[3], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[13], a[3], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[13], a[11], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[13], a[11], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[14], a[3], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[14], a[3], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[14], a[11], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[14], a[11], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[12], a[3], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[12], a[3], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[12], a[11], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[12], a[11], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[15], a[3], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[15], a[3], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[15], a[11], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[15], a[11], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[12], a[3], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[12], a[3], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[12], a[11], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[12], a[11], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[15], a[3], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[15], a[3], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[15], a[11], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[15], a[11], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[13], a[3], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[13], a[3], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[13], a[11], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[13], a[11], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[14], a[3], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[14], a[3], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[14], a[11], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[14], a[11], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + Sqrt[3]*(-2 + Sqrt[2])*Log[3/2]^2 - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[2]]*Log[2])/2 + 
   (Sqrt[3]*G[a[7], a[5], a[4], a[2]]*Log[2])/2 + 
   Sqrt[3]*G[a[7], a[7], a[5], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[26], a[26], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[26], a[27], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[27], a[26], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[27], a[27], a[2]]*Log[2] - (2*Log[2]^4)/Sqrt[3] + 
   G[a[4], a[10], a[3]]*(-(Sqrt[3/2]*Log[4/3]) - Sqrt[3/2]*Log[3/2] + 
     Sqrt[3/2]*Log[2]) + G[a[10], a[1], a[2]]*(Log[4/3]/Sqrt[3] + 
     Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + G[a[10], a[2], a[2]]*
    (Log[4/3]/Sqrt[3] + Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + 
   G[a[10], a[4], a[2]]*(Log[4/3]/Sqrt[3] + Log[3/2]/Sqrt[3] - 
     Log[2]/Sqrt[3]) + G[a[10], a[10], a[2]]*(Log[4/3]/Sqrt[3] + 
     Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + G[a[10], a[7], a[2]]*
    ((-2*Log[4/3])/Sqrt[3] - (2*Log[3/2])/Sqrt[3] + (2*Log[2])/Sqrt[3]) + 
   G[a[7], a[12], a[3], a[2]]*((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[2]) + G[a[7], a[12], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 4*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[3], a[2]]*((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[2]) + G[a[7], a[13], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 4*Sqrt[3]*Log[2]) + 
   G[a[7], a[1], a[7], a[3]]*((-2*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4/3] + 
     3*Sqrt[3]*Log[3/2] - 3*Sqrt[3]*Log[2]) + G[a[7], a[7], a[1], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4/3] + 3*Sqrt[3]*Log[3/2] - 
     3*Sqrt[3]*Log[2]) + G[a[7], a[2], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2]) + G[a[4], a[5], a[5], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2]) + G[a[7], a[12], a[1], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[1], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[7], a[14], a[10], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[15], a[10], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[1], a[1], a[2]]*(2*Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + G[a[1], a[2], a[2]]*
    (2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[1], a[10], a[2]]*(2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[7], a[1], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[2], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[4], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[10], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[2], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[5], a[5], a[4], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[6], a[18], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[6], a[4], a[5], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[4], a[10], a[2]]*
    (Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - Sqrt[3]*Log[2]) + 
   G[a[7], a[7], a[10], a[3]]*(Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - 
     Sqrt[3]*Log[2]) + G[a[7], a[10], a[7], a[3]]*
    (Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - Sqrt[3]*Log[2]) + 
   G[a[4], a[4], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[4], a[18], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[4], a[18], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[5], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[5], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[6], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[7], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[6], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[7], a[6], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[18], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[4], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[18], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[4], a[10], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[1], a[2]]*
    ((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[2], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[4], a[2]]*
    ((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[10], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[5], a[18], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[4], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[18], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[18], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[6], a[5], a[2]]*
    (I*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[7], a[4], a[10], a[3]]*
    (-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[1], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[2], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[4], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[10], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[5], a[2], a[4], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[5], a[4], a[2], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[7], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[18], a[2], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[2], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[5], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[5], a[18], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[18], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[5], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[18], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[18], a[4], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[18], a[5], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[4], a[5], a[2]]*((3*I)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[12], a[1], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[13], a[1], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + 
   G[a[7], a[14], a[10], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[15], a[10], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + 
   G[a[7], a[7], a[10], a[2]]*(-(Sqrt[3]*Log[4/3]) - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[10], a[7], a[2]]*(-(Sqrt[3]*Log[4/3]) - 
     Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + G[a[7], a[6], a[18], a[2]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[1], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[2], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[4], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[10], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[2], a[1], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[4], a[2], a[5], a[2]]*
    (I*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2]) + G[a[7], a[4], a[5], a[2]]*
    (I*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2]) + G[a[7], a[12], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[12], a[11], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[2]) + G[a[7], a[13], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[11], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[2]) + G[a[7], a[1], a[7], a[2]]*
    ((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] - 3*Sqrt[3]*Log[3/2] + 
     3*Sqrt[3]*Log[2]) + G[a[7], a[7], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] - 3*Sqrt[3]*Log[3/2] + 
     3*Sqrt[3]*Log[2]) + G[a[1], a[7], a[2]]*(-4*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[3/2] + 4*Sqrt[3]*Log[2]) + G[a[2], a[1], a[3]]*
    ((-Sqrt[3/2] + Sqrt[3])*Log[4/3] + (-Sqrt[3/2] + Sqrt[3])*Log[3/2] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2]) + G[a[10], a[1], a[3]]*
    (Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + Sqrt[3]*(2/3 - 1/Sqrt[2])*
      Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[2]) + 
   G[a[10], a[2], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[4], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[10], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[7], a[3]]*((-4/Sqrt[3] + Sqrt[6])*Log[4/3] + 
     (-4/Sqrt[3] + Sqrt[6])*Log[3/2] + ((4 - 3*Sqrt[2])*Log[2])/Sqrt[3]) + 
   G[a[1], a[7], a[3]]*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2 + Sqrt[2])*Log[3/2] - Sqrt[3]*(2 + Sqrt[2])*Log[2]) + 
   G[a[12], a[3], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[3], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[11], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[1], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[15], a[7], a[10], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[2], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[12], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[13], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[14], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[15], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[4], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[12], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[13], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[14], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[15], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[2], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[12], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[13], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[14], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[15], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[4], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[12], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[13], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[14], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[15], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 
     (-2 + Sqrt[3])*Log[2]) + G[a[12], a[7], a[1], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[15], a[7], a[10], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[3], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[11], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[1], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[1], a[10], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[2], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[12], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[4], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[14], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[15], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[3], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[11], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[1], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[7], a[10], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[1], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[1], a[10], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[2], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[12], a[1], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[4], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[14], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[15], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 
     (2 + Sqrt[3])*Log[2]) + G[a[13], a[7], a[1], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[14], a[7], a[10], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[3], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[11], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[1], a[1], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[2], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[4], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[10], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[6], a[4], a[2]]*((Sqrt[3]*Pi^2)/4 - I*Sqrt[3]*Pi*Log[2]) + 
   G[a[4], a[5], a[2]]*(Sqrt[3]*Pi^2 - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[21], a[2]] - (4*I)*Sqrt[3]*Pi*Log[2] - 
     (5*Sqrt[3]*Log[2]^2)/2) + G[a[6], a[18], a[2]]*
    (Pi^2/Sqrt[3] - I*Sqrt[3]*Pi*Log[2] - (5*Sqrt[3]*Log[2]^2)/4) + 
   G[a[5], a[4], a[2]]*(Pi^2/(2*Sqrt[3]) - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[21], a[2]] - I*Sqrt[3]*Pi*Log[2] - 
     (5*Sqrt[3]*Log[2]^2)/4) + G[a[1], a[4], a[2]]*
    (-1/4*Pi^2/Sqrt[3] + 2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] + 
     (-2*Sqrt[3] + I*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*Log[2]^2)/2) + 
   G[a[20], a[26], a[2]]*(Pi^2/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   G[a[20], a[27], a[2]]*(Pi^2/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   G[a[7], a[18], a[2]]*(-(Pi^2/Sqrt[3]) + I*Sqrt[3]*Pi*Log[2] + 
     (5*Sqrt[3]*Log[2]^2)/4) + G[a[18], a[4], a[2]]*
    (-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2] + (5*Sqrt[3]*Log[2]^2)/4) + 
   G[a[4], a[18], a[2]]*(-1/4*(Sqrt[3]*Pi^2) + (Sqrt[3]*G[a[7], a[19], a[2]])/
      2 - (Sqrt[3]*G[a[7], a[21], a[2]])/2 + I*Sqrt[3]*Pi*Log[2] + 
     (5*Sqrt[3]*Log[2]^2)/4) - Sqrt[3]*(-2 + Sqrt[2])*Log[9/4] + 
   G[a[9], a[10], a[2]]*((-1 + I)*Sqrt[3]*Log[3/2] + 
     (1/2 - I/2)*Sqrt[3]*Log[9/4]) + G[a[8], a[10], a[2]]*
    ((-1 - I)*Sqrt[3]*Log[3/2] + (1/2 + I/2)*Sqrt[3]*Log[9/4]) + 
   G[a[9], a[10], a[3]]*(Sqrt[3]*((-1 - I) + Sqrt[2])*Log[3/2] - 
     (Sqrt[3]*((-1 - I) + Sqrt[2])*Log[9/4])/2) + 
   G[a[8], a[10], a[3]]*(Sqrt[3]*((-1 + I) + Sqrt[2])*Log[3/2] - 
     (Sqrt[3]*((-1 + I) + Sqrt[2])*Log[9/4])/2) + 
   ((I/4)*Pi*Log[9/8]*Log[3]^2)/Sqrt[3] - (3*Sqrt[3]*Log[3]^4)/8 + 
   G[a[7], a[14], a[8], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[14], a[9], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[15], a[8], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[15], a[9], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[12], a[8], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[12], a[9], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[13], a[8], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[13], a[9], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[2], a[3]]*(I*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3]) + G[a[7], a[9], a[2], a[3]]*
    (I*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[10], a[3]]*((-I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 
     (Sqrt[3]*Log[9/4])/2 - Sqrt[3]*Log[3]) + G[a[7], a[9], a[10], a[3]]*
    ((-I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - (Sqrt[3]*Log[9/4])/2 - 
     Sqrt[3]*Log[3]) + G[a[7], a[14], a[3], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[3], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[11], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[11], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[8], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[14], a[9], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[15], a[8], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[15], a[9], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[21], a[19], a[2]]*
    (-2*Sqrt[3]*Log[3/2] + Sqrt[3]*Log[3]) + G[a[7], a[3], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[7], a[3], a[3]]*((2*I)*Sqrt[3]*Pi + 
     3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[7], a[11], a[3]]*((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 
     6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + G[a[7], a[11], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[8], a[2], a[2]]*
    ((-I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[9], a[2], a[2]]*((-I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[3], a[7], a[2]]*((-4*I)*Sqrt[3]*Pi - 
     3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[7], a[3], a[2]]*((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 
     6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + G[a[7], a[7], a[11], a[2]]*
    ((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[11], a[7], a[2]]*
    ((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[8], a[10], a[2]]*
    (I*Sqrt[3]*Pi - 3*Sqrt[3]*Log[3/2] + (Sqrt[3]*Log[9/4])/2 + 
     Sqrt[3]*Log[3]) + G[a[7], a[9], a[10], a[2]]*
    (I*Sqrt[3]*Pi - 3*Sqrt[3]*Log[3/2] + (Sqrt[3]*Log[9/4])/2 + 
     Sqrt[3]*Log[3]) + G[a[3], a[7], a[7], a[2]]*((-2*I)*Sqrt[3]*Pi + 
     2*Sqrt[3]*Log[3]) + G[a[11], a[7], a[7], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[7], a[8], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[7], a[9], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[8], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[9], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[12], a[8], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[12], a[9], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[13], a[8], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[13], a[9], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[11], a[7], a[3]]*
    (2*Sqrt[6]*Log[4/3] - 4*Sqrt[6]*Log[2] + 2*Sqrt[6]*Log[3]) + 
   G[a[15], a[7], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[7], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[9], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[3], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[7], a[3], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[11], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[11], a[7], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[13], a[7], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3]) + G[a[13], a[7], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3]) + G[a[13], a[9], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[12], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[12], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[13], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[13], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[12], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[14], a[12], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[13], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[14], a[13], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[9], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[9], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[12], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[12], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[13], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[13], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[12], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[15], a[12], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[13], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[15], a[13], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[9], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[9], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[7], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3]) + G[a[12], a[7], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3]) + G[a[12], a[9], a[7], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[14], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[13], a[15], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[15], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[14], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[14], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[15], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[15], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[14], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[14], a[11], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[15], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[15], a[11], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9/4])/2 + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9/4])/2 + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[14], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[14], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[15], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[15], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[14], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[14], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[15], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[15], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[14], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[14], a[11], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[15], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[15], a[11], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9/4])/2 + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9/4])/2 + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[12], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[12], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[13], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[13], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[12], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[12], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[13], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[13], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[8], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[9], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[8], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[9], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[3], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3]) + G[a[15], a[7], a[3], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[11], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3]) + G[a[15], a[11], a[7], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[9], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[14], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[14], a[11], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[15], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[15], a[11], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[14], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[12], a[14], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[15], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[12], a[15], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[14], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[14], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[15], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[15], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[1], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[1], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9/4] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9/4] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[7], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3]) + G[a[12], a[7], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3]) + G[a[12], a[9], a[7], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[9], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[3], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[11], a[2]]*((2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[11], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[3]) + G[a[14], a[14], a[11], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[3]) + G[a[14], a[15], a[11], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[15], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[15], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[1], a[2]]*((-I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[1], a[2]]*((-I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9/4] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9/4] + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[7], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3]) + G[a[13], a[7], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3]) + G[a[13], a[9], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[12], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[13], a[12], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[13], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[13], a[13], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[12], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[12], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[13], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[13], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[8], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[9], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[8], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[9], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[3], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[3], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[11], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[3]) + G[a[14], a[11], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[9], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   Log[8/3]*((-(1/Sqrt[3]) + 1/Sqrt[6])*Pi^2 + 
     ((I/2)*(-2 + Sqrt[2])*Pi*Log[3])/Sqrt[3]) + 
   G[a[7], a[3], a[3]]*(-1/2*(Sqrt[3]*Pi^2) + Sqrt[3]*(-1 + Sqrt[2])*
      Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) - I*Sqrt[3]*Pi)*Log[3] + 
     (Sqrt[3]*Log[3]^2)/2 + Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[2]) + 
       (2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3])) + G[a[7], a[11], a[3]]*
    (-1/2*(Sqrt[3]*Pi^2) + Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-1 + Sqrt[2]) - I*Sqrt[3]*Pi)*Log[3] + (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[2]) + (2*I)*Sqrt[3]*Pi - 
       2*Sqrt[3]*Log[3])) + G[a[3], a[1], a[2]]*((-5*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + G[a[3], a[10], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + 
   G[a[11], a[1], a[2]]*((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - 
     (I/2)*Sqrt[3]*Pi*Log[3] + (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + G[a[11], a[10], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + 
   G[a[20], a[19], a[2]]*((5*Pi^2)/(8*Sqrt[3]) - Sqrt[3]*Log[2]^2 + 
     (I/2)*Sqrt[3]*Pi*Log[3] - (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3])) + 
   G[a[3], a[7], a[2]]*((Sqrt[3]*Pi^2)/2 + Sqrt[3]*(-2 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-2 + Sqrt[2]) + I*Sqrt[3]*Pi)*Log[3] - (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - (2*I)*Sqrt[3]*Pi + 
       2*Sqrt[3]*Log[3])) + G[a[11], a[7], a[2]]*((Sqrt[3]*Pi^2)/2 - 
     Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + (-(Sqrt[3]*(2 + Sqrt[2])) + 
       I*Sqrt[3]*Pi)*Log[3] - (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(2*Sqrt[3]*(2 + Sqrt[2]) - (2*I)*Sqrt[3]*Pi + 
       2*Sqrt[3]*Log[3])) + G[a[7], a[3], a[2]]*
    (Sqrt[3]*Pi^2 - Sqrt[3]*Log[4/3] + (-Sqrt[3] + (2*I)*Sqrt[3]*Pi)*Log[3] - 
     Sqrt[3]*Log[3]^2 + Log[2]*(2*Sqrt[3] - (4*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3])) + G[a[7], a[11], a[2]]*
    (Sqrt[3]*Pi^2 - Sqrt[3]*Log[4/3] + (-Sqrt[3] + (2*I)*Sqrt[3]*Pi)*Log[3] - 
     Sqrt[3]*Log[3]^2 + Log[2]*(2*Sqrt[3] - (4*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3])) + G[a[12], a[3], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[12], a[11], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[15], a[3], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + (-3 + 2*Sqrt[3])*Log[4/3] + 
     (-3 + 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*Log[3] + 
     ((-1 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(6 - 4*Sqrt[3] + 
       (2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[15], a[11], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + 
     (-3 + 2*Sqrt[3])*Log[4/3] + (-3 + 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*
      Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(6 - 4*Sqrt[3] + (2*I)*(-1 + Sqrt[3])*Pi + 
       (2 - 2*Sqrt[3])*Log[3])) + G[a[12], a[3], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (I/2)*(-2 + Sqrt[3])*Pi*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3])) + G[a[12], a[11], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (I/2)*(-2 + Sqrt[3])*Pi*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3])) + G[a[15], a[3], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(-2 + Sqrt[3])*Pi)*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3])) + 
   G[a[15], a[11], a[3]]*(((-2 + Sqrt[3])*Pi^2)/4 + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(-2 + Sqrt[3])*Pi)*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3])) + 
   G[a[13], a[3], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 - 
     I*(1 + Sqrt[3])*Pi*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3])) + 
   G[a[13], a[11], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 - 
     I*(1 + Sqrt[3])*Pi*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3])) + 
   G[a[14], a[3], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 + (3 + 2*Sqrt[3])*Log[4/3] + 
     (3 + 2*Sqrt[3] - I*(1 + Sqrt[3])*Pi)*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/
      2 + Log[2]*(-6 - 4*Sqrt[3] + (2*I)*(1 + Sqrt[3])*Pi - 
       2*(1 + Sqrt[3])*Log[3])) + G[a[14], a[11], a[2]]*
    (((-1 - Sqrt[3])*Pi^2)/2 + (3 + 2*Sqrt[3])*Log[4/3] + 
     (3 + 2*Sqrt[3] - I*(1 + Sqrt[3])*Pi)*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/
      2 + Log[2]*(-6 - 4*Sqrt[3] + (2*I)*(1 + Sqrt[3])*Pi - 
       2*(1 + Sqrt[3])*Log[3])) + G[a[13], a[3], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(2 + Sqrt[3])*Pi + 
       (2 + Sqrt[3])*Log[3])) + G[a[13], a[11], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(2 + Sqrt[3])*Pi + 
       (2 + Sqrt[3])*Log[3])) + G[a[14], a[3], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (-3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3])) + 
   G[a[14], a[11], a[3]]*(((2 + Sqrt[3])*Pi^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*
      Log[4/3] + (-3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3])) - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2]]*Log[4])/2 - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2]]*Log[4])/2 - 
   (3*Sqrt[3]*Pi^2*Log[4]^2)/4 + G[a[7], a[12], a[16], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[12], a[17], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[16], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[17], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[16], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[17], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[14], a[16], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[17], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[16], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[17], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[8], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[2] + Sqrt[3]*Log[3] - 
     (3*Sqrt[3]*Log[4])/2) + G[a[7], a[9], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[2] + Sqrt[3]*Log[3] - 
     (3*Sqrt[3]*Log[4])/2) + G[a[16], a[2], a[10], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + G[a[17], a[2], a[10], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + G[a[4], a[2], a[18], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[4], a[18], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[4], a[18], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[18], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[18], a[4], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[18], a[2], a[4], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[18], a[4], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + 
   G[a[8], a[1], a[2]]*((1 + I)*Sqrt[3]*Log[2] - (1/2 + I/2)*Sqrt[3]*
      Log[4]) + G[a[9], a[1], a[2]]*((1 - I)*Sqrt[3]*Log[2] - 
     (1/2 - I/2)*Sqrt[3]*Log[4]) + G[a[16], a[2], a[10], a[3]]*
    (-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + G[a[17], a[2], a[10], a[3]]*
    (-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[16], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[17], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[16], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[17], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[8], a[1], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[2] - Sqrt[3]*Log[3] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[9], a[1], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[12], a[16], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[12], a[17], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[16], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[17], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[16], a[4], a[3]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[17], a[4], a[3]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[9], a[1], a[3]]*
    (Sqrt[3]*((1 + I) - Sqrt[2])*Log[2] + 
     (Sqrt[3]*((-1 - I) + Sqrt[2])*Log[4])/2) + 
   G[a[8], a[1], a[3]]*(-(Sqrt[3]*((-1 + I) + Sqrt[2])*Log[2]) + 
     (Sqrt[3]*((-1 + I) + Sqrt[2])*Log[4])/2) + G[a[13], a[12], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[12], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[13], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[13], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[14], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[14], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[15], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[15], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[14], a[12], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[14], a[12], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[14], a[13], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[14], a[13], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[12], a[12], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[12], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[13], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[13], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[14], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[14], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[15], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[15], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[15], a[12], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[15], a[12], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[15], a[13], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[15], a[13], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[13], a[16], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[13], a[17], a[4], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[14], a[16], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[14], a[17], a[4], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[13], a[8], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2 + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[13], a[9], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2 + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[16], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[17], a[4], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[15], a[16], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[15], a[17], a[4], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[8], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2 + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[9], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2 + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[12], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[12], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[13], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[13], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[14], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[14], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[15], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[15], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[15], a[12], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[15], a[12], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[15], a[13], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[15], a[13], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[16], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[17], a[4], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[15], a[16], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[15], a[17], a[4], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[12], a[8], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[9], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[13], a[16], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[17], a[4], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4]) + G[a[14], a[16], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[14], a[17], a[4], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4]) + G[a[13], a[8], a[1], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[9], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3] + 
     (1 + Sqrt[3])*Log[4]) + G[a[13], a[12], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[12], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[13], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[13], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[14], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[14], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[15], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[15], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[14], a[12], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[14], a[12], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[14], a[13], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[14], a[13], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[5], a[2], a[2]]*
    (Pi^2/(8*Sqrt[3]) - 2*Sqrt[3]*G[a[7], a[7], a[3]] - 
     2*Sqrt[3]*G[a[7], a[12], a[2]] + Sqrt[3]*G[a[7], a[12], a[3]] - 
     2*Sqrt[3]*G[a[7], a[13], a[2]] + Sqrt[3]*G[a[7], a[13], a[3]] - 
     2*Sqrt[3]*G[a[7], a[14], a[2]] + Sqrt[3]*G[a[7], a[14], a[3]] - 
     2*Sqrt[3]*G[a[7], a[15], a[2]] + Sqrt[3]*G[a[7], a[15], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[12], a[7], a[2]] + (-2 + Sqrt[3])*
      G[a[12], a[7], a[3]] + (-1 + Sqrt[3])*G[a[12], a[12], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[12], a[3]] + (-1 + Sqrt[3])*
      G[a[12], a[13], a[2]] + (1 - Sqrt[3]/2)*G[a[12], a[13], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (2 + Sqrt[3])*G[a[13], a[7], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[12], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[12], a[3]] + (1 + Sqrt[3])*G[a[13], a[13], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[15], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*G[a[14], a[7], a[2]] + 
     (2 + Sqrt[3])*G[a[14], a[7], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[12], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3]] + 
     (1 + Sqrt[3])*G[a[14], a[13], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[13], a[3]] + (1 + Sqrt[3])*G[a[14], a[14], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[15], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*
      G[a[15], a[7], a[3]] + (-1 + Sqrt[3])*G[a[15], a[12], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[12], a[3]] + (-1 + Sqrt[3])*
      G[a[15], a[13], a[2]] + (1 - Sqrt[3]/2)*G[a[15], a[13], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]] + 
     Log[2]*(2*Sqrt[3]*(-1 + Sqrt[2]) + Sqrt[3]*Log[8/3]) + 
     (Sqrt[3] - Sqrt[6])*Log[4]) + G[a[6], a[5], a[2]]*
    ((-7*Pi^2)/(4*Sqrt[3]) + I*Sqrt[3]*Pi*Log[2] + (5*Sqrt[3]*Log[2]^2)/4 + 
     (I/2)*Sqrt[3]*Pi*Log[4]) + G[a[2], a[16], a[3]]*
    (-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[2], a[17], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[4], a[16], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[4], a[17], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[6], a[2]]*((((-5*I)/8)*Pi^3)/Sqrt[3] - 
     I*Sqrt[3]*Pi*G[a[7], a[2], a[3]] + I*Sqrt[3]*Pi*G[a[7], a[4], a[3]] + 
     I*Sqrt[3]*Pi*G[a[7], a[7], a[3]] - I*Sqrt[3]*Pi*G[a[7], a[8], a[3]] - 
     I*Sqrt[3]*Pi*G[a[7], a[9], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[7], a[12], a[2]] - I*Sqrt[3]*Pi*G[a[7], a[12], a[3]] + 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[13], a[2]] - I*Sqrt[3]*Pi*
      G[a[7], a[13], a[3]] - (2*I)*Sqrt[3]*Pi*G[a[7], a[16], a[2]] + 
     I*Sqrt[3]*Pi*G[a[7], a[16], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[17], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[17], a[3]] - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[12], a[2], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[12], a[2], a[3]] + (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[12], a[7], a[2]] - I*(-2 + Sqrt[3])*Pi*G[a[12], a[7], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[8], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[8], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[9], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[9], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[12], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[12], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[13], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[13], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[16], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[16], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[12], a[17], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[17], a[3]] - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[13], a[2], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[13], a[2], a[3]] + (2*I)*(1 + Sqrt[3])*Pi*
      G[a[13], a[7], a[2]] - I*(2 + Sqrt[3])*Pi*G[a[13], a[7], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[8], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[8], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[13], a[9], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[9], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[12], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[12], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[13], a[13], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[13], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[16], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[16], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[13], a[17], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[17], a[3]] - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[14], a[4], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[14], a[4], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[14], a[8], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[8], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[9], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[9], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[14], a[12], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[12], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[13], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[14], a[16], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[16], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[17], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[17], a[3]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[15], a[4], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[15], a[4], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[15], a[8], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[8], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[9], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[9], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[15], a[12], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[12], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[13], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[15], a[16], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[16], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[17], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[17], a[3]] + (2*I)*Sqrt[3]*Pi*G[a[16], a[2], a[2]] - 
     I*Sqrt[3]*Pi*G[a[16], a[2], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[16], a[4], a[2]] - I*Sqrt[3]*Pi*G[a[16], a[4], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[16], a[7], a[2]] + I*Sqrt[3]*Pi*
      G[a[16], a[7], a[3]] + (2*I)*Sqrt[3]*Pi*G[a[17], a[2], a[2]] - 
     I*Sqrt[3]*Pi*G[a[17], a[2], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[17], a[4], a[2]] - I*Sqrt[3]*Pi*G[a[17], a[4], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[17], a[7], a[2]] + I*Sqrt[3]*Pi*
      G[a[17], a[7], a[3]] - I*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[2] + 
     G[a[16], a[3]]*(-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2]) + 
     G[a[17], a[3]]*(-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2]) + 
     G[a[16], a[2]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     G[a[17], a[2]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[4] + G[a[7], a[3]]*
      (-1/4*(Sqrt[3]*Pi^2) - (2*I)*Sqrt[3]*Pi*Log[2] + 
       ((3*I)/2)*Sqrt[3]*Pi*Log[4]) + G[a[12], a[3]]*
      (((-2 + Sqrt[3])*Pi^2)/4 - (I/2)*(-2 + Sqrt[3])*Pi*Log[4]) + 
     G[a[12], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + I*(-1 + Sqrt[3])*Pi*Log[4]) + 
     G[a[13], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 + I*(1 + Sqrt[3])*Pi*Log[4]) + 
     G[a[13], a[3]]*(((2 + Sqrt[3])*Pi^2)/4 - (I/2)*(2 + Sqrt[3])*Pi*
        Log[4])) + ((I/16)*Pi^3*Log[16/3])/Sqrt[3] + 
   G[a[13], a[1], a[3]]*((5*Pi^2)/(24*(-2 + Sqrt[3])) - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] + (I/2)*(2 + Sqrt[3])*Pi*Log[2] + 
     (2 + Sqrt[3])*Log[2]^2 + ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4) + 
   G[a[12], a[1], a[3]]*((5*Pi^2)/(24*(2 + Sqrt[3])) - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + (I/2)*(-2 + Sqrt[3])*Pi*Log[2] + 
     (-2 + Sqrt[3])*Log[2]^2 + ((2 - Sqrt[3])*Log[3]*Log[16/3])/4) + 
   G[a[12], a[1], a[2]]*((5*(-1 + Sqrt[3])*Pi^2)/12 + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] - I*(-1 + Sqrt[3])*Pi*Log[2] + 
     (2 - 2*Sqrt[3])*Log[2]^2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2) + 
   G[a[13], a[1], a[2]]*((5*(1 + Sqrt[3])*Pi^2)/12 + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] - I*(1 + Sqrt[3])*Pi*Log[2] - 
     2*(1 + Sqrt[3])*Log[2]^2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2) + 
   G[a[7], a[1], a[2]]*((-5*Pi^2)/(4*Sqrt[3]) - Sqrt[3]*Log[4/3] + 
     (-Sqrt[3] - ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] + 2*Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3] + (I/2)*Sqrt[3]*Pi + 
       Sqrt[3]*Log[3]) + Log[3]*((I/2)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[16/3])/
        4)) + G[a[7], a[1], a[3]]*((5*Pi^2)/(4*Sqrt[3]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) + 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] - 2*Sqrt[3]*Log[2]^2 + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3] - Sqrt[6] - (I/2)*Sqrt[3]*Pi - 
       Sqrt[3]*Log[3]) + Log[3]*((-1/2*I)*Sqrt[3]*Pi + 
       (3*Sqrt[3]*Log[16/3])/4)) + (7*Log[6]^4)/(16*Sqrt[3]) + 
   Log[2]^3*(-(1/Sqrt[3]) + 1/Sqrt[6] - (((43*I)/4)*Pi)/Sqrt[3] + 
     (4*Log[3])/Sqrt[3] - (7*Log[6])/(4*Sqrt[3])) + 
   G[a[7], a[8], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3] - 
     2*Sqrt[3]*Log[6]) + G[a[7], a[9], a[4], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3] - 2*Sqrt[3]*Log[6]) + 
   G[a[7], a[8], a[4], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3] + 
     2*Sqrt[3]*Log[6]) + G[a[7], a[9], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3] + 2*Sqrt[3]*Log[6]) + 
   G[a[15], a[8], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3] + 
     (2 - 2*Sqrt[3])*Log[6]) + G[a[15], a[9], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3] + (2 - 2*Sqrt[3])*Log[6]) + 
   G[a[13], a[8], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[6]) + 
   G[a[13], a[9], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[6]) + 
   G[a[12], a[8], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2 + (2 - Sqrt[3])*Log[6]) + 
   G[a[12], a[9], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2 + (2 - Sqrt[3])*Log[6]) + 
   G[a[15], a[8], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3] + (-2 + Sqrt[3])*Log[6]) + 
   G[a[15], a[9], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3] + (-2 + Sqrt[3])*Log[6]) + 
   G[a[12], a[8], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3] + 2*(-1 + Sqrt[3])*Log[6]) + 
   G[a[12], a[9], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3] + 2*(-1 + Sqrt[3])*Log[6]) + 
   G[a[14], a[8], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3] - 
     2*(1 + Sqrt[3])*Log[6]) + G[a[14], a[9], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3] - 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[13], a[8], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[13], a[9], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[14], a[8], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3] + (2 + Sqrt[3])*Log[6]) + 
   G[a[14], a[9], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3] + (2 + Sqrt[3])*Log[6]) + 
   G[a[7], a[10], a[2]]*(-(Sqrt[3]*Log[4/3]) - Sqrt[3]*Log[3/2] + 
     (Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[2] + (I/2)*Sqrt[3]*Pi*Log[3] - 
     (I/2)*Sqrt[3]*Pi*Log[6]) + G[a[7], a[10], a[3]]*
    (Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + Sqrt[3]*(-1 + Sqrt[2])*Log[3/2] + 
     (Sqrt[3] - Sqrt[6] - (I/2)*Sqrt[3]*Pi)*Log[2] - 
     (I/2)*Sqrt[3]*Pi*Log[3] + (I/2)*Sqrt[3]*Pi*Log[6]) + 
   G[a[15], a[10], a[3]]*((-5*(-2 + Sqrt[3])*Pi^2)/24 + 
     (-2 + Sqrt[3])*Log[2]^2 + ((-2 + Sqrt[3])*Log[3]^2)/4 + 
     Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[6]) + G[a[15], a[10], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/12 + (2 - 2*Sqrt[3])*Log[2]^2 + 
     ((1 - Sqrt[3])*Log[3]^2)/2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       2*(-1 + Sqrt[3])*Log[3]) + I*(-1 + Sqrt[3])*Pi*Log[6]) + 
   G[a[14], a[10], a[2]]*((5*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*Log[2]^2 + ((-1 - Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
     I*(1 + Sqrt[3])*Pi*Log[6]) + G[a[14], a[10], a[3]]*
    ((-5*(2 + Sqrt[3])*Pi^2)/24 + (2 + Sqrt[3])*Log[2]^2 + 
     ((2 + Sqrt[3])*Log[3]^2)/4 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi + 
       (-2 - Sqrt[3])*Log[3]) - (I/2)*(2 + Sqrt[3])*Pi*Log[6]) + 
   G[a[7], a[19], a[2]]*(Pi^2/(4*Sqrt[3]) + 2*(-1 + Sqrt[3])*
      G[a[12], a[7], a[2]] + (2 - Sqrt[3])*G[a[12], a[7], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[12], a[8], a[2]] + (-2 + Sqrt[3])*
      G[a[12], a[8], a[3]] + (2 - 2*Sqrt[3])*G[a[12], a[9], a[2]] + 
     (-2 + Sqrt[3])*G[a[12], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[12], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[12], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[12], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] + 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (-2 - Sqrt[3])*G[a[13], a[7], a[3]] - 
     2*(1 + Sqrt[3])*G[a[13], a[8], a[2]] + (2 + Sqrt[3])*
      G[a[13], a[8], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[9], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[13], a[12], a[2]] + ((2 + Sqrt[3])*G[a[13], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[13], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[13], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[14], a[3]] + (1 + Sqrt[3])*G[a[13], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[7], a[2]] + (2 + Sqrt[3])*G[a[14], a[7], a[3]] + 
     2*(1 + Sqrt[3])*G[a[14], a[8], a[2]] + (-2 - Sqrt[3])*
      G[a[14], a[8], a[3]] + 2*(1 + Sqrt[3])*G[a[14], a[9], a[2]] + 
     (-2 - Sqrt[3])*G[a[14], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[14], a[12], a[2]] + ((2 + Sqrt[3])*G[a[14], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[14], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[14], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[15], a[8], a[2]] + (2 - Sqrt[3])*
      G[a[15], a[8], a[3]] + 2*(-1 + Sqrt[3])*G[a[15], a[9], a[2]] + 
     (2 - Sqrt[3])*G[a[15], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[15], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[15], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[15], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[15], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]] + (Sqrt[3]*G[a[18], a[4], a[2]])/
      2 + (3*Sqrt[3]*Log[2]^2)/4 + (Sqrt[3]*Log[3]^2)/2 - 
     (Sqrt[3]*Log[6]^2)/4) + G[a[7], a[21], a[2]]*
    (-1/2*(Sqrt[3]*G[a[18], a[4], a[2]]) - (3*Sqrt[3]*Log[2]^2)/4 - 
     (Sqrt[3]*Log[3]^2)/2 + (Sqrt[3]*Log[6]^2)/4) + 
   Log[4/3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - I*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
     ((-2 + Sqrt[2])*Pi^2)/(4*Sqrt[3]) + ((I/8)*Pi^3)/Sqrt[3] - 
     (3*Sqrt[3]*Pi^2*Log[3])/16 + Log[2]*(-4*Sqrt[3] - I*Sqrt[3]*Pi - 
       (I/4)*Sqrt[3]*Pi*Log[6])) + (-(1/Sqrt[3]) + 1/Sqrt[6] + 
     Pi^2/(288*(-2 + Sqrt[3])))*Log[8]^2 + G[a[16], a[2], a[2], a[2]]*
    (6*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[8]) + G[a[17], a[2], a[2], a[2]]*
    (6*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[8]) + G[a[16], a[2], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + 
   G[a[17], a[2], a[4], a[2]]*(4*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8]) + G[a[16], a[4], a[2], a[2]]*
    (2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + 
   G[a[17], a[4], a[2], a[2]]*(2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8]) + G[a[16], a[4], a[4], a[2]]*
    (3*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + G[a[17], a[4], a[4], a[2]]*
    (3*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + G[a[7], a[6], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - (Sqrt[3]*Log[8])/2) + G[a[16], a[2], a[2], a[3]]*
    (-3*Sqrt[3]*Log[2] + Sqrt[3]*Log[8]) + G[a[17], a[2], a[2], a[3]]*
    (-3*Sqrt[3]*Log[2] + Sqrt[3]*Log[8]) + G[a[16], a[4], a[4], a[3]]*
    ((-3*Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + G[a[17], a[4], a[4], a[3]]*
    ((-3*Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + G[a[16], a[4], a[2], a[3]]*
    (-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + Sqrt[3]*Log[8]) + 
   G[a[17], a[4], a[2], a[3]]*(-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + 
     Sqrt[3]*Log[8]) + G[a[16], a[2], a[4], a[3]]*
    (-2*Sqrt[3]*Log[2] - (Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + 
   G[a[17], a[2], a[4], a[3]]*(-2*Sqrt[3]*Log[2] - (Sqrt[3]*Log[4])/2 + 
     Sqrt[3]*Log[8]) + G[a[7], a[8], a[8], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[8], a[9], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[9], a[8], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[9], a[9], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[13], a[8], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9]) + G[a[13], a[8], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[9]) + 
   G[a[13], a[9], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9]) + G[a[13], a[9], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[9]) + 
   G[a[12], a[8], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9]) + G[a[12], a[8], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[9]) + 
   G[a[12], a[9], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9]) + G[a[12], a[9], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[9]) + 
   G[a[14], a[8], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[9]) + G[a[14], a[8], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[9]) + 
   G[a[14], a[9], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[9]) + G[a[14], a[9], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[9]) + 
   G[a[15], a[8], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[9]) + G[a[15], a[8], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[9]) + 
   G[a[15], a[9], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[9]) + G[a[15], a[9], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[9]) + 
   G[a[12], a[8], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9])/2) + G[a[12], a[8], a[9], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[9])/2) + 
   G[a[12], a[9], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9])/2) + G[a[12], a[9], a[9], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[9])/2) + 
   G[a[15], a[8], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[9]) + G[a[15], a[8], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[9]) + 
   G[a[15], a[9], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[9]) + G[a[15], a[9], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[9]) + 
   G[a[14], a[8], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[9]) + G[a[14], a[8], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[9]) + 
   G[a[14], a[9], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[9]) + G[a[14], a[9], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[9]) + 
   G[a[13], a[8], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9])/2) + G[a[13], a[8], a[9], a[3]]*
    (I*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[9])/2) + 
   G[a[13], a[9], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9])/2) + G[a[13], a[9], a[9], a[3]]*
    (I*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[9])/2) + 
   G[a[10], a[2]]*((-2*Log[4/3])/Sqrt[3] + Sqrt[3]*Log[3/2] + 
     (Sqrt[3] + (I*Pi)/Sqrt[3])*Log[2] - (2*Log[9/4])/Sqrt[3] + 
     (I*Pi*Log[3])/Sqrt[3] - Log[4]/Sqrt[3] - (I*Pi*Log[6])/Sqrt[3] - 
     Log[8]/Sqrt[3] + Log[32/3]/Sqrt[3]) + G[a[7], a[2], a[10], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 - 2*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4] + (3*Sqrt[3]*Log[8])/2 - (3*Sqrt[3]*Log[32/3])/2) + 
   G[a[7], a[2], a[10], a[3]]*(I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 + 
     2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4] - (3*Sqrt[3]*Log[8])/2 + 
     (3*Sqrt[3]*Log[32/3])/2) + G[a[10], a[3]]*
    ((-4/Sqrt[3] + Sqrt[6])*Log[4/3] + Sqrt[3]*(2 - 3/Sqrt[2])*Log[3/2] + 
     (Sqrt[3]*(2 - 3/Sqrt[2]) - ((I/2)*(-4 + 3*Sqrt[2])*Pi)/Sqrt[3])*Log[2] + 
     (-4/Sqrt[3] + Sqrt[6])*Log[9/4] - ((I/2)*(-4 + 3*Sqrt[2])*Pi*Log[3])/
      Sqrt[3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[4] + 
     ((I/2)*(-4 + 3*Sqrt[2])*Pi*Log[6])/Sqrt[3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[8] + Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[32/3]) + 
   G[a[2], a[10], a[3]]*((-Sqrt[3/2] + Sqrt[3])*Log[4/3] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[2] + (-Sqrt[3/2] + Sqrt[3])*Log[4] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[8] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[32/3]) + 
   G[a[13], a[2], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[8])/2 + (-1 - Sqrt[3]/2)*Log[32/3]) + 
   G[a[12], a[2], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[8])/2 + (1 - Sqrt[3]/2)*Log[32/3]) + 
   G[a[12], a[2], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[32/3]) + G[a[13], a[2], a[10], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[32/3]) + 
   G[a[3], a[2], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[4], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[7], a[2], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[7], a[4], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[2], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[4], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[7], a[2], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[7], a[4], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[7], a[3], a[2], a[2]]*((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
     6*Sqrt[3]*Log[2] - (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[4], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[2], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[4], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[11], a[2], a[3]]*(-(Sqrt[6]*Log[4/3]) + 
     4*Sqrt[6]*Log[2] - Sqrt[6]*Log[12]) + G[a[11], a[4], a[3]]*
    (-(Sqrt[6]*Log[4/3]) + 4*Sqrt[6]*Log[2] - Sqrt[6]*Log[12]) + 
   G[a[7], a[20], a[2]]*((7*Pi^2)/(8*Sqrt[3]) + (2 - 2*Sqrt[3])*
      G[a[12], a[7], a[2]] + (-2 + Sqrt[3])*G[a[12], a[7], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[12], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[12], a[3]] + (-1 + Sqrt[3])*G[a[12], a[13], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[13], a[3]] + (-1 + Sqrt[3])*
      G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*G[a[12], a[14], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[15], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[7], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[7], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[12], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[13], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[13], a[3]] + (1 + Sqrt[3])*G[a[13], a[14], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[15], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 
     2*(1 + Sqrt[3])*G[a[14], a[7], a[2]] + (2 + Sqrt[3])*
      G[a[14], a[7], a[3]] + (1 + Sqrt[3])*G[a[14], a[12], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[13], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3]] + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[12], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[12], a[3]] + (-1 + Sqrt[3])*G[a[15], a[13], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[13], a[3]] + (-1 + Sqrt[3])*
      G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*G[a[15], a[14], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[15], a[3]] + (Sqrt[3]*(-1 + 1/Sqrt[2]) - (I/2)*Sqrt[3]*Pi)*
      Log[4/3] - 2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + Sqrt[3]*Log[2]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[12]) + 
   G[a[14], a[3], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[12]) + G[a[14], a[3], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[12]) + 
   G[a[14], a[11], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[12]) + G[a[14], a[11], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[3], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[12]) + G[a[15], a[3], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[11], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[12]) + G[a[15], a[11], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[3], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[12]) + G[a[15], a[3], a[4], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[12]) + 
   G[a[15], a[11], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[12]) + G[a[15], a[11], a[4], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[12]) + 
   G[a[14], a[3], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[12]) + G[a[14], a[3], a[4], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[12]) + 
   G[a[14], a[11], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[12]) + G[a[14], a[11], a[4], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[12]) + 
   G[a[3], a[2], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] + 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (-Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[3], a[4], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] + 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (-Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[11], a[2], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] - 
     2*Sqrt[3]*(2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[11], a[4], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] - 
     2*Sqrt[3]*(2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[7], a[8], a[3]]*((-2*Pi^2)/Sqrt[3] - 2*Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*Log[4/3]^2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     I*Sqrt[3]*Pi*Log[12]) + G[a[7], a[9], a[3]]*((-2*Pi^2)/Sqrt[3] - 
     2*Sqrt[3]*G[a[7], a[19], a[2]] + Sqrt[3]*Log[4/3]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/2 + I*Sqrt[3]*Pi*Log[12]) + 
   G[a[12], a[8], a[3]]*((-2/3 + 1/Sqrt[3])*Pi^2 + 
     (1 - Sqrt[3]/2)*Log[4/3]^2 + ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + G[a[12], a[9], a[3]]*
    ((-2/3 + 1/Sqrt[3])*Pi^2 + (1 - Sqrt[3]/2)*Log[4/3]^2 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[15], a[8], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + ((-2 + Sqrt[3])*Log[4/3]^2)/
      2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(-2 + Sqrt[3])*Pi*
      Log[12]) + G[a[15], a[9], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + 
     ((-2 + Sqrt[3])*Log[4/3]^2)/2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + G[a[15], a[8], a[2]]*
    ((2*(-1 + Sqrt[3])*Pi^2)/3 + (1 - Sqrt[3])*Log[4/3]^2 + 
     ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - I*(-1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[15], a[9], a[2]]*((2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (1 - Sqrt[3])*Log[4/3]^2 + ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[12]) + G[a[12], a[8], a[2]]*
    ((-2*(-1 + Sqrt[3])*Pi^2)/3 + (-1 + Sqrt[3])*Log[4/3]^2 + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(-1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[12], a[9], a[2]]*((-2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (-1 + Sqrt[3])*Log[4/3]^2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     I*(-1 + Sqrt[3])*Pi*Log[12]) + G[a[14], a[8], a[2]]*
    ((2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*Log[4/3]^2 + 
     ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 - I*(1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[14], a[9], a[2]]*((2*(1 + Sqrt[3])*Pi^2)/3 + 
     (-1 - Sqrt[3])*Log[4/3]^2 + ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     I*(1 + Sqrt[3])*Pi*Log[12]) + G[a[13], a[8], a[2]]*
    ((-2*(1 + Sqrt[3])*Pi^2)/3 + (1 + Sqrt[3])*Log[4/3]^2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[13], a[9], a[2]]*((-2*(1 + Sqrt[3])*Pi^2)/3 + 
     (1 + Sqrt[3])*Log[4/3]^2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     I*(1 + Sqrt[3])*Pi*Log[12]) + G[a[13], a[8], a[3]]*
    ((2/3 + 1/Sqrt[3])*Pi^2 + (-1 - Sqrt[3]/2)*Log[4/3]^2 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[13], a[9], a[3]]*((2/3 + 1/Sqrt[3])*Pi^2 + 
     (-1 - Sqrt[3]/2)*Log[4/3]^2 + ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + G[a[14], a[8], a[3]]*
    ((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*Log[4/3]^2)/2 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[14], a[9], a[3]]*((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*Log[4/3]^2)/
      2 + ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(2 + Sqrt[3])*Pi*
      Log[12]) + Log[6]^3*(((-I)*Pi)/Sqrt[3] - Log[16]/(16*Sqrt[3])) + 
   Log[3]^3*(-1/4*(-2 + Sqrt[2])/Sqrt[3] + ((I/2)*Pi)/Sqrt[3] + 
     Log[16]/(16*Sqrt[3])) + G[a[3], a[2]]*(((I/8)*Pi^3)/Sqrt[3] + 
     Log[2]^2*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) - 
     (Log[3]^2*Log[64/3])/(4*Sqrt[3]) + Log[3]*(-1/8*Pi^2/Sqrt[3] + 
       ((I/4)*Pi*Log[64/3])/Sqrt[3])) + G[a[11], a[2]]*
    (((I/8)*Pi^3)/Sqrt[3] + Log[2]^2*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) - 
     (Log[3]^2*Log[64/3])/(4*Sqrt[3]) + Log[3]*(-1/8*Pi^2/Sqrt[3] + 
       ((I/4)*Pi*Log[64/3])/Sqrt[3])) + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[32] + 
   G[a[4], a[1], a[3]]*(-(Sqrt[3/2]*Log[4/3]) - Sqrt[3/2]*Log[24] + 
     Sqrt[3/2]*Log[32]) + G[a[4], a[1], a[2]]*(-1/4*Pi^2/Sqrt[3] + 
     Sqrt[3]*Log[4/3] + I*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2]^2)/2 + 
     Sqrt[3]*Log[24] - Sqrt[3]*Log[32]) + G[a[7], a[7], a[18], a[2]]*
    ((-I)*Sqrt[3]*Pi - (Sqrt[3]*Log[32])/2) + G[a[7], a[4], a[1], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[24])/2 - (Sqrt[3]*Log[32])/2) + 
   G[a[7], a[4], a[1], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[24])/2 + 
     (Sqrt[3]*Log[32])/2) + G[a[1], a[2]]*(-4*Sqrt[3]*Log[4/3] + 
     (-2*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[3/2] - Sqrt[3]*Log[3]^2 + 
     Log[2]*(-6*Sqrt[3] - (2*I)*Sqrt[3]*Pi + 4*Sqrt[3]*Log[3]) + 
     4*Sqrt[3]*Log[4] + Log[3]*((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[16/3]) - 
     2*Sqrt[3]*Log[24] + 2*Sqrt[3]*Log[32]) + 
   G[a[1], a[3]]*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*(2 + Sqrt[2])*Pi)*Log[3/2] + 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3]^2)/4 + 
     Log[2]*((3*Sqrt[3]*(2 + Sqrt[2]))/2 + (I/2)*Sqrt[3]*(2 + Sqrt[2])*Pi - 
       Sqrt[3]*(2 + Sqrt[2])*Log[3]) - Sqrt[3]*(2 + Sqrt[2])*Log[4] + 
     Log[3]*((-1/2*I)*Sqrt[3]*(2 + Sqrt[2])*Pi + 
       (Sqrt[3]*(2 + Sqrt[2])*Log[16/3])/4) + (Sqrt[3/2] + Sqrt[3])*Log[24] - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[32])/2) + G[a[14], a[4], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[24])/2 + 
     (-1 - Sqrt[3]/2)*Log[32]) + G[a[15], a[4], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[24])/2 + 
     (1 - Sqrt[3]/2)*Log[32]) + G[a[15], a[4], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[24] + (-1 + Sqrt[3])*Log[32]) + 
   G[a[14], a[4], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[24] + 
     (1 + Sqrt[3])*Log[32]) - (Pi^2*Log[9/2]*Log[64])/(48*Sqrt[3]) + 
   (Pi^2*Log[64]^2)/(48*Sqrt[3]) + Log[6]^2*((5*Pi^2)/(16*Sqrt[3]) + 
     ((I/8)*Pi*Log[64])/Sqrt[3]) + ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     ((I/8)*Pi^3)/Sqrt[3])*Log[96] + G[a[7], a[7], a[20], a[2]]*
    (((-3*I)/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[108])/2) + 
   ((I/8)*Pi^3*Log[162])/Sqrt[3] + G[a[3], a[2], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[2], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[4], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[2], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[2], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[4], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   (-(1/Sqrt[3]) + 1/Sqrt[6])*Pi^2*Log[288] - (Pi^2*Log[48]*Log[729])/
    (48*Sqrt[3]) + G[a[5], a[2]]*(((-1/8*I)*Pi^3)/Sqrt[3] - 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[7], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[12], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[12], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[13], a[2]] + I*Sqrt[3]*Pi*
      G[a[7], a[13], a[3]] - (2*I)*Sqrt[3]*Pi*G[a[7], a[14], a[2]] + 
     I*Sqrt[3]*Pi*G[a[7], a[14], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[15], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[15], a[3]] - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[12], a[7], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[12], a[7], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[12], a[12], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[12], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[13], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[12], a[14], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[14], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[15], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[15], a[3]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[13], a[7], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[13], a[7], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[13], a[12], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[12], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[13], a[14], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[14], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[15], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[15], a[3]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[14], a[7], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[14], a[7], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[14], a[12], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[12], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[14], a[14], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[14], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[15], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[15], a[3]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[15], a[7], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[15], a[7], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[15], a[12], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[12], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[13], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[15], a[14], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[14], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[15], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[15], a[3]] - (Sqrt[3]*Pi^2*Log[2])/2 + 
     G[a[7], a[3]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     G[a[12], a[3]]*(((2 - Sqrt[3])*Pi^2)/4 + I*(-2 + Sqrt[3])*Pi*Log[2]) + 
     G[a[15], a[3]]*(((2 - Sqrt[3])*Pi^2)/4 + I*(-2 + Sqrt[3])*Pi*Log[2]) + 
     G[a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/2 - (2*I)*(-1 + Sqrt[3])*Pi*
        Log[2]) + G[a[15], a[2]]*(((-1 + Sqrt[3])*Pi^2)/2 - 
       (2*I)*(-1 + Sqrt[3])*Pi*Log[2]) + G[a[13], a[2]]*
      (((1 + Sqrt[3])*Pi^2)/2 - (2*I)*(1 + Sqrt[3])*Pi*Log[2]) + 
     G[a[14], a[2]]*(((1 + Sqrt[3])*Pi^2)/2 - (2*I)*(1 + Sqrt[3])*Pi*
        Log[2]) + G[a[13], a[3]]*(((-2 - Sqrt[3])*Pi^2)/4 + 
       I*(2 + Sqrt[3])*Pi*Log[2]) + G[a[14], a[3]]*(((-2 - Sqrt[3])*Pi^2)/4 + 
       I*(2 + Sqrt[3])*Pi*Log[2]) + ((I/4)*Pi*Log[8/3]*Log[4096])/Sqrt[3]) + 
   Sqrt[3]*G[a[7], a[7], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[7], a[25], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[7], a[25], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[22], a[7], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (Sqrt[3]*G[a[22], a[22], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   Sqrt[3]*G[a[25], a[7], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[25], a[22], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   (Sqrt[3]*G[a[25], a[22], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (Sqrt[3]*G[a[25], a[22], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (Sqrt[3]*G[a[25], a[25], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I*Pi*Log[3/4 - 1/Sqrt[2]]^3)/Sqrt[3] + G[a[7], a[25], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) - Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]^2*(-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     (3*Sqrt[3]*Pi^2)/16 - ((-2 + Sqrt[2])*Log[64/3])/(4*Sqrt[3]) - 
     ((I/8)*Pi*Log[64])/Sqrt[3] + ((I/2)*Pi*Log[72])/Sqrt[3] - 
     (3*Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/4) + G[a[25], a[22], a[2]]*
    (-1/4*Pi^2/Sqrt[3] - (Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/2) + 
   G[a[22], a[25], a[2]]*(Pi^2/(4*Sqrt[3]) + (Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/
      2) + G[a[7], a[22], a[2]]*((5*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2) + ((3*I)/2)*Sqrt[3]*Pi*
    Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] + 
   (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^3)/Sqrt[3] + 
   (7*Log[3 - 2*Sqrt[2]]^4)/(16*Sqrt[3]) + G[a[7], a[7], a[22], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[7], a[22], a[2], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) + G[a[7], a[22], a[22], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[22], a[7], a[22], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) + G[a[22], a[25], a[2], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[25], a[7], a[2], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) - (7*Log[1 - (2*Sqrt[2])/3]^4)/
    (16*Sqrt[3]) + Log[3/4 - 1/Sqrt[2]]*
    (((-7*I)/4)*Sqrt[3]*Pi*Log[3 - 2*Sqrt[2]]^2 - (7*Log[3 - 2*Sqrt[2]]^3)/
      (4*Sqrt[3]) + (7*Log[1 - (2*Sqrt[2])/3]^3)/(4*Sqrt[3])) - 
   (Sqrt[3]*Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   3*Sqrt[3]*(-2 + Sqrt[2])*Log[776 - 448*Sqrt[3]] + 
   G[a[14], a[2], a[7], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[2], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[4], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[6] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[4], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[6] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[2], a[7], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[7], a[2], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[4], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[6] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[4], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[6] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[15], a[2], a[2], a[3]]*
    ((3*(-2 + Sqrt[3])*Log[2])/2 + (2 - Sqrt[3])*Log[8] + 
     (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[4], a[3]]*
    ((1 - Sqrt[3]/2)*Log[8] + (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (7*(-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[8] + (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[32/3])/2 + 
     (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[4], a[2]]*
    ((-1 + Sqrt[3])*Log[8] + (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (7 - 7*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[2], a[2]]*
    ((3 - 3*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[4], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[32/3] + (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + 
   7*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 - 2*Sqrt[3]] + 
   G[a[14], a[15], a[2], a[3]]*((-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + G[a[14], a[15], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[6])/2 + 
     (-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + G[a[15], a[15], a[2], a[3]]*
    ((1 - Sqrt[3]/2)*Log[2] + (1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[15], a[15], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[6])/2 + (1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[15], a[15], a[2], a[2]]*((-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[15], a[15], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[14], a[15], a[2], a[2]]*
    ((1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[14], a[15], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[7], a[7], a[13], a[2]]*
    (-4*Sqrt[3]*Log[3/2] - 4*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + 
   G[a[7], a[13], a[7], a[2]]*(-4*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[13], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[14], a[7], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[14], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[12], a[13], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[15], a[7], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[14], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[12], a[13], a[7], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[15], a[7], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[7], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[14], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[14], a[7], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[14], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[7], a[2]]*
    (-4*(1 + Sqrt[3])*Log[2] + 4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[4], a[2]]*(-4*(1 + Sqrt[3])*Log[2] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[2], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3/2] - 
     4*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[2], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3/2] - 
     4*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[7], a[3]]*
    (2*(2 + Sqrt[3])*Log[2] - 2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[4], a[3]]*(2*(2 + Sqrt[3])*Log[2] - 
     2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[2], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 2*(2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[8] - 2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[2], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 
     2*(2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[8] - 
     2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 2*Sqrt[3]*(-2 + Sqrt[2])*
    Log[2 - Sqrt[3]] - ((-2 + Sqrt[2])*Log[2 - Sqrt[3]]^3)/(8*Sqrt[3]) + 
   G[a[15], a[7], a[15], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[7], a[7], a[3]]*((-2*I)*(-2 + Sqrt[3])*Pi + 
     (4 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[14], a[15], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + 
   G[a[14], a[15], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[14], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[15], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[7], a[15], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[14], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[15], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[7], a[7], a[2]]*
    ((4*I)*(-1 + Sqrt[3])*Pi + 4*(-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[7], a[15], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[14], a[15], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[7], a[15], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + (I/12)*(-1 + Sqrt[3])*Pi^3)*
    Log[2*I + I*Sqrt[3]] + (Sqrt[3]*(-1 + 1/Sqrt[2]) + 
     ((1 - Sqrt[3])*Pi^2)/12)*Log[2*I + I*Sqrt[3]]^2 + 
   3*Sqrt[3]*(-2 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
   G[a[2], a[7], a[14], a[3]]*(Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + G[a[2], a[14], a[7], a[3]]*
    (Sqrt[3]*Log[14 - 8*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + 
   G[a[4], a[7], a[14], a[3]]*(Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + G[a[4], a[14], a[7], a[3]]*
    (Sqrt[3]*Log[14 - 8*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + 
   G[a[4], a[13], a[2]]*(-12*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     12*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[4], a[2]]*
    (-4*Sqrt[3]*Log[2] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[2], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[8] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[2], a[13], a[2]]*(-4*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[4], a[13], a[2]]*
    (-4*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[13], a[2]]*(2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[13], a[2]]*
    (2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[14], a[13], a[2]]*(2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[15], a[13], a[2]]*
    (2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[14], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[12], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[12], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[13], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[13], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[14], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[15], a[13], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[12], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[12], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[13], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[13], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[14], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[15], a[13], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[14], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[15], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[14], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[14], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[13], a[2], a[3]]*(2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[13], a[4], a[3]]*
    (2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[13], a[2], a[3]]*(2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[13], a[4], a[3]]*
    (2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[7], a[13], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[7], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[4], a[3]]*(2*Sqrt[3]*Log[2] + 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[2], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2] - Sqrt[3]*Log[8] + 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[4], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[2], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[4], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi - 
     (3*(2 + Sqrt[3])*Log[2])/2 + ((2 + Sqrt[3])*Log[24])/2 + 
     (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[14], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[14], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[2], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[4], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[2], a[3]]*((2 - Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (3 - (3*Sqrt[3])/2)*Log[2] + ((-2 + Sqrt[3])*Log[24])/2 + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[2], a[14], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[4], a[14], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[2], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[4], a[13], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[15], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[14], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[15], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[15], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[15], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[14], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[15], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[15], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[15], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[14], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[15], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[15], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[2], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     3*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[24] + 
     2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[14], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[14], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[15], a[2], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[15], a[4], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[15], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[14], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[15], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[15], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[4], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[2], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[4], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 3*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[24] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[2], a[13], a[2]]*(2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[14], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[14], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[2], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[4], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[7], a[7], a[2]]*
    (-4*(1 + Sqrt[3])*Log[3/2] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[4], a[2], a[2]]*(4*(1 + Sqrt[3])*Log[2] + 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[4], a[2]]*
    (4*(1 + Sqrt[3])*Log[2] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[2], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     3*(1 + Sqrt[3])*Log[2] - 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[8] + 
     (-1 - Sqrt[3])*Log[24] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[7], a[7], a[3]]*(2*(2 + Sqrt[3])*Log[3/2] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[2], a[3]]*
    (-2*(2 + Sqrt[3])*Log[2] - 2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[4], a[4], a[3]]*(-2*(2 + Sqrt[3])*Log[2] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 - 
     (3*(2 + Sqrt[3])*Log[2])/2 + (2 + Sqrt[3])*Log[8] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi - 2*(2 + Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + ((2 + Sqrt[3])*Log[24])/2 - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   (Sqrt[3]*(-1 + 1/Sqrt[2]) + ((-2 - Sqrt[3])*Pi^2)/16)*Log[16]*
    Log[2 + Sqrt[3]] + (-Sqrt[3/2] + Sqrt[3] + Pi^2/(2*Sqrt[3]))*
    Log[2 + Sqrt[3]]^2 + Log[2 + Sqrt[3]]^4/Sqrt[3] + 
   G[a[7], a[14], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[15], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[14], a[14], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[15], a[14], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[7], a[14], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[14], a[7], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[7], a[14], a[3]]*((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[14], a[7], a[3]]*((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[15], a[4], a[3]]*((Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[15], a[4], a[3]]*((Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[15], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + Sqrt[3]*Log[8] + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[15], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + Sqrt[3]*Log[8] + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[2], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[4], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[2], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[4], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[15], a[7], a[14], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[14], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + G[a[14], a[15], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[14], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + G[a[15], a[15], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + 
   G[a[15], a[7], a[14], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[14], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[15], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[14], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[14], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[14], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[15], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[7], a[2]]*((4*I)*(1 + Sqrt[3])*Pi + 
     4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[7], a[7], a[3]]*
    ((-2*I)*(2 + Sqrt[3])*Pi - 2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[14], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[14], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[7], a[13], a[3]]*(-(Sqrt[3]*G[a[7], a[19], a[2]]) + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[27], a[26], a[2]] + I*Sqrt[3]*Pi*Log[3/2] + 
     (3*Sqrt[3]*Log[2]^2)/2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     2*Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[14], a[3]]*((2*Pi^2)/Sqrt[3] + Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[27], a[26], a[2]] - (5*Sqrt[3]*Log[2]^2)/2 - 
     Sqrt[3]*Log[3]^2 + Log[2]*(Sqrt[3] - Sqrt[6] - (3*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3]) + Sqrt[3]*(-1 + Sqrt[2])*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]] - 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2) + G[a[7], a[13], a[2]]*
    (2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[3/2] - 3*Sqrt[3]*Log[2]^2 - 
     Sqrt[3]*Log[3]*Log[16/3] - 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2] + 
     Sqrt[3]*Log[16]*Log[2 + Sqrt[3]]) + G[a[7], a[14], a[2]]*
    ((-4*Pi^2)/Sqrt[3] - 2*Sqrt[3]*G[a[7], a[19], a[2]] - 
     2*Sqrt[3]*G[a[7], a[20], a[2]] + 2*Sqrt[3]*G[a[20], a[19], a[2]] - 
     2*Sqrt[3]*G[a[20], a[26], a[2]] - 2*Sqrt[3]*G[a[20], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + 5*Sqrt[3]*Log[2]^2 + 
     2*Sqrt[3]*Log[3]^2 + Log[2]*(Sqrt[3] + (6*I)*Sqrt[3]*Pi - 
       8*Sqrt[3]*Log[3]) - Sqrt[3]*Log[14 - 8*Sqrt[3]] - 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 - Sqrt[3]]^2 - 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     Sqrt[3]*Log[16]*Log[2 + Sqrt[3]]) + G[a[13], a[14], a[2]]*
    ((2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] - 
     (5*(1 + Sqrt[3])*Log[2]^2)/2 + (-1 - Sqrt[3])*Log[3]^2 + 
     Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[3]) + 
     (4 - 4*Sqrt[3])*Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + (4 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[13], a[2]]*((-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] + (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + (4 - 4*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (4 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[14], a[13], a[2]]*((-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] + (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 - 4*(3 + 2*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 
     4*(3 + 2*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[4], a[2]]*((8 - 8*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + (8 - 8*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[13], a[2], a[2]]*((7*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     (3*I)*(1 + Sqrt[3])*Pi*Log[2] + 2*(1 + Sqrt[3])*Log[2]^2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + (8 - 8*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (8 - 8*Sqrt[3])*Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3])*Log[16]*
      Log[2 + Sqrt[3]]) + G[a[15], a[13], a[2]]*
    ((1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[27], a[26], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     (3*(-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (12 - 8*Sqrt[3])*Log[4 - 2*Sqrt[3]] + ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + (12 - 8*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[12], a[14], a[2]]*((2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) - 4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 4*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[12], a[13], a[2]]*((1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] + (3*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 - 4*(1 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[7], a[3]]*((-2 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (2 + Sqrt[3])*G[a[20], a[26], a[2]] + (2 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-2 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(2 + Sqrt[3])*Pi*Log[3/2] + (3*(2 + Sqrt[3])*Log[2]^2)/2 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/2 + 2*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 + 
     2*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3]/2)*Log[16]*
      Log[2 + Sqrt[3]]) + G[a[14], a[7], a[3]]*((2*(2 + Sqrt[3])*Pi^2)/3 + 
     (-2 - Sqrt[3])*G[a[20], a[19], a[2]] + (2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(2 + Sqrt[3])*Log[2]^2)/2 + 
     (-2 - Sqrt[3])*Log[3]^2 + Log[2]*(-6 - 2*Sqrt[3] - Sqrt[6] - 
       (3*I)*(2 + Sqrt[3])*Pi + 4*(2 + Sqrt[3])*Log[3]) + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[14 - 8*Sqrt[3]] + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2*(7/4 + Sqrt[3])] + (6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[12], a[14], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + (5*(-2 + Sqrt[3])*Log[2]^2)/
      4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + 2*(2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 2*(2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[12], a[13], a[3]]*(((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[15], a[13], a[3]]*(((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*G[a[20], a[19], a[2]] - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]] - 2*(1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + 2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] - 
     (2*I)*(1 + Sqrt[3])*Pi*Log[3/2] - 3*(1 + Sqrt[3])*Log[2]^2 + 
     (-1 - Sqrt[3])*Log[3]*Log[16/3] + (4 - 4*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + (4 - 4*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[2]]*((-4*(1 + Sqrt[3])*Pi^2)/3 + 
     2*(1 + Sqrt[3])*G[a[20], a[19], a[2]] - 2*(1 + Sqrt[3])*
      G[a[20], a[26], a[2]] - 2*(1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + 5*(1 + Sqrt[3])*Log[2]^2 + 
     2*(1 + Sqrt[3])*Log[3]^2 + Log[2]*(6 + 4*Sqrt[3] + 
       (6*I)*(1 + Sqrt[3])*Pi - 8*(1 + Sqrt[3])*Log[3]) + 
     (-6 - 4*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-6 - 4*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (-6 - 4*Sqrt[3])*Log[2*(7/4 + Sqrt[3])] + (-6 - 4*Sqrt[3])*
      Log[2 + Sqrt[3]] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[13], a[14], a[3]]*((-2/3 - 1/Sqrt[3])*Pi^2 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + (5*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + 2*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 2*(-2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[13], a[3]]*(((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[14], a[13], a[3]]*(((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[4], a[3]]*(4*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 4*(-2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[2], a[3]]*((7*Pi^2)/(24*(-2 + Sqrt[3])) + 
     (2 + Sqrt[3])*G[a[27], a[26], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - 
     ((3*I)/2)*(2 + Sqrt[3])*Pi*Log[2] + (-2 - Sqrt[3])*Log[2]^2 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 4*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     4*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[16], a[7], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (4*I)*Sqrt[3]*Pi*Log[2] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[7], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (4*I)*Sqrt[3]*Pi*Log[2] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[7], a[16], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (-6*Sqrt[3] + (4*I)*Sqrt[3]*Pi)*
      Log[2] + 3*Sqrt[3]*Log[4] - Sqrt[3]*Log[2 - Sqrt[3]]^2 - 
     Sqrt[3]*Log[2 + Sqrt[3]]^2) + G[a[7], a[17], a[2]]*
    (-2*Sqrt[3]*G[a[26], a[27], a[2]] - 2*Sqrt[3]*G[a[27], a[26], a[2]] + 
     (-6*Sqrt[3] + (4*I)*Sqrt[3]*Pi)*Log[2] + 3*Sqrt[3]*Log[4] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[16], a[2], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     Log[2]*((2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[2], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     Log[2]*((2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[4], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     (Sqrt[6] - Sqrt[15])*Log[4] + Log[2]*(-2*Sqrt[6] + 2*Sqrt[15] + 
       (2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/
      2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[4], a[3]]*
    (-(Sqrt[3]*G[a[26], a[27], a[2]]) - Sqrt[3]*G[a[27], a[26], a[2]] + 
     Sqrt[3]*Log[2]^2 + (Sqrt[6] + Sqrt[15])*Log[4] + 
     Log[2]*(-2*(Sqrt[6] + Sqrt[15]) + (2*I)*Sqrt[3]*Pi - 
       (Sqrt[3]*Log[4])/2) - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[7], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[17], a[7], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[7], a[16], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] + 
     (6*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[2] - 3*Sqrt[3]*Log[4] + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[7], a[17], a[3]]*(Sqrt[3]*G[a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[2]] + (6*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[2] - 
     3*Sqrt[3]*Log[4] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[2], a[2]]*
    (2*Sqrt[3]*G[a[26], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     2*Sqrt[3]*Log[2]^2 + Log[2]*((-4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[2], a[2]]*(2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] - 2*Sqrt[3]*Log[2]^2 + 
     Log[2]*((-4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[4], a[2]]*(2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] - 2*Sqrt[3]*Log[2]^2 + 
     Sqrt[3]*(-1 + Sqrt[5])*Log[4] + Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[5]) - 
       (4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + Sqrt[3]*Log[2 - Sqrt[3]]^2 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2) + G[a[16], a[4], a[2]]*
    (2*Sqrt[3]*G[a[26], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     2*Sqrt[3]*Log[2]^2 - Sqrt[3]*(1 + Sqrt[5])*Log[4] + 
     Log[2]*(2*Sqrt[3]*(1 + Sqrt[5]) - (4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[14], a[16], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (6 + 2*Sqrt[3] + Sqrt[6] + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[14], a[17], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (6 + 2*Sqrt[3] + Sqrt[6] + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[13], a[16], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (2*(-4 - Sqrt[3] + Sqrt[6]) + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (4 + Sqrt[3] - Sqrt[6])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[13], a[17], a[3]]*
    ((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(-4 - Sqrt[3] + Sqrt[6]) + 
       I*(2 + Sqrt[3])*Pi)*Log[2] + (4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[15], a[16], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (-6 + 2*Sqrt[3] + Sqrt[6] + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (3 - Sqrt[3/2] - Sqrt[3])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[15], a[17], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (-6 + 2*Sqrt[3] + Sqrt[6] + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (3 - Sqrt[3/2] - Sqrt[3])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[16], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(4 - Sqrt[3] + Sqrt[6]) + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (-4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[17], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(4 - Sqrt[3] + Sqrt[6]) + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (-4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[16], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-8 - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     4*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[12], a[17], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-8 - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     4*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[15], a[16], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (6 - 4*Sqrt[3] - (2*I)*(-1 + Sqrt[3])*Pi)*
      Log[2] + (-3 + 2*Sqrt[3])*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[15], a[17], a[2]]*((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[27], a[26], a[2]] + 
     (6 - 4*Sqrt[3] - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     (-3 + 2*Sqrt[3])*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[13], a[16], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (8 - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] - 
     4*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[13], a[17], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (8 - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] - 
     4*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[14], a[16], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-6 - 4*Sqrt[3] - (2*I)*(1 + Sqrt[3])*Pi)*
      Log[2] + (3 + 2*Sqrt[3])*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[14], a[17], a[2]]*((1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[27], a[26], a[2]] + 
     (-6 - 4*Sqrt[3] - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] + 
     (3 + 2*Sqrt[3])*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[3]]*((-I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] - I*Sqrt[3]*Pi*G[a[4], a[6], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - (Sqrt[3]*G[a[26], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[27], a[26], a[2]])/2 + Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] + Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] - 
     I*Sqrt[3]*Pi*Log[3/2]*Log[2] + Sqrt[3]*(-1 - Sqrt[2] + Sqrt[5])*
      Log[2]^2 + (2*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5]) + 
       (I/2)*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5]) - 
       I*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Pi + (Sqrt[3]*Pi^2)/2 + 
       (Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Log[4])/2) - 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(4*Sqrt[3]) + 
     Log[64]*(-1/16*Pi^2/Sqrt[3] - ((I/4)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] + 
       Log[2*I + I*Sqrt[3]]^2/(4*Sqrt[3])) - Log[2 + Sqrt[3]]^3/
      (4*Sqrt[3])) + G[a[16], a[3]]*((-I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] - I*Sqrt[3]*Pi*G[a[4], a[6], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - (Sqrt[3]*G[a[26], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[27], a[26], a[2]])/2 + Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] + Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] - 
     I*Sqrt[3]*Pi*Log[3/2]*Log[2] - Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*
      Log[2]^2 + (2*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5]) + 
       (I/2)*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5]) - 
       I*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Pi + (Sqrt[3]*Pi^2)/2 + 
       (Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Log[4])/2) - 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(4*Sqrt[3]) + 
     Log[64]*(-1/16*Pi^2/Sqrt[3] - ((I/4)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] + 
       Log[2*I + I*Sqrt[3]]^2/(4*Sqrt[3])) - Log[2 + Sqrt[3]]^3/
      (4*Sqrt[3])) + G[a[17], a[2]]*((2*I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + (2*I)*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + (2*I)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[6], a[2]] + Sqrt[3]*G[a[26], a[26], a[27], 
       a[2]] + Sqrt[3]*G[a[26], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[26], a[27], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[27], a[26], a[2]] - 2*Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] - 2*Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] + 
     (2*I)*Sqrt[3]*Pi*Log[3/2]*Log[2] - Sqrt[3]*(-3 + Sqrt[5])*Log[2]^2 + 
     (2*Sqrt[3]*(-3 + Sqrt[5]) + (I/2)*Sqrt[3]*(-3 + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(-3 + Sqrt[5]) - I*Sqrt[3]*(-3 + Sqrt[5])*Pi - 
       Sqrt[3]*Pi^2 + (Sqrt[3]*(-3 + Sqrt[5])*Log[4])/2) + 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(2*Sqrt[3]) + 
     Log[64]*(Pi^2/(8*Sqrt[3]) + ((I/2)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] - 
       Log[2*I + I*Sqrt[3]]^2/(2*Sqrt[3])) + Log[2 + Sqrt[3]]^3/
      (2*Sqrt[3])) + G[a[16], a[2]]*((2*I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + (2*I)*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + (2*I)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[6], a[2]] + Sqrt[3]*G[a[26], a[26], a[27], 
       a[2]] + Sqrt[3]*G[a[26], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[26], a[27], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[27], a[26], a[2]] - 2*Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] - 2*Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] + 
     (2*I)*Sqrt[3]*Pi*Log[3/2]*Log[2] + Sqrt[3]*(3 + Sqrt[5])*Log[2]^2 + 
     (-2*Sqrt[3]*(3 + Sqrt[5]) - (I/2)*Sqrt[3]*(3 + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(4*Sqrt[3]*(3 + Sqrt[5]) + I*Sqrt[3]*(3 + Sqrt[5])*Pi - 
       Sqrt[3]*Pi^2 - (Sqrt[3]*(3 + Sqrt[5])*Log[4])/2) + 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(2*Sqrt[3]) + 
     Log[64]*(Pi^2/(8*Sqrt[3]) + ((I/2)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] - 
       Log[2*I + I*Sqrt[3]]^2/(2*Sqrt[3])) + Log[2 + Sqrt[3]]^3/
      (2*Sqrt[3])) + G[a[7], a[7], a[12], a[2]]*(-4*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[7], a[2]]*
    (-4*Sqrt[3]*Log[3/2] - 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[7], a[15], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[2 - Sqrt[3]] - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[7], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[2 - Sqrt[3]] - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[4], a[3]]*(2*Sqrt[3]*Log[2] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[2], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2] - Sqrt[3]*Log[8] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[15], a[3]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[15], a[15], a[3]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[12], a[12], a[3]]*
    (-(Sqrt[3]*Log[3/2]) - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[12], a[3]]*(-(Sqrt[3]*Log[3/2]) - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[12], a[3]]*
    (-(Sqrt[3]*Log[3/2]) - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[12], a[3]]*(-(Sqrt[3]*Log[3/2]) - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[15], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[2] - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[15], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/
      2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[15], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/
      2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[7], a[12], a[3]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[7], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[12], a[2]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[12], a[2]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[12], a[2]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[12], a[2]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[15], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[2], a[2]]*
    ((-7*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[4], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (9*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[6])/2 + 
     (3*Sqrt[3]*Log[24])/2 - (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[15], a[3]]*
    ((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + Sqrt[3]*Log[2 - Sqrt[3]] + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[7], a[3]]*
    ((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + Sqrt[3]*Log[2 - Sqrt[3]] + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[4], a[2]]*
    (-4*Sqrt[3]*Log[2] + 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[2], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[8] + 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[7], a[2]]*((4 - 4*Sqrt[3])*Log[3/2] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[2], a[2]]*
    (4*(-1 + Sqrt[3])*Log[2] + (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[4], a[2]]*(4*(-1 + Sqrt[3])*Log[2] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[2], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 3*(-1 + Sqrt[3])*Log[2] + 
     (2 - 2*Sqrt[3])*Log[8] + (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     4*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[8] + (1 - Sqrt[3])*Log[24] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[7], a[3]]*
    (-6*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[3] + (2 + Sqrt[3])*
      Log[2 - Sqrt[3]] + 3*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (-2 + Sqrt[3])*Log[2 + Sqrt[3]] + (6 - 3*Sqrt[3])*
      Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     3*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[24] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[7], a[3]]*
    (2*(-2 + Sqrt[3])*Log[2] + (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[4], a[3]]*(2*(-2 + Sqrt[3])*Log[2] + 
     (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[2], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 2*(-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[8] + (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[2], a[3]]*(I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 
     2*(-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[8] + 
     (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[7], a[12], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[7], a[12], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[7], a[15], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[13], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[14], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[13], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[14], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[15], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[13], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[14], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[13], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[13], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[14], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[13], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[14], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[15], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[13], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[14], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[13], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[12], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[7], a[12], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[15], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[13], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[14], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[15], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[12], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[15], a[13], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[14], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[15], a[15], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[12], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[13], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[14], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[15], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[12], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[13], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[12], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2], a[3]]*((2 - Sqrt[3])*Log[2] + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (3 - (3*Sqrt[3])/2)*Log[2] + ((-2 + Sqrt[3])*Log[24])/2 + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[7], a[3]]*
    (2*(-2 + Sqrt[3])*Log[3/2] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[2], a[3]]*((4 - 2*Sqrt[3])*Log[2] + 
     2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[4], a[3]]*
    ((4 - 2*Sqrt[3])*Log[2] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (3 - (3*Sqrt[3])/2)*Log[2] + 
     (-2 + Sqrt[3])*Log[8] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (4 - 2*Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[8])/2 + 
     ((-2 + Sqrt[3])*Log[24])/2 + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[12], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[7], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[7], a[12], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[7], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[15], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[7], a[2]]*((4 - 4*Sqrt[3])*Log[2] + 
     4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[4], a[2]]*
    ((4 - 4*Sqrt[3])*Log[2] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (4 - 4*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[8] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[2], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (4 - 4*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[8] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[4], a[2]]*(2*(1 + Sqrt[3])*Log[2] - 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[4], a[2]]*(2*(1 + Sqrt[3])*Log[2] - 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 3*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[24] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[7], a[12], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[7], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[7], a[12], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[7], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[7], a[15], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[13], a[13], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[14], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[13], a[15], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[12], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[14], a[13], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[14], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[14], a[15], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[12], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[13], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[14], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[15], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[12], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[13], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[12], a[4], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[4], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[8])/2 + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[8])/2 + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi - (3*(2 + Sqrt[3])*Log[2])/2 + 
     ((2 + Sqrt[3])*Log[24])/2 + (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   Log[2 - Sqrt[3]]^2*(-1/12*Pi^2 + ((-2 + Sqrt[2])*Log[(2 - Sqrt[3])/64])/
      (4*Sqrt[3]) + ((-2 + Sqrt[2])*Log[64*(2 + Sqrt[3])])/(8*Sqrt[3])) + 
   4*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 + 2*Sqrt[3]] + 
   G[a[7], a[14], a[2], a[2]]*((-7*Sqrt[3]*Log[2])/2 - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[14], a[4], a[2]]*((-2*I)*Sqrt[3]*Pi - (9*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[6])/2 + (3*Sqrt[3]*Log[24])/2 - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[2], a[14], a[2]]*(-1/2*(Sqrt[3]*Log[14 - 8*Sqrt[3]]) - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[7], a[4], a[14], a[2]]*
    (-1/2*(Sqrt[3]*Log[14 - 8*Sqrt[3]]) - 3*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[2], a[14], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[2], a[15], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[4], a[14], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[4], a[15], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[14], a[2], a[3]]*((5*Sqrt[3]*Log[2])/2 + 
     Sqrt[3]*Log[14 - 8*Sqrt[3]] + 3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[7], a[14], a[4], a[3]]*
    (I*Sqrt[3]*Pi + (9*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[6])/2 - 
     (3*Sqrt[3]*Log[24])/2 + Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[2], a[14], a[3]]*((3*Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[4], a[14], a[3]]*((3*Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[14], a[14], a[2]]*((2*(1 + Sqrt[3])*Pi^2)/3 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-1 - Sqrt[3])*Log[3]^2 + Log[2]*(-3 - 2*Sqrt[3] - 
       (3*I)*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[3]) + 
     (-3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + (-3 - 2*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (3 + 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2]]*
    ((2*(-1 + Sqrt[3])*Pi^2)/3 + (1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (1 - Sqrt[3])*G[a[27], a[26], a[2]] - 
     (5*(-1 + Sqrt[3])*Log[2]^2)/2 + (1 - Sqrt[3])*Log[3]^2 + 
     Log[2]*(3 - 2*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) + (3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + (3 - 2*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-3 + 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[2], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[2] + (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[14], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[6])/2 + (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[2], a[14], a[3]]*((-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[4], a[14], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2], a[3]]*
    ((1 - Sqrt[3]/2)*Log[2] + (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[14], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[6])/2 + (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[2], a[14], a[3]]*((1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + 
     (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[4], a[14], a[3]]*
    ((1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2], a[2]]*
    ((-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[14], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[2], a[14], a[2]]*
    ((-1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[4], a[14], a[2]]*
    ((-1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[2], a[2]]*
    ((1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[14], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[2], a[14], a[2]]*
    ((1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[4], a[14], a[2]]*
    ((1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[3]]*
    ((2/3 - 1/Sqrt[3])*Pi^2 + ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + 
     (5*(-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(-3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[3]]*
    ((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + 
     (5*(2 + Sqrt[3])*Log[2]^2)/4 + ((2 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[4], a[13], a[3]]*
    (Sqrt[3]*Log[2]^2 + 6*Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     6*Sqrt[6]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (Sqrt[3]*Log[4]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[2], a[13], a[3]]*(Sqrt[3]*Log[2]^2 + 6*Sqrt[3]*(-2 + Sqrt[2])*
      Log[4 - 2*Sqrt[3]] + 6*Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (Sqrt[3]*Log[4]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[13], a[3]]*(((I/12)*Pi^3)/(-2 + Sqrt[3]) - I*(2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + I*(2 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (2 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + (-2 - Sqrt[3])*
      G[a[4], a[5], a[2], a[2]] + (2 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[5], a[2], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[6], a[6], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[1], a[2], a[2]])/2 + 
     (2 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[2], a[1], a[2]] + (3*(2 + Sqrt[3])*G[a[7], a[7], a[1], a[2]])/
      2 + (-1 - Sqrt[3]/2)*G[a[7], a[7], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[27], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[27], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + 
     (Pi^2*Log[4/3])/(12*(-2 + Sqrt[3])) + G[a[7], a[19], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[20], a[19], a[2]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
       (-1 - Sqrt[3]/2)*Log[4/3]) + (2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + 
     (7*Log[2]^3)/(12*(-2 + Sqrt[3])) + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
       2*(2 + Sqrt[3])*Log[2]) - 2*(2 + Sqrt[3])*Log[2]*Log[3]^2 + 
     (5*(2 + Sqrt[3])*Log[3]^3)/12 + ((2 + Sqrt[3])*G[a[5], a[2], a[2]]*
       Log[4])/2 + (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2]]*Log[4] + 
     (I*Sqrt[3]*Pi*Log[3]*Log[16/3])/(-12 + 8*Sqrt[3]) + (Pi^2*Log[9])/24 + 
     (Pi^2*Log[216])/(24*Sqrt[3]) - 22*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     (-22*(-2 + Sqrt[6]) + Pi^2/(8*Sqrt[3]))*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/12 + (1 - Sqrt[3/2])*Log[16]*
      Log[2 + Sqrt[3]] + Log[2]^2*(-2 + Sqrt[6] + (I*Sqrt[3]*Pi)/
        (-12 + 8*Sqrt[3]) + 3*(2 + Sqrt[3])*Log[3] + 
       (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     (Log[2 - Sqrt[3]]^2*Log[64*(2 + Sqrt[3])])/(12*(-2 + Sqrt[3])) + 
     (-1 + Sqrt[3/2])*Log[4]*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[13], a[2]]*((I/6)*(1 + Sqrt[3])*Pi^3 + (2*I)*(1 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] - 
     I*(1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + I*(1 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] - 2*(1 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] - 
     2*(1 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] - 
     2*(1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[6], a[2], a[2], a[2]] + (-1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[6], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[7], a[1], a[2], a[2]] - 2*(1 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[2], a[1], a[2]] - 3*(1 + Sqrt[3])*
      G[a[7], a[7], a[1], a[2]] + (1 + Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[19], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (-1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[4], a[2], a[2]] + 
     ((1 + Sqrt[3])*Pi^2*Log[4/3])/6 + G[a[7], a[19], a[2]]*
      (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] - 
     2*(1 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + 
     (7*(1 + Sqrt[3])*Log[2]^3)/6 + G[a[7], a[20], a[2]]*
      (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 
       4*(1 + Sqrt[3])*Log[2]) + 4*(1 + Sqrt[3])*Log[2]*Log[3]^2 - 
     (5*(1 + Sqrt[3])*Log[3]^3)/6 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (1 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] - 
     (I/2)*(1 + Sqrt[3])*Pi*Log[3]*Log[16/3] + 
     ((-1 - Sqrt[3])*Pi^2*Log[6 - 3*Sqrt[3]])/12 + 
     44*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 44*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]] + 
     Log[2]^2*(2 - 2*Sqrt[3] - (I/2)*(1 + Sqrt[3])*Pi - 
       6*(1 + Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
     ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2*Log[64*(2 + Sqrt[3])])/6 + 
     (1 - Sqrt[3])*Log[4]*Log[7/2 + 2*Sqrt[3]]) + 
   ((-1 + Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]]^2)/48 + 
   ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^4)/48 + G[a[4], a[2], a[3]]*
    (-(Sqrt[3/2]*Log[3/2]) - Sqrt[3/2]*Log[2] + Sqrt[6]*Log[4] - 
     Sqrt[3/2]*Log[8] + Sqrt[3/2]*Log[192] + 
     (Sqrt[3/2]*Log[97/8 - 7*Sqrt[3]])/2 + Sqrt[6]*Log[(2 + Sqrt[3])/2] - 
     Sqrt[6]*Log[2*(2 + Sqrt[3])] + (Sqrt[3/2]*Log[97/8 + 7*Sqrt[3]])/2) + 
   G[a[4], a[4], a[3]]*(-(Sqrt[6]*Log[3/2]) + 2*Sqrt[6]*Log[2] + 
     3*Sqrt[3/2]*Log[4] - Sqrt[6]*Log[8] - Sqrt[3/2]*Log[32/3] + 
     Sqrt[3/2]*Log[192] + (Sqrt[3/2]*Log[97/8 - 7*Sqrt[3]])/2 + 
     Sqrt[6]*Log[(2 + Sqrt[3])/2] - Sqrt[6]*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3/2]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[4], a[14], a[2]]*
    (-2*Sqrt[3]*Log[776 - 448*Sqrt[3]] - 3*Sqrt[3]*Log[14 - 8*Sqrt[3]] - 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 2*Sqrt[3]*Log[2*(7/4 + Sqrt[3])] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2] - Sqrt[3]*Log[7/2 + 2*Sqrt[3]] - 
     2*Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[2], a[14], a[4], a[3]]*
    ((Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/
      2) + G[a[4], a[14], a[4], a[3]]*((Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[2], a[14], a[2], a[3]]*
    ((-3*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/
      2) + G[a[4], a[14], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[8])/2 + (Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[2], a[2], a[14], a[3]]*
    (Sqrt[3]*Log[776 - 448*Sqrt[3]] + Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[2], a[4], a[14], a[3]]*(Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[2], a[14], a[3]]*
    (Sqrt[3]*Log[776 - 448*Sqrt[3]] + Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[4], a[4], a[14], a[3]]*(Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[14], a[3]]*
    (Sqrt[6]*Log[776 - 448*Sqrt[3]] + 3*Sqrt[3/2]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[6]*Log[4 - 2*Sqrt[3]] - (Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) + (Sqrt[3] + Sqrt[6])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[6]*Log[(2 + Sqrt[3])/2] + Log[2]*(2*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[8])/4 - 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
     (Sqrt[3/2] - Sqrt[3])*Log[7/2 + 2*Sqrt[3]] + 
     Sqrt[6]*Log[97/8 + 7*Sqrt[3]]) + G[a[2], a[2], a[3]]*
    ((-Sqrt[3/2] + Sqrt[3])*Log[3/2] + 3*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[8] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[192] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]])/4 + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]])/
      4) + G[a[2], a[4], a[3]]*(4*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4] - Sqrt[3]*(-2 + Sqrt[2])*Log[8] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[24] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[192] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]])/4 + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]])/
      4) + G[a[2], a[14], a[3]]*(Sqrt[3]*(-2 + Sqrt[2])*
      Log[776 - 448*Sqrt[3]] + (3*Sqrt[3]*(-2 + Sqrt[2])*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3]*(-2 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     (Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/(4*Sqrt[3]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(2*Sqrt[3]*Log[3] - (Sqrt[3]*Log[8])/4 - 
       2*Sqrt[3]*Log[2 + Sqrt[3]]) + (Sqrt[3/2] - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[2]]*((3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-3 - 2*Sqrt[3])*Log[8] + (-3 - 2*Sqrt[3])*Log[776 - 448*Sqrt[3]] + 
     (-6 - 4*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3])*
      Log[2 - Sqrt[3]]^2 + (-6 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(6 + 4*Sqrt[3] + ((-1 - Sqrt[3])*Log[8])/2 - 
       4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (-3 - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (-3 - 2*Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[4], a[2]]*((7*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + (7*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 - Sqrt[3])*Log[3]^2)/2 + (-3 - 2*Sqrt[3])*Log[6] + 
     (3 + 2*Sqrt[3])*Log[24] + I*(1 + Sqrt[3])*Pi*Log[96] + 
     (-3 - 2*Sqrt[3])*Log[776 - 448*Sqrt[3]] + (-6 - 4*Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (-6 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(-9 - 6*Sqrt[3] - (3*I)*(1 + Sqrt[3])*Pi + 
       2*(1 + Sqrt[3])*Log[3] + ((-1 - Sqrt[3])*Log[8])/2 - 
       4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (-3 - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (-3 - 2*Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[2], a[3]]*((3*(2 + Sqrt[3])*Log[2])/2 + 
     (-2 - Sqrt[3])*Log[8] + (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[4], a[3]]*((-1 - Sqrt[3]/2)*Log[8] + 
     (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (7*(2 + Sqrt[3])*Log[2])/2 + (-1 - Sqrt[3]/2)*Log[8] + 
     (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3/2] + 
     ((2 + Sqrt[3])*Log[32/3])/2 + (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[7], a[2], a[2], a[3]]*(I*Sqrt[3]*Pi - (3*Sqrt[3]*Log[3/2])/2 + 
     9*Sqrt[3]*Log[2] - 4*Sqrt[3]*Log[8] + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[4], a[2], a[3]]*
    (-1/2*(Sqrt[3]*Log[3/2]) + (9*Sqrt[3]*Log[2])/2 + 2*Sqrt[3]*Log[4] - 
     (3*Sqrt[3]*Log[8])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[4], a[4], a[3]]*
    (-(Sqrt[3]*Log[3/2]) + 6*Sqrt[3]*Log[2] + 3*Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8] - (Sqrt[3]*Log[32/3])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[2], a[4], a[3]]*
    (I*Sqrt[3]*Pi + 10*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 3*Sqrt[3]*Log[8] - 
     (3*Sqrt[3]*Log[24])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[14], a[2], a[4], a[2]]*
    ((1 + Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[4], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] - 
     7*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[8] + 
     (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[2], a[2], a[2]]*
    (-3*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[32/3] + (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[3]]*((-3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[8] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(-6 - 2*Sqrt[3] - Sqrt[6] + ((2 + Sqrt[3])*Log[8])/4 + 
       2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[3]]*
    ((-7*(2 + Sqrt[3])*Pi^2)/24 + (2 + Sqrt[3])*G[a[27], a[26], a[2]] - 
     (7*(2 + Sqrt[3])*Log[2]^2)/4 + ((2 + Sqrt[3])*Log[3]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[6] + (-3 - Sqrt[3/2] - Sqrt[3])*Log[24] - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[96] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*((3*(6 + 2*Sqrt[3] + Sqrt[6]))/2 + ((3*I)/2)*(2 + Sqrt[3])*Pi + 
       (-2 - Sqrt[3])*Log[3] + ((2 + Sqrt[3])*Log[8])/4 + 
       2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[7], a[3]]*
    (-2*Sqrt[6]*Log[2] + Sqrt[6]*Log[6] - Sqrt[6]*Log[12] + 
     Sqrt[3/2]*Log[14 - 8*Sqrt[3]] + Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[6]*Log[2*(2 + Sqrt[3])] + Sqrt[3/2]*Log[14 + 8*Sqrt[3]]) + 
   G[a[4], a[15], a[3]]*(-1/4*Log[8]^2/Sqrt[3] + 
     Sqrt[6]*Log[97/8 - 7*Sqrt[3]] + 3*Sqrt[3/2]*Log[7/2 - 2*Sqrt[3]] + 
     4*Sqrt[6]*Log[2 + Sqrt[3]] + Log[8]*(Sqrt[6] - Log[6561/8]/(4*Sqrt[3]) - 
       (2*Log[2 + Sqrt[3]])/Sqrt[3] + (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     3*Sqrt[3/2]*Log[14 + 8*Sqrt[3]]) + G[a[4], a[15], a[2]]*
    (-2*Sqrt[3]*Log[8] - 2*Sqrt[3]*Log[97/8 - 7*Sqrt[3]] - 
     3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]] - 8*Sqrt[3]*Log[2 + Sqrt[3]] - 
     3*Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[2], a[15], a[2]]*
    (-1/2*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]]) - (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[7], a[4], a[15], a[2]]*(-1/2*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]]) - 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[14], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[2], a[15], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[4], a[14], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[15], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[12], a[3]]*Log[4]*
    (-1/2*Log[8]/Sqrt[3] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[4], a[12], a[3]]*Log[4]*
    (-1/2*Log[8]/Sqrt[3] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[7], a[15], a[3]]*
    (Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[2], a[15], a[7], a[3]]*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[4], a[7], a[15], a[3]]*
    (Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[4], a[15], a[7], a[3]]*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[15], a[2], a[3]]*
    ((5*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 - 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[15], a[4], a[3]]*(I*Sqrt[3]*Pi + (9*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[6])/2 - (3*Sqrt[3]*Log[24])/2 + 
     (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[2], a[15], a[3]]*
    ((3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (3*Sqrt[3]*Log[14 + 8*Sqrt[3]])/
      2) + G[a[7], a[4], a[15], a[3]]*((3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (3*Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[7], a[3]]*
    (Sqrt[3]*(-2 + Sqrt[2])*Log[3/2] - 3*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[8] - Sqrt[3]*(-2 + Sqrt[2])*Log[12] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[4 - 2*Sqrt[3]] + Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[14 + 8*Sqrt[3]]) + 
   G[a[2], a[15], a[3]]*(-1/4*Log[8]^2/Sqrt[3] + Sqrt[3]*(-2 + Sqrt[2])*
      Log[97/8 - 7*Sqrt[3]] + (3*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 - 2*Sqrt[3]])/
      2 + 4*Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     Log[8]*(Sqrt[3]*(-2 + Sqrt[2]) - Log[6561/8]/(4*Sqrt[3]) - 
       (2*Log[2 + Sqrt[3]])/Sqrt[3] + (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     (3*Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[15], a[2], a[2]]*(((-1 + Sqrt[3])*Pi^2)/4 + 
     (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + (3*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     Log[2]*(-6 + 4*Sqrt[3] + (4 - 4*Sqrt[3])*Log[3]) + 
     ((1 - Sqrt[3])*Log[8]^2)/6 + (3 - 2*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (12 - 8*Sqrt[3])*Log[2 + Sqrt[3]] + (-6 + 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + Log[8]*(6 - 4*Sqrt[3] + 
       (4*(-1 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/6 + (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + 
     (7*(-1 + Sqrt[3])*Log[2]^2)/2 + ((1 - Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(9 - 6*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       (2 - 2*Sqrt[3])*Log[3]) + (3 - 2*Sqrt[3])*Log[6] + 
     ((1 - Sqrt[3])*Log[8]^2)/6 + (-3 + 2*Sqrt[3])*Log[24] + 
     I*(-1 + Sqrt[3])*Pi*Log[96] + (3 - 2*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (12 - 8*Sqrt[3])*Log[2 + Sqrt[3]] + (-6 + 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + Log[8]*(3 - 2*Sqrt[3] + 
       (4*(-1 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[7], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[7], a[2], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[6] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[7], a[4], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[6] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[14], a[2], a[15], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[14], a[4], a[15], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[15], a[3]]*
    ((1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[15], a[3]]*
    ((1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[15], a[2]]*
    ((-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[15], a[2]]*
    ((-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[7], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[7], a[2], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[6] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[7], a[4], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[6] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[14], a[2], a[15], a[2]]*
    ((1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[14], a[4], a[15], a[2]]*
    ((1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[7], a[4], a[7], a[3]]*
    (-6*Sqrt[3]*Log[2] + Sqrt[3]*Log[6] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[7], a[4], a[3]]*
    (-6*Sqrt[3]*Log[2] + Sqrt[3]*Log[6] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[2], a[7], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 7*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[8] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[7], a[2], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 7*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[8] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[15], a[4], a[3]]*
    ((-5*(-2 + Sqrt[3])*Pi^2)/12 + (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - 
     (7*(-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]^2)/4 + 
     Log[2]*((3*(-6 + 2*Sqrt[3] + Sqrt[6]))/2 + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3]) + (-3 + Sqrt[3/2] + Sqrt[3])*Log[6] + 
     ((-2 + Sqrt[3])*Log[8]^2)/12 + (3 - Sqrt[3/2] - Sqrt[3])*Log[24] - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[96] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 - 7*Sqrt[3]] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] - (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2 + Sqrt[3]] + (6 - 2*Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-3 + Sqrt[3/2] + Sqrt[3] - 
       (2*(-2 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[2], a[3]]*(((2 - Sqrt[3])*Pi^2)/8 + 
     (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     Log[2]*(6 - 2*Sqrt[3] - Sqrt[6] + 2*(-2 + Sqrt[3])*Log[3]) + 
     ((-2 + Sqrt[3])*Log[8]^2)/12 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 - 7*Sqrt[3]] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] - (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2 + Sqrt[3]] + (6 - 2*Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       (2*(-2 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[12], a[2]]*(-1/4*(Sqrt[3]*Pi^2) + 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[3/2] - Sqrt[3]*Log[2]^2 - 
     Sqrt[3]*Log[3]*Log[16/3] - I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + 
     Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 - Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[12], a[3]]*((Sqrt[3]*Pi^2)/8 - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[26], a[27], a[2]] + I*Sqrt[3]*Pi*Log[3/2] + 
     (Sqrt[3]*Log[2]^2)/2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     (I/2)*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] - (Sqrt[3]*Log[2*I + I*Sqrt[3]]^2)/
      2 + (Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[13], a[15], a[3]]*((19*Pi^2)/(48*(-2 + Sqrt[3])) + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + (7*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 - 8*Sqrt[3]) + ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[13], a[12], a[3]]*(((-2 - Sqrt[3])*Pi^2)/16 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(2 + Sqrt[3])*Pi*
      Log[3/2] + ((-2 - Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/(12 - 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[14], a[12], a[3]]*(((-2 - Sqrt[3])*Pi^2)/16 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(2 + Sqrt[3])*Pi*
      Log[3/2] + ((-2 - Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I*(12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(12 + 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[7], a[2]]*(((1 - Sqrt[3])*Pi^2)/4 + 
     2*(-1 + Sqrt[3])*G[a[20], a[19], a[2]] + (2 - 2*Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*
      Log[3/2] + (1 - Sqrt[3])*Log[2]^2 + (1 - Sqrt[3])*Log[3]*Log[16/3] - 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (1 - Sqrt[3])*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[12], a[3]]*
    (((2 - Sqrt[3])*Pi^2)/16 + ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + ((2 - Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I*(-12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[15], a[3]]*((19*Pi^2)/(48*(2 + Sqrt[3])) + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + (7*(-2 + Sqrt[3])*Log[2]^2)/
      4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[12], a[3]]*(((2 - Sqrt[3])*Pi^2)/16 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(-2 + Sqrt[3])*Pi*
      Log[3/2] + ((2 - Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[4], a[3]]*(((2 - Sqrt[3])*Pi^2)/8 + 
     (-2 + Sqrt[3])*G[a[26], a[27], a[2]] + (-2 + Sqrt[3])*Log[2]^2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (1 - Sqrt[3]/2)*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[12], a[2], a[3]]*
    ((5*Pi^2)/(12*(2 + Sqrt[3])) + (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - ((3*I)/2)*(-2 + Sqrt[3])*Pi*Log[2] + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(-2 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (1 - Sqrt[3]/2)*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[12], a[7], a[3]]*(((-2 + Sqrt[3])*Pi^2)/8 + 
     (2 - Sqrt[3])*G[a[20], a[19], a[2]] + (-2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-2 + Sqrt[3])*Pi*Log[3/2] + 
     ((-2 + Sqrt[3])*Log[2]^2)/2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3]/2)*Log[2*I + I*Sqrt[3]]^2 + 
     ((-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[7], a[2], a[3]]*((-1/4 + 5/(2*Sqrt[3]))*Pi^2 + 
     2*G[a[26], a[27], a[2]] - 2*G[a[27], a[26], a[2]] + 
     (I/2)*Sqrt[3]*Pi*Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) + 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] + (3 - (3*Sqrt[3])/4)*Log[2]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/2 + Log[8]^2/(24*(-2 + Sqrt[3])) + 
     (Sqrt[3] - Sqrt[6])*Log[12] + (Sqrt[3]*(-1 + Sqrt[2])*
       Log[14 - 8*Sqrt[3]])/2 + Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     Log[2 - Sqrt[3]]^2 + I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     (3*(2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + Log[2]*(-3*Sqrt[3]*(-1 + Sqrt[2]) + 
       (I/2)*Sqrt[3]*Pi + (-2 - Sqrt[3])*Log[3] + Sqrt[3]*Log[4] + 
       ((2 - Sqrt[3])*Log[8])/8 + (2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(Sqrt[3]*(-1 + Sqrt[2]) + (2/3 + 1/Sqrt[3])*
        Log[3*(2 + Sqrt[3])]) + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/
      2 + (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[15], a[2]]*((19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] - (7*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) + (I/2)*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/8 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     ((-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[15], a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/8 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     ((-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[4], a[2]]*(((-1 + Sqrt[3])*Pi^2)/4 + 
     (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + (2 - 2*Sqrt[3])*Log[2]^2 + 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (-1 + Sqrt[3])*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[12], a[2], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/6 + (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] + (3*I)*(-1 + Sqrt[3])*Pi*Log[2] + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[13], a[15], a[2]]*((19*(1 + Sqrt[3])*Pi^2)/24 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] - (7*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 
       4*(1 + Sqrt[3])*Log[3]) + (I/2)*(1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[13], a[12], a[2]]*(((1 + Sqrt[3])*Pi^2)/8 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     ((1 + Sqrt[3])*Log[2]^2)/2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[14], a[12], a[2]]*(((1 + Sqrt[3])*Pi^2)/8 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     ((1 + Sqrt[3])*Log[2]^2)/2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[3]]*((Sqrt[3/2]*Pi^2)/4 + (2*Sqrt[6] + I*Sqrt[3/2]*Pi)*
      Log[4/3] + 2*Sqrt[6]*Log[3/2] - (3*Sqrt[3/2]*Log[2]^2)/2 - 
     (Sqrt[3/2]*Log[3]^2)/2 - (Sqrt[3/2]*Log[3]*Log[16/3])/2 - 
     2*Sqrt[6]*Log[6] - Log[8]^2/(4*Sqrt[6]) + Sqrt[3/2]*Log[32/3] + 
     2*Sqrt[6]*Log[12] + 3*Sqrt[3/2]*Log[24] + I*Sqrt[3/2]*Pi*Log[96] - 
     Sqrt[6]*Log[192] - Sqrt[3/2]*Log[776 - 448*Sqrt[3]] - 
     3*Sqrt[3/2]*Log[14 - 8*Sqrt[3]] - Sqrt[6]*Log[97/8 - 7*Sqrt[3]] - 
     Sqrt[3/2]*Log[7/2 - 2*Sqrt[3]] - 5*Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     I*Sqrt[3/2]*Pi*Log[2*I + I*Sqrt[3]] - Sqrt[3/2]*Log[2*I + I*Sqrt[3]]^2 - 
     7*Sqrt[6]*Log[(2 + Sqrt[3])/2] - 2*Sqrt[6]*Log[2 + Sqrt[3]] - 
     (Sqrt[3/2]*Log[16]*Log[2 + Sqrt[3]])/2 + Sqrt[3/2]*Log[2 + Sqrt[3]]^2 + 
     Log[2]*(-10*Sqrt[6] - (7*I)*Sqrt[3/2]*Pi + Sqrt[3/2]*Log[4] - 
       (Sqrt[3/2]*Log[8])/4 - Sqrt[6]*Log[2 + Sqrt[3]]) + 
     2*Sqrt[6]*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(3*Sqrt[3/2] + Sqrt[2/3]*Log[3*(2 + Sqrt[3])]) - 
     Sqrt[3/2]*Log[7/2 + 2*Sqrt[3]] - Sqrt[6]*Log[97/8 + 7*Sqrt[3]] - 
     3*Sqrt[3/2]*Log[14 + 8*Sqrt[3]] + 
     Log[4]*(-3*Sqrt[6] + (Sqrt[3/2]*Log[14 + 8*Sqrt[3]])/2)) + 
   G[a[2], a[3]]*((Sqrt[3]*(-2 + Sqrt[2])*Pi^2)/8 + 
     (2*Sqrt[3]*(-2 + Sqrt[2]) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi)*Log[4/3] + 
     (Sqrt[3]*(-2 + Sqrt[2]) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi)*Log[3/2] - 
     (3*Sqrt[3]*(-2 + Sqrt[2])*Log[2]^2)/4 - ((-2 + Sqrt[2])*Log[8]^2)/
      (8*Sqrt[3]) + 2*Sqrt[3]*(-2 + Sqrt[2])*Log[12] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[192] + (-Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + Sqrt[3]*(3 - 3/Sqrt[2])*Log[14 - 8*Sqrt[3]] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] - 5*Sqrt[3]*(-2 + Sqrt[2])*
      Log[4 - 2*Sqrt[3]] + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi*
      Log[2*I + I*Sqrt[3]] + (-Sqrt[3/2] + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     7*Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2 + Sqrt[3]]^2 + 
     Log[2]*(Sqrt[3]*(5 - 5/Sqrt[2]) - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
       Sqrt[3]*(-2 + Sqrt[2])*Log[3] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4] - 
       (Sqrt[3]*(-2 + Sqrt[2])*Log[8])/8 - Sqrt[3]*(-2 + Sqrt[2])*
        Log[2 + Sqrt[3]]) + 2*Sqrt[3]*(-2 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-(Sqrt[3]*(-2 + Sqrt[2])) + 
       ((-2 + Sqrt[2])*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[97/8 + 7*Sqrt[3]] + Sqrt[3]*(3 - 3/Sqrt[2])*Log[14 + 8*Sqrt[3]] + 
     Log[4]*(-(Sqrt[3]*(-2 + Sqrt[2])) + (Sqrt[3]*(-2 + Sqrt[2])*
         Log[14 + 8*Sqrt[3]])/4)) + G[a[7], a[4], a[3]]*
    (((-1 + Sqrt[3])*Pi^2)/4 + 2*G[a[26], a[27], a[2]] - 
     2*G[a[27], a[26], a[2]] + (I/2)*Sqrt[3]*Pi*Log[4/3] + 
     (3 - (11*Sqrt[3])/4)*Log[2]^2 - (Sqrt[3]*Log[3]^2)/4 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + Sqrt[3]*(-1 + Sqrt[2])*Log[6] + 
     Log[8]^2/(24*(-2 + Sqrt[3])) + (Sqrt[3] - Sqrt[6])*Log[12] + 
     (I/2)*Sqrt[3]*Pi*Log[96] + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - Log[2 - Sqrt[3]]^2 + 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     (3*(2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + Log[2]*(-2*Sqrt[3]*(1 + Sqrt[2]) - 
       ((11*I)/2)*Sqrt[3]*Pi - 2*Log[3] + Sqrt[3]*Log[4] + 
       ((2 - Sqrt[3])*Log[8])/8 + (2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + (2/3 + 1/Sqrt[3])*Log[8]*
      Log[3*(2 + Sqrt[3])] + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/2 + 
     Log[4]*(2*Sqrt[3] + (3*(-2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4)) + 
   Log[2]^2*(4*Sqrt[3]*(3 + Sqrt[2]) + I*Sqrt[3]*(1 + 3*Sqrt[2])*Pi + 
     ((12 + 241*Sqrt[3])*Pi^2)/48 + ((3*Sqrt[3]*(-2 + Sqrt[2]))/4 + 
       ((11*I)/4)*Sqrt[3]*Pi)*Log[3] - (11*Sqrt[3]*Log[3]^2)/4 - 
     (7*Sqrt[3]*Log[4])/2 + (9*Sqrt[3]*Log[6]^2)/8 + (7*Sqrt[3]*Log[8])/4 + 
     (Sqrt[3]*Log[32/3])/2 - Sqrt[3]*Log[192] + ((I/8)*Pi*Log[4398046511104])/
      Sqrt[3] - (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2] + Sqrt[6]*Log[2 + Sqrt[3]] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])] - (Sqrt[3]*(-2 + Sqrt[2])*
       Log[27*(7 + 4*Sqrt[3])])/4 - (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2 + 
     (1/Sqrt[3] - 1/Sqrt[6])*Log[52 + 30*Sqrt[3]]) + 
   G[a[12], a[3]]*(((I/12)*Pi^3)/(2 + Sqrt[3]) - I*(-2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + I*(-2 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (-2 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (-2 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + (-2 + Sqrt[3])*
      G[a[4], a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[5], a[2], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[6], a[6], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[1], a[2], a[2]])/2 + 
     (-2 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + (1 - Sqrt[3]/2)*
      G[a[7], a[2], a[1], a[2]] + (3*(-2 + Sqrt[3])*G[a[7], a[7], a[1], 
        a[2]])/2 + (1 - Sqrt[3]/2)*G[a[7], a[7], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[20], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[26], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + (Pi^2*Log[4/3])/
      (24 + 12*Sqrt[3]) + G[a[7], a[19], a[2]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
       (1 - Sqrt[3]/2)*Log[4/3]) + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3]) + 
     ((-2 + Sqrt[3])*Pi^2*Log[3/2])/24 + (-2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + 
     (11*Log[2]^3)/(12*(2 + Sqrt[3])) + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3] + 
       2*(-2 + Sqrt[3])*Log[2]) + (4 - 2*Sqrt[3])*Log[2]*Log[3]^2 + 
     (5*(-2 + Sqrt[3])*Log[3]^3)/12 + ((-2 + Sqrt[3])*G[a[5], a[2], a[2]]*
       Log[4])/2 + (1 - Sqrt[3]/2)*G[a[6], a[2], a[2]]*Log[4] - 
     (I*Sqrt[3]*Pi*Log[3]*Log[16/3])/(12 + 8*Sqrt[3]) + 
     ((2 - Sqrt[3])*Pi^2*Log[1 - Sqrt[3]/2])/24 + 
     Log[64]*(-1/48*Pi^2/(2 + Sqrt[3]) - ((I/12)*Pi*Log[2*I + I*Sqrt[3]])/
        (2 + Sqrt[3]) + Log[2*I + I*Sqrt[3]]^2/(24 + 12*Sqrt[3])) + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + 
     Log[4]*((-1/3 - 1/Sqrt[6])*Log[8] + (-2 - Sqrt[6])*Log[2 + Sqrt[3]] + 
       (1 + Sqrt[3/2])*Log[14 + 8*Sqrt[3]]) + 
     Log[2]^2*(((-I)*Sqrt[3]*Pi)/(12 + 8*Sqrt[3]) + 3*(-2 + Sqrt[3])*Log[3] + 
       (-2/3 + 1/Sqrt[3])*Log[52 + 30*Sqrt[3]])) + 
   G[a[12], a[2]]*((I/6)*(-1 + Sqrt[3])*Pi^3 + (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + I*(-1 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (2 - 2*Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 - 2*Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[4], a[5], a[2], a[2]] + (2 - 2*Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + (-1 + Sqrt[3])*
      G[a[6], a[6], a[2], a[2]] + (1 - Sqrt[3])*G[a[7], a[1], a[2], a[2]] + 
     (2 - 2*Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[2], a[1], a[2]] + (3 - 3*Sqrt[3])*
      G[a[7], a[7], a[1], a[2]] + (-1 + Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[7], a[31], a[2]] + (1 - Sqrt[3])*G[a[7], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[26], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[26], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[31], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[31], a[4], a[2], 
       a[2]] + ((-1 + Sqrt[3])*Pi^2*Log[4/3])/6 + G[a[7], a[19], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     (2 - 2*Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + 
     (11*(-1 + Sqrt[3])*Log[2]^3)/6 + G[a[7], a[20], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
       (4 - 4*Sqrt[3])*Log[2]) + 4*(-1 + Sqrt[3])*Log[2]*Log[3]^2 - 
     (5*(-1 + Sqrt[3])*Log[3]^3)/6 + (1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (-1 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] - 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[3]*Log[16/3] + 
     Log[64]*(((1 - Sqrt[3])*Pi^2)/24 - (I/6)*(-1 + Sqrt[3])*Pi*
        Log[2*I + I*Sqrt[3]] + ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/6) + 
     ((1 - Sqrt[3])*Log[2 + Sqrt[3]]^3)/6 + 
     ((1 - Sqrt[3])*Pi^2*Log[3*(2 + Sqrt[3])])/12 + 
     Log[4]*((1/3 + 1/Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
       (-1 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
     Log[2]^2*((-1/2*I)*(-1 + Sqrt[3])*Pi + (6 - 6*Sqrt[3])*Log[3] - 
       (2*(-1 + Sqrt[3])*Log[52 + 30*Sqrt[3]])/3)) + 
   G[a[7], a[15], a[2]]*((-19*Pi^2)/(4*Sqrt[3]) - 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     (21*Sqrt[3]*Log[2]^2)/4 + 2*Sqrt[3]*Log[3]^2 - 
     Sqrt[3]*Log[7/2 - 2*Sqrt[3]] - Sqrt[3]*Log[2 - Sqrt[3]] - 
     I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])] - Sqrt[3]*Log[14 + 8*Sqrt[3]] - 
     (3*Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(Sqrt[3] + (6*I)*Sqrt[3]*Pi - 6*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[6561/32])/4 - (Sqrt[3]*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[15], a[3]]*((19*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*G[a[7], a[19], a[2]] + Sqrt[3]*G[a[7], a[20], a[2]] - 
     Sqrt[3]*G[a[20], a[19], a[2]] + Sqrt[3]*G[a[20], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[2]] - Sqrt[3]*G[a[26], a[27], a[2]] - 
     (21*Sqrt[3]*Log[2]^2)/4 - Sqrt[3]*Log[3]^2 + Sqrt[3]*(-1 + Sqrt[2])*
      Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*(-1 + Sqrt[2])*Log[2 - Sqrt[3]] + 
     (I/2)*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] - (Sqrt[3]*Log[2*I + I*Sqrt[3]]^2)/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]] + 
     (3*Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(Sqrt[3] - Sqrt[6] - (3*I)*Sqrt[3]*Pi + 6*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[6561/32])/4 - (Sqrt[3]*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[3]]*(-1/8*(Sqrt[3]*(-1 + Sqrt[2])*Pi^2) + ((I/2)*Pi^3)/Sqrt[3] + 
     I*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[5], a[2]] - I*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[5], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - 2*Sqrt[3]*G[a[1], a[2], a[4], a[2]] - 
     2*Sqrt[3]*G[a[1], a[4], a[2], a[2]] + 
     2*Sqrt[3]*G[a[4], a[5], a[2], a[2]] - 
     2*Sqrt[3]*G[a[4], a[6], a[2], a[2]] + 
     Sqrt[3]*G[a[5], a[2], a[2], a[2]] - Sqrt[3]*G[a[6], a[2], a[2], a[2]] - 
     Sqrt[3]*G[a[6], a[5], a[2], a[2]] + Sqrt[3]*G[a[6], a[6], a[2], a[2]] - 
     Sqrt[3]*G[a[7], a[1], a[2], a[2]] - 2*Sqrt[3]*G[a[7], a[1], a[4], 
       a[2]] + Sqrt[3]*G[a[7], a[2], a[1], a[2]] - 
     3*Sqrt[3]*G[a[7], a[7], a[1], a[2]] + 
     Sqrt[3]*G[a[7], a[7], a[19], a[2]] - 
     Sqrt[3]*G[a[7], a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[7], a[7], a[31], a[2]] - 
     Sqrt[3]*G[a[7], a[19], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[19], a[2]] - 
     Sqrt[3]*G[a[7], a[31], a[1], a[2]] + 
     Sqrt[3]*G[a[7], a[31], a[2], a[2]] + 
     2*Sqrt[3]*G[a[7], a[31], a[4], a[2]] - 
     Sqrt[3]*G[a[20], a[19], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[27], a[2]] + G[a[26], a[26], a[27], a[2]] + 
     G[a[26], a[27], a[26], a[2]] + G[a[26], a[27], a[27], a[2]] - 
     G[a[27], a[26], a[26], a[2]] - G[a[27], a[26], a[27], a[2]] - 
     G[a[27], a[27], a[26], a[2]] - Sqrt[3]*G[a[31], a[1], a[2], a[2]] - 
     Sqrt[3]*G[a[31], a[2], a[1], a[2]] + 
     2*Sqrt[3]*G[a[31], a[2], a[4], a[2]] + 
     2*Sqrt[3]*G[a[31], a[4], a[2], a[2]] + 
     (-4*Sqrt[3]*(-1 + Sqrt[2]) + (Sqrt[3]*Pi^2)/4)*Log[4/3] - 
     (I/2)*Sqrt[3]*Pi*Log[4/3]^2 + G[a[7], a[19], a[2]]*
      (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[20], a[19], a[2]]*
      (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + (Sqrt[3] - Sqrt[6])*Log[3/2]^2 - 
     2*Sqrt[3]*G[a[20], a[26], a[2]]*Log[2] - 2*Sqrt[3]*G[a[20], a[27], a[2]]*
      Log[2] - 2*G[a[26], a[27], a[2]]*Log[2] + 2*G[a[27], a[26], a[2]]*
      Log[2] + (-1 + 5/Sqrt[3])*Log[2]^3 + 
     Log[3/2]*(Sqrt[3] - Sqrt[6] - I*Sqrt[3]*(-1 + Sqrt[2])*Pi + 
       (2*I)*Sqrt[3]*Pi*Log[2]) - (11*Log[3]^3)/(4*Sqrt[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) + 
     Sqrt[3]*G[a[6], a[2], a[2]]*Log[4] + G[a[5], a[2], a[2]]*
      (2*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + (Sqrt[3] - Sqrt[6])*Log[6] + 
     (Sqrt[3] - Sqrt[6])*Log[8] + 2*Sqrt[3]*(-1 + Sqrt[2])*Log[12] + 
     G[a[7], a[20], a[2]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
       6*Sqrt[3]*Log[2] + (Sqrt[3]*Log[12])/2) + 
     Log[3]^2*((Sqrt[3]*(-1 + Sqrt[2]))/2 + (I/2)*Sqrt[3]*Pi - 
       Log[64/3]/(4*Sqrt[3])) + Log[3]*(-4*Sqrt[3]*(-1 + Sqrt[2]) + 
       I*Sqrt[3]*(-1 + Sqrt[2])*Pi - Pi^2/(2*Sqrt[3]) + 
       Sqrt[3]*(-1 + Sqrt[2])*Log[4] + (-1/2*(Sqrt[3]*(-1 + Sqrt[2])) - 
         ((3*I)/4)*Sqrt[3]*Pi)*Log[16/3] + ((I/4)*Pi*Log[64/3])/Sqrt[3]) + 
     (Pi^2*Log[288])/(2*Sqrt[3]) - 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[14 - 8*Sqrt[3]] + (Sqrt[3] - Sqrt[6])*Log[7/2 - 2*Sqrt[3]] - 
     5*Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 - Sqrt[3]] + Log[2 - Sqrt[3]]^3/(48 + 24*Sqrt[3]) - 
     (I/2)*Sqrt[3]*(-1 + Sqrt[2])*Pi*Log[2*I + I*Sqrt[3]] + 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     Log[64]*(Pi^2/24 + (I/6)*Pi*Log[2*I + I*Sqrt[3]] - 
       Log[2*I + I*Sqrt[3]]^2/6) + (Sqrt[3] - Sqrt[6])*
      Log[2*(7/4 + Sqrt[3])] - 3*Sqrt[3]*(-1 + Sqrt[2])*
      Log[(2 + Sqrt[3])/2] - 2*Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/2 - 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]]^2)/2 + Log[2 + Sqrt[3]]^3/6 - 
     2*Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[2 - Sqrt[3]]^2*(Log[(2 - Sqrt[3])/64]/(2*Sqrt[3]) + 
       ((2 + Sqrt[3])*Log[64*(2 + Sqrt[3])])/8) + (Pi^2*Log[7 + 4*Sqrt[3]])/
      12 - 2*Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]] - 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]^2*((Sqrt[3]*(-1 + Sqrt[2]))/4 + ((5*I)/2)*Sqrt[3]*Pi + 
       (3*(2 - 7*Sqrt[3])*Log[3])/4 + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
       ((-2 - Sqrt[3])*Log[27*(7 + 4*Sqrt[3])])/4 + (1 - Sqrt[3]/2)*
        Log[52 + 30*Sqrt[3]]) + Log[2]*(13*Sqrt[3]*(-1 + Sqrt[2]) - 
       I*Sqrt[3]*(-1 + Sqrt[2])*Pi - 2*Sqrt[3]*Pi^2 - 
       (3*I)*Sqrt[3]*Pi*Log[3] + (9*Sqrt[3]*Log[3]^2)/2 - 
       (Sqrt[3]*(-1 + Sqrt[2])*Log[6561/32])/4 + 
       ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 - 
       (Sqrt[3]*(-1 + Sqrt[2])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[14], a[15], a[3]]*((-19*(2 + Sqrt[3])*Pi^2)/48 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + ((2 + Sqrt[3])*Log[3]^2)/2 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[2 - Sqrt[3]] - 
     (I*(12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(12 + 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(2 + Sqrt[3])*Pi + 
       ((-2 - Sqrt[3])*Log[6561/32])/4 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[7], a[3]]*(((1 - Sqrt[3])*Pi^2)/4 + 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] - 2*G[a[26], a[27], a[2]] + 
     2*G[a[27], a[26], a[2]] + (-2*Sqrt[3]*(-1 + Sqrt[2]) - (3*I)*Sqrt[3]*Pi)*
      Log[3/2] - Sqrt[3]*Log[3/2]^2 + ((-22 - 7*Sqrt[3])*Log[2]^2)/4 + 
     (Sqrt[3]*Log[3]^2)/2 + Log[3]*(2*Sqrt[3]*(-1 + Sqrt[2]) + I*Sqrt[3]*Pi + 
       Sqrt[3]*Log[4] - (3*Sqrt[3]*Log[16/3])/2) + Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 - Sqrt[3]] + Log[2 - Sqrt[3]]^2 - I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 + Sqrt[3]] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]] - 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + (Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] - 
     (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(I*Sqrt[3]*Pi + 4*Log[3] + ((-2 - Sqrt[3])*Log[6561/32])/4 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[15], a[7], a[2]]*((-19*(-1 + Sqrt[3])*Pi^2)/12 + 
     2*(-1 + Sqrt[3])*G[a[20], a[19], a[2]] + (2 - 2*Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 2*(-1 + Sqrt[3])*Log[3]^2 + 
     (6 - 4*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (6 - 4*Sqrt[3])*
      Log[2 - Sqrt[3]] - I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (6 - 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(-6 + 4*Sqrt[3] + (6*I)*(-1 + Sqrt[3])*Pi + 
       (1 - Sqrt[3])*Log[6561/32] + (1 - Sqrt[3])*Log[97 + 56*Sqrt[3]])) + 
   G[a[15], a[15], a[3]]*((-19*(-2 + Sqrt[3])*Pi^2)/48 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + ((-2 + Sqrt[3])*Log[3]^2)/2 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[2 - Sqrt[3]] + 
     (I*(-12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (-3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(-3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       ((2 - Sqrt[3])*Log[6561/32])/4 + ((2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/
        4)) + G[a[15], a[7], a[3]]*((19*(-2 + Sqrt[3])*Pi^2)/24 + 
     (2 - Sqrt[3])*G[a[20], a[19], a[2]] + (-2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]] + (2 - Sqrt[3])*Log[3]^2 + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[7/2 - 2*Sqrt[3]] + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 - Sqrt[3]] + (I/2)*(-2 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3]/2)*Log[2*I + I*Sqrt[3]]^2 + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(6 - 2*Sqrt[3] - Sqrt[6] - (3*I)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[6561/32])/2 + 
       ((-2 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[15], a[15], a[2]]*((19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + (1 - Sqrt[3])*Log[3]^2 + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-3 + 2*Sqrt[3])*
      Log[2 - Sqrt[3]] + (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (-3 + 2*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (3 - 2*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 - 2*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       ((-1 + Sqrt[3])*Log[6561/32])/2 + 
       ((-1 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[14], a[15], a[2]]*((19*(1 + Sqrt[3])*Pi^2)/24 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + (-1 - Sqrt[3])*Log[3]^2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (3 + 2*Sqrt[3])*
      Log[2 - Sqrt[3]] + (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (3 + 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + (-3 - 2*Sqrt[3])*
      Log[14 + 8*Sqrt[3]] + Log[2]*(-3 - 2*Sqrt[3] - (3*I)*(1 + Sqrt[3])*Pi + 
       ((1 + Sqrt[3])*Log[6561/32])/2 + ((1 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/
        2)) + (Pi^2*(6 - 3*Sqrt[2] - PolyLog[2, -1/2] + PolyLog[2, 3/2] + 
      PolyLog[2, 2]))/(8*Sqrt[3]) - 2*Sqrt[3]*PolyLog[4, 1/2] + 
   Log[2]*(I*Sqrt[3]*(7*(-2 + Sqrt[2]) + I*Catalan)*Pi + 
     (-3*Sqrt[3/2] + 7/Sqrt[3])*Pi^2 + (((17*I)/8)*Pi^3)/Sqrt[3] - 
     (Pi^2*Log[9/8])/(16*Sqrt[3]) + (Pi^2*Log[27/16])/(8*Sqrt[3]) + 
     (I/4)*Sqrt[3]*Pi*Log[8/3]*Log[3] + ((Sqrt[3]*(-1 + Sqrt[2]))/2 - 
       ((3*I)/4)*Sqrt[3]*Pi)*Log[3]^2 + (4*Log[3]^3)/Sqrt[3] + 
     Log[3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - (3*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
       (-1/6 + (3*Sqrt[3])/4)*Pi^2 + (Sqrt[3]*Log[16/3])/2) + 
     (4*Sqrt[3] - Pi^2/Sqrt[3])*Log[6] + (I/2)*Sqrt[3]*Pi*Log[6]^2 - 
     (Sqrt[3]*Log[6]^3)/2 + Log[8]^2/(4*Sqrt[3]) - Sqrt[3]*Log[32/3] - 
     4*Sqrt[3]*Log[12] + Log[9]*((I/2)*Sqrt[3]*Catalan - 
       (I/4)*Sqrt[3]*Pi*Log[12]) + (Pi^2*Log[64/3])/(4*Sqrt[3]) + 
     (-3*Sqrt[3] - (3*Sqrt[3]*Pi^2)/8)*Log[24] + (Pi^2*Log[54])/(8*Sqrt[3]) - 
     I*Sqrt[3]*Pi*Log[96] + (Sqrt[3]*Pi^2*Log[162])/16 + 2*Sqrt[3]*Log[192] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[6561/32] + Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     3*Sqrt[3]*Log[14 - 8*Sqrt[3]] + 2*Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 
     Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 10*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[2 - Sqrt[3]]^2)/4 - 
     I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 + 
     14*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (4*Sqrt[3]*(-1 + Sqrt[2]) + 
       Pi^2/(24 + 12*Sqrt[3]))*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 - Sqrt[3]*Log[2 + Sqrt[3]]^2 - 
     4*Sqrt[3]*Log[2*(2 + Sqrt[3])] + Log[8]*(Sqrt[3]*(-4 + 1/Sqrt[2]) + 
       ((2 - 21*Sqrt[3])*Pi^2)/96 - (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     Sqrt[3]*Log[7/2 + 2*Sqrt[3]] + 2*Sqrt[3]*Log[97/8 + 7*Sqrt[3]] + 
     3*Sqrt[3]*Log[14 + 8*Sqrt[3]] + Log[4]*(-2*Sqrt[3]*(-5 + Sqrt[2]) - 
       (7*Pi^2)/(2*Sqrt[3]) - (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[97 + 56*Sqrt[3]] + 
     (Sqrt[3]*(120*(-2 + Sqrt[2]) - 497*Zeta[3]))/16) + 
   Log[192]*(Pi^2/(4*Sqrt[3]) + (Sqrt[3]*(8*(-2 + Sqrt[2]) - Zeta[3]))/4) + 
   (I/16)*Sqrt[3]*Pi*Zeta[3] + (Sqrt[3]*Log[32/3]*Zeta[3])/16 - 
   (5*Log[27]*Zeta[3])/(16*Sqrt[3]) + 
   ((-3 + Sqrt[3])*Log[7 + 4*Sqrt[3]]*Zeta[3])/(6*Sqrt[3]) + 
   (Log[2 + Sqrt[3]]*(42*(-2 + Sqrt[2]) + Zeta[3]))/Sqrt[3] + 
   (Sqrt[3]*Log[24]*(8 - 4*Sqrt[2] + 3*Zeta[3]))/2 + 
   Log[64]*(-1/48*(Pi^2*Log[81/2])/Sqrt[3] - (Pi^2*Log[8192/9])/
      (48*Sqrt[3]) - (Pi^2*Log[4608])/(48*Sqrt[3]) + 
     (7*Zeta[3])/(16*Sqrt[3])) + 
   Log[9]*((3*Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/4 + 
     (Sqrt[3]*Zeta[3])/16) + G[a[15], a[3]]*((-1/24*I)*(-2 + Sqrt[3])*Pi^3 + 
     I*(-2 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] + I*(-2 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] - I*(-2 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 
     (2 - Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*
      G[a[5], a[2], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[6], a[2], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[6], a[4], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[6], a[2], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[1], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[4], a[1], a[2]] + (3 - (3*Sqrt[3])/2)*
      G[a[7], a[7], a[1], a[2]] + ((-2 + Sqrt[3])*G[a[7], a[7], a[19], a[2]])/
      2 + ((-2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + (1 - Sqrt[3]/2)*
      G[a[7], a[19], a[19], a[2]] + (1 - Sqrt[3]/2)*G[a[7], a[20], a[19], 
       a[2]] + ((-2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[26], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[7], a[19], a[2]]*((I/2)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[4/3])/2) + (-2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + (5*(-2 + Sqrt[3])*Log[2]^3)/
      12 - (I/2)*(-2 + Sqrt[3])*Pi*Log[3]^2 + (-2/3 + 1/Sqrt[3])*Log[3]^3 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]]*Log[4])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4])/2 + 
     ((6 - 2*Sqrt[3] - Sqrt[6])*Log[8]^2)/12 + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[12])/2) - 
     2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[97/8 - 7*Sqrt[3]] - 
     5*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[7/2 - 2*Sqrt[3]] + 
     ((2 - Sqrt[3])*Pi^2*Log[2 - Sqrt[3]])/24 + 
     Log[64]*(((-2 + Sqrt[3])*Pi^2)/48 - ((I/12)*(-7 + 4*Sqrt[3])*Pi*
         Log[2*I + I*Sqrt[3]])/(-2 + Sqrt[3]) + 
       ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/12) - 
     8*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + 
     Log[8]*(-2*(-6 + 2*Sqrt[3] + Sqrt[6]) + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[6561/8])/12 - 
       (2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]])/3 + 
       (2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[3*(2 + Sqrt[3])])/3) + 
     Log[2]^2*((7*Sqrt[3]*(-2 - Sqrt[2] + 2*Sqrt[3]))/4 + 
       ((17*I)*(-12 + 7*Sqrt[3])*Pi)/(-12 + 8*Sqrt[3]) + 
       ((-2 + Sqrt[3])*Log[27*(7 + 4*Sqrt[3])])/2) - 
     5*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]] + 
     ((-6 + 2*Sqrt[3] + Sqrt[6])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*((-2 + Sqrt[3])*Pi^2 + (2*(-6 + 2*Sqrt[3] + Sqrt[6]) + 
         (3*I)*(-2 + Sqrt[3])*Pi)*Log[3] + (3 - (3*Sqrt[3])/2)*Log[3]^2 + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[6561/32])/4 + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[97 + 56*Sqrt[3]])/4) + 
     (-2 + Sqrt[3])*Zeta[3]) + G[a[15], a[2]]*((I/12)*(-1 + Sqrt[3])*Pi^3 - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] + (2*I)*(-1 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[1], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[1], a[4], a[2], 
       a[2]] + 2*(-1 + Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[6], a[4], a[2], a[2]] + (1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[6], a[2], a[2]] + (-1 + Sqrt[3])*
      G[a[7], a[1], a[2], a[2]] + 2*(-1 + Sqrt[3])*G[a[7], a[1], a[4], 
       a[2]] + (1 - Sqrt[3])*G[a[7], a[2], a[1], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[7], a[4], a[1], a[2]] + 
     3*(-1 + Sqrt[3])*G[a[7], a[7], a[1], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[7], a[31], a[2]] + (-1 + Sqrt[3])*G[a[7], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[26], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[26], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[31], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[31], a[4], a[2], 
       a[2]] + G[a[7], a[19], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
       (1 - Sqrt[3])*Log[4/3]) + G[a[20], a[19], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     (2 - 2*Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] - 
     (5*(-1 + Sqrt[3])*Log[2]^3)/6 + I*(-1 + Sqrt[3])*Pi*Log[3]^2 - 
     (2*(-1 + Sqrt[3])*Log[3]^3)/3 + (1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (1 - Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] + 
     (-1/2 + 1/Sqrt[3])*Log[8]^2 + G[a[7], a[20], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[12]) + 
     (-12 + 8*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + (-30 + 20*Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] + ((-1 + Sqrt[3])*Pi^2*Log[2 - Sqrt[3]])/12 + 
     Log[64]*(((1 - Sqrt[3])*Pi^2)/24 + ((I/6)*(-5 + 3*Sqrt[3])*Pi*
         Log[2*I + I*Sqrt[3]])/(-2 + Sqrt[3]) + 
       ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/6) + 
     (-48 + 32*Sqrt[3])*Log[2 + Sqrt[3]] + ((1 - Sqrt[3])*Log[2 + Sqrt[3]]^3)/
      6 + Log[8]*(-12 + 8*Sqrt[3] + (-1/2 + 1/Sqrt[3])*Log[6561/8] + 
       (-4 + 8/Sqrt[3])*Log[2 + Sqrt[3]] + (4 - 8/Sqrt[3])*
        Log[3*(2 + Sqrt[3])]) + Log[2]^2*(-21/2 + 7*Sqrt[3] + 
       ((17*I)/2)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*
        Log[27*(7 + 4*Sqrt[3])]) + (-30 + 20*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     (3/2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]] + 
     Log[2]*((2 - 2*Sqrt[3])*Pi^2 + (12 - 8*Sqrt[3] - (6*I)*(-1 + Sqrt[3])*
          Pi)*Log[3] + 3*(-1 + Sqrt[3])*Log[3]^2 + (-3/2 + Sqrt[3])*
        Log[6561/32] + (-3/2 + Sqrt[3])*Log[97 + 56*Sqrt[3]]) - 
     2*(-1 + Sqrt[3])*Zeta[3]) + G[a[14], a[2]]*((I/12)*(1 + Sqrt[3])*Pi^3 - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] - (2*I)*(1 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] + (2*I)*(1 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] - 
     I*(1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 2*(1 + Sqrt[3])*
      G[a[1], a[2], a[4], a[2]] + 2*(1 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[6], a[4], a[2], a[2]] + (-1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[6], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[1], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[1], a[4], a[2]] + (-1 - Sqrt[3])*G[a[7], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[4], a[1], a[2]] + 
     3*(1 + Sqrt[3])*G[a[7], a[7], a[1], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[19], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (-1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[7], a[19], a[2]]*
      ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] - 
     2*(1 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] - 
     (5*(1 + Sqrt[3])*Log[2]^3)/6 + I*(1 + Sqrt[3])*Pi*Log[3]^2 - 
     (2*(1 + Sqrt[3])*Log[3]^3)/3 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (-1 - Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] + 
     G[a[7], a[20], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[12]) + 
     (12 + 8*Sqrt[3])*Log[776 - 448*Sqrt[3]] + (30 + 20*Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + (42 + 28*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^3)/6 + (1/2 + 1/Sqrt[3])*Log[8]*
      Log[(6561*(-2 + Sqrt[3])^8)/8] + (12 + 8*Sqrt[3])*
      Log[2*(7/4 + Sqrt[3])] + (42 + 28*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/12 + 
     Log[2]^2*(((17*I)/2)*(1 + Sqrt[3])*Pi - 3*(1 + Sqrt[3])*Log[3] + 
       2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Log[2]*(-2*(1 + Sqrt[3])*Pi^2 + (-4*(3 + 2*Sqrt[3]) - 
         (6*I)*(1 + Sqrt[3])*Pi)*Log[3] + 3*(1 + Sqrt[3])*Log[3]^2 + 
       (3/2 + Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
       (12 + 8*Sqrt[3])*Log[2 + Sqrt[3]]) + 6*(3 + 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (12 + 8*Sqrt[3])*Log[97/8 + 7*Sqrt[3]] - 
     2*(1 + Sqrt[3])*Zeta[3]) + G[a[14], a[3]]*
    ((-1/24*I)*(2 + Sqrt[3])*Pi^3 + I*(2 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[4], a[1], a[2]] - I*(2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 
     (-2 - Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[6], a[2], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[5], a[2], a[2], a[2]] + (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2], 
       a[2]] + (-2 - Sqrt[3])*G[a[6], a[4], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[6], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[1], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[4], a[1], a[2]] - 
     (3*(2 + Sqrt[3])*G[a[7], a[7], a[1], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[19], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[19], a[19], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[27], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[27], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[7], a[19], a[2]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/
        2) + (2 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + (5*(2 + Sqrt[3])*Log[2]^3)/
      12 - (I/2)*(2 + Sqrt[3])*Pi*Log[3]^2 + (2/3 + 1/Sqrt[3])*Log[3]^3 + 
     ((2 + Sqrt[3])*G[a[5], a[2], a[2]]*Log[4])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4])/2 + 
     G[a[7], a[20], a[2]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
       ((2 + Sqrt[3])*Log[12])/2) - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[776 - 448*Sqrt[3]] - 5*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] - 7*(6 + 2*Sqrt[3] + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^3)/12 - 
     ((2 + Sqrt[2] + 2*Sqrt[3])*Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) - 2*(6 + 2*Sqrt[3] + Sqrt[6])*Log[2*(7/4 + Sqrt[3])] - 
     7*(6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 - Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/24 + 
     Log[2]^2*(((-17*I)*(12 + 7*Sqrt[3])*Pi)/(12 + 8*Sqrt[3]) + 
       (3*(2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Log[2]*((2 + Sqrt[3])*Pi^2 + (2*(6 + 2*Sqrt[3] + Sqrt[6]) + 
         (3*I)*(2 + Sqrt[3])*Pi)*Log[3] - (3*(2 + Sqrt[3])*Log[3]^2)/2 - 
       (Sqrt[3]*(2 + Sqrt[2] + 2*Sqrt[3])*Log[8])/4 + 
       (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
        Log[2 + Sqrt[3]]) - 3*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[7/2 + 2*Sqrt[3]] - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[97/8 + 7*Sqrt[3]] + (2 + Sqrt[3])*Zeta[3]) + 
   Log[12]*(-1/4*(Sqrt[3]*Pi^2) - ((I/8)*Pi^3)/Sqrt[3] + 
     (Sqrt[3]*(48 - 24*Sqrt[2] + Zeta[3]))/4) + 
   Log[6]*((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + Pi^2/(4*Sqrt[3]) - 
     (Pi^2*Log[24])/(16*Sqrt[3]) - (Pi^2*Log[64])/(48*Sqrt[3]) + 
     (Sqrt[3]*(48*(-2 + Sqrt[2]) + 17*Zeta[3]))/16) + 
   Log[4]*((Sqrt[3]*((-2*I)*(-2 + Sqrt[2]) + Catalan)*Pi)/2 - 
     ((I/8)*Pi^3)/Sqrt[3] + (-(1/Sqrt[3]) + 1/Sqrt[6])*Log[8] - 
     (I/4)*Sqrt[3]*Catalan*Log[9] - (Pi^2*Log[27])/(48*Sqrt[3]) + 
     (Sqrt[3]*Pi^2*Log[81])/8 + Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]] + 
     (-(Sqrt[3]*(-2 + Sqrt[2])) + ((-2 + Sqrt[3])*Pi^2)/16)*
      Log[14 + 8*Sqrt[3]] + (Sqrt[3]*(-8 + 4*Sqrt[2] + 23*Zeta[3]))/8) + 
   Log[8]*(Pi^2/(4*Sqrt[3]) - (Pi^2*Log[32/9])/(48*Sqrt[3]) - 
     (Pi^2*Log[9/2])/(16*Sqrt[3]) + ((-2 + Sqrt[2])*Log[6561/8])/
      (4*Sqrt[3]) + ((-2 + Sqrt[2])*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) + (2*(-2 + Sqrt[2])*Log[2 + Sqrt[3]])/Sqrt[3] + 
     ((-4*(-2 + Sqrt[2]))/Sqrt[3] + ((2 + Sqrt[3])*Pi^2)/36)*
      Log[3*(2 + Sqrt[3])] + (Sqrt[3]*(32*(-2 + Sqrt[2]) + 29*Zeta[3]))/16) + 
   Log[3]*(-1/4*((-2 + Sqrt[2])*Pi^2)/Sqrt[3] + (I/16)*Sqrt[3]*Pi^3 - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[4] + (Sqrt[3]*(-1 + 1/Sqrt[2]) - 
       (I/4)*Sqrt[3]*(-2 + Sqrt[2])*Pi + (5*Pi^2)/(16*Sqrt[3]))*Log[16/3] - 
     (Pi^2*Log[12])/(8*Sqrt[3]) + ((I/4)*(-2 + Sqrt[2])*Pi*Log[64/3])/
      Sqrt[3] - (Pi^2*Log[36])/(8*Sqrt[3]) + (Pi^2*Log[108])/(16*Sqrt[3]) - 
     Log[3/4 - 1/Sqrt[2]]^3/Sqrt[3] + 
     (Sqrt[3]*(64*(-2 + Sqrt[2]) + 31*Zeta[3]))/16) + 
   Log[3/2]*(Pi^2/(4*Sqrt[3]) + (I/4)*Sqrt[3]*Pi^3 + 
     (-4*Sqrt[3] + I*Sqrt[3]*(-2 + Sqrt[2])*Pi + (Sqrt[3]*Pi^2)/8)*Log[2] + 
     (3*Sqrt[3]*Log[2]^2)/2 - (Pi^2*Log[972])/(8*Sqrt[3]) - 
     (Sqrt[3]*(16*(-2 + Sqrt[2]) + 35*Zeta[3]))/16) + 
   Log[(2 + Sqrt[3])/2]*(Pi^2/(2*Sqrt[3]) + 
     Sqrt[3]*(-92 + 46*Sqrt[2] - 3*(1/2 + 1/Sqrt[3])*Zeta[3])) + 
   Log[4 - 2*Sqrt[3]]*((Sqrt[3]*Pi^2)/4 + 
     Sqrt[3]*(44*(-2 + Sqrt[2]) + (3*Zeta[3])/(12 - 8*Sqrt[3]))) + 
   Log[97/8 + 7*Sqrt[3]]*(Pi^2/(8*Sqrt[3]) + 
     Sqrt[3]*(-8 + 4*Sqrt[2] + ((-3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[14 - 8*Sqrt[3]]*((Sqrt[3]*Pi^2)/8 + 
     Sqrt[3]*(10*(-2 + Sqrt[2]) + ((-3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[97/8 - 7*Sqrt[3]]*(Pi^2/(8*Sqrt[3]) + 
     Sqrt[3]*(-8 + 4*Sqrt[2] - ((3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[14 + 8*Sqrt[3]]*((Sqrt[3]*Pi^2)/8 + 
     Sqrt[3]*(10*(-2 + Sqrt[2]) - ((3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[2*(2 + Sqrt[3])]*(Pi^2/(4*Sqrt[3]) + 
     Sqrt[3]*(4 - 2*Sqrt[2] - (3*Zeta[3])/(12 + 8*Sqrt[3])))}, 
 {a[1] -> -3, a[2] -> 1, a[3] -> -1 + Sqrt[2], a[4] -> -1, a[5] -> -1/2, 
  a[6] -> -1/3, a[7] -> 0, a[8] -> -I, a[9] -> I, a[10] -> 1/3, 
  a[11] -> -1 - Sqrt[2], a[12] -> -1 - 2/Sqrt[3], a[13] -> -1 + 2/Sqrt[3], 
  a[14] -> -3 - 2*Sqrt[3], a[15] -> -3 + 2*Sqrt[3], a[16] -> -2 - Sqrt[5], 
  a[17] -> -2 + Sqrt[5], a[18] -> -1/5, a[19] -> 3/2, a[20] -> 2, a[21] -> 3, 
  a[22] -> 3/(2*Sqrt[2]), a[23] -> 1/2 - 1/Sqrt[2], a[24] -> 1/2 + 1/Sqrt[2], 
  a[25] -> (2 + Sqrt[2])/4, a[26] -> (1 - Sqrt[3])/2, 
  a[27] -> (1 + Sqrt[3])/2, a[28] -> (4 + 3*Sqrt[2])/8, 
  a[29] -> 1/2 - 1/Sqrt[3], a[30] -> -(1 + Sqrt[3])^(-1), a[31] -> -2}}


==> anc/boundary/T2/f6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, -(Sqrt[3]*Log[2 + Sqrt[3]]) + ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]])/2, 
  -1/2*Pi^2/Sqrt[3] + (I/2)*Sqrt[3]*Pi*G[a[5], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[2]])/2 - (Sqrt[3]*G[a[3], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[4], a[2]])/2 + (Sqrt[3]*G[a[3], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[2], a[2]])/2 + Sqrt[3]*G[a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[3]] + Sqrt[3]*G[a[7], a[2], a[3]] + 
   (Sqrt[3]*G[a[7], a[20], a[2]])/2 + (Sqrt[3]*G[a[7], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[2]])/2 - (Sqrt[3]*G[a[7], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[25], a[2]])/2 + (Sqrt[3]*G[a[7], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[2]])/2 + (Sqrt[3]*G[a[11], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[2], a[2]])/2 - (Sqrt[3]*G[a[11], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2]])/2 + (1 - Sqrt[3])*G[a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[2]] + (1 - Sqrt[3]/2)*
    G[a[12], a[2], a[3]] + (-1 - Sqrt[3])*G[a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[2], a[2]] + (-1 - Sqrt[3]/2)*
    G[a[13], a[2], a[3]] + (1 + Sqrt[3])*G[a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[2]] + (1 - Sqrt[3]/2)*
    G[a[15], a[4], a[3]] + (1 - Sqrt[3])*G[a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[3]])/2 - (Sqrt[3]*G[a[20], a[19], a[2]])/
    2 + (Sqrt[3]*G[a[20], a[26], a[2]])/2 + (Sqrt[3]*G[a[20], a[27], a[2]])/
    2 + (Sqrt[3]*G[a[24], a[22], a[2]])/2 - (Sqrt[3]*G[a[24], a[25], a[2]])/
    2 - (Sqrt[3]*G[a[28], a[22], a[2]])/2 + (Sqrt[3]*G[a[28], a[25], a[2]])/
    2 - Sqrt[3]*G[a[29], a[30], a[2]] + (1 - Sqrt[3])*G[a[30], a[29], a[2]] - 
   (Sqrt[3]*Log[2]^2)/4 - (Sqrt[3]*Log[3]^2)/4 + 
   G[a[3], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[3])/2) + 
   G[a[11], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[3])/2) + 
   Log[2]*((-I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[3])/2) + 
   (I/4)*Sqrt[3]*Pi*Log[16/3] + Log[3]*(((3*I)/4)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[16/3])/4) + (-1 - Sqrt[3])*G[a[13], a[2]]*
    Log[6 - 3*Sqrt[3]] + G[a[15], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[1 - Sqrt[3]/2]) + Sqrt[3]*Log[2 + Sqrt[3]]^2 + 
   G[a[13], a[3]]*(Log[9]/2 + Log[216]/(2*Sqrt[3]) + 
     (Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 + (-1 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*
      Log[2 + Sqrt[3]]) + G[a[14], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (1 - Sqrt[3])*G[a[12], a[2]]*
    Log[3*(2 + Sqrt[3])] + ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^2)/4 + 
   G[a[7], a[3]]*(-(Sqrt[3]*Log[3]) + Log[7 + 4*Sqrt[3]]) + 
   (Sqrt[3]*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/2, 
  (Sqrt[3/2]*(-1 + Sqrt[2])*Pi^2)/8 - (((5*I)/4)*Pi^3)/Sqrt[3] + 
   G[a[6], a[2]]*(I*(-1 + Sqrt[3])*Pi*G[a[12], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[3]] - 
     I*Sqrt[3]*Pi*G[a[16], a[2]] + (I/2)*Sqrt[3]*Pi*G[a[16], a[3]] - 
     I*Sqrt[3]*Pi*G[a[17], a[2]] + (I/2)*Sqrt[3]*Pi*G[a[17], a[3]]) - 
   (I/2)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - (Sqrt[3]*G[a[3], a[1], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[1], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[3], a[1], a[7], a[2]] - (Sqrt[3]*G[a[3], a[1], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[2], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[2], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[7], a[2]] - (Sqrt[3]*G[a[3], a[2], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[4], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[4], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[3], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[7], a[2]] - (Sqrt[3]*G[a[3], a[4], a[10], a[2]])/
    2 + Sqrt[3]*G[a[3], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[2]] - Sqrt[3]*G[a[3], a[7], a[4], a[2]] + 
   Sqrt[3]*G[a[3], a[7], a[10], a[2]] - (Sqrt[3]*G[a[3], a[10], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[3], a[10], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[3], a[10], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[3], a[10], a[7], a[2]] - (Sqrt[3]*G[a[3], a[10], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[4], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[2], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[2], a[5], a[2]] - (Sqrt[3]*G[a[4], a[2], a[18], a[2]])/
    2 + (Sqrt[3]*G[a[4], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[18], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[5], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[2], a[5], a[2]] + Sqrt[3]*G[a[6], a[2], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[1], a[1], a[2]] + Sqrt[3]*G[a[7], a[1], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[2]] + Sqrt[3]*G[a[7], a[1], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[2]] + Sqrt[3]*G[a[7], a[1], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[3]] - Sqrt[3]*G[a[7], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[3]] - Sqrt[3]*G[a[7], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[3]] - 3*Sqrt[3]*G[a[7], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[3]] - Sqrt[3]*G[a[7], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[3]] - (Sqrt[3]*G[a[7], a[2], a[18], a[2]])/
    2 - Sqrt[3]*G[a[7], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[2], a[25], a[2]])/2 + 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[2]] - Sqrt[3]*G[a[7], a[3], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[2]] + Sqrt[3]*G[a[7], a[3], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[2]] + Sqrt[3]*G[a[7], a[3], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[3], a[10], a[3]] - (Sqrt[3]*G[a[7], a[4], a[1], a[2]])/
    2 + Sqrt[3]*G[a[7], a[4], a[5], a[2]] + 
   Sqrt[3]*G[a[7], a[4], a[6], a[2]] - (Sqrt[3]*G[a[7], a[4], a[18], a[2]])/
    2 + (Sqrt[3]*G[a[7], a[5], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[5], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[18], a[2]])/2 + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[3]] - 
   (3*Sqrt[3]*G[a[7], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[20], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2]])/2 - 
   (3*Sqrt[3]*G[a[7], a[7], a[22], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[31], a[2]] - Sqrt[3]*G[a[7], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[3]] + Sqrt[3]*G[a[7], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[3]] - Sqrt[3]*G[a[7], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[3]] + Sqrt[3]*G[a[7], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[3]] - Sqrt[3]*G[a[7], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[3]] + Sqrt[3]*G[a[7], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[3]] - Sqrt[3]*G[a[7], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[3]] + Sqrt[3]*G[a[7], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[11], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[11], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[10], a[3]] - (Sqrt[3]*G[a[7], a[18], a[2], a[2]])/
    2 - (Sqrt[3]*G[a[7], a[18], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[19], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[22], a[2], a[2]] - (Sqrt[3]*G[a[7], a[22], a[22], a[2]])/
    2 + (Sqrt[3]*G[a[7], a[23], a[23], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[23], a[24], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[24], a[23], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[24], a[24], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[25], a[2], a[2]] + (Sqrt[3]*G[a[7], a[25], a[25], a[2]])/
    2 - (Sqrt[3]*G[a[7], a[26], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[26], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[27], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[31], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[31], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[31], a[4], a[2]] - (Sqrt[3]*G[a[11], a[1], a[1], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[1], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[11], a[1], a[7], a[2]] - (Sqrt[3]*G[a[11], a[1], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[2], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[2], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[7], a[2]] - (Sqrt[3]*G[a[11], a[2], a[10], a[2]])/
    2 - (Sqrt[3]*G[a[11], a[4], a[1], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[4], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[11], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[7], a[2]] - (Sqrt[3]*G[a[11], a[4], a[10], a[2]])/
    2 + Sqrt[3]*G[a[11], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[2]] - Sqrt[3]*G[a[11], a[7], a[4], a[2]] + 
   Sqrt[3]*G[a[11], a[7], a[10], a[2]] - 
   (Sqrt[3]*G[a[11], a[10], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[10], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[11], a[10], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[11], a[10], a[7], a[2]] - 
   (Sqrt[3]*G[a[11], a[10], a[10], a[2]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[3], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[3], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[3], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[3], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[11], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[11], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[11], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[11], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[3], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[3], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[3], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[3], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[11], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[11], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[11], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[11], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[3], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[3], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[3], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[3], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[11], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[11], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[11], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[11], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[3], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[3], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[3], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[3], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[11], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[11], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[11], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[11], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[10], a[3]] - 
   (Sqrt[3]*G[a[18], a[2], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[18], a[4], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[26], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[26], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[27], a[26], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[27], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[22], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[24], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[24], a[25], a[2]] - 
   (Sqrt[3]*G[a[24], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[25], a[2]] + 
   (Sqrt[3]*G[a[25], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[24], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[29], a[29], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[30], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[30], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[30], a[29], a[30], a[2]] + 2*(-1 + Sqrt[3])*
    G[a[30], a[30], a[29], a[2]] + (Sqrt[3]*G[a[31], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[31], a[2], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[31], a[2], a[4], a[2]] - Sqrt[3]*G[a[31], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[19], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[21], a[2]]*Log[4/3])/2 - (I/4)*Sqrt[3]*Pi*Log[4/3]^2 + 
   G[a[20], a[19], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[2]]*((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + 
   ((Sqrt[3] - Sqrt[6])*Log[3/2]^2)/2 + Sqrt[3]*G[a[20], a[26], a[2]]*
    Log[2] + Sqrt[3]*G[a[20], a[27], a[2]]*Log[2] - (Sqrt[3]*Log[2]^3)/4 + 
   G[a[10], a[2]]*(-(Log[4/3]/Sqrt[3]) - Log[3/2]/Sqrt[3] + Log[2]/Sqrt[3]) + 
   G[a[7], a[1], a[3]]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + 
     (3*Sqrt[3]*Log[3/2])/2 - (3*Sqrt[3]*Log[2])/2) + 
   G[a[4], a[5], a[2]]*((-2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + 
   G[a[5], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[3]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[4], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[18], a[4], a[2]]*((I/2)*Sqrt[3]*Pi + 
     (Sqrt[3]*Log[2])/2) + G[a[6], a[5], a[2]]*
    (I*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[2]]*
    (-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[1], a[2]]*(I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - 
     (3*Sqrt[3]*Log[3/2])/2 + (3*Sqrt[3]*Log[2])/2) + 
   G[a[1], a[2]]*(-2*Sqrt[3]*Log[4/3] - 2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2]) + G[a[10], a[3]]*
    (Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[4/3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[3/2] + Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[2]) + 
   G[a[1], a[3]]*((Sqrt[3/2] + Sqrt[3])*Log[4/3] + (Sqrt[3/2] + Sqrt[3])*
      Log[3/2] - (Sqrt[3]*(2 + Sqrt[2])*Log[2])/2) + 
   G[a[12], a[3], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
     (2 - 2*Sqrt[3])*Log[2]) + G[a[12], a[11], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
     (2 - 2*Sqrt[3])*Log[2]) + G[a[13], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2]) + G[a[14], a[10], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2]) + G[a[12], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2]) + G[a[15], a[10], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2]) + G[a[12], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3/2] + ((-2 + Sqrt[3])*Log[2])/2) + 
   G[a[15], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3/2] + ((-2 + Sqrt[3])*Log[2])/2) + 
   G[a[12], a[3], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[4/3] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[4/3] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 
     2*(1 + Sqrt[3])*Log[2]) + G[a[13], a[11], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     ((2 + Sqrt[3])*Log[2])/2) + G[a[14], a[10], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     ((2 + Sqrt[3])*Log[2])/2) + G[a[13], a[3], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
     (2 + Sqrt[3])*Log[2]) + G[a[13], a[11], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
     (2 + Sqrt[3])*Log[2]) + G[a[5], a[2]]*(-1/4*(Sqrt[3]*Pi^2) - 
     I*Sqrt[3]*Pi*G[a[7], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[3]] - I*(1 + Sqrt[3])*Pi*
      G[a[13], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[15], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[3]] + I*Sqrt[3]*Pi*Log[2]) + 
   (Sqrt[3]*Log[3]^3)/4 + G[a[7], a[3], a[3]]*(I*Sqrt[3]*Pi + 
     (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + 
   G[a[7], a[11], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
     3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + G[a[7], a[3], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] + 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[11], a[2]]*((-2*I)*Sqrt[3]*Pi - 
     (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] + (Sqrt[3]*Log[3])/2) + 
   G[a[3], a[7], a[2]]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[11], a[7], a[2]]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[7], a[9], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
   G[a[11], a[3]]*(Sqrt[6]*Log[4/3] - 2*Sqrt[6]*Log[2] + Sqrt[6]*Log[3]) + 
   G[a[14], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[11], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[3], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[11], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[3], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[11], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/
      2) + G[a[15], a[9], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[8], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[9], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[11], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[9], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   Log[4/3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) + (I/4)*Sqrt[3]*Pi*Log[3]) + 
   G[a[3], a[2]]*((Sqrt[3]*Pi^2)/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-1 + 1/Sqrt[2]) + (I/2)*Sqrt[3]*Pi)*Log[3] - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(-(Sqrt[3]*(-2 + Sqrt[2])) - 
       I*Sqrt[3]*Pi + Sqrt[3]*Log[3])) + G[a[11], a[2]]*
    ((Sqrt[3]*Pi^2)/4 - (Sqrt[3]*(2 + Sqrt[2])*Log[4/3])/2 + 
     (-1/2*(Sqrt[3]*(2 + Sqrt[2])) + (I/2)*Sqrt[3]*Pi)*Log[3] - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3]*(2 + Sqrt[2]) - I*Sqrt[3]*Pi + 
       Sqrt[3]*Log[3])) + (Sqrt[3]*G[a[5], a[2], a[2]]*Log[4])/2 + 
   G[a[7], a[16], a[2]]*(3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[17], a[2]]*(3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + 
   G[a[16], a[4], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + 
   G[a[17], a[4], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + 
   G[a[16], a[4], a[3]]*(-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + 
   G[a[17], a[4], a[3]]*(-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + 
   G[a[7], a[16], a[3]]*(-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[17], a[3]]*(-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[13], a[16], a[3]]*((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[13], a[17], a[3]]*((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[16], a[3]]*((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[17], a[3]]*((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[16], a[2]]*((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[17], a[2]]*((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[16], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[17], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   Log[3]*(-(Sqrt[3]*(-2 + Sqrt[2])) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     Pi^2/(8*Sqrt[3]) + ((Sqrt[3]*(-1 + Sqrt[2]))/2 + (I/4)*Sqrt[3]*Pi)*
      Log[4] - (Sqrt[3]*Log[4]^2)/2 - (Sqrt[3]*(-2 + Sqrt[2])*Log[16/3])/4) + 
   (-Sqrt[3/2] + Sqrt[3] - Pi^2/(8*Sqrt[3]))*Log[6] - (Sqrt[3]*Log[6]^3)/4 + 
   Log[3/2]*(Sqrt[3]*(3 - 3/Sqrt[2]) - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
     (Sqrt[3]*Pi^2)/4 + (I/4)*Sqrt[3]*Pi*Log[6]) + 
   (-Sqrt[3/2] + Sqrt[3] + (Sqrt[3]*Pi^2)/4)*Log[8] + 
   (Sqrt[3]*(-2 + Sqrt[2]) - Pi^2/(8*Sqrt[3]))*Log[12] + 
   G[a[3], a[2], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[3], a[4], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[11], a[2], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[11], a[4], a[2]]*((I/2)*Sqrt[3]*Pi - (Sqrt[3]*Log[12])/2) + 
   G[a[7], a[20], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[12])/2) + 
   (Pi^2*Log[512/9])/(2*Sqrt[3]) + Log[6]^2*((-1/4*I)*Sqrt[3]*Pi + 
     Log[64]/(8*Sqrt[3])) + (Pi^2*Log[288])/(4*Sqrt[3]) + 
   Log[2]^2*((Sqrt[3]*(2 + Sqrt[2]))/8 + ((5*I)/4)*Sqrt[3]*Pi + 
     (7*Sqrt[3]*Log[3])/4 - (Sqrt[3]*Log[288])/4) + 
   (Pi^2*Log[2985984])/(16*Sqrt[3]) + Sqrt[3]*G[a[7], a[22], a[2]]*
    Log[3/4 - 1/Sqrt[2]] + (Sqrt[3]*G[a[22], a[25], a[2]]*
     Log[3/4 - 1/Sqrt[2]])/2 - (Sqrt[3]*G[a[25], a[22], a[2]]*
     Log[3/4 - 1/Sqrt[2]])/2 + 
   ((Sqrt[3]*Pi^2)/4 + (Log[16]*Log[729])/(4*Sqrt[3]))*Log[3 - 2*Sqrt[2]] - 
   (Log[9]*Log[262144]*Log[3 - 2*Sqrt[2]])/(4*Sqrt[3]) + 
   G[a[7], a[25], a[2]]*(2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   Log[3]^2*(Sqrt[3/2]/2 + (I/4)*Sqrt[3]*Pi + Log[64]/(8*Sqrt[3]) + 
     (Sqrt[3]*Log[3 - 2*Sqrt[2]])/4) + 
   (-(Sqrt[3]*(-2 + Sqrt[2])) - Pi^2/(48*(2 + Sqrt[3])))*
    Log[14 - 8*Sqrt[3]] + G[a[14], a[2], a[3]]*(((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]]) + G[a[14], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[6] + 
     (-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]]) + G[a[14], a[2], a[2]]*
    ((-1 - Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[7/2 - 2*Sqrt[3]] + (Sqrt[3]*(5 - 5/Sqrt[2]) + ((2 + Sqrt[3])*Pi^2)/8)*
    Log[4 - 2*Sqrt[3]] + G[a[7], a[13], a[2]]*(-2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3/2] + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[8] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[13], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[3/2] + (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[3]]*((-1 - Sqrt[3]/2)*Log[3/2] + 
     (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[13], a[3]]*
    ((1 - Sqrt[3]/2)*Log[3/2] + (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[3]]*((1 - Sqrt[3]/2)*Log[3/2] + 
     (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[4 - 2*Sqrt[3]]) + G[a[12], a[13], a[2]]*
    ((-1 + Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[2]]*((-1 + Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[13], a[2]]*
    ((1 + Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[2]]*((1 + Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3/2] - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[8] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[2 - Sqrt[3]] + G[a[14], a[15], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]])/2) + 
   G[a[15], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2 - Sqrt[3]])/2) - 
   (I/4)*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[2*I + I*Sqrt[3]] + 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[2*I + I*Sqrt[3]]^2)/4 - 
   Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + 
   G[a[7], a[13], a[3]]*(Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[13], a[7], a[3]]*
    ((2 + Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[7], a[2]]*(-2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   (-Sqrt[3/2] + Sqrt[3] - Pi^2/(4*Sqrt[3]))*Log[2 + Sqrt[3]] + 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/4 - 
   (Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]]^2)/4 - 
   (2*Log[2 + Sqrt[3]]^3)/Sqrt[3] + G[a[7], a[14], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (3*Sqrt[3]*Log[4 - 2*Sqrt[3]])/
      2 + (Sqrt[3]*Log[2 + Sqrt[3]])/2) + G[a[7], a[14], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 + (3*Sqrt[3]*Log[4 - 2*Sqrt[3]])/
      2 + (Sqrt[3]*Log[2 + Sqrt[3]])/2) + G[a[14], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + G[a[14], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[3]]*(((2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[19], a[2]] + ((2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2 + Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*
      Log[3/2] + (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 - Log[9] - Log[216]/Sqrt[3] + 
     (-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + (-4 - 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-2 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[2]]*((-1 - Sqrt[3])*G[a[5], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[2], a[2]] + (1 + Sqrt[3])*G[a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[20], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[19], a[2]] + (-1 - Sqrt[3])*G[a[20], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[20], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-2*(1 + Sqrt[3]) - I*(1 + Sqrt[3])*Pi)*
      Log[3/2] - (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 + 2*(1 + Sqrt[3])*
      Log[6 - 3*Sqrt[3]] + (2 - 2*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 4*Log[(2 + Sqrt[3])/2] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[17], a[2]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + (-(Sqrt[3]*(-3 + Sqrt[5])) + 
       (2*I)*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*(-3 + Sqrt[5])*Log[4])/2 - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[16], a[2]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + (Sqrt[3]*(3 + Sqrt[5]) + 
       (2*I)*Sqrt[3]*Pi)*Log[2] - (Sqrt[3]*(3 + Sqrt[5])*Log[4])/2 - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[3]]*((Sqrt[3]*G[a[26], a[27], a[2]])/2 + 
     (Sqrt[3]*G[a[27], a[26], a[2]])/2 + (Sqrt[3]*(-1 - Sqrt[2] + Sqrt[5]) - 
       I*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Log[4])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[16], a[3]]*((Sqrt[3]*G[a[26], a[27], a[2]])/2 + 
     (Sqrt[3]*G[a[27], a[26], a[2]])/2 + 
     (-(Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])) - I*Sqrt[3]*Pi)*Log[2] + 
     (Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Log[4])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/4 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/4) + 
   (Sqrt[3]*(3 - 3/Sqrt[2]) + ((-2 + Sqrt[3])*Pi^2)/8)*Log[2*(2 + Sqrt[3])] + 
   G[a[7], a[12], a[2]]*(-2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[12], a[3]]*
    (Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[3]]*((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[2 - Sqrt[3]])/2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[7], a[2]]*((2 - 2*Sqrt[3])*Log[3/2] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[3]]*
    (-3*Sqrt[3]*Log[3/2] + Sqrt[3]*Log[3] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]])/
      2 + (3*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2])/2 + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]])/2 + (3 - (3*Sqrt[3])/2)*
      Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3/2] + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[8] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[3/2] + (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[3]]*((-1 - Sqrt[3]/2)*Log[3/2] + 
     (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[2])/2 + 
     (-1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[3]]*
    ((1 - Sqrt[3]/2)*Log[3/2] + (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[3]]*((1 - Sqrt[3]/2)*Log[3/2] + 
     (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[3]]*
    ((-2 + Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2]]*((-1 + Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[2]]*
    ((-1 + Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3/2] + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[8] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2]]*
    ((1 + Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[2]]*((1 + Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + (-Sqrt[3/2] + Sqrt[3])*
    Log[7/2 + 2*Sqrt[3]] + G[a[2], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[4], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[14], a[2]]*
    ((-2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[6], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[7], a[19], a[2]] + (-1 - Sqrt[3])*G[a[7], a[20], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[19], a[2]] + (-1 - Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[27], a[26], a[2]] + (5*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 + Sqrt[3])*Log[3]^2 + Log[2]*(3 + 2*Sqrt[3] + 
       (3*I)*(1 + Sqrt[3])*Pi - 4*(1 + Sqrt[3])*Log[3]) + 
     (-3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-3 - 2*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (-3 - 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[3]]*((2/3 + 1/Sqrt[3])*Pi^2 + 
     ((2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[19], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] - (5*(2 + Sqrt[3])*Log[2]^2)/4 + 
     (-1 - Sqrt[3]/2)*Log[3]^2 + Log[2]*(-3 - Sqrt[3/2] - Sqrt[3] - 
       ((3*I)/2)*(2 + Sqrt[3])*Pi + 2*(2 + Sqrt[3])*Log[3]) + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[2 + Sqrt[3]] + ((-2 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   ((-1 + Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]])/24 + 
   ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^3)/12 + 
   (-(Sqrt[3]*(-2 + Sqrt[2])) + ((2 + Sqrt[3])*Pi^2)/48)*
    Log[14 + 8*Sqrt[3]] + G[a[4], a[3]]*(-(Sqrt[3/2]*Log[4]) + 
     Sqrt[3/2]*Log[6] - Sqrt[3/2]*Log[12] + (Sqrt[3/2]*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3/2]*Log[4 - 2*Sqrt[3]] + Sqrt[3/2]*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3/2]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   Log[4]*(-Sqrt[3/2] + Sqrt[3] + Pi^2/(4*Sqrt[3]) - 
     (I/4)*Sqrt[3]*Pi*Log[6] - (I/2)*Sqrt[3]*Pi*Log[12 - 8*Sqrt[2]] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/8) + 
   G[a[2], a[3]]*(Sqrt[3]*(-1 + 1/Sqrt[2])*Log[3/2] + 
     Sqrt[3]*(3 - 3/Sqrt[2])*Log[2] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[8] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[12] + (Sqrt[3]*(-2 + Sqrt[2])*
       Log[14 - 8*Sqrt[3]])/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[15], a[2], a[3]]*(((-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[6] + 
     (1 - Sqrt[3]/2)*Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[2]]*
    ((1 - Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[7], a[4], a[3]]*
    (-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + (Sqrt[3]*Log[6])/2 - 
     (Sqrt[3]*Log[12])/2 + ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/4 + 
     (3*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]])/2 + 
     (3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2 + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4) + G[a[7], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[3/2])/2 - (7*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[8])/2 - (Sqrt[3]*Log[12])/2 + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/4 + 
     (3*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]])/2 + 
     (3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2 + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[2]]*(((1 - Sqrt[3])*Pi^2)/8 + (1 - Sqrt[3])*
      G[a[5], a[2], a[2]] + (-1 + Sqrt[3])*G[a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[19], a[2]] + (1 - Sqrt[3])*
      G[a[7], a[20], a[2]] + (-1 + Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[20], a[26], a[2]] + (1 - Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (2 - 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*Log[3/2] + 
     ((1 - Sqrt[3])*Log[2]^2)/2 + ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 2*(-1 + Sqrt[3])*
      Log[3*(2 + Sqrt[3])] + ((1 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[3]]*(((-2 + Sqrt[3])*Pi^2)/16 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[7], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((-2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[26], a[27], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + 
     ((-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (-2 + Sqrt[3])*Log[1 - Sqrt[3]/2] - (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   Log[2]*((15*Sqrt[3]*(-2 + Sqrt[2]))/2 - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     (5*Sqrt[3]*Pi^2)/4 - 2*Sqrt[3]*Log[3] + Sqrt[3]*Log[4] - 
     Sqrt[3]*Log[6] + (Sqrt[3]*Log[6]^2)/2 + Sqrt[3]*Log[12] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[6561/32])/8 - (Sqrt[3]*Log[14 - 8*Sqrt[3]])/
      2 - Sqrt[3]*Log[4 - 2*Sqrt[3]] - Sqrt[3]*Log[2*(2 + Sqrt[3])] - 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2 - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97 + 56*Sqrt[3]])/8) + 
   G[a[7], a[3]]*(((1 - Sqrt[3])*Pi^2)/8 + (I/2)*Sqrt[3]*Pi*G[a[6], a[2]] - 
     Sqrt[3]*G[a[5], a[2], a[2]] + Sqrt[3]*G[a[6], a[2], a[2]] + 
     Sqrt[3]*G[a[7], a[19], a[2]] - Sqrt[3]*G[a[7], a[20], a[2]] + 
     Sqrt[3]*G[a[20], a[19], a[2]] - Sqrt[3]*G[a[20], a[26], a[2]] - 
     Sqrt[3]*G[a[20], a[27], a[2]] - G[a[26], a[27], a[2]] + 
     G[a[27], a[26], a[2]] + (-(Sqrt[3]*(2 + Sqrt[2])) - 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] - (Sqrt[3]*Log[3/2]^2)/2 + 
     ((-22 - 7*Sqrt[3])*Log[2]^2)/8 + (Sqrt[3]*Log[3]^2)/4 + 
     Log[3]*(Sqrt[3]*(2 + Sqrt[2]) + (I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2 - 
       (3*Sqrt[3]*Log[16/3])/4) + (1 + Sqrt[3/2])*Log[2 - Sqrt[3]] + 
     Log[2 - Sqrt[3]]^2/2 - (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 + Sqrt[3/2])*Log[2 + Sqrt[3]] + 
     ((1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 - 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2 + (3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] - 2*Log[7 + 4*Sqrt[3]] - 
     (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/8 + 
     Log[2]*((I/2)*Sqrt[3]*Pi + 2*Log[3] + ((-2 - Sqrt[3])*Log[6561/32])/8 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/8)) + 
   G[a[15], a[2]]*((-19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[5], a[2], a[2]] + (1 - Sqrt[3])*G[a[6], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[19], a[2]] + (1 - Sqrt[3])*
      G[a[7], a[20], a[2]] + (-1 + Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[20], a[26], a[2]] + (1 - Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*Log[3]^2 + (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[2 - Sqrt[3]] - (I/2)*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (3 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + (3 - 2*Sqrt[3])*
      Log[14 + 8*Sqrt[3]] + Log[2]*(-3 + 2*Sqrt[3] + (3*I)*(-1 + Sqrt[3])*
        Pi + ((1 - Sqrt[3])*Log[6561/32])/2 + 
       ((1 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[15], a[3]]*((19*(-2 + Sqrt[3])*Pi^2)/48 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[7], a[19], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[7], a[20], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[19], a[2]] + ((-2 + Sqrt[3])*G[a[20], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[20], a[27], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*Log[3]^2 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[2 - Sqrt[3]] + 
     ((12*I - (7*I)*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (-3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 - Sqrt[3/2] - Sqrt[3] - ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[6561/32])/4 + 
       ((-2 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + (29*Sqrt[3]*Zeta[3])/4, 
  (-1/48 + (79*Sqrt[3])/320)*Pi^4 - (Pi^2*G[a[7], a[23], a[2]])/(8*Sqrt[3]) - 
   (Pi^2*G[a[7], a[24], a[2]])/(8*Sqrt[3]) + (Pi^2*G[a[7], a[26], a[2]])/
    (8*Sqrt[3]) + (Pi^2*G[a[7], a[27], a[2]])/(8*Sqrt[3]) + 
   G[a[6], a[2], a[2]]*(Pi^2/(4*Sqrt[3]) + 2*Sqrt[3]*G[a[7], a[7], a[3]] - 
     2*Sqrt[3]*G[a[7], a[8], a[3]] - 2*Sqrt[3]*G[a[7], a[9], a[3]] + 
     2*Sqrt[3]*G[a[7], a[12], a[2]] - Sqrt[3]*G[a[7], a[12], a[3]] + 
     2*Sqrt[3]*G[a[7], a[13], a[2]] - Sqrt[3]*G[a[7], a[13], a[3]] - 
     2*Sqrt[3]*G[a[7], a[14], a[2]] + Sqrt[3]*G[a[7], a[14], a[3]] - 
     2*Sqrt[3]*G[a[7], a[15], a[2]] + Sqrt[3]*G[a[7], a[15], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[12], a[7], a[2]] + (2 - Sqrt[3])*
      G[a[12], a[7], a[3]] + (2 - 2*Sqrt[3])*G[a[12], a[8], a[2]] + 
     (-2 + Sqrt[3])*G[a[12], a[8], a[3]] + (2 - 2*Sqrt[3])*
      G[a[12], a[9], a[2]] + (-2 + Sqrt[3])*G[a[12], a[9], a[3]] + 
     (1 - Sqrt[3])*G[a[12], a[12], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[12], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] + 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (-2 - Sqrt[3])*G[a[13], a[7], a[3]] - 
     2*(1 + Sqrt[3])*G[a[13], a[8], a[2]] + (2 + Sqrt[3])*
      G[a[13], a[8], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[9], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[13], a[12], a[2]] + ((2 + Sqrt[3])*G[a[13], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[13], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[13], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[14], a[3]] + (1 + Sqrt[3])*G[a[13], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[7], a[2]] + (2 + Sqrt[3])*G[a[14], a[7], a[3]] + 
     2*(1 + Sqrt[3])*G[a[14], a[8], a[2]] + (-2 - Sqrt[3])*
      G[a[14], a[8], a[3]] + 2*(1 + Sqrt[3])*G[a[14], a[9], a[2]] + 
     (-2 - Sqrt[3])*G[a[14], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[14], a[12], a[2]] + ((2 + Sqrt[3])*G[a[14], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[14], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[14], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[15], a[8], a[2]] + (2 - Sqrt[3])*
      G[a[15], a[8], a[3]] + 2*(-1 + Sqrt[3])*G[a[15], a[9], a[2]] + 
     (2 - Sqrt[3])*G[a[15], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[15], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[15], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[15], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[15], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]]) + (Pi^2*G[a[24], a[22], a[2]])/
    (8*Sqrt[3]) - (Pi^2*G[a[24], a[25], a[2]])/(8*Sqrt[3]) + 
   (Pi^2*G[a[26], a[27], a[2]])/6 + 
   (-1/6*Pi^2 - 2*(1 + Sqrt[3])*G[a[13], a[4], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[4], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[2], a[2]] + (2 + Sqrt[3])*G[a[14], a[2], a[3]])*
    G[a[27], a[26], a[2]] - (Pi^2*G[a[28], a[22], a[2]])/(8*Sqrt[3]) + 
   (Pi^2*G[a[28], a[25], a[2]])/(8*Sqrt[3]) - (Pi^2*G[a[29], a[30], a[2]])/
    (4*Sqrt[3]) + ((1 - Sqrt[3])*Pi^2*G[a[30], a[29], a[2]])/12 - 
   I*Sqrt[3]*Pi*G[a[1], a[4], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[1], a[5], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[1], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[5], a[1], a[2]] + 
   I*Sqrt[3]*Pi*G[a[4], a[5], a[2], a[2]] + 
   I*Sqrt[3]*Pi*G[a[4], a[6], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[4], a[6], a[5], a[2]] - 
   I*Sqrt[3]*Pi*G[a[5], a[1], a[4], a[2]] - 
   I*Sqrt[3]*Pi*G[a[5], a[4], a[1], a[2]] + 
   I*Sqrt[3]*Pi*G[a[6], a[4], a[4], a[2]] - (I/2)*Sqrt[3]*Pi*
    G[a[6], a[5], a[2], a[2]] - (I/2)*Sqrt[3]*Pi*G[a[6], a[6], a[4], a[2]] - 
   Sqrt[3]*G[a[1], a[4], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[1], a[5], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[1], a[5], a[4], a[2], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[1], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[1], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[1], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[1], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[2], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[2], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[2], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[2], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[2], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[2], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[2], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[2], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[2], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[4], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[3], a[4], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[3], a[4], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[4], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[4], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[4], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[4], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[4], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[4], a[10], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[7], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[1], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[2], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[4], a[1], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[3], a[7], a[4], a[4], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[4], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[4], a[10], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[7], a[10], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[7], a[10], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[7], a[10], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[3], a[10], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[3], a[10], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[3], a[10], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[3], a[10], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[1], a[2], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[4], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[1], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[2], a[1], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[2], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[2], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[5], a[4], a[2]] + 
   2*Sqrt[3]*G[a[4], a[2], a[5], a[5], a[2]] - 
   Sqrt[3]*G[a[4], a[2], a[5], a[18], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[2], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[2], a[18], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[4], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[4], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[4], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[4], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[4], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[4], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[4], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[5], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[4], a[2]] + 
   2*Sqrt[3]*G[a[4], a[5], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[2], a[18], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[4], a[2], a[2]] + 
   2*Sqrt[3]*G[a[4], a[5], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[5], a[18], a[2], a[2]] + 
   Sqrt[3]*G[a[4], a[6], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[4], a[6], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[4], a[7], a[2], a[6], a[2]])/2 + 
   Sqrt[3]*G[a[4], a[7], a[4], a[6], a[2]] - 
   (Sqrt[3]*G[a[4], a[7], a[6], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[4], a[7], a[6], a[6], a[2]])/2 - 
   (3*Sqrt[3]*G[a[4], a[7], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[18], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[4], a[18], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[4], a[18], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[4], a[18], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[4], a[18], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[5], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[5], a[2], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[2], a[4], a[1], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[2], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[2], a[5], a[4], a[2]] - 
   (Sqrt[3]*G[a[5], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[5], a[4], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[5], a[4], a[2], a[1], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[4], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[2], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[4], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[4], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[5], a[4], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[5], a[5], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[5], a[5], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[5], a[18], a[2], a[4], a[2]])/2 - 
   (Sqrt[3]*G[a[5], a[18], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[2], a[2], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[2], a[18], a[2]] + 
   2*Sqrt[3]*G[a[6], a[2], a[4], a[5], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[4], a[18], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[5], a[4], a[2]] - 
   2*Sqrt[3]*G[a[6], a[2], a[5], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[5], a[18], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[6], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[6], a[18], a[2]] + 
   Sqrt[3]*G[a[6], a[2], a[7], a[4], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[7], a[18], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[18], a[4], a[2]] + 
   2*Sqrt[3]*G[a[6], a[2], a[18], a[5], a[2]] - 
   Sqrt[3]*G[a[6], a[2], a[18], a[18], a[2]] + 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[4], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[4], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[6], a[4], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[5], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[5], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[5], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[5], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[5], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[6], a[5], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[6], a[2], a[5], a[2]] + 
   Sqrt[3]*G[a[6], a[6], a[2], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[6], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[6], a[7], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[6], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[6], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[6], a[7], a[2], a[5], a[2]] - 
   (3*Sqrt[3]*G[a[6], a[7], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[7], a[4], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[5], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[6], a[5], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[7], a[6], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[7], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[7], a[4], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[7], a[5], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[7], a[7], a[18], a[2]] - 
   (Sqrt[3]*G[a[6], a[7], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[6], a[7], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[6], a[7], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[6], a[7], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[18], a[2], a[5], a[2]] - 
   (Sqrt[3]*G[a[6], a[18], a[2], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[6], a[18], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[6], a[18], a[5], a[2], a[2]] - 
   (Sqrt[3]*G[a[6], a[18], a[18], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[1], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[2], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[4], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[1], a[7], a[7], a[2]] - 
   4*Sqrt[3]*G[a[7], a[1], a[7], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[7], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[1], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[1], a[10], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[1], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[1], a[10], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[1], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[2], a[2], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[2], a[2], a[5], a[2]] - 
   6*Sqrt[3]*G[a[7], a[2], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[10], a[3]] - 
   (3*Sqrt[3]*G[a[7], a[2], a[2], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[2], a[25], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[1], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[4], a[2], a[3]] + 
   7*Sqrt[3]*G[a[7], a[2], a[4], a[4], a[3]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[5], a[2]] - 
   6*Sqrt[3]*G[a[7], a[2], a[4], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[4], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[2], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[5], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[6], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[6], a[18], a[2]] - 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[2], a[7], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[2], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[2], a[7], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[7], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[7], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[7], a[22], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[7], a[25], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[2], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[2], a[10], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[2], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[2], a[10], a[10], a[3]] - 
   (Sqrt[3]*G[a[7], a[2], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[2], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[2], a[18], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[19], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[2], a[19], a[19], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[19], a[21], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[2], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[2], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[2], a[25], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[2], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[2], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[2], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[2], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[2], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[4], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[4], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[3], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[3], a[4], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[3], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[3], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[3], a[10], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[4], a[1], a[1], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[2], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[2], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[4], a[5], a[2]] + 
   Sqrt[3]*G[a[7], a[4], a[4], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[5], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[4], a[5], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[5], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[6], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[4], a[6], a[6], a[2]] - 
   (3*Sqrt[3]*G[a[7], a[4], a[7], a[6], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[4], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[4], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[5], a[4], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[5], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[5], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[5], a[5], a[4], a[2]] - 
   (Sqrt[3]*G[a[7], a[5], a[18], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[6], a[2], a[5], a[2]] - 
   Sqrt[3]*G[a[7], a[6], a[2], a[18], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[4], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[4], a[18], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[5], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[6], a[5], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[6], a[5], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[6], a[5], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[6], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[6], a[7], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[6], a[7], a[5], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[6], a[18], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[18], a[4], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[6], a[18], a[5], a[2]] - 
   (Sqrt[3]*G[a[7], a[6], a[18], a[18], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[1], a[7], a[2]] - 
   4*Sqrt[3]*G[a[7], a[7], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[7], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[7], a[2], a[4], a[3]] + 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[6], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[2], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[2], a[18], a[2]] - 
   Sqrt[3]*G[a[7], a[7], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[2], a[21], a[2]])/2 - 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[22], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[2], a[25], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[3], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[3], a[10], a[3]] - 
   (Sqrt[3]*G[a[7], a[7], a[4], a[1], a[2]])/2 - 
   4*Sqrt[3]*G[a[7], a[7], a[4], a[6], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[5], a[4], a[2]])/2 + 
   (5*Sqrt[3]*G[a[7], a[7], a[6], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[6], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[6], a[5], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[7], a[6], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[6], a[18], a[2]])/2 + 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[1], a[2]] - 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[7], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[7], a[5], a[2]] + 
   (13*Sqrt[3]*G[a[7], a[7], a[7], a[6], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[20], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[7], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[7], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[9], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[11], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[11], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[12], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[12], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[12], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[12], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[13], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[13], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[13], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[13], a[2], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[14], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[14], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[14], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[14], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[7], a[15], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[7], a[15], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[7], a[15], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[7], a[15], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[7], a[18], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[7], a[18], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[18], a[18], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[19], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[20], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[7], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[22], a[2], a[2]] + 
   (3*Sqrt[3]*G[a[7], a[7], a[22], a[22], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[7], a[25], a[2], a[2]] - 
   (3*Sqrt[3]*G[a[7], a[7], a[25], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[31], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[31], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[7], a[31], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[1], a[3]] - 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[8], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[8], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[8], a[2], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[1], a[3]] + 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[2], a[3]] + 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[8], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[4], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[7], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[8], a[9], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[8], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[8], a[10], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[8], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[8], a[10], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[1], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[2], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[1], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[1], a[10], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[1], a[3]] - 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[2], a[3]] - 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[9], a[2], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[2], a[7], a[3]] + 
   Sqrt[3]*G[a[7], a[9], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[9], a[2], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[1], a[3]] + 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[2], a[3]] + 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[9], a[4], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[4], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[4], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[7], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[9], a[9], a[10], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[1], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[2], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[9], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[9], a[10], a[7], a[3]] - 
   Sqrt[3]*G[a[7], a[9], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[9], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[1], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[1], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[1], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[2], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[2], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[2], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[2], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[2], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[2], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[1], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[4], a[2], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[4], a[2], a[3]] + 
   6*Sqrt[3]*G[a[7], a[11], a[4], a[4], a[2]] - 
   3*Sqrt[3]*G[a[7], a[11], a[4], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[4], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[4], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[1], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[2], a[3]] - 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[7], a[10], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[11], a[10], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[7], a[3]] - 
   2*Sqrt[3]*G[a[7], a[11], a[10], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[11], a[10], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[12], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[1], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[12], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[12], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[12], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[12], a[2], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[12], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[3], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[12], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[12], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[12], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[12], a[7], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[8], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[9], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[9], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[12], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[12], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[12], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[12], a[15], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[13], a[1], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[1], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[13], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[13], a[2], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[13], a[2], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[13], a[2], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[13], a[2], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[2], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[3], a[10], a[3]] - 
   4*Sqrt[3]*G[a[7], a[13], a[7], a[1], a[2]] + 
   2*Sqrt[3]*G[a[7], a[13], a[7], a[1], a[3]] + 
   4*Sqrt[3]*G[a[7], a[13], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[13], a[7], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[8], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[8], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[8], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[8], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[8], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[9], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[9], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[9], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[9], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[9], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[13], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[13], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[13], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[13], a[15], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[3], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[14], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[14], a[4], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[14], a[4], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[14], a[4], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[14], a[4], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[14], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[14], a[7], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[14], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[14], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[14], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[14], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[14], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[14], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[14], a[15], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[3], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[3], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[3], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[3], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[3], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[1], a[3]] - 
   6*Sqrt[3]*G[a[7], a[15], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[7], a[15], a[4], a[2], a[3]] - 
   6*Sqrt[3]*G[a[7], a[15], a[4], a[4], a[2]] + 
   3*Sqrt[3]*G[a[7], a[15], a[4], a[4], a[3]] + 
   4*Sqrt[3]*G[a[7], a[15], a[4], a[7], a[2]] - 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[4], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[4], a[10], a[3]] + 
   4*Sqrt[3]*G[a[7], a[15], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[7], a[15], a[7], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[15], a[7], a[10], a[2]] + 
   2*Sqrt[3]*G[a[7], a[15], a[7], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[8], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[8], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[8], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[8], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[8], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[9], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[9], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[9], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[9], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[9], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[4], a[3]] - 
   4*Sqrt[3]*G[a[7], a[15], a[10], a[7], a[2]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[7], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[10], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[10], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[1], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[11], a[1], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[11], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[4], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[11], a[4], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[11], a[10], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[11], a[10], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[12], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[12], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[12], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[12], a[2], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[13], a[1], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[13], a[1], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[13], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[13], a[2], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[14], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[14], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[14], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[14], a[10], a[3]] - 
   2*Sqrt[3]*G[a[7], a[15], a[15], a[4], a[2]] + 
   Sqrt[3]*G[a[7], a[15], a[15], a[4], a[3]] + 
   2*Sqrt[3]*G[a[7], a[15], a[15], a[10], a[2]] - 
   Sqrt[3]*G[a[7], a[15], a[15], a[10], a[3]] + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[18], a[5], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[18], a[5], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[18], a[18], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[18], a[18], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[19], a[2], a[2]] + 
   2*Sqrt[3]*G[a[7], a[19], a[19], a[19], a[2]] - 
   Sqrt[3]*G[a[7], a[19], a[19], a[21], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[19], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[20], a[2], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[20], a[2], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[7], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[7], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[19], a[2], a[2]])/2 + 
   (3*Sqrt[3]*G[a[7], a[20], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[19], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[20], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[20], a[20], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[20], a[21], a[19], a[2]] + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[19], a[2], a[2]] - 
   2*Sqrt[3]*G[a[7], a[21], a[19], a[19], a[2]] + 
   Sqrt[3]*G[a[7], a[21], a[19], a[21], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[21], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[21], a[2]])/2 - 
   Sqrt[3]*G[a[7], a[22], a[7], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[22], a[7], a[22], a[2]] + 
   Sqrt[3]*G[a[7], a[22], a[22], a[2], a[2]] + 
   (Sqrt[3]*G[a[7], a[22], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[23], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[23], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[24], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[23], a[24], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[23], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[23], a[24], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[24], a[23], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[24], a[24], a[24], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[25], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[7], a[25], a[7], a[25], a[2]] - 
   Sqrt[3]*G[a[7], a[25], a[25], a[2], a[2]] - 
   (Sqrt[3]*G[a[7], a[25], a[25], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[26], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[7], a[27], a[27], a[27], a[2]])/2 - 
   (Sqrt[3]*G[a[7], a[31], a[1], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[31], a[1], a[4], a[2]] + 
   (Sqrt[3]*G[a[7], a[31], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[7], a[31], a[4], a[1], a[2]] - 
   2*Sqrt[3]*G[a[7], a[31], a[4], a[4], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[1], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[1], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[1], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[1], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[2], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[2], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[2], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[2], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[2], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[2], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[2], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[2], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[2], a[10], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[2], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[2], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[2], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[4], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[4], a[1], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[4], a[2], a[2]])/2 - 
   (7*Sqrt[3]*G[a[11], a[4], a[4], a[4], a[2]])/2 + 
   3*Sqrt[3]*G[a[11], a[4], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[7], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[4], a[7], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[4], a[7], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[4], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[4], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[4], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[4], a[10], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[7], a[1], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[1], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[1], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[2], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[2], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[2], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[4], a[1], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[4], a[2], a[2]] + 
   3*Sqrt[3]*G[a[11], a[7], a[4], a[4], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[4], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[4], a[10], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[1], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[2], a[2]] - 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[7], a[10], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[7], a[10], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[7], a[10], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[1], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[1], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[2], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[2], a[10], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[4], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[4], a[10], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[7], a[1], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[4], a[2]] + 
   2*Sqrt[3]*G[a[11], a[10], a[7], a[7], a[2]] - 
   Sqrt[3]*G[a[11], a[10], a[7], a[10], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[1], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[11], a[10], a[10], a[7], a[2]] + 
   (Sqrt[3]*G[a[11], a[10], a[10], a[10], a[2]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[1], a[7], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[1], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[1], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[1], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[1], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[1], a[10], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[2], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[2], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[2], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[2], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[2], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[2], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[4], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[4], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[4], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[12], a[2], a[4], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[12], a[2], a[4], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[4], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[7], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[7], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[2], a[7], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[2], a[7], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[2], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[2], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[2], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[2], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[2], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[3], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[3], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[3], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[3], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[3], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[3], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[3], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[3], a[10], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[7], a[1], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[7], a[1], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[1], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[1], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[7], a[2], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[7], a[2], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[12], a[7], a[2], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[12], a[7], a[2], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[7], a[2], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[2], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[2], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[3], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[3], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[3], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[3], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[3], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[3], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[3], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[3], a[10], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[12], a[7], a[7], a[1], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[12], a[7], a[7], a[1], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[12], a[7], a[7], a[2], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[12], a[7], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[9], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[11], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[11], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[11], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[11], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[11], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[11], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[11], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[11], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[12], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[12], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[12], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[12], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[13], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[13], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[13], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[13], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[14], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[14], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[14], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[14], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[7], a[15], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[7], a[15], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[7], a[15], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[7], a[15], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[8], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[8], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[8], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[8], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[8], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[8], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[8], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[8], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[8], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[8], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[8], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[8], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[8], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[8], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[8], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[8], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[9], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[9], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[9], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[9], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[9], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[9], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[9], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[9], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[9], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[9], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[4], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[9], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[9], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[9], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[9], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[9], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[9], a[10], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[12], a[11], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[12], a[11], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[11], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[11], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[11], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[11], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[11], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[11], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[12], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[12], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[12], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[12], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[12], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[12], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[12], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[12], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[12], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[12], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[12], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[12], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[12], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[12], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[12], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[12], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[12], a[15], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[13], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[13], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[13], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[13], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[13], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[13], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[13], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[13], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[13], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[13], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[13], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[13], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[13], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[13], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[13], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[13], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[13], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[14], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[14], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[14], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[14], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[14], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[14], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[14], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[14], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[14], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[14], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[14], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[14], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[14], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[14], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[14], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[14], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[14], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[12], a[15], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[15], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[12], a[15], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[12], a[15], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[12], a[15], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[15], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[12], a[15], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[12], a[15], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[12], a[15], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[15], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[12], a[15], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[12], a[15], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[12], a[15], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[12], a[15], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[12], a[15], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[12], a[15], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[12], a[15], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[1], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[1], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[1], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[1], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[1], a[10], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[2], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[2], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[4], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[4], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[2], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[2], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[2], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[2], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[2], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[3], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[3], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[3], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[3], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[3], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[3], a[10], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[1], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[1], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[1], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[2], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[2], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[2], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[3], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[3], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[3], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[3], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[3], a[10], a[3]] - 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[7], a[1], a[2]] + 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[7], a[1], a[3]] + 
   4*(1 + Sqrt[3])*G[a[13], a[7], a[7], a[2], a[2]] - 
   2*(2 + Sqrt[3])*G[a[13], a[7], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[9], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[11], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[11], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[11], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[11], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[11], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[12], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[12], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[12], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[12], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[13], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[13], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[13], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[13], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[14], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[14], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[14], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[14], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[15], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[7], a[15], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[7], a[15], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[7], a[15], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[8], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[8], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[8], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[8], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[8], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[8], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[8], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[8], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[9], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[9], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[9], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[4], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[9], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[9], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[9], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[9], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[9], a[10], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[13], a[11], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[11], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[11], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[11], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[11], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[11], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[12], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[12], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[12], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[12], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[12], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[12], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[12], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[12], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[12], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[12], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[12], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[12], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[12], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[13], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[13], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[13], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[13], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[13], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[13], a[13], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[13], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[13], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[13], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[13], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[13], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[13], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[13], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[14], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[14], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[14], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[14], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[14], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[14], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[14], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[14], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[14], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[14], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[14], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[14], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[14], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[15], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[13], a[15], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[15], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[13], a[15], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[15], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[15], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[13], a[15], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[13], a[15], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[13], a[15], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[13], a[15], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[13], a[15], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[13], a[15], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[13], a[15], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[3], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[3], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[3], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[3], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[3], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[3], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[2], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[2], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[4], a[1], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[2], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[2], a[3]])/2 + 
   7*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[4], a[2]] - 
   (7*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[4], a[3]])/2 - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[4], a[7], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[4], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[4], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[4], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[4], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[4], a[10], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[3], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[3], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[3], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[3], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[1], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[2], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[2], a[3]] - 
   6*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[4], a[2]] + 
   3*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[4], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[7], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[4], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[4], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[4], a[10], a[3]] + 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[7], a[4], a[2]] - 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[7], a[10], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[7], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[8], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[8], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[8], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[8], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[8], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[9], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[9], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[9], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[9], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[9], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[7], a[10], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[10], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[10], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[11], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[11], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[11], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[11], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[11], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[12], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[12], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[12], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[12], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[13], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[13], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[13], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[13], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[14], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[14], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[14], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[14], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[15], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[7], a[15], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[7], a[15], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[7], a[15], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[8], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[8], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[8], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[7], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[7], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[8], a[9], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[8], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[8], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[8], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[8], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[9], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[9], a[2], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[9], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[7], a[2], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[7], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[8], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[8], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[8], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[8], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[8], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[9], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[9], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[9], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[9], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[9], a[9], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[9], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[9], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[9], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[9], a[10], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[2], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[4], a[10], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[4], a[3]] - 
   4*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[7], a[2]] + 
   2*(2 + Sqrt[3])*G[a[14], a[10], a[7], a[7], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[7], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[10], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[10], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[10], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[10], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[1], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[1], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[1], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[1], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[2], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[2], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[2], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[2], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[2], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[2], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[1], a[3]] - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[2], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[4], a[2], a[3]])/2 - 
   3*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[4], a[2]] + 
   (3*(2 + Sqrt[3])*G[a[14], a[11], a[4], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[4], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[4], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[4], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[4], a[10], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[1], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[7], a[1], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[2], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[7], a[2], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[4], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[11], a[7], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[7], a[10], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[1], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[4], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[11], a[10], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[11], a[10], a[7], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[11], a[10], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[11], a[10], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[12], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[12], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[12], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[12], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[12], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[12], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[12], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[12], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[12], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[12], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[12], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[12], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[12], a[15], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[1], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[13], a[1], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[1], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[1], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[13], a[2], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[13], a[2], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[2], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[13], a[2], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[2], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[2], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3], a[10], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[7], a[1], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[13], a[7], a[1], a[3]] - 
   2*(1 + Sqrt[3])*G[a[14], a[13], a[7], a[2], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[13], a[7], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[8], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[8], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[8], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[8], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[8], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[8], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[8], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[8], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[9], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[9], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[9], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[9], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[9], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[9], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[9], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[9], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[13], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[13], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[13], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[13], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[13], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[13], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[14], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[14], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[14], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[14], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[14], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[14], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[14], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[14], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[14], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[14], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[14], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[14], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[14], a[15], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[3], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[3], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[3], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[3], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[3], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[3], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[1], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[2], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[15], a[4], a[2], a[3]])/2 + 
   3*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[4], a[2]] - 
   (3*(2 + Sqrt[3])*G[a[14], a[15], a[4], a[4], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[4], a[7], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[15], a[4], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[4], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[4], a[10], a[3]])/2 - 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[7], a[4], a[2]] + 
   (2 + Sqrt[3])*G[a[14], a[15], a[7], a[4], a[3]] + 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[7], a[10], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[15], a[7], a[10], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[15], a[8], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[8], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[8], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[8], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[8], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[8], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[8], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[8], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[9], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[9], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[9], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[9], a[2], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[9], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[9], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[9], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[9], a[10], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[1], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[4], a[3]])/2 + 
   2*(1 + Sqrt[3])*G[a[14], a[15], a[10], a[7], a[2]] + 
   (-2 - Sqrt[3])*G[a[14], a[15], a[10], a[7], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[10], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[10], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[11], a[1], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[11], a[1], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[11], a[2], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[11], a[2], a[3]])/2 + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[11], a[4], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[11], a[4], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[11], a[10], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[11], a[10], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[12], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[12], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[12], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[12], a[2], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[13], a[1], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[13], a[1], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[13], a[2], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[13], a[2], a[3]] + 
   (1 + Sqrt[3])*G[a[14], a[15], a[14], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[14], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[14], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[14], a[10], a[3]])/2 + 
   (1 + Sqrt[3])*G[a[14], a[15], a[15], a[4], a[2]] + 
   (-1 - Sqrt[3]/2)*G[a[14], a[15], a[15], a[4], a[3]] + 
   (-1 - Sqrt[3])*G[a[14], a[15], a[15], a[10], a[2]] + 
   ((2 + Sqrt[3])*G[a[14], a[15], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[3], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[3], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[3], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[3], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[3], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[3], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[3], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[3], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[2], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[2], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[2], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[2], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[2], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[2], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[4], a[1], a[3]])/2 + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[4], a[2], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[4], a[2], a[3]] + 
   7*(-1 + Sqrt[3])*G[a[15], a[4], a[4], a[4], a[2]] + 
   (7 - (7*Sqrt[3])/2)*G[a[15], a[4], a[4], a[4], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[4], a[7], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[7], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[7], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[4], a[7], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[4], a[7], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[4], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[4], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[4], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[4], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[4], a[10], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[3], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[3], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[3], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[3], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[3], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[3], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[3], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[1], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[7], a[4], a[2], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[7], a[4], a[2], a[3]] + 
   (6 - 6*Sqrt[3])*G[a[15], a[7], a[4], a[4], a[2]] + 
   3*(-2 + Sqrt[3])*G[a[15], a[7], a[4], a[4], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[7], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[7], a[4], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[4], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[4], a[10], a[3]] + 
   4*(-1 + Sqrt[3])*G[a[15], a[7], a[7], a[4], a[2]] + 
   (4 - 2*Sqrt[3])*G[a[15], a[7], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[7], a[7], a[10], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[7], a[7], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[8], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[8], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[8], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[8], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[8], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[8], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[8], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[8], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[9], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[9], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[9], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[9], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[9], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[9], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[9], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[9], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[7], a[10], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[7], a[10], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[10], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[10], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[11], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[11], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[11], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[11], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[11], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[11], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[11], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[11], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[12], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[12], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[12], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[12], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[13], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[13], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[13], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[13], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[14], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[14], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[14], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[14], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[7], a[15], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[7], a[15], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[7], a[15], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[7], a[15], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[8], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[8], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[8], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[8], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[8], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[8], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[8], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[8], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[8], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[8], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[7], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[7], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[8], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[8], a[9], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[8], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[8], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[8], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[8], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[9], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[9], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[9], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[9], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[9], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[9], a[2], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[9], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[9], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[9], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[9], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[7], a[2], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[7], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[8], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[8], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[8], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[8], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[8], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[8], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[8], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[8], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[9], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[9], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[9], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[9], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[9], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[9], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[9], a[9], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[9], a[9], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[9], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[9], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[9], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[9], a[10], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[2], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[4], a[10], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[4], a[3]] + 
   (4 - 4*Sqrt[3])*G[a[15], a[10], a[7], a[7], a[2]] + 
   2*(-2 + Sqrt[3])*G[a[15], a[10], a[7], a[7], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[7], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[10], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[10], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[10], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[10], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[1], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[1], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[1], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[1], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[2], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[2], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[2], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[2], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[2], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[2], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[2], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[2], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[1], a[3]] + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[4], a[2], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[4], a[2], a[3]])/2 + 
   (3 - 3*Sqrt[3])*G[a[15], a[11], a[4], a[4], a[2]] + 
   (3*(-2 + Sqrt[3])*G[a[15], a[11], a[4], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[4], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[4], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[4], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[4], a[10], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[7], a[1], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[7], a[1], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[7], a[2], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[7], a[2], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[11], a[7], a[4], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[11], a[7], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[7], a[10], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[1], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[11], a[10], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[11], a[10], a[7], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[11], a[10], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[11], a[10], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[12], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[12], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[12], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[12], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[12], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[12], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[12], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[12], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[12], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[12], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[12], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[12], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[12], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[12], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[12], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[12], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[12], a[15], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[13], a[1], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[13], a[1], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[1], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[1], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[13], a[2], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[13], a[2], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[13], a[2], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[13], a[2], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[13], a[2], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[13], a[2], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[2], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[2], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[3], a[10], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[13], a[7], a[1], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[13], a[7], a[1], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[13], a[7], a[2], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[13], a[7], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[8], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[8], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[8], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[8], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[8], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[8], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[8], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[8], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[9], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[9], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[9], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[9], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[9], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[9], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[9], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[9], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[13], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[13], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[13], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[13], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[13], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[14], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[14], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[14], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[14], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[14], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[14], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[14], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[14], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[14], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[14], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[14], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[14], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[14], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[14], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[14], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[14], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[14], a[15], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[3], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[3], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[3], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[3], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[3], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[3], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[3], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[3], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[1], a[3]])/2 + 
   3*(-1 + Sqrt[3])*G[a[15], a[15], a[4], a[2], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[15], a[4], a[2], a[3]] + 
   3*(-1 + Sqrt[3])*G[a[15], a[15], a[4], a[4], a[2]] + 
   (3 - (3*Sqrt[3])/2)*G[a[15], a[15], a[4], a[4], a[3]] + 
   (2 - 2*Sqrt[3])*G[a[15], a[15], a[4], a[7], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[15], a[4], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[4], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[4], a[10], a[3]])/2 + 
   (2 - 2*Sqrt[3])*G[a[15], a[15], a[7], a[4], a[2]] + 
   (-2 + Sqrt[3])*G[a[15], a[15], a[7], a[4], a[3]] + 
   2*(-1 + Sqrt[3])*G[a[15], a[15], a[7], a[10], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[15], a[7], a[10], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[8], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[8], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[8], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[8], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[8], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[8], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[8], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[8], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[9], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[9], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[9], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[9], a[2], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[9], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[9], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[9], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[9], a[10], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[1], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[4], a[3]])/2 + 
   2*(-1 + Sqrt[3])*G[a[15], a[15], a[10], a[7], a[2]] + 
   (2 - Sqrt[3])*G[a[15], a[15], a[10], a[7], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[10], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[10], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[11], a[1], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[11], a[1], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[11], a[2], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[11], a[2], a[3]])/2 + 
   (1 - Sqrt[3])*G[a[15], a[15], a[11], a[4], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[11], a[4], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[11], a[10], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[11], a[10], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[12], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[12], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[12], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[12], a[2], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[13], a[1], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[13], a[1], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[13], a[2], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[13], a[2], a[3]] + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[14], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[14], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[14], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[14], a[10], a[3]])/2 + 
   (-1 + Sqrt[3])*G[a[15], a[15], a[15], a[4], a[2]] + 
   (1 - Sqrt[3]/2)*G[a[15], a[15], a[15], a[4], a[3]] + 
   (1 - Sqrt[3])*G[a[15], a[15], a[15], a[10], a[2]] + 
   ((-2 + Sqrt[3])*G[a[15], a[15], a[15], a[10], a[3]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[2], a[4], a[5], a[2]] + 
   (Sqrt[3]*G[a[18], a[2], a[4], a[18], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[2], a[5], a[4], a[2]] + 
   (Sqrt[3]*G[a[18], a[2], a[18], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[4], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[4], a[2], a[5], a[2]] + 
   (Sqrt[3]*G[a[18], a[4], a[2], a[18], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[4], a[4], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[4], a[5], a[2], a[2]] + 
   (Sqrt[3]*G[a[18], a[4], a[18], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[18], a[5], a[2], a[4], a[2]] - 
   Sqrt[3]*G[a[18], a[5], a[4], a[2], a[2]] + 
   (Sqrt[3]*G[a[18], a[18], a[2], a[4], a[2]])/2 + 
   (Sqrt[3]*G[a[18], a[18], a[4], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[2], a[19], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[2], a[21], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[7], a[2], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[20], a[7], a[19], a[19], a[2]] + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[20], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[20], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[20], a[7], a[21], a[19], a[2]] - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[21], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[19], a[19], a[19], a[2]])/2 - 
   (Sqrt[3]*G[a[20], a[20], a[7], a[19], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[20], a[7], a[21], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[26], a[27], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[26], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[26], a[27], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[27], a[26], a[2]])/2 + 
   (Sqrt[3]*G[a[20], a[27], a[27], a[27], a[2]])/2 - 
   Sqrt[3]*G[a[22], a[2], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[22], a[2], a[7], a[2], a[2]] + 
   Sqrt[3]*G[a[22], a[2], a[7], a[22], a[2]] + 
   (Sqrt[3]*G[a[22], a[2], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[2], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[2], a[25], a[25], a[2]])/2 - 
   2*Sqrt[3]*G[a[22], a[7], a[2], a[2], a[2]] + 
   Sqrt[3]*G[a[22], a[7], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[22], a[7], a[22], a[2], a[2]] + 
   (Sqrt[3]*G[a[22], a[22], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[22], a[25], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[22], a[25], a[2], a[2], a[2]] - 
   (Sqrt[3]*G[a[22], a[25], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[22], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[25], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[24], a[22], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[22], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[24], a[22], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[22], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[22], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[24], a[22], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[24], a[22], a[25], a[2]] + 
   2*Sqrt[3]*G[a[24], a[24], a[24], a[22], a[2]] - 
   2*Sqrt[3]*G[a[24], a[24], a[24], a[25], a[2]] + 
   Sqrt[3]*G[a[24], a[24], a[25], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[24], a[25], a[25], a[2]] - 
   2*Sqrt[3]*G[a[24], a[24], a[28], a[22], a[2]] + 
   2*Sqrt[3]*G[a[24], a[24], a[28], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[25], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[25], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[24], a[25], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[25], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[24], a[25], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[24], a[25], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[24], a[28], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[22], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[22], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[24], a[25], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[25], a[22], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[25], a[25], a[2]] + 
   Sqrt[3]*G[a[24], a[28], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[24], a[28], a[28], a[25], a[2]] + 
   Sqrt[3]*G[a[25], a[2], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[25], a[2], a[7], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[2], a[7], a[25], a[2]] - 
   (Sqrt[3]*G[a[25], a[2], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[2], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[2], a[25], a[22], a[2]])/2 + 
   2*Sqrt[3]*G[a[25], a[7], a[2], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[7], a[2], a[25], a[2]] - 
   Sqrt[3]*G[a[25], a[7], a[25], a[2], a[2]] - 
   Sqrt[3]*G[a[25], a[22], a[2], a[2], a[2]] - 
   (Sqrt[3]*G[a[25], a[22], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[2], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[22], a[22], a[2], a[2]])/2 + 
   (Sqrt[3]*G[a[25], a[22], a[25], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[25], a[2], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[25], a[25], a[22], a[2], a[2]])/2 - 
   Sqrt[3]*G[a[28], a[2], a[2], a[22], a[2]] + 
   Sqrt[3]*G[a[28], a[2], a[2], a[25], a[2]] + 
   (Sqrt[3]*G[a[28], a[2], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[2], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[2], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[28], a[22], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[22], a[2], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[22], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[22], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[22], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[24], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[22], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[28], a[24], a[24], a[22], a[2]] + 
   Sqrt[3]*G[a[28], a[24], a[24], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[24], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[24], a[25], a[25], a[2]])/2 + 
   Sqrt[3]*G[a[28], a[24], a[28], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[24], a[28], a[25], a[2]] + 
   Sqrt[3]*G[a[28], a[25], a[2], a[22], a[2]] - 
   Sqrt[3]*G[a[28], a[25], a[2], a[25], a[2]] - 
   (Sqrt[3]*G[a[28], a[25], a[22], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[22], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[25], a[25], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[25], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[2], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[2], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[22], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[22], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[24], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[24], a[25], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[25], a[22], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[25], a[25], a[2]])/2 - 
   (Sqrt[3]*G[a[28], a[28], a[28], a[22], a[2]])/2 + 
   (Sqrt[3]*G[a[28], a[28], a[28], a[25], a[2]])/2 - 
   Sqrt[3]*G[a[29], a[29], a[29], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[29], a[30], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[29], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[29], a[30], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[29], a[30], a[29], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[29], a[30], a[30], a[29], a[2]] - 
   4*Sqrt[3]*G[a[29], a[30], a[30], a[30], a[2]] + 
   (1 - Sqrt[3])*G[a[30], a[29], a[29], a[29], a[2]] + 
   2*Sqrt[3]*G[a[30], a[29], a[29], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[30], a[29], a[30], a[29], a[2]] - 
   4*Sqrt[3]*G[a[30], a[29], a[30], a[30], a[2]] + 
   2*(-1 + Sqrt[3])*G[a[30], a[30], a[29], a[29], a[2]] - 
   4*Sqrt[3]*G[a[30], a[30], a[29], a[30], a[2]] + 
   (4 - 4*Sqrt[3])*G[a[30], a[30], a[30], a[29], a[2]] - 
   (Sqrt[3]*G[a[31], a[1], a[1], a[2], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[1], a[2], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[1], a[2], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[1], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[1], a[4], a[2], a[2]] - 
   (Sqrt[3]*G[a[31], a[2], a[1], a[1], a[2]])/2 - 
   (Sqrt[3]*G[a[31], a[2], a[1], a[2], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[2], a[1], a[4], a[2]] - 
   (Sqrt[3]*G[a[31], a[2], a[2], a[1], a[2]])/2 + 
   Sqrt[3]*G[a[31], a[2], a[2], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[2], a[4], a[1], a[2]] + 
   Sqrt[3]*G[a[31], a[2], a[4], a[2], a[2]] - 
   2*Sqrt[3]*G[a[31], a[2], a[4], a[4], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[1], a[2], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[2], a[1], a[2]] + 
   Sqrt[3]*G[a[31], a[4], a[2], a[2], a[2]] - 
   2*Sqrt[3]*G[a[31], a[4], a[2], a[4], a[2]] - 
   2*Sqrt[3]*G[a[31], a[4], a[4], a[2], a[2]] + 
   Sqrt[3]*G[a[7], a[2], a[19], a[2]]*Log[4/3] - 
   (Sqrt[3]*G[a[7], a[2], a[21], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[7], a[19], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[7], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[19], a[2], a[2]]*Log[4/3])/2 - 
   Sqrt[3]*G[a[7], a[19], a[19], a[2]]*Log[4/3] + 
   (Sqrt[3]*G[a[7], a[19], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[7], a[20], a[21], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[2], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[7], a[21], a[21], a[2]]*Log[4/3])/2 + 
   (Sqrt[3]*G[a[20], a[7], a[19], a[2]]*Log[4/3])/2 - 
   (Sqrt[3]*G[a[20], a[7], a[21], a[2]]*Log[4/3])/2 + 
   ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi - Pi^2/(8*Sqrt[3]))*Log[4/3]^2 + 
   G[a[7], a[20], a[19], a[2]]*((-1/2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[3], a[1], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[3], a[10], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[7], a[31], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[11], a[1], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[11], a[10], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[7], a[31], a[4], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[31], a[2], a[4], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[31], a[4], a[2], a[2]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3]) + 
   G[a[3], a[1], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[1], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[2], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[4], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[4], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[3], a[10], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[4], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[4], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[7], a[31], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[1], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[2], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[2], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[4], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[4], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[1], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2) + 
   G[a[11], a[10], a[10], a[2]]*((-1/2*I)*Sqrt[3]*Pi - 
     (Sqrt[3]*Log[4/3])/2) + G[a[7], a[31], a[1], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[20], a[19], a[19], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[31], a[1], a[2], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[31], a[2], a[1], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2) + G[a[3], a[1], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[7], a[1], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[7], a[10], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[3], a[10], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[1], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[7], a[1], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[7], a[10], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[11], a[10], a[7], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[7], a[3], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[3], a[10], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[11], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[7], a[11], a[10], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3]) + G[a[13], a[3], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[13], a[3], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[13], a[11], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[13], a[11], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[14], a[3], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[14], a[3], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[14], a[11], a[1], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
   G[a[14], a[11], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3]) + G[a[12], a[3], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[12], a[3], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[12], a[11], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[12], a[11], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[15], a[3], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[15], a[3], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[15], a[11], a[1], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[4/3]) + 
   G[a[15], a[11], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3]) + G[a[12], a[3], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[12], a[3], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[12], a[11], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[12], a[11], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[15], a[3], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[15], a[3], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[15], a[11], a[1], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[15], a[11], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2) + G[a[13], a[3], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[13], a[3], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[13], a[11], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[13], a[11], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[14], a[3], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[14], a[3], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + G[a[14], a[11], a[1], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/2) + 
   G[a[14], a[11], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2) + Sqrt[3]*(-2 + Sqrt[2])*Log[3/2]^2 - 
   (Sqrt[3]*G[a[6], a[7], a[5], a[2]]*Log[2])/2 + 
   (Sqrt[3]*G[a[7], a[5], a[4], a[2]]*Log[2])/2 + 
   Sqrt[3]*G[a[7], a[7], a[5], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[26], a[26], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[26], a[27], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[27], a[26], a[2]]*Log[2] - 
   Sqrt[3]*G[a[20], a[27], a[27], a[2]]*Log[2] - (2*Log[2]^4)/Sqrt[3] + 
   G[a[4], a[10], a[3]]*(-(Sqrt[3/2]*Log[4/3]) - Sqrt[3/2]*Log[3/2] + 
     Sqrt[3/2]*Log[2]) + G[a[10], a[1], a[2]]*(Log[4/3]/Sqrt[3] + 
     Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + G[a[10], a[2], a[2]]*
    (Log[4/3]/Sqrt[3] + Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + 
   G[a[10], a[4], a[2]]*(Log[4/3]/Sqrt[3] + Log[3/2]/Sqrt[3] - 
     Log[2]/Sqrt[3]) + G[a[10], a[10], a[2]]*(Log[4/3]/Sqrt[3] + 
     Log[3/2]/Sqrt[3] - Log[2]/Sqrt[3]) + G[a[10], a[7], a[2]]*
    ((-2*Log[4/3])/Sqrt[3] - (2*Log[3/2])/Sqrt[3] + (2*Log[2])/Sqrt[3]) + 
   G[a[7], a[12], a[3], a[2]]*((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[2]) + G[a[7], a[12], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 4*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[3], a[2]]*((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[2]) + G[a[7], a[13], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[4/3] - 4*Sqrt[3]*Log[2]) + 
   G[a[7], a[1], a[7], a[3]]*((-2*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4/3] + 
     3*Sqrt[3]*Log[3/2] - 3*Sqrt[3]*Log[2]) + G[a[7], a[7], a[1], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4/3] + 3*Sqrt[3]*Log[3/2] - 
     3*Sqrt[3]*Log[2]) + G[a[7], a[2], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2]) + G[a[4], a[5], a[5], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2]) + G[a[7], a[12], a[1], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[1], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[7], a[14], a[10], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[15], a[10], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[1], a[1], a[2]]*(2*Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + G[a[1], a[2], a[2]]*
    (2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[2]) + 
   G[a[1], a[10], a[2]]*(2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[2]) + G[a[7], a[1], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[2], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[4], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[10], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[2], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 + (3*Sqrt[3]*Log[3/2])/2 - 
     (3*Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[5], a[5], a[4], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[6], a[18], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[6], a[4], a[5], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[2]) + G[a[4], a[10], a[2]]*
    (Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - Sqrt[3]*Log[2]) + 
   G[a[7], a[7], a[10], a[3]]*(Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - 
     Sqrt[3]*Log[2]) + G[a[7], a[10], a[7], a[3]]*
    (Sqrt[3]*Log[4/3] + Sqrt[3]*Log[3/2] - Sqrt[3]*Log[2]) + 
   G[a[4], a[4], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[4], a[18], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[4], a[18], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[5], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[5], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[6], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[6], a[7], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[6], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[7], a[6], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[18], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[4], a[18], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[18], a[18], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[4], a[10], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[1], a[2]]*
    ((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[2], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[7], a[10], a[4], a[2]]*
    ((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[10], a[2]]*((Sqrt[3]*Log[4/3])/2 + (Sqrt[3]*Log[3/2])/2 - 
     (Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[5], a[4], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[5], a[18], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[4], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[18], a[4], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[18], a[18], a[2]]*
    ((I/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[6], a[6], a[5], a[2]]*
    (I*Sqrt[3]*Pi + (Sqrt[3]*Log[2])/2) + G[a[7], a[4], a[10], a[3]]*
    (-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[1], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[2], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[4], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[7], a[10], a[10], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - 
     (Sqrt[3]*Log[3/2])/2 + (Sqrt[3]*Log[2])/2) + 
   G[a[5], a[2], a[4], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[5], a[4], a[2], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[7], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[18], a[2], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[2], a[18], a[2]]*((I/2)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[5], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[5], a[18], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[18], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[6], a[5], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[18], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[18], a[4], a[5], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[18], a[5], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[4], a[4], a[5], a[2]]*((3*I)*Sqrt[3]*Pi + Sqrt[3]*Log[2]) + 
   G[a[7], a[12], a[1], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[13], a[1], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + 
   G[a[7], a[14], a[10], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[15], a[10], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + 
   G[a[7], a[7], a[10], a[2]]*(-(Sqrt[3]*Log[4/3]) - Sqrt[3]*Log[3/2] + 
     Sqrt[3]*Log[2]) + G[a[7], a[10], a[7], a[2]]*(-(Sqrt[3]*Log[4/3]) - 
     Sqrt[3]*Log[3/2] + Sqrt[3]*Log[2]) + G[a[7], a[6], a[18], a[2]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[1], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[2], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[4], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[1], a[10], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[7], a[2], a[1], a[3]]*
    (I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 - (3*Sqrt[3]*Log[3/2])/2 + 
     (3*Sqrt[3]*Log[2])/2) + G[a[4], a[2], a[5], a[2]]*
    (I*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2]) + G[a[7], a[4], a[5], a[2]]*
    (I*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2]) + G[a[7], a[12], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[12], a[11], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[2]) + G[a[7], a[13], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[2]) + 
   G[a[7], a[13], a[11], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] + 
     2*Sqrt[3]*Log[2]) + G[a[7], a[1], a[7], a[2]]*
    ((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] - 3*Sqrt[3]*Log[3/2] + 
     3*Sqrt[3]*Log[2]) + G[a[7], a[7], a[1], a[2]]*
    ((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[4/3] - 3*Sqrt[3]*Log[3/2] + 
     3*Sqrt[3]*Log[2]) + G[a[1], a[7], a[2]]*(-4*Sqrt[3]*Log[4/3] - 
     4*Sqrt[3]*Log[3/2] + 4*Sqrt[3]*Log[2]) + G[a[2], a[1], a[3]]*
    ((-Sqrt[3/2] + Sqrt[3])*Log[4/3] + (-Sqrt[3/2] + Sqrt[3])*Log[3/2] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2]) + G[a[10], a[1], a[3]]*
    (Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + Sqrt[3]*(2/3 - 1/Sqrt[2])*
      Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[2]) + 
   G[a[10], a[2], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[4], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[10], a[3]]*(Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[3/2] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[2]) + G[a[10], a[7], a[3]]*((-4/Sqrt[3] + Sqrt[6])*Log[4/3] + 
     (-4/Sqrt[3] + Sqrt[6])*Log[3/2] + ((4 - 3*Sqrt[2])*Log[2])/Sqrt[3]) + 
   G[a[1], a[7], a[3]]*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + 
     Sqrt[3]*(2 + Sqrt[2])*Log[3/2] - Sqrt[3]*(2 + Sqrt[2])*Log[2]) + 
   G[a[12], a[3], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[3], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[11], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[4/3] + (4 - 4*Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[1], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[15], a[7], a[10], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (2 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (4 - 2*Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[11], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 + (-2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[11], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[4/3])/2 + (2 - Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[1], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[2], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[12], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[13], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[14], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[13], a[15], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[4], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[10], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[12], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[13], a[1], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[14], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[14], a[15], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[2], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[12], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[13], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[14], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[15], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[4], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[10], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[12], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[13], a[1], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[14], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[15], a[15], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[2]) + 
   G[a[12], a[1], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 
     (-2 + Sqrt[3])*Log[2]) + G[a[12], a[7], a[1], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[15], a[7], a[10], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + (-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[3], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[7], a[11], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[4/3] + 2*(-2 + Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[1], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[1], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[1], a[10], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[2], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[2]) + G[a[12], a[12], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[4], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[10], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[14], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[15], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[12], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[13], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[14], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[15], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[12], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[15], a[13], a[11], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 2*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[3], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[12], a[11], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[4/3] + 4*(-1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[3], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[11], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[4/3] - 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[1], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[7], a[10], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] - 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[1], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[1], a[10], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[2], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[2]) + G[a[13], a[12], a[1], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[4], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[14], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[15], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[12], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[13], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[14], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[15], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[12], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[14], a[13], a[11], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 2*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[4/3] + 4*(1 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[4/3])/2 - 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[1], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 
     (2 + Sqrt[3])*Log[2]) + G[a[13], a[7], a[1], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[14], a[7], a[10], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[14], a[10], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + (2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[3], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[3], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[7], a[11], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[13], a[11], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[4/3] + 2*(2 + Sqrt[3])*Log[2]) + 
   G[a[1], a[1], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[2], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[4], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[1], a[10], a[3]]*(-1/2*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3]) - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3/2])/2 + (Sqrt[3/2] + Sqrt[3])*Log[2]) + 
   G[a[6], a[4], a[2]]*((Sqrt[3]*Pi^2)/4 - I*Sqrt[3]*Pi*Log[2]) + 
   G[a[4], a[5], a[2]]*(Sqrt[3]*Pi^2 - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[21], a[2]] - (4*I)*Sqrt[3]*Pi*Log[2] - 
     (5*Sqrt[3]*Log[2]^2)/2) + G[a[6], a[18], a[2]]*
    (Pi^2/Sqrt[3] - I*Sqrt[3]*Pi*Log[2] - (5*Sqrt[3]*Log[2]^2)/4) + 
   G[a[5], a[4], a[2]]*(Pi^2/(2*Sqrt[3]) - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[21], a[2]] - I*Sqrt[3]*Pi*Log[2] - 
     (5*Sqrt[3]*Log[2]^2)/4) + G[a[1], a[4], a[2]]*
    (-1/4*Pi^2/Sqrt[3] + 2*Sqrt[3]*Log[4/3] + 2*Sqrt[3]*Log[3/2] + 
     (-2*Sqrt[3] + I*Sqrt[3]*Pi)*Log[2] + (Sqrt[3]*Log[2]^2)/2) + 
   G[a[20], a[26], a[2]]*(Pi^2/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   G[a[20], a[27], a[2]]*(Pi^2/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2) + 
   G[a[7], a[18], a[2]]*(-(Pi^2/Sqrt[3]) + I*Sqrt[3]*Pi*Log[2] + 
     (5*Sqrt[3]*Log[2]^2)/4) + G[a[18], a[4], a[2]]*
    (-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2] + (5*Sqrt[3]*Log[2]^2)/4) + 
   G[a[4], a[18], a[2]]*(-1/4*(Sqrt[3]*Pi^2) + (Sqrt[3]*G[a[7], a[19], a[2]])/
      2 - (Sqrt[3]*G[a[7], a[21], a[2]])/2 + I*Sqrt[3]*Pi*Log[2] + 
     (5*Sqrt[3]*Log[2]^2)/4) - Sqrt[3]*(-2 + Sqrt[2])*Log[9/4] + 
   G[a[9], a[10], a[2]]*((-1 + I)*Sqrt[3]*Log[3/2] + 
     (1/2 - I/2)*Sqrt[3]*Log[9/4]) + G[a[8], a[10], a[2]]*
    ((-1 - I)*Sqrt[3]*Log[3/2] + (1/2 + I/2)*Sqrt[3]*Log[9/4]) + 
   G[a[9], a[10], a[3]]*(Sqrt[3]*((-1 - I) + Sqrt[2])*Log[3/2] - 
     (Sqrt[3]*((-1 - I) + Sqrt[2])*Log[9/4])/2) + 
   G[a[8], a[10], a[3]]*(Sqrt[3]*((-1 + I) + Sqrt[2])*Log[3/2] - 
     (Sqrt[3]*((-1 + I) + Sqrt[2])*Log[9/4])/2) + 
   ((I/4)*Pi*Log[9/8]*Log[3]^2)/Sqrt[3] - (3*Sqrt[3]*Log[3]^4)/8 + 
   G[a[7], a[14], a[8], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[14], a[9], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[15], a[8], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[15], a[9], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3]) + 
   G[a[7], a[12], a[8], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[12], a[9], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[13], a[8], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[13], a[9], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[2], a[3]]*(I*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3]) + G[a[7], a[9], a[2], a[3]]*
    (I*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3]) + 
   G[a[7], a[8], a[10], a[3]]*((-I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 
     (Sqrt[3]*Log[9/4])/2 - Sqrt[3]*Log[3]) + G[a[7], a[9], a[10], a[3]]*
    ((-I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - (Sqrt[3]*Log[9/4])/2 - 
     Sqrt[3]*Log[3]) + G[a[7], a[14], a[3], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[3], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[11], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[11], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[3], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[15], a[11], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 3*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[3])/2) + G[a[7], a[14], a[8], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[14], a[9], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[15], a[8], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[15], a[9], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + G[a[7], a[21], a[19], a[2]]*
    (-2*Sqrt[3]*Log[3/2] + Sqrt[3]*Log[3]) + G[a[7], a[3], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[7], a[3], a[3]]*((2*I)*Sqrt[3]*Pi + 
     3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[7], a[11], a[3]]*((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 
     6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + G[a[7], a[11], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[4/3] - 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[8], a[2], a[2]]*
    ((-I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[9], a[2], a[2]]*((-I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[3], a[7], a[2]]*((-4*I)*Sqrt[3]*Pi - 
     3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + 
   G[a[7], a[7], a[3], a[2]]*((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 
     6*Sqrt[3]*Log[2] + Sqrt[3]*Log[3]) + G[a[7], a[7], a[11], a[2]]*
    ((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[11], a[7], a[2]]*
    ((-4*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[4/3] + 6*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[3]) + G[a[7], a[8], a[10], a[2]]*
    (I*Sqrt[3]*Pi - 3*Sqrt[3]*Log[3/2] + (Sqrt[3]*Log[9/4])/2 + 
     Sqrt[3]*Log[3]) + G[a[7], a[9], a[10], a[2]]*
    (I*Sqrt[3]*Pi - 3*Sqrt[3]*Log[3/2] + (Sqrt[3]*Log[9/4])/2 + 
     Sqrt[3]*Log[3]) + G[a[3], a[7], a[7], a[2]]*((-2*I)*Sqrt[3]*Pi + 
     2*Sqrt[3]*Log[3]) + G[a[11], a[7], a[7], a[2]]*
    ((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[7], a[8], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[7], a[9], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[8], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[9], a[7], a[3]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[12], a[8], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[12], a[9], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[13], a[8], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[7], a[13], a[9], a[2]]*
    ((2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3]) + G[a[11], a[7], a[3]]*
    (2*Sqrt[6]*Log[4/3] - 4*Sqrt[6]*Log[2] + 2*Sqrt[6]*Log[3]) + 
   G[a[15], a[7], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[7], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[9], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[3], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[7], a[3], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[11], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[3]) + G[a[15], a[11], a[7], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3]) + 
   G[a[13], a[7], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3]) + G[a[13], a[7], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3]) + G[a[13], a[9], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[12], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[12], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[13], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[13], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[12], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[14], a[12], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[14], a[13], a[8], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3]) + G[a[14], a[13], a[9], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[9], a[10], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[3]) + G[a[13], a[9], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[12], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[12], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[13], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[13], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[12], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[15], a[12], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[15], a[13], a[8], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3]) + G[a[15], a[13], a[9], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[9], a[10], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[3]) + G[a[12], a[9], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[3]) + 
   G[a[12], a[7], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3]) + G[a[12], a[7], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3]) + G[a[12], a[9], a[7], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[14], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[13], a[15], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[13], a[15], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[14], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[14], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[15], a[8], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[15], a[9], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[14], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[14], a[11], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[15], a[3], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3]) + G[a[14], a[15], a[11], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[1], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[8], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9/4])/2 + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[14], a[9], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9/4])/2 + (-1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[14], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[14], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[15], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[12], a[15], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[14], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[14], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[15], a[8], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[15], a[9], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[14], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[14], a[11], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[15], a[3], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3]) + G[a[15], a[15], a[11], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[1], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[8], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9/4])/2 + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[15], a[9], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9/4])/2 + (1 - Sqrt[3]/2)*Log[3]) + 
   G[a[12], a[12], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[12], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[13], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[12], a[13], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[12], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[12], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[13], a[8], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2) + G[a[15], a[13], a[9], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[8], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[9], a[10], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (2 - Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[8], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[12], a[9], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[3])/2) + 
   G[a[15], a[3], a[7], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3]) + G[a[15], a[7], a[3], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[11], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3]) + G[a[15], a[11], a[7], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[7], a[9], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3]) + 
   G[a[15], a[14], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[14], a[11], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[15], a[3], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[15], a[11], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[14], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[12], a[14], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[15], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[12], a[15], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[14], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[14], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[15], a[8], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[3]) + G[a[15], a[15], a[9], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[1], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[1], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[8], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9/4] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[15], a[9], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9/4] + (-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[7], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3]) + G[a[12], a[7], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[3]) + 
   G[a[12], a[8], a[7], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3]) + G[a[12], a[9], a[7], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[9], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[3], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[3], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[11], a[2]]*((2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[3]) + G[a[14], a[11], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[3]) + G[a[14], a[14], a[11], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[3], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[3]) + G[a[14], a[15], a[11], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[14], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[15], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[15], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[14], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[8], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[15], a[9], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[1], a[2]]*((-I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[1], a[2]]*((-I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9/4] + (1 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[10], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9/4] + (1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[7], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3]) + G[a[13], a[7], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[8], a[7], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     2*(1 + Sqrt[3])*Log[3]) + G[a[13], a[9], a[7], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
   G[a[13], a[12], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[13], a[12], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[13], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[13], a[13], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[12], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[12], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[13], a[8], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2) + G[a[14], a[13], a[9], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[8], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[9], a[10], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-2 - Sqrt[3])*Log[3/2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[8], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[13], a[9], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[3])/2) + 
   G[a[14], a[3], a[7], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[3]) + G[a[14], a[7], a[3], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[11], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[3]) + G[a[14], a[11], a[7], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[7], a[9], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[8], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   G[a[14], a[9], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3]) + 
   Log[8/3]*((-(1/Sqrt[3]) + 1/Sqrt[6])*Pi^2 + 
     ((I/2)*(-2 + Sqrt[2])*Pi*Log[3])/Sqrt[3]) + 
   G[a[7], a[3], a[3]]*(-1/2*(Sqrt[3]*Pi^2) + Sqrt[3]*(-1 + Sqrt[2])*
      Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) - I*Sqrt[3]*Pi)*Log[3] + 
     (Sqrt[3]*Log[3]^2)/2 + Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[2]) + 
       (2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[3])) + G[a[7], a[11], a[3]]*
    (-1/2*(Sqrt[3]*Pi^2) + Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-1 + Sqrt[2]) - I*Sqrt[3]*Pi)*Log[3] + (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[2]) + (2*I)*Sqrt[3]*Pi - 
       2*Sqrt[3]*Log[3])) + G[a[3], a[1], a[2]]*((-5*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + G[a[3], a[10], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + 
   G[a[11], a[1], a[2]]*((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - 
     (I/2)*Sqrt[3]*Pi*Log[3] + (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + G[a[11], a[10], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) + Sqrt[3]*Log[2]^2 - (I/2)*Sqrt[3]*Pi*Log[3] + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3])) + 
   G[a[20], a[19], a[2]]*((5*Pi^2)/(8*Sqrt[3]) - Sqrt[3]*Log[2]^2 + 
     (I/2)*Sqrt[3]*Pi*Log[3] - (Sqrt[3]*Log[3]^2)/4 + 
     Log[2]*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3])) + 
   G[a[3], a[7], a[2]]*((Sqrt[3]*Pi^2)/2 + Sqrt[3]*(-2 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3]*(-2 + Sqrt[2]) + I*Sqrt[3]*Pi)*Log[3] - (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - (2*I)*Sqrt[3]*Pi + 
       2*Sqrt[3]*Log[3])) + G[a[11], a[7], a[2]]*((Sqrt[3]*Pi^2)/2 - 
     Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + (-(Sqrt[3]*(2 + Sqrt[2])) + 
       I*Sqrt[3]*Pi)*Log[3] - (Sqrt[3]*Log[3]^2)/2 + 
     Log[2]*(2*Sqrt[3]*(2 + Sqrt[2]) - (2*I)*Sqrt[3]*Pi + 
       2*Sqrt[3]*Log[3])) + G[a[7], a[3], a[2]]*
    (Sqrt[3]*Pi^2 - Sqrt[3]*Log[4/3] + (-Sqrt[3] + (2*I)*Sqrt[3]*Pi)*Log[3] - 
     Sqrt[3]*Log[3]^2 + Log[2]*(2*Sqrt[3] - (4*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3])) + G[a[7], a[11], a[2]]*
    (Sqrt[3]*Pi^2 - Sqrt[3]*Log[4/3] + (-Sqrt[3] + (2*I)*Sqrt[3]*Pi)*Log[3] - 
     Sqrt[3]*Log[3]^2 + Log[2]*(2*Sqrt[3] - (4*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3])) + G[a[12], a[3], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[12], a[11], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[15], a[3], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + (-3 + 2*Sqrt[3])*Log[4/3] + 
     (-3 + 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*Log[3] + 
     ((-1 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(6 - 4*Sqrt[3] + 
       (2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3])) + 
   G[a[15], a[11], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + 
     (-3 + 2*Sqrt[3])*Log[4/3] + (-3 + 2*Sqrt[3] - I*(-1 + Sqrt[3])*Pi)*
      Log[3] + ((-1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(6 - 4*Sqrt[3] + (2*I)*(-1 + Sqrt[3])*Pi + 
       (2 - 2*Sqrt[3])*Log[3])) + G[a[12], a[3], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (I/2)*(-2 + Sqrt[3])*Pi*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3])) + G[a[12], a[11], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (I/2)*(-2 + Sqrt[3])*Pi*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3])) + G[a[15], a[3], a[3]]*
    (((-2 + Sqrt[3])*Pi^2)/4 + (3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(-2 + Sqrt[3])*Pi)*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3])) + 
   G[a[15], a[11], a[3]]*(((-2 + Sqrt[3])*Pi^2)/4 + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(-2 + Sqrt[3])*Pi)*Log[3] + 
     ((2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[3])) + 
   G[a[13], a[3], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 - 
     I*(1 + Sqrt[3])*Pi*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3])) + 
   G[a[13], a[11], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 - 
     I*(1 + Sqrt[3])*Pi*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3])) + 
   G[a[14], a[3], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 + (3 + 2*Sqrt[3])*Log[4/3] + 
     (3 + 2*Sqrt[3] - I*(1 + Sqrt[3])*Pi)*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/
      2 + Log[2]*(-6 - 4*Sqrt[3] + (2*I)*(1 + Sqrt[3])*Pi - 
       2*(1 + Sqrt[3])*Log[3])) + G[a[14], a[11], a[2]]*
    (((-1 - Sqrt[3])*Pi^2)/2 + (3 + 2*Sqrt[3])*Log[4/3] + 
     (3 + 2*Sqrt[3] - I*(1 + Sqrt[3])*Pi)*Log[3] + ((1 + Sqrt[3])*Log[3]^2)/
      2 + Log[2]*(-6 - 4*Sqrt[3] + (2*I)*(1 + Sqrt[3])*Pi - 
       2*(1 + Sqrt[3])*Log[3])) + G[a[13], a[3], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(2 + Sqrt[3])*Pi + 
       (2 + Sqrt[3])*Log[3])) + G[a[13], a[11], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*((-I)*(2 + Sqrt[3])*Pi + 
       (2 + Sqrt[3])*Log[3])) + G[a[14], a[3], a[3]]*
    (((2 + Sqrt[3])*Pi^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*Log[4/3] + 
     (-3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3])) + 
   G[a[14], a[11], a[3]]*(((2 + Sqrt[3])*Pi^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*
      Log[4/3] + (-3 - Sqrt[3/2] - Sqrt[3] + (I/2)*(2 + Sqrt[3])*Pi)*Log[3] + 
     ((-2 - Sqrt[3])*Log[3]^2)/4 + Log[2]*(6 + 2*Sqrt[3] + Sqrt[6] - 
       I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3])) - 
   (Sqrt[3]*G[a[5], a[2], a[2], a[2]]*Log[4])/2 - 
   (Sqrt[3]*G[a[6], a[4], a[2], a[2]]*Log[4])/2 - 
   (3*Sqrt[3]*Pi^2*Log[4]^2)/4 + G[a[7], a[12], a[16], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[12], a[17], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[16], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[17], a[3]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[16], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[17], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + G[a[7], a[14], a[16], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[17], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[16], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[17], a[3]]*
    (3*Sqrt[3]*Log[2] - (3*Sqrt[3]*Log[4])/2) + G[a[7], a[8], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[2] + Sqrt[3]*Log[3] - 
     (3*Sqrt[3]*Log[4])/2) + G[a[7], a[9], a[1], a[2]]*
    ((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[2] + Sqrt[3]*Log[3] - 
     (3*Sqrt[3]*Log[4])/2) + G[a[16], a[2], a[10], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + G[a[17], a[2], a[10], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4]) + G[a[4], a[2], a[18], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[4], a[18], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[4], a[18], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[18], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[7], a[18], a[4], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[18], a[2], a[4], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + G[a[18], a[4], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) + 
   G[a[8], a[1], a[2]]*((1 + I)*Sqrt[3]*Log[2] - (1/2 + I/2)*Sqrt[3]*
      Log[4]) + G[a[9], a[1], a[2]]*((1 - I)*Sqrt[3]*Log[2] - 
     (1/2 - I/2)*Sqrt[3]*Log[4]) + G[a[16], a[2], a[10], a[3]]*
    (-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + G[a[17], a[2], a[10], a[3]]*
    (-(Sqrt[3]*Log[2]) + (Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[16], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[14], a[17], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[16], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[15], a[17], a[2]]*
    (-3*Sqrt[3]*Log[2] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[8], a[1], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[2] - Sqrt[3]*Log[3] + (3*Sqrt[3]*Log[4])/2) + 
   G[a[7], a[9], a[1], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3] + (3*Sqrt[3]*Log[4])/2) + G[a[7], a[12], a[16], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[12], a[17], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[16], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[13], a[17], a[2]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[16], a[4], a[3]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[7], a[17], a[4], a[3]]*
    (-4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4]) + G[a[9], a[1], a[3]]*
    (Sqrt[3]*((1 + I) - Sqrt[2])*Log[2] + 
     (Sqrt[3]*((-1 - I) + Sqrt[2])*Log[4])/2) + 
   G[a[8], a[1], a[3]]*(-(Sqrt[3]*((-1 + I) + Sqrt[2])*Log[2]) + 
     (Sqrt[3]*((-1 + I) + Sqrt[2])*Log[4])/2) + G[a[13], a[12], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[12], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[13], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[13], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[14], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[14], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[13], a[15], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[13], a[15], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[14], a[12], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[14], a[12], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[14], a[13], a[16], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[4]) + 
   G[a[14], a[13], a[17], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[4]) + G[a[12], a[12], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[12], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[13], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[13], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[14], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[14], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[12], a[15], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[12], a[15], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[15], a[12], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[15], a[12], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[15], a[13], a[16], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[4]) + 
   G[a[15], a[13], a[17], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[4]) + G[a[13], a[16], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[13], a[17], a[4], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[14], a[16], a[4], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-1 - Sqrt[3]/2)*Log[4]) + 
   G[a[14], a[17], a[4], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[13], a[8], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2 + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[13], a[9], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3])/2 + 
     (-1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[16], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[12], a[17], a[4], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[15], a[16], a[4], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (1 - Sqrt[3]/2)*Log[4]) + 
   G[a[15], a[17], a[4], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[8], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2 + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[9], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[3])/2 + 
     (1 - Sqrt[3]/2)*Log[4]) + G[a[12], a[12], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[12], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[13], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[13], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[14], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[14], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[15], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[12], a[15], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[15], a[12], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[15], a[12], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[15], a[13], a[16], a[3]]*
    ((2 - Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[4])/2) + 
   G[a[15], a[13], a[17], a[3]]*((2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[4])/2) + G[a[12], a[16], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[17], a[4], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[15], a[16], a[4], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[15], a[17], a[4], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[12], a[8], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3] + (-1 + Sqrt[3])*Log[4]) + 
   G[a[12], a[9], a[1], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3] + 
     (-1 + Sqrt[3])*Log[4]) + G[a[13], a[16], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[17], a[4], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4]) + G[a[14], a[16], a[4], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[4]) + 
   G[a[14], a[17], a[4], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[4]) + G[a[13], a[8], a[1], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3] + (1 + Sqrt[3])*Log[4]) + 
   G[a[13], a[9], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3] + 
     (1 + Sqrt[3])*Log[4]) + G[a[13], a[12], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[12], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[13], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[13], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[14], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[14], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[13], a[15], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[13], a[15], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[14], a[12], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[14], a[12], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[14], a[13], a[16], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[4])/2) + 
   G[a[14], a[13], a[17], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[4])/2) + G[a[5], a[2], a[2]]*
    (Pi^2/(8*Sqrt[3]) - 2*Sqrt[3]*G[a[7], a[7], a[3]] - 
     2*Sqrt[3]*G[a[7], a[12], a[2]] + Sqrt[3]*G[a[7], a[12], a[3]] - 
     2*Sqrt[3]*G[a[7], a[13], a[2]] + Sqrt[3]*G[a[7], a[13], a[3]] - 
     2*Sqrt[3]*G[a[7], a[14], a[2]] + Sqrt[3]*G[a[7], a[14], a[3]] - 
     2*Sqrt[3]*G[a[7], a[15], a[2]] + Sqrt[3]*G[a[7], a[15], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[12], a[7], a[2]] + (-2 + Sqrt[3])*
      G[a[12], a[7], a[3]] + (-1 + Sqrt[3])*G[a[12], a[12], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[12], a[3]] + (-1 + Sqrt[3])*
      G[a[12], a[13], a[2]] + (1 - Sqrt[3]/2)*G[a[12], a[13], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (2 + Sqrt[3])*G[a[13], a[7], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[12], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[12], a[3]] + (1 + Sqrt[3])*G[a[13], a[13], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[13], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[15], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*G[a[14], a[7], a[2]] + 
     (2 + Sqrt[3])*G[a[14], a[7], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[12], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3]] + 
     (1 + Sqrt[3])*G[a[14], a[13], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[13], a[3]] + (1 + Sqrt[3])*G[a[14], a[14], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[14], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[15], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*
      G[a[15], a[7], a[3]] + (-1 + Sqrt[3])*G[a[15], a[12], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[12], a[3]] + (-1 + Sqrt[3])*
      G[a[15], a[13], a[2]] + (1 - Sqrt[3]/2)*G[a[15], a[13], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]] + 
     Log[2]*(2*Sqrt[3]*(-1 + Sqrt[2]) + Sqrt[3]*Log[8/3]) + 
     (Sqrt[3] - Sqrt[6])*Log[4]) + G[a[6], a[5], a[2]]*
    ((-7*Pi^2)/(4*Sqrt[3]) + I*Sqrt[3]*Pi*Log[2] + (5*Sqrt[3]*Log[2]^2)/4 + 
     (I/2)*Sqrt[3]*Pi*Log[4]) + G[a[2], a[16], a[3]]*
    (-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[2], a[17], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[4], a[16], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[4], a[17], a[3]]*(-(Sqrt[3]*Log[2]^2) + (I/2)*Sqrt[3]*Pi*Log[4] + 
     Log[2]*((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4])/2)) + 
   G[a[6], a[2]]*((((-5*I)/8)*Pi^3)/Sqrt[3] - 
     I*Sqrt[3]*Pi*G[a[7], a[2], a[3]] + I*Sqrt[3]*Pi*G[a[7], a[4], a[3]] + 
     I*Sqrt[3]*Pi*G[a[7], a[7], a[3]] - I*Sqrt[3]*Pi*G[a[7], a[8], a[3]] - 
     I*Sqrt[3]*Pi*G[a[7], a[9], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[7], a[12], a[2]] - I*Sqrt[3]*Pi*G[a[7], a[12], a[3]] + 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[13], a[2]] - I*Sqrt[3]*Pi*
      G[a[7], a[13], a[3]] - (2*I)*Sqrt[3]*Pi*G[a[7], a[16], a[2]] + 
     I*Sqrt[3]*Pi*G[a[7], a[16], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[17], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[17], a[3]] - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[12], a[2], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[12], a[2], a[3]] + (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[12], a[7], a[2]] - I*(-2 + Sqrt[3])*Pi*G[a[12], a[7], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[8], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[8], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[9], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[9], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[12], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[12], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[12], a[13], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[13], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[16], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[16], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[12], a[17], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[17], a[3]] - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[13], a[2], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[13], a[2], a[3]] + (2*I)*(1 + Sqrt[3])*Pi*
      G[a[13], a[7], a[2]] - I*(2 + Sqrt[3])*Pi*G[a[13], a[7], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[8], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[8], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[13], a[9], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[9], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[12], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[12], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[13], a[13], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[13], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[16], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[16], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[13], a[17], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[17], a[3]] - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[14], a[4], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[14], a[4], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[14], a[8], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[8], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[9], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[9], a[3]] - I*(1 + Sqrt[3])*Pi*G[a[14], a[12], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[12], a[3]] - 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[13], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[14], a[16], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[16], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[17], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[17], a[3]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[15], a[4], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[15], a[4], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[15], a[8], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[8], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[9], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[9], a[3]] - I*(-1 + Sqrt[3])*Pi*G[a[15], a[12], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[12], a[3]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[13], a[2]] + (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[15], a[16], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[16], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[17], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[17], a[3]] + (2*I)*Sqrt[3]*Pi*G[a[16], a[2], a[2]] - 
     I*Sqrt[3]*Pi*G[a[16], a[2], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[16], a[4], a[2]] - I*Sqrt[3]*Pi*G[a[16], a[4], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[16], a[7], a[2]] + I*Sqrt[3]*Pi*
      G[a[16], a[7], a[3]] + (2*I)*Sqrt[3]*Pi*G[a[17], a[2], a[2]] - 
     I*Sqrt[3]*Pi*G[a[17], a[2], a[3]] + (2*I)*Sqrt[3]*Pi*
      G[a[17], a[4], a[2]] - I*Sqrt[3]*Pi*G[a[17], a[4], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[17], a[7], a[2]] + I*Sqrt[3]*Pi*
      G[a[17], a[7], a[3]] - I*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[2] + 
     G[a[16], a[3]]*(-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2]) + 
     G[a[17], a[3]]*(-1/4*(Sqrt[3]*Pi^2) + I*Sqrt[3]*Pi*Log[2]) + 
     G[a[16], a[2]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     G[a[17], a[2]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi*Log[4] + G[a[7], a[3]]*
      (-1/4*(Sqrt[3]*Pi^2) - (2*I)*Sqrt[3]*Pi*Log[2] + 
       ((3*I)/2)*Sqrt[3]*Pi*Log[4]) + G[a[12], a[3]]*
      (((-2 + Sqrt[3])*Pi^2)/4 - (I/2)*(-2 + Sqrt[3])*Pi*Log[4]) + 
     G[a[12], a[2]]*(((1 - Sqrt[3])*Pi^2)/2 + I*(-1 + Sqrt[3])*Pi*Log[4]) + 
     G[a[13], a[2]]*(((-1 - Sqrt[3])*Pi^2)/2 + I*(1 + Sqrt[3])*Pi*Log[4]) + 
     G[a[13], a[3]]*(((2 + Sqrt[3])*Pi^2)/4 - (I/2)*(2 + Sqrt[3])*Pi*
        Log[4])) + ((I/16)*Pi^3*Log[16/3])/Sqrt[3] + 
   G[a[13], a[1], a[3]]*((5*Pi^2)/(24*(-2 + Sqrt[3])) - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] + (I/2)*(2 + Sqrt[3])*Pi*Log[2] + 
     (2 + Sqrt[3])*Log[2]^2 + ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4) + 
   G[a[12], a[1], a[3]]*((5*Pi^2)/(24*(2 + Sqrt[3])) - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + (I/2)*(-2 + Sqrt[3])*Pi*Log[2] + 
     (-2 + Sqrt[3])*Log[2]^2 + ((2 - Sqrt[3])*Log[3]*Log[16/3])/4) + 
   G[a[12], a[1], a[2]]*((5*(-1 + Sqrt[3])*Pi^2)/12 + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] - I*(-1 + Sqrt[3])*Pi*Log[2] + 
     (2 - 2*Sqrt[3])*Log[2]^2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2) + 
   G[a[13], a[1], a[2]]*((5*(1 + Sqrt[3])*Pi^2)/12 + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] - I*(1 + Sqrt[3])*Pi*Log[2] - 
     2*(1 + Sqrt[3])*Log[2]^2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2) + 
   G[a[7], a[1], a[2]]*((-5*Pi^2)/(4*Sqrt[3]) - Sqrt[3]*Log[4/3] + 
     (-Sqrt[3] - ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] + 2*Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3] + (I/2)*Sqrt[3]*Pi + 
       Sqrt[3]*Log[3]) + Log[3]*((I/2)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[16/3])/
        4)) + G[a[7], a[1], a[3]]*((5*Pi^2)/(4*Sqrt[3]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) + 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] - 2*Sqrt[3]*Log[2]^2 + 
     (Sqrt[3]*Log[3]^2)/4 + Log[2]*(Sqrt[3] - Sqrt[6] - (I/2)*Sqrt[3]*Pi - 
       Sqrt[3]*Log[3]) + Log[3]*((-1/2*I)*Sqrt[3]*Pi + 
       (3*Sqrt[3]*Log[16/3])/4)) + (7*Log[6]^4)/(16*Sqrt[3]) + 
   Log[2]^3*(-(1/Sqrt[3]) + 1/Sqrt[6] - (((43*I)/4)*Pi)/Sqrt[3] + 
     (4*Log[3])/Sqrt[3] - (7*Log[6])/(4*Sqrt[3])) + 
   G[a[7], a[8], a[4], a[2]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[3] - 
     2*Sqrt[3]*Log[6]) + G[a[7], a[9], a[4], a[2]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[3] - 2*Sqrt[3]*Log[6]) + 
   G[a[7], a[8], a[4], a[3]]*((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3] + 
     2*Sqrt[3]*Log[6]) + G[a[7], a[9], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - Sqrt[3]*Log[3] + 2*Sqrt[3]*Log[6]) + 
   G[a[15], a[8], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3] + 
     (2 - 2*Sqrt[3])*Log[6]) + G[a[15], a[9], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[3] + (2 - 2*Sqrt[3])*Log[6]) + 
   G[a[13], a[8], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[6]) + 
   G[a[13], a[9], a[4], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[6]) + 
   G[a[12], a[8], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2 + (2 - Sqrt[3])*Log[6]) + 
   G[a[12], a[9], a[4], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3])/2 + (2 - Sqrt[3])*Log[6]) + 
   G[a[15], a[8], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3] + (-2 + Sqrt[3])*Log[6]) + 
   G[a[15], a[9], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[3] + (-2 + Sqrt[3])*Log[6]) + 
   G[a[12], a[8], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3] + 2*(-1 + Sqrt[3])*Log[6]) + 
   G[a[12], a[9], a[4], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3] + 2*(-1 + Sqrt[3])*Log[6]) + 
   G[a[14], a[8], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3] - 
     2*(1 + Sqrt[3])*Log[6]) + G[a[14], a[9], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[3] - 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[13], a[8], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[13], a[9], a[4], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[6]) + 
   G[a[14], a[8], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3] + (2 + Sqrt[3])*Log[6]) + 
   G[a[14], a[9], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[3] + (2 + Sqrt[3])*Log[6]) + 
   G[a[7], a[10], a[2]]*(-(Sqrt[3]*Log[4/3]) - Sqrt[3]*Log[3/2] + 
     (Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[2] + (I/2)*Sqrt[3]*Pi*Log[3] - 
     (I/2)*Sqrt[3]*Pi*Log[6]) + G[a[7], a[10], a[3]]*
    (Sqrt[3]*(-1 + Sqrt[2])*Log[4/3] + Sqrt[3]*(-1 + Sqrt[2])*Log[3/2] + 
     (Sqrt[3] - Sqrt[6] - (I/2)*Sqrt[3]*Pi)*Log[2] - 
     (I/2)*Sqrt[3]*Pi*Log[3] + (I/2)*Sqrt[3]*Pi*Log[6]) + 
   G[a[15], a[10], a[3]]*((-5*(-2 + Sqrt[3])*Pi^2)/24 + 
     (-2 + Sqrt[3])*Log[2]^2 + ((-2 + Sqrt[3])*Log[3]^2)/4 + 
     Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3]) - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[6]) + G[a[15], a[10], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/12 + (2 - 2*Sqrt[3])*Log[2]^2 + 
     ((1 - Sqrt[3])*Log[3]^2)/2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       2*(-1 + Sqrt[3])*Log[3]) + I*(-1 + Sqrt[3])*Pi*Log[6]) + 
   G[a[14], a[10], a[2]]*((5*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*Log[2]^2 + ((-1 - Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3]) + 
     I*(1 + Sqrt[3])*Pi*Log[6]) + G[a[14], a[10], a[3]]*
    ((-5*(2 + Sqrt[3])*Pi^2)/24 + (2 + Sqrt[3])*Log[2]^2 + 
     ((2 + Sqrt[3])*Log[3]^2)/4 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi + 
       (-2 - Sqrt[3])*Log[3]) - (I/2)*(2 + Sqrt[3])*Pi*Log[6]) + 
   G[a[7], a[19], a[2]]*(Pi^2/(4*Sqrt[3]) + 2*(-1 + Sqrt[3])*
      G[a[12], a[7], a[2]] + (2 - Sqrt[3])*G[a[12], a[7], a[3]] + 
     (2 - 2*Sqrt[3])*G[a[12], a[8], a[2]] + (-2 + Sqrt[3])*
      G[a[12], a[8], a[3]] + (2 - 2*Sqrt[3])*G[a[12], a[9], a[2]] + 
     (-2 + Sqrt[3])*G[a[12], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[12], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[12], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[12], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[12], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[14], a[3]] + (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[15], a[3]] + 2*(1 + Sqrt[3])*
      G[a[13], a[7], a[2]] + (-2 - Sqrt[3])*G[a[13], a[7], a[3]] - 
     2*(1 + Sqrt[3])*G[a[13], a[8], a[2]] + (2 + Sqrt[3])*
      G[a[13], a[8], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[9], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[13], a[12], a[2]] + ((2 + Sqrt[3])*G[a[13], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[13], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[13], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[13], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[14], a[3]] + (1 + Sqrt[3])*G[a[13], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 2*(1 + Sqrt[3])*
      G[a[14], a[7], a[2]] + (2 + Sqrt[3])*G[a[14], a[7], a[3]] + 
     2*(1 + Sqrt[3])*G[a[14], a[8], a[2]] + (-2 - Sqrt[3])*
      G[a[14], a[8], a[3]] + 2*(1 + Sqrt[3])*G[a[14], a[9], a[2]] + 
     (-2 - Sqrt[3])*G[a[14], a[9], a[3]] + (-1 - Sqrt[3])*
      G[a[14], a[12], a[2]] + ((2 + Sqrt[3])*G[a[14], a[12], a[3]])/2 + 
     (-1 - Sqrt[3])*G[a[14], a[13], a[2]] + 
     ((2 + Sqrt[3])*G[a[14], a[13], a[3]])/2 + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     2*(-1 + Sqrt[3])*G[a[15], a[8], a[2]] + (2 - Sqrt[3])*
      G[a[15], a[8], a[3]] + 2*(-1 + Sqrt[3])*G[a[15], a[9], a[2]] + 
     (2 - Sqrt[3])*G[a[15], a[9], a[3]] + (1 - Sqrt[3])*
      G[a[15], a[12], a[2]] + ((-2 + Sqrt[3])*G[a[15], a[12], a[3]])/2 + 
     (1 - Sqrt[3])*G[a[15], a[13], a[2]] + 
     ((-2 + Sqrt[3])*G[a[15], a[13], a[3]])/2 + 
     (-1 + Sqrt[3])*G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[14], a[3]] + (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[15], a[3]] + (Sqrt[3]*G[a[18], a[4], a[2]])/
      2 + (3*Sqrt[3]*Log[2]^2)/4 + (Sqrt[3]*Log[3]^2)/2 - 
     (Sqrt[3]*Log[6]^2)/4) + G[a[7], a[21], a[2]]*
    (-1/2*(Sqrt[3]*G[a[18], a[4], a[2]]) - (3*Sqrt[3]*Log[2]^2)/4 - 
     (Sqrt[3]*Log[3]^2)/2 + (Sqrt[3]*Log[6]^2)/4) + 
   Log[4/3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - I*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
     ((-2 + Sqrt[2])*Pi^2)/(4*Sqrt[3]) + ((I/8)*Pi^3)/Sqrt[3] - 
     (3*Sqrt[3]*Pi^2*Log[3])/16 + Log[2]*(-4*Sqrt[3] - I*Sqrt[3]*Pi - 
       (I/4)*Sqrt[3]*Pi*Log[6])) + (-(1/Sqrt[3]) + 1/Sqrt[6] + 
     Pi^2/(288*(-2 + Sqrt[3])))*Log[8]^2 + G[a[16], a[2], a[2], a[2]]*
    (6*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[8]) + G[a[17], a[2], a[2], a[2]]*
    (6*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[8]) + G[a[16], a[2], a[4], a[2]]*
    (4*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + 
   G[a[17], a[2], a[4], a[2]]*(4*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8]) + G[a[16], a[4], a[2], a[2]]*
    (2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + 
   G[a[17], a[4], a[2], a[2]]*(2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8]) + G[a[16], a[4], a[4], a[2]]*
    (3*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + G[a[17], a[4], a[4], a[2]]*
    (3*Sqrt[3]*Log[4] - 2*Sqrt[3]*Log[8]) + G[a[7], a[6], a[5], a[2]]*
    ((-I)*Sqrt[3]*Pi - (Sqrt[3]*Log[8])/2) + G[a[16], a[2], a[2], a[3]]*
    (-3*Sqrt[3]*Log[2] + Sqrt[3]*Log[8]) + G[a[17], a[2], a[2], a[3]]*
    (-3*Sqrt[3]*Log[2] + Sqrt[3]*Log[8]) + G[a[16], a[4], a[4], a[3]]*
    ((-3*Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + G[a[17], a[4], a[4], a[3]]*
    ((-3*Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + G[a[16], a[4], a[2], a[3]]*
    (-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + Sqrt[3]*Log[8]) + 
   G[a[17], a[4], a[2], a[3]]*(-(Sqrt[3]*Log[2]) - Sqrt[3]*Log[4] + 
     Sqrt[3]*Log[8]) + G[a[16], a[2], a[4], a[3]]*
    (-2*Sqrt[3]*Log[2] - (Sqrt[3]*Log[4])/2 + Sqrt[3]*Log[8]) + 
   G[a[17], a[2], a[4], a[3]]*(-2*Sqrt[3]*Log[2] - (Sqrt[3]*Log[4])/2 + 
     Sqrt[3]*Log[8]) + G[a[7], a[8], a[8], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[8], a[9], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[9], a[8], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[7], a[9], a[9], a[3]]*((-2*I)*Sqrt[3]*Pi - 
     Sqrt[3]*Log[9]) + G[a[13], a[8], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9]) + G[a[13], a[8], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[9]) + 
   G[a[13], a[9], a[8], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[9]) + G[a[13], a[9], a[9], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[9]) + 
   G[a[12], a[8], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9]) + G[a[12], a[8], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[9]) + 
   G[a[12], a[9], a[8], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[9]) + G[a[12], a[9], a[9], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[9]) + 
   G[a[14], a[8], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[9]) + G[a[14], a[8], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[9]) + 
   G[a[14], a[9], a[8], a[3]]*((-I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[9]) + G[a[14], a[9], a[9], a[3]]*
    ((-I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[9]) + 
   G[a[15], a[8], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[9]) + G[a[15], a[8], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[9]) + 
   G[a[15], a[9], a[8], a[3]]*((-I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[9]) + G[a[15], a[9], a[9], a[3]]*
    ((-I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[9]) + 
   G[a[12], a[8], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9])/2) + G[a[12], a[8], a[9], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[9])/2) + 
   G[a[12], a[9], a[8], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[9])/2) + G[a[12], a[9], a[9], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[9])/2) + 
   G[a[15], a[8], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[9]) + G[a[15], a[8], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[9]) + 
   G[a[15], a[9], a[8], a[2]]*((2*I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[9]) + G[a[15], a[9], a[9], a[2]]*
    ((2*I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[9]) + 
   G[a[14], a[8], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[9]) + G[a[14], a[8], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[9]) + 
   G[a[14], a[9], a[8], a[2]]*((2*I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[9]) + G[a[14], a[9], a[9], a[2]]*
    ((2*I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[9]) + 
   G[a[13], a[8], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9])/2) + G[a[13], a[8], a[9], a[3]]*
    (I*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[9])/2) + 
   G[a[13], a[9], a[8], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[9])/2) + G[a[13], a[9], a[9], a[3]]*
    (I*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[9])/2) + 
   G[a[10], a[2]]*((-2*Log[4/3])/Sqrt[3] + Sqrt[3]*Log[3/2] + 
     (Sqrt[3] + (I*Pi)/Sqrt[3])*Log[2] - (2*Log[9/4])/Sqrt[3] + 
     (I*Pi*Log[3])/Sqrt[3] - Log[4]/Sqrt[3] - (I*Pi*Log[6])/Sqrt[3] - 
     Log[8]/Sqrt[3] + Log[32/3]/Sqrt[3]) + G[a[7], a[2], a[10], a[2]]*
    ((-I)*Sqrt[3]*Pi + (Sqrt[3]*Log[4/3])/2 - 2*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4] + (3*Sqrt[3]*Log[8])/2 - (3*Sqrt[3]*Log[32/3])/2) + 
   G[a[7], a[2], a[10], a[3]]*(I*Sqrt[3]*Pi - (Sqrt[3]*Log[4/3])/2 + 
     2*Sqrt[3]*Log[2] - Sqrt[3]*Log[4] - (3*Sqrt[3]*Log[8])/2 + 
     (3*Sqrt[3]*Log[32/3])/2) + G[a[10], a[3]]*
    ((-4/Sqrt[3] + Sqrt[6])*Log[4/3] + Sqrt[3]*(2 - 3/Sqrt[2])*Log[3/2] + 
     (Sqrt[3]*(2 - 3/Sqrt[2]) - ((I/2)*(-4 + 3*Sqrt[2])*Pi)/Sqrt[3])*Log[2] + 
     (-4/Sqrt[3] + Sqrt[6])*Log[9/4] - ((I/2)*(-4 + 3*Sqrt[2])*Pi*Log[3])/
      Sqrt[3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*Log[4] + 
     ((I/2)*(-4 + 3*Sqrt[2])*Pi*Log[6])/Sqrt[3] + Sqrt[3]*(-2/3 + 1/Sqrt[2])*
      Log[8] + Sqrt[3]*(2/3 - 1/Sqrt[2])*Log[32/3]) + 
   G[a[2], a[10], a[3]]*((-Sqrt[3/2] + Sqrt[3])*Log[4/3] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[2] + (-Sqrt[3/2] + Sqrt[3])*Log[4] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[8] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[32/3]) + 
   G[a[13], a[2], a[10], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[8])/2 + (-1 - Sqrt[3]/2)*Log[32/3]) + 
   G[a[12], a[2], a[10], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[8])/2 + (1 - Sqrt[3]/2)*Log[32/3]) + 
   G[a[12], a[2], a[10], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[32/3]) + G[a[13], a[2], a[10], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[32/3]) + 
   G[a[3], a[2], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[4], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[7], a[2], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[3], a[7], a[4], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[2], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[4], a[7], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[7], a[2], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[11], a[7], a[4], a[2]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[12]) + 
   G[a[7], a[3], a[2], a[2]]*((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
     6*Sqrt[3]*Log[2] - (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[4], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[2], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[4], a[2]]*
    ((2*I)*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[3], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[2], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[7], a[11], a[4], a[3]]*
    ((-I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[4/3])/2 + 6*Sqrt[3]*Log[2] - 
     (Sqrt[3]*Log[12])/2) + G[a[11], a[2], a[3]]*(-(Sqrt[6]*Log[4/3]) + 
     4*Sqrt[6]*Log[2] - Sqrt[6]*Log[12]) + G[a[11], a[4], a[3]]*
    (-(Sqrt[6]*Log[4/3]) + 4*Sqrt[6]*Log[2] - Sqrt[6]*Log[12]) + 
   G[a[7], a[20], a[2]]*((7*Pi^2)/(8*Sqrt[3]) + (2 - 2*Sqrt[3])*
      G[a[12], a[7], a[2]] + (-2 + Sqrt[3])*G[a[12], a[7], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[12], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[12], a[3]] + (-1 + Sqrt[3])*G[a[12], a[13], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[12], a[13], a[3]] + (-1 + Sqrt[3])*
      G[a[12], a[14], a[2]] + (1 - Sqrt[3]/2)*G[a[12], a[14], a[3]] + 
     (-1 + Sqrt[3])*G[a[12], a[15], a[2]] + (1 - Sqrt[3]/2)*
      G[a[12], a[15], a[3]] - 2*(1 + Sqrt[3])*G[a[13], a[7], a[2]] + 
     (2 + Sqrt[3])*G[a[13], a[7], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[12], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[12], a[3]] + 
     (1 + Sqrt[3])*G[a[13], a[13], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[13], a[13], a[3]] + (1 + Sqrt[3])*G[a[13], a[14], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[13], a[14], a[3]] + (1 + Sqrt[3])*
      G[a[13], a[15], a[2]] + (-1 - Sqrt[3]/2)*G[a[13], a[15], a[3]] - 
     2*(1 + Sqrt[3])*G[a[14], a[7], a[2]] + (2 + Sqrt[3])*
      G[a[14], a[7], a[3]] + (1 + Sqrt[3])*G[a[14], a[12], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[12], a[3]] + (1 + Sqrt[3])*
      G[a[14], a[13], a[2]] + (-1 - Sqrt[3]/2)*G[a[14], a[13], a[3]] + 
     (1 + Sqrt[3])*G[a[14], a[14], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[14], a[14], a[3]] + (1 + Sqrt[3])*G[a[14], a[15], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[14], a[15], a[3]] + (2 - 2*Sqrt[3])*
      G[a[15], a[7], a[2]] + (-2 + Sqrt[3])*G[a[15], a[7], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[12], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[12], a[3]] + (-1 + Sqrt[3])*G[a[15], a[13], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[15], a[13], a[3]] + (-1 + Sqrt[3])*
      G[a[15], a[14], a[2]] + (1 - Sqrt[3]/2)*G[a[15], a[14], a[3]] + 
     (-1 + Sqrt[3])*G[a[15], a[15], a[2]] + (1 - Sqrt[3]/2)*
      G[a[15], a[15], a[3]] + (Sqrt[3]*(-1 + 1/Sqrt[2]) - (I/2)*Sqrt[3]*Pi)*
      Log[4/3] - 2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + Sqrt[3]*Log[2]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[12]) + 
   G[a[14], a[3], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[12]) + G[a[14], a[3], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[12]) + 
   G[a[14], a[11], a[2], a[3]]*((I/2)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[12]) + G[a[14], a[11], a[4], a[3]]*
    ((I/2)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[3], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[12]) + G[a[15], a[3], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[11], a[2], a[3]]*((I/2)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[12]) + G[a[15], a[11], a[4], a[3]]*
    ((I/2)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[12]) + 
   G[a[15], a[3], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[12]) + G[a[15], a[3], a[4], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[12]) + 
   G[a[15], a[11], a[2], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[12]) + G[a[15], a[11], a[4], a[2]]*
    ((-I)*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[12]) + 
   G[a[14], a[3], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[12]) + G[a[14], a[3], a[4], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[12]) + 
   G[a[14], a[11], a[2], a[2]]*((-I)*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[12]) + G[a[14], a[11], a[4], a[2]]*
    ((-I)*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[12]) + 
   G[a[3], a[2], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] + 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (-Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[3], a[4], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] + 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (-Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[11], a[2], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] - 
     2*Sqrt[3]*(2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[11], a[4], a[2]]*((-7*Pi^2)/(8*Sqrt[3]) + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*Pi)*Log[4/3] - 
     2*Sqrt[3]*(2 + Sqrt[2])*Log[2] - Sqrt[3]*Log[2]^2 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + (Sqrt[3/2] + Sqrt[3])*Log[12]) + 
   G[a[7], a[8], a[3]]*((-2*Pi^2)/Sqrt[3] - 2*Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*Log[4/3]^2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     I*Sqrt[3]*Pi*Log[12]) + G[a[7], a[9], a[3]]*((-2*Pi^2)/Sqrt[3] - 
     2*Sqrt[3]*G[a[7], a[19], a[2]] + Sqrt[3]*Log[4/3]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/2 + I*Sqrt[3]*Pi*Log[12]) + 
   G[a[12], a[8], a[3]]*((-2/3 + 1/Sqrt[3])*Pi^2 + 
     (1 - Sqrt[3]/2)*Log[4/3]^2 + ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + G[a[12], a[9], a[3]]*
    ((-2/3 + 1/Sqrt[3])*Pi^2 + (1 - Sqrt[3]/2)*Log[4/3]^2 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[15], a[8], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + ((-2 + Sqrt[3])*Log[4/3]^2)/
      2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(-2 + Sqrt[3])*Pi*
      Log[12]) + G[a[15], a[9], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + 
     ((-2 + Sqrt[3])*Log[4/3]^2)/2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[12]) + G[a[15], a[8], a[2]]*
    ((2*(-1 + Sqrt[3])*Pi^2)/3 + (1 - Sqrt[3])*Log[4/3]^2 + 
     ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - I*(-1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[15], a[9], a[2]]*((2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (1 - Sqrt[3])*Log[4/3]^2 + ((1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     I*(-1 + Sqrt[3])*Pi*Log[12]) + G[a[12], a[8], a[2]]*
    ((-2*(-1 + Sqrt[3])*Pi^2)/3 + (-1 + Sqrt[3])*Log[4/3]^2 + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(-1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[12], a[9], a[2]]*((-2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (-1 + Sqrt[3])*Log[4/3]^2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     I*(-1 + Sqrt[3])*Pi*Log[12]) + G[a[14], a[8], a[2]]*
    ((2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*Log[4/3]^2 + 
     ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 - I*(1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[14], a[9], a[2]]*((2*(1 + Sqrt[3])*Pi^2)/3 + 
     (-1 - Sqrt[3])*Log[4/3]^2 + ((-1 - Sqrt[3])*Log[3]*Log[16/3])/2 - 
     I*(1 + Sqrt[3])*Pi*Log[12]) + G[a[13], a[8], a[2]]*
    ((-2*(1 + Sqrt[3])*Pi^2)/3 + (1 + Sqrt[3])*Log[4/3]^2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(1 + Sqrt[3])*Pi*Log[12]) + 
   G[a[13], a[9], a[2]]*((-2*(1 + Sqrt[3])*Pi^2)/3 + 
     (1 + Sqrt[3])*Log[4/3]^2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     I*(1 + Sqrt[3])*Pi*Log[12]) + G[a[13], a[8], a[3]]*
    ((2/3 + 1/Sqrt[3])*Pi^2 + (-1 - Sqrt[3]/2)*Log[4/3]^2 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[13], a[9], a[3]]*((2/3 + 1/Sqrt[3])*Pi^2 + 
     (-1 - Sqrt[3]/2)*Log[4/3]^2 + ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + G[a[14], a[8], a[3]]*
    ((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*Log[4/3]^2)/2 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(2 + Sqrt[3])*Pi*Log[12]) + 
   G[a[14], a[9], a[3]]*((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*Log[4/3]^2)/
      2 + ((2 + Sqrt[3])*Log[3]*Log[16/3])/4 + (I/2)*(2 + Sqrt[3])*Pi*
      Log[12]) + Log[6]^3*(((-I)*Pi)/Sqrt[3] - Log[16]/(16*Sqrt[3])) + 
   Log[3]^3*(-1/4*(-2 + Sqrt[2])/Sqrt[3] + ((I/2)*Pi)/Sqrt[3] + 
     Log[16]/(16*Sqrt[3])) + G[a[3], a[2]]*(((I/8)*Pi^3)/Sqrt[3] + 
     Log[2]^2*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) - 
     (Log[3]^2*Log[64/3])/(4*Sqrt[3]) + Log[3]*(-1/8*Pi^2/Sqrt[3] + 
       ((I/4)*Pi*Log[64/3])/Sqrt[3])) + G[a[11], a[2]]*
    (((I/8)*Pi^3)/Sqrt[3] + Log[2]^2*((-I)*Sqrt[3]*Pi + Sqrt[3]*Log[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) - 
     (Log[3]^2*Log[64/3])/(4*Sqrt[3]) + Log[3]*(-1/8*Pi^2/Sqrt[3] + 
       ((I/4)*Pi*Log[64/3])/Sqrt[3])) + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[32] + 
   G[a[4], a[1], a[3]]*(-(Sqrt[3/2]*Log[4/3]) - Sqrt[3/2]*Log[24] + 
     Sqrt[3/2]*Log[32]) + G[a[4], a[1], a[2]]*(-1/4*Pi^2/Sqrt[3] + 
     Sqrt[3]*Log[4/3] + I*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2]^2)/2 + 
     Sqrt[3]*Log[24] - Sqrt[3]*Log[32]) + G[a[7], a[7], a[18], a[2]]*
    ((-I)*Sqrt[3]*Pi - (Sqrt[3]*Log[32])/2) + G[a[7], a[4], a[1], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[24])/2 - (Sqrt[3]*Log[32])/2) + 
   G[a[7], a[4], a[1], a[3]]*(-1/2*(Sqrt[3]*Log[4/3]) - (Sqrt[3]*Log[24])/2 + 
     (Sqrt[3]*Log[32])/2) + G[a[1], a[2]]*(-4*Sqrt[3]*Log[4/3] + 
     (-2*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[3/2] - Sqrt[3]*Log[3]^2 + 
     Log[2]*(-6*Sqrt[3] - (2*I)*Sqrt[3]*Pi + 4*Sqrt[3]*Log[3]) + 
     4*Sqrt[3]*Log[4] + Log[3]*((2*I)*Sqrt[3]*Pi - Sqrt[3]*Log[16/3]) - 
     2*Sqrt[3]*Log[24] + 2*Sqrt[3]*Log[32]) + 
   G[a[1], a[3]]*(Sqrt[3]*(2 + Sqrt[2])*Log[4/3] + 
     (Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*(2 + Sqrt[2])*Pi)*Log[3/2] + 
     (Sqrt[3]*(2 + Sqrt[2])*Log[3]^2)/4 + 
     Log[2]*((3*Sqrt[3]*(2 + Sqrt[2]))/2 + (I/2)*Sqrt[3]*(2 + Sqrt[2])*Pi - 
       Sqrt[3]*(2 + Sqrt[2])*Log[3]) - Sqrt[3]*(2 + Sqrt[2])*Log[4] + 
     Log[3]*((-1/2*I)*Sqrt[3]*(2 + Sqrt[2])*Pi + 
       (Sqrt[3]*(2 + Sqrt[2])*Log[16/3])/4) + (Sqrt[3/2] + Sqrt[3])*Log[24] - 
     (Sqrt[3]*(2 + Sqrt[2])*Log[32])/2) + G[a[14], a[4], a[1], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[24])/2 + 
     (-1 - Sqrt[3]/2)*Log[32]) + G[a[15], a[4], a[1], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[24])/2 + 
     (1 - Sqrt[3]/2)*Log[32]) + G[a[15], a[4], a[1], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[24] + (-1 + Sqrt[3])*Log[32]) + 
   G[a[14], a[4], a[1], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[24] + 
     (1 + Sqrt[3])*Log[32]) - (Pi^2*Log[9/2]*Log[64])/(48*Sqrt[3]) + 
   (Pi^2*Log[64]^2)/(48*Sqrt[3]) + Log[6]^2*((5*Pi^2)/(16*Sqrt[3]) + 
     ((I/8)*Pi*Log[64])/Sqrt[3]) + ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     ((I/8)*Pi^3)/Sqrt[3])*Log[96] + G[a[7], a[7], a[20], a[2]]*
    (((-3*I)/2)*Sqrt[3]*Pi + (Sqrt[3]*Log[108])/2) + 
   ((I/8)*Pi^3*Log[162])/Sqrt[3] + G[a[3], a[2], a[2], a[2]]*
    ((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[2], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[4], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[3], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[2], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[2], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[4], a[2], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   G[a[11], a[4], a[4], a[2]]*((-1/2*I)*Sqrt[3]*Pi + (Sqrt[3]*Log[192])/2) + 
   (-(1/Sqrt[3]) + 1/Sqrt[6])*Pi^2*Log[288] - (Pi^2*Log[48]*Log[729])/
    (48*Sqrt[3]) + G[a[5], a[2]]*(((-1/8*I)*Pi^3)/Sqrt[3] - 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[7], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[12], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[12], a[3]] - 
     (2*I)*Sqrt[3]*Pi*G[a[7], a[13], a[2]] + I*Sqrt[3]*Pi*
      G[a[7], a[13], a[3]] - (2*I)*Sqrt[3]*Pi*G[a[7], a[14], a[2]] + 
     I*Sqrt[3]*Pi*G[a[7], a[14], a[3]] - (2*I)*Sqrt[3]*Pi*
      G[a[7], a[15], a[2]] + I*Sqrt[3]*Pi*G[a[7], a[15], a[3]] - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[12], a[7], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[12], a[7], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[12], a[12], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[12], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[13], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[12], a[14], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[12], a[14], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[12], a[15], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[12], a[15], a[3]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[13], a[7], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[13], a[7], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[13], a[12], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[12], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[13], a[14], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[13], a[14], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[13], a[15], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[13], a[15], a[3]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[14], a[7], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[14], a[7], a[3]] + I*(1 + Sqrt[3])*Pi*
      G[a[14], a[12], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[12], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[13], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[13], a[3]] + I*(1 + Sqrt[3])*Pi*G[a[14], a[14], a[2]] - 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[14], a[14], a[3]] + 
     I*(1 + Sqrt[3])*Pi*G[a[14], a[15], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[14], a[15], a[3]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[15], a[7], a[2]] + 
     I*(-2 + Sqrt[3])*Pi*G[a[15], a[7], a[3]] + I*(-1 + Sqrt[3])*Pi*
      G[a[15], a[12], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[12], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[13], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[13], a[3]] + I*(-1 + Sqrt[3])*Pi*G[a[15], a[14], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[15], a[14], a[3]] + 
     I*(-1 + Sqrt[3])*Pi*G[a[15], a[15], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[15], a[15], a[3]] - (Sqrt[3]*Pi^2*Log[2])/2 + 
     G[a[7], a[3]]*((Sqrt[3]*Pi^2)/2 - (2*I)*Sqrt[3]*Pi*Log[2]) + 
     G[a[12], a[3]]*(((2 - Sqrt[3])*Pi^2)/4 + I*(-2 + Sqrt[3])*Pi*Log[2]) + 
     G[a[15], a[3]]*(((2 - Sqrt[3])*Pi^2)/4 + I*(-2 + Sqrt[3])*Pi*Log[2]) + 
     G[a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/2 - (2*I)*(-1 + Sqrt[3])*Pi*
        Log[2]) + G[a[15], a[2]]*(((-1 + Sqrt[3])*Pi^2)/2 - 
       (2*I)*(-1 + Sqrt[3])*Pi*Log[2]) + G[a[13], a[2]]*
      (((1 + Sqrt[3])*Pi^2)/2 - (2*I)*(1 + Sqrt[3])*Pi*Log[2]) + 
     G[a[14], a[2]]*(((1 + Sqrt[3])*Pi^2)/2 - (2*I)*(1 + Sqrt[3])*Pi*
        Log[2]) + G[a[13], a[3]]*(((-2 - Sqrt[3])*Pi^2)/4 + 
       I*(2 + Sqrt[3])*Pi*Log[2]) + G[a[14], a[3]]*(((-2 - Sqrt[3])*Pi^2)/4 + 
       I*(2 + Sqrt[3])*Pi*Log[2]) + ((I/4)*Pi*Log[8/3]*Log[4096])/Sqrt[3]) + 
   Sqrt[3]*G[a[7], a[7], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[7], a[25], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[7], a[25], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[22], a[7], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (Sqrt[3]*G[a[22], a[22], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (Sqrt[3]*G[a[22], a[25], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (Sqrt[3]*G[a[22], a[25], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   Sqrt[3]*G[a[25], a[7], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   Sqrt[3]*G[a[25], a[22], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   (Sqrt[3]*G[a[25], a[22], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (Sqrt[3]*G[a[25], a[22], a[25], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (Sqrt[3]*G[a[25], a[25], a[22], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I*Pi*Log[3/4 - 1/Sqrt[2]]^3)/Sqrt[3] + G[a[7], a[25], a[2]]*
    ((-5*Pi^2)/(8*Sqrt[3]) - Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]^2*(-Sqrt[3/2] + Sqrt[3] + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
     (3*Sqrt[3]*Pi^2)/16 - ((-2 + Sqrt[2])*Log[64/3])/(4*Sqrt[3]) - 
     ((I/8)*Pi*Log[64])/Sqrt[3] + ((I/2)*Pi*Log[72])/Sqrt[3] - 
     (3*Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/4) + G[a[25], a[22], a[2]]*
    (-1/4*Pi^2/Sqrt[3] - (Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/2) + 
   G[a[22], a[25], a[2]]*(Pi^2/(4*Sqrt[3]) + (Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2)/
      2) + G[a[7], a[22], a[2]]*((5*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2) + ((3*I)/2)*Sqrt[3]*Pi*
    Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] + 
   (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^3)/Sqrt[3] + 
   (7*Log[3 - 2*Sqrt[2]]^4)/(16*Sqrt[3]) + G[a[7], a[7], a[22], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[7], a[22], a[2], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) + G[a[7], a[22], a[22], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[22], a[7], a[22], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) + G[a[22], a[25], a[2], a[2]]*
    (2*Sqrt[3]*Log[2] - Sqrt[3]*Log[3 - 2*Sqrt[2]]) + 
   G[a[25], a[7], a[2], a[2]]*(2*Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[3 - 2*Sqrt[2]]) - (7*Log[1 - (2*Sqrt[2])/3]^4)/
    (16*Sqrt[3]) + Log[3/4 - 1/Sqrt[2]]*
    (((-7*I)/4)*Sqrt[3]*Pi*Log[3 - 2*Sqrt[2]]^2 - (7*Log[3 - 2*Sqrt[2]]^3)/
      (4*Sqrt[3]) + (7*Log[1 - (2*Sqrt[2])/3]^3)/(4*Sqrt[3])) - 
   (Sqrt[3]*Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   3*Sqrt[3]*(-2 + Sqrt[2])*Log[776 - 448*Sqrt[3]] + 
   G[a[14], a[2], a[7], a[3]]*((2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[2], a[3]]*
    ((2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[4], a[7], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[6] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[4], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[6] + 
     (-2 - Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[2], a[7], a[2]]*
    (-2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + 
   G[a[14], a[7], a[2], a[2]]*(-2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[4], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[6] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[14], a[7], a[4], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[6] + 
     2*(1 + Sqrt[3])*Log[14 - 8*Sqrt[3]]) + G[a[15], a[2], a[2], a[3]]*
    ((3*(-2 + Sqrt[3])*Log[2])/2 + (2 - Sqrt[3])*Log[8] + 
     (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[4], a[3]]*
    ((1 - Sqrt[3]/2)*Log[8] + (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (7*(-2 + Sqrt[3])*Log[2])/2 + 
     (1 - Sqrt[3]/2)*Log[8] + (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[3/2] + ((-2 + Sqrt[3])*Log[32/3])/2 + 
     (1 - Sqrt[3]/2)*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[4], a[2]]*
    ((-1 + Sqrt[3])*Log[8] + (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + 
   G[a[15], a[4], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 
     (7 - 7*Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[2], a[2], a[2]]*
    ((3 - 3*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[8] + 
     (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + G[a[15], a[4], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[32/3] + (-1 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]]) + 
   7*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 - 2*Sqrt[3]] + 
   G[a[14], a[15], a[2], a[3]]*((-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + G[a[14], a[15], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[6])/2 + 
     (-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + G[a[15], a[15], a[2], a[3]]*
    ((1 - Sqrt[3]/2)*Log[2] + (1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[15], a[15], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[6])/2 + (1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[15], a[15], a[2], a[2]]*((-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[15], a[15], a[4], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[14], a[15], a[2], a[2]]*
    ((1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + 
   G[a[14], a[15], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]]) + G[a[7], a[7], a[13], a[2]]*
    (-4*Sqrt[3]*Log[3/2] - 4*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + 
   G[a[7], a[13], a[7], a[2]]*(-4*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[13], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[14], a[7], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[14], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[12], a[13], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[15], a[7], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[14], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[12], a[13], a[7], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[15], a[7], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[15], a[13], a[7], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[7], a[14], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[12], a[14], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[14], a[7], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[14], a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[14], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[14], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[7], a[2]]*
    (-4*(1 + Sqrt[3])*Log[2] + 4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[4], a[2]]*(-4*(1 + Sqrt[3])*Log[2] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[2], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3/2] - 
     4*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[7], a[2], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi + 2*(1 + Sqrt[3])*Log[3/2] - 
     4*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[4], a[7], a[3]]*
    (2*(2 + Sqrt[3])*Log[2] - 2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[4], a[3]]*(2*(2 + Sqrt[3])*Log[2] - 
     2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + G[a[13], a[2], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 2*(2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[8] - 2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 
   G[a[13], a[7], a[2], a[3]]*(I*(2 + Sqrt[3])*Pi + (-2 - Sqrt[3])*Log[3/2] + 
     2*(2 + Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[8] - 
     2*(2 + Sqrt[3])*Log[4 - 2*Sqrt[3]]) + 2*Sqrt[3]*(-2 + Sqrt[2])*
    Log[2 - Sqrt[3]] - ((-2 + Sqrt[2])*Log[2 - Sqrt[3]]^3)/(8*Sqrt[3]) + 
   G[a[15], a[7], a[15], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[15], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[7], a[7], a[3]]*((-2*I)*(-2 + Sqrt[3])*Pi + 
     (4 - 2*Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[14], a[15], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + 
   G[a[14], a[15], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[14], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[15], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]) + G[a[15], a[7], a[15], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[7], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[14], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[15], a[15], a[15], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[15], a[7], a[7], a[2]]*
    ((4*I)*(-1 + Sqrt[3])*Pi + 4*(-1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[7], a[15], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[14], a[15], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   G[a[14], a[7], a[15], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2 - Sqrt[3]]) + G[a[14], a[15], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2 - Sqrt[3]]) + 
   ((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + (I/12)*(-1 + Sqrt[3])*Pi^3)*
    Log[2*I + I*Sqrt[3]] + (Sqrt[3]*(-1 + 1/Sqrt[2]) + 
     ((1 - Sqrt[3])*Pi^2)/12)*Log[2*I + I*Sqrt[3]]^2 + 
   3*Sqrt[3]*(-2 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
   G[a[2], a[7], a[14], a[3]]*(Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + G[a[2], a[14], a[7], a[3]]*
    (Sqrt[3]*Log[14 - 8*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + 
   G[a[4], a[7], a[14], a[3]]*(Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + G[a[4], a[14], a[7], a[3]]*
    (Sqrt[3]*Log[14 - 8*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])]) + 
   G[a[4], a[13], a[2]]*(-12*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     12*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[4], a[2]]*
    (-4*Sqrt[3]*Log[2] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[2], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[8] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[2], a[13], a[2]]*(-4*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[4], a[13], a[2]]*
    (-4*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[13], a[2]]*(2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[13], a[2]]*
    (2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[14], a[13], a[2]]*(2*Sqrt[3]*Log[3/2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[15], a[13], a[2]]*
    (2*Sqrt[3]*Log[3/2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[13], a[14], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[12], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[12], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[13], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[13], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[14], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[15], a[13], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[12], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[12], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[13], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[13], a[14], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[14], a[13], a[3]]*(Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[15], a[13], a[3]]*
    (Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[14], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[15], a[13], a[3]]*(-(Sqrt[3]*Log[3/2]) + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[12], a[14], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[14], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[13], a[2], a[3]]*(2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[13], a[4], a[3]]*
    (2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[13], a[2], a[3]]*(2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[13], a[4], a[3]]*
    (2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[7], a[13], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[7], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 2*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[4], a[3]]*(2*Sqrt[3]*Log[2] + 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[13], a[2], a[3]]*(I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2] - Sqrt[3]*Log[8] + 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[2], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[2], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[4], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[4], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[7], a[2], a[13], a[3]]*
    (4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + 
   G[a[7], a[4], a[13], a[3]]*(4*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     4*Sqrt[3]*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[4], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[2], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[4], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[2], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[3/2])/2 + (-2 - Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi - 
     (3*(2 + Sqrt[3])*Log[2])/2 + ((2 + Sqrt[3])*Log[24])/2 + 
     (-2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[14], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[14], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[2], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[4], a[13], a[3]]*
    ((-2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (-2 - Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[2], a[3]]*((2 - Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (3 - (3*Sqrt[3])/2)*Log[2] + ((-2 + Sqrt[3])*Log[24])/2 + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[2], a[14], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[4], a[14], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[2], a[13], a[3]]*
    ((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[4], a[13], a[3]]*((2 - Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (2 - Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[15], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[14], a[13], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[15], a[13], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[13], a[15], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2] + 
     (-1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[15], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[14], a[13], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[15], a[13], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[15], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     (1 - Sqrt[3]/2)*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[15], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[14], a[13], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[15], a[13], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[12], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[14], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[15], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[12], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[13], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[2], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[15], a[13], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[13], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[15], a[13], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + 2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[12], a[14], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     3*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[24] + 
     2*(-1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[2], a[14], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[12], a[4], a[14], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[15], a[2], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[15], a[4], a[13], a[2]]*
    (2*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[15], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[14], a[13], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[15], a[13], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[12], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[14], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[15], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[12], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[13], a[4], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[2], a[2]]*(2*(1 + Sqrt[3])*Log[2] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[14], a[13], a[4], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[13], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[14], a[13], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[14], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 3*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[24] + 2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[2], a[13], a[2]]*(2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     2*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[14], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[14], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[2], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[14], a[4], a[13], a[2]]*
    (2*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 2*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2]) + G[a[13], a[7], a[7], a[2]]*
    (-4*(1 + Sqrt[3])*Log[3/2] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[4], a[2], a[2]]*(4*(1 + Sqrt[3])*Log[2] + 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[4], a[2]]*
    (4*(1 + Sqrt[3])*Log[2] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[2], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 
     3*(1 + Sqrt[3])*Log[2] - 2*(1 + Sqrt[3])*Log[8] + 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[2] + (-1 - Sqrt[3])*Log[8] + 
     (-1 - Sqrt[3])*Log[24] + 4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[7], a[7], a[3]]*(2*(2 + Sqrt[3])*Log[3/2] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[4], a[2], a[3]]*
    (-2*(2 + Sqrt[3])*Log[2] - 2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   G[a[13], a[4], a[4], a[3]]*(-2*(2 + Sqrt[3])*Log[2] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 - 
     (3*(2 + Sqrt[3])*Log[2])/2 + (2 + Sqrt[3])*Log[8] - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + G[a[13], a[2], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi - 2*(2 + Sqrt[3])*Log[2] + 
     ((2 + Sqrt[3])*Log[8])/2 + ((2 + Sqrt[3])*Log[24])/2 - 
     2*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2]) + 
   (Sqrt[3]*(-1 + 1/Sqrt[2]) + ((-2 - Sqrt[3])*Pi^2)/16)*Log[16]*
    Log[2 + Sqrt[3]] + (-Sqrt[3/2] + Sqrt[3] + Pi^2/(2*Sqrt[3]))*
    Log[2 + Sqrt[3]]^2 + Log[2 + Sqrt[3]]^4/Sqrt[3] + 
   G[a[7], a[14], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[15], a[14], a[2]]*((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[14], a[14], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[15], a[14], a[3]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 + 
     (3*Sqrt[3]*Log[(2 + Sqrt[3])/2])/2 - (Sqrt[3]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[7], a[14], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[14], a[7], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[7], a[14], a[3]]*((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[7], a[14], a[7], a[3]]*((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[15], a[4], a[3]]*((Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[15], a[4], a[3]]*((Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[15], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + Sqrt[3]*Log[8] + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[15], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + Sqrt[3]*Log[8] + 
     (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 + 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[2], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[2], a[4], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[2], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[4], a[4], a[15], a[3]]*(Sqrt[3]*Log[8] + 
     Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 4*Sqrt[3]*Log[2 + Sqrt[3]]) + 
   G[a[15], a[7], a[14], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + (2 - 2*Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[14], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + G[a[14], a[15], a[14], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[14], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + G[a[15], a[15], a[14], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2 + Sqrt[3]]) + 
   G[a[15], a[7], a[14], a[3]]*(I*(-2 + Sqrt[3])*Pi + 
     (-2 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[14], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[15], a[14], a[14], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (-1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[15], a[15], a[14], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[14], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[14], a[7], a[2]]*
    ((-2*I)*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[14], a[14], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[15], a[14], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[7], a[2]]*((4*I)*(1 + Sqrt[3])*Pi + 
     4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[7], a[7], a[3]]*
    ((-2*I)*(2 + Sqrt[3])*Pi - 2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[14], a[3]]*(I*(2 + Sqrt[3])*Pi + 
     (2 + Sqrt[3])*Log[2 + Sqrt[3]]) + G[a[14], a[14], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
   G[a[7], a[13], a[3]]*(-(Sqrt[3]*G[a[7], a[19], a[2]]) + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[27], a[26], a[2]] + I*Sqrt[3]*Pi*Log[3/2] + 
     (3*Sqrt[3]*Log[2]^2)/2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     2*Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[7], a[14], a[3]]*((2*Pi^2)/Sqrt[3] + Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[27], a[26], a[2]] - (5*Sqrt[3]*Log[2]^2)/2 - 
     Sqrt[3]*Log[3]^2 + Log[2]*(Sqrt[3] - Sqrt[6] - (3*I)*Sqrt[3]*Pi + 
       4*Sqrt[3]*Log[3]) + Sqrt[3]*(-1 + Sqrt[2])*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]] - 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2) + G[a[7], a[13], a[2]]*
    (2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[3/2] - 3*Sqrt[3]*Log[2]^2 - 
     Sqrt[3]*Log[3]*Log[16/3] - 2*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - 2*Sqrt[3]*Log[(2 + Sqrt[3])/2] + 
     Sqrt[3]*Log[16]*Log[2 + Sqrt[3]]) + G[a[7], a[14], a[2]]*
    ((-4*Pi^2)/Sqrt[3] - 2*Sqrt[3]*G[a[7], a[19], a[2]] - 
     2*Sqrt[3]*G[a[7], a[20], a[2]] + 2*Sqrt[3]*G[a[20], a[19], a[2]] - 
     2*Sqrt[3]*G[a[20], a[26], a[2]] - 2*Sqrt[3]*G[a[20], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + 5*Sqrt[3]*Log[2]^2 + 
     2*Sqrt[3]*Log[3]^2 + Log[2]*(Sqrt[3] + (6*I)*Sqrt[3]*Pi - 
       8*Sqrt[3]*Log[3]) - Sqrt[3]*Log[14 - 8*Sqrt[3]] - 
     Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2 - Sqrt[3]]^2 - 
     Sqrt[3]*Log[2*(7/4 + Sqrt[3])] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     Sqrt[3]*Log[16]*Log[2 + Sqrt[3]]) + G[a[13], a[14], a[2]]*
    ((2*(1 + Sqrt[3])*Pi^2)/3 + (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] - 
     (5*(1 + Sqrt[3])*Log[2]^2)/2 + (-1 - Sqrt[3])*Log[3]^2 + 
     Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[3]) + 
     (4 - 4*Sqrt[3])*Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + (4 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[13], a[2]]*((-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] + (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + (4 - 4*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (4 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[14], a[13], a[2]]*((-1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(1 + Sqrt[3])*Pi*Log[3/2] + (3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 - 4*(3 + 2*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 
     4*(3 + 2*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[4], a[2]]*((8 - 8*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + (8 - 8*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[13], a[2], a[2]]*((7*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     (3*I)*(1 + Sqrt[3])*Pi*Log[2] + 2*(1 + Sqrt[3])*Log[2]^2 + 
     ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + (8 - 8*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (8 - 8*Sqrt[3])*Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3])*Log[16]*
      Log[2 + Sqrt[3]]) + G[a[15], a[13], a[2]]*
    ((1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[27], a[26], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     (3*(-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (12 - 8*Sqrt[3])*Log[4 - 2*Sqrt[3]] + ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + (12 - 8*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[12], a[14], a[2]]*((2*(-1 + Sqrt[3])*Pi^2)/3 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) - 4*(1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 4*(1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[12], a[13], a[2]]*((1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (1 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] + (3*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 - 4*(1 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 - 
     4*(1 + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[7], a[3]]*((-2 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (2 + Sqrt[3])*G[a[20], a[26], a[2]] + (2 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (-2 - Sqrt[3])*G[a[27], a[26], a[2]] + 
     I*(2 + Sqrt[3])*Pi*Log[3/2] + (3*(2 + Sqrt[3])*Log[2]^2)/2 + 
     ((2 + Sqrt[3])*Log[3]*Log[16/3])/2 + 2*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 + 
     2*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + (-1 - Sqrt[3]/2)*Log[16]*
      Log[2 + Sqrt[3]]) + G[a[14], a[7], a[3]]*((2*(2 + Sqrt[3])*Pi^2)/3 + 
     (-2 - Sqrt[3])*G[a[20], a[19], a[2]] + (2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(2 + Sqrt[3])*Log[2]^2)/2 + 
     (-2 - Sqrt[3])*Log[3]^2 + Log[2]*(-6 - 2*Sqrt[3] - Sqrt[6] - 
       (3*I)*(2 + Sqrt[3])*Pi + 4*(2 + Sqrt[3])*Log[3]) + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[14 - 8*Sqrt[3]] + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2*(7/4 + Sqrt[3])] + (6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[12], a[14], a[3]]*((2/3 - 1/Sqrt[3])*Pi^2 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + (5*(-2 + Sqrt[3])*Log[2]^2)/
      4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + 2*(2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 2*(2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[12], a[13], a[3]]*(((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[15], a[13], a[3]]*(((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[7], a[2]]*(2*(1 + Sqrt[3])*G[a[20], a[19], a[2]] - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]] - 2*(1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + 2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] - 
     (2*I)*(1 + Sqrt[3])*Pi*Log[3/2] - 3*(1 + Sqrt[3])*Log[2]^2 + 
     (-1 - Sqrt[3])*Log[3]*Log[16/3] + (4 - 4*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + (4 - 4*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[14], a[7], a[2]]*((-4*(1 + Sqrt[3])*Pi^2)/3 + 
     2*(1 + Sqrt[3])*G[a[20], a[19], a[2]] - 2*(1 + Sqrt[3])*
      G[a[20], a[26], a[2]] - 2*(1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + 5*(1 + Sqrt[3])*Log[2]^2 + 
     2*(1 + Sqrt[3])*Log[3]^2 + Log[2]*(6 + 4*Sqrt[3] + 
       (6*I)*(1 + Sqrt[3])*Pi - 8*(1 + Sqrt[3])*Log[3]) + 
     (-6 - 4*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-6 - 4*Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (-6 - 4*Sqrt[3])*Log[2*(7/4 + Sqrt[3])] + (-6 - 4*Sqrt[3])*
      Log[2 + Sqrt[3]] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]]) + 
   G[a[13], a[14], a[3]]*((-2/3 - 1/Sqrt[3])*Pi^2 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + (5*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + 2*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 2*(-2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[13], a[3]]*(((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[14], a[13], a[3]]*(((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - (3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     2*(6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4) + 
   G[a[13], a[4], a[3]]*(4*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 4*(-2 + Sqrt[6])*
      Log[(2 + Sqrt[3])/2] + ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[13], a[2], a[3]]*((7*Pi^2)/(24*(-2 + Sqrt[3])) + 
     (2 + Sqrt[3])*G[a[27], a[26], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*Log[3/2] - 
     ((3*I)/2)*(2 + Sqrt[3])*Pi*Log[2] + (-2 - Sqrt[3])*Log[2]^2 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 4*(-2 + Sqrt[6])*
      Log[4 - 2*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     4*(-2 + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2) + 
   G[a[16], a[7], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (4*I)*Sqrt[3]*Pi*Log[2] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[7], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (4*I)*Sqrt[3]*Pi*Log[2] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[7], a[16], a[2]]*(-2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     2*Sqrt[3]*G[a[27], a[26], a[2]] + (-6*Sqrt[3] + (4*I)*Sqrt[3]*Pi)*
      Log[2] + 3*Sqrt[3]*Log[4] - Sqrt[3]*Log[2 - Sqrt[3]]^2 - 
     Sqrt[3]*Log[2 + Sqrt[3]]^2) + G[a[7], a[17], a[2]]*
    (-2*Sqrt[3]*G[a[26], a[27], a[2]] - 2*Sqrt[3]*G[a[27], a[26], a[2]] + 
     (-6*Sqrt[3] + (4*I)*Sqrt[3]*Pi)*Log[2] + 3*Sqrt[3]*Log[4] - 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 - Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[16], a[2], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     Log[2]*((2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[2], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     Log[2]*((2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[4], a[3]]*(-(Sqrt[3]*G[a[26], a[27], a[2]]) - 
     Sqrt[3]*G[a[27], a[26], a[2]] + Sqrt[3]*Log[2]^2 + 
     (Sqrt[6] - Sqrt[15])*Log[4] + Log[2]*(-2*Sqrt[6] + 2*Sqrt[15] + 
       (2*I)*Sqrt[3]*Pi - (Sqrt[3]*Log[4])/2) - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/
      2 - (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[4], a[3]]*
    (-(Sqrt[3]*G[a[26], a[27], a[2]]) - Sqrt[3]*G[a[27], a[26], a[2]] + 
     Sqrt[3]*Log[2]^2 + (Sqrt[6] + Sqrt[15])*Log[4] + 
     Log[2]*(-2*(Sqrt[6] + Sqrt[15]) + (2*I)*Sqrt[3]*Pi - 
       (Sqrt[3]*Log[4])/2) - (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 - 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[7], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[17], a[7], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[2] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[7], a[16], a[3]]*
    (Sqrt[3]*G[a[26], a[27], a[2]] + Sqrt[3]*G[a[27], a[26], a[2]] + 
     (6*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[2] - 3*Sqrt[3]*Log[4] + 
     (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[7], a[17], a[3]]*(Sqrt[3]*G[a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[2]] + (6*Sqrt[3] - (2*I)*Sqrt[3]*Pi)*Log[2] - 
     3*Sqrt[3]*Log[4] + (Sqrt[3]*Log[2 - Sqrt[3]]^2)/2 + 
     (Sqrt[3]*Log[2 + Sqrt[3]]^2)/2) + G[a[16], a[2], a[2]]*
    (2*Sqrt[3]*G[a[26], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     2*Sqrt[3]*Log[2]^2 + Log[2]*((-4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[2], a[2]]*(2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] - 2*Sqrt[3]*Log[2]^2 + 
     Log[2]*((-4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[17], a[4], a[2]]*(2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     2*Sqrt[3]*G[a[27], a[26], a[2]] - 2*Sqrt[3]*Log[2]^2 + 
     Sqrt[3]*(-1 + Sqrt[5])*Log[4] + Log[2]*(-2*Sqrt[3]*(-1 + Sqrt[5]) - 
       (4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + Sqrt[3]*Log[2 - Sqrt[3]]^2 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2) + G[a[16], a[4], a[2]]*
    (2*Sqrt[3]*G[a[26], a[27], a[2]] + 2*Sqrt[3]*G[a[27], a[26], a[2]] - 
     2*Sqrt[3]*Log[2]^2 - Sqrt[3]*(1 + Sqrt[5])*Log[4] + 
     Log[2]*(2*Sqrt[3]*(1 + Sqrt[5]) - (4*I)*Sqrt[3]*Pi + Sqrt[3]*Log[4]) + 
     Sqrt[3]*Log[2 - Sqrt[3]]^2 + Sqrt[3]*Log[2 + Sqrt[3]]^2) + 
   G[a[14], a[16], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (6 + 2*Sqrt[3] + Sqrt[6] + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[14], a[17], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (6 + 2*Sqrt[3] + Sqrt[6] + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      4 + ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + 
   G[a[13], a[16], a[3]]*((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[27], a[26], a[2]] + 
     (2*(-4 - Sqrt[3] + Sqrt[6]) + I*(2 + Sqrt[3])*Pi)*Log[2] + 
     (4 + Sqrt[3] - Sqrt[6])*Log[4] + ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[13], a[17], a[3]]*
    ((-1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(-4 - Sqrt[3] + Sqrt[6]) + 
       I*(2 + Sqrt[3])*Pi)*Log[2] + (4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((-2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[15], a[16], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (-6 + 2*Sqrt[3] + Sqrt[6] + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (3 - Sqrt[3/2] - Sqrt[3])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[15], a[17], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (-6 + 2*Sqrt[3] + Sqrt[6] + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (3 - Sqrt[3/2] - Sqrt[3])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[16], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(4 - Sqrt[3] + Sqrt[6]) + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (-4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[17], a[3]]*
    ((1 - Sqrt[3]/2)*G[a[26], a[27], a[2]] + (1 - Sqrt[3]/2)*
      G[a[27], a[26], a[2]] + (2*(4 - Sqrt[3] + Sqrt[6]) + 
       I*(-2 + Sqrt[3])*Pi)*Log[2] + (-4 + Sqrt[3] - Sqrt[6])*Log[4] + 
     ((2 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[2 + Sqrt[3]]^2)/4) + G[a[12], a[16], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-8 - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     4*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[12], a[17], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-8 - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     4*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[15], a[16], a[2]]*
    ((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + (-1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (6 - 4*Sqrt[3] - (2*I)*(-1 + Sqrt[3])*Pi)*
      Log[2] + (-3 + 2*Sqrt[3])*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[15], a[17], a[2]]*((-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[27], a[26], a[2]] + 
     (6 - 4*Sqrt[3] - (2*I)*(-1 + Sqrt[3])*Pi)*Log[2] + 
     (-3 + 2*Sqrt[3])*Log[4] + ((-1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[13], a[16], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (8 - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] - 
     4*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[13], a[17], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (8 - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] - 
     4*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + G[a[14], a[16], a[2]]*
    ((1 + Sqrt[3])*G[a[26], a[27], a[2]] + (1 + Sqrt[3])*
      G[a[27], a[26], a[2]] + (-6 - 4*Sqrt[3] - (2*I)*(1 + Sqrt[3])*Pi)*
      Log[2] + (3 + 2*Sqrt[3])*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/
      2 + ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[14], a[17], a[2]]*((1 + Sqrt[3])*G[a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[27], a[26], a[2]] + 
     (-6 - 4*Sqrt[3] - (2*I)*(1 + Sqrt[3])*Pi)*Log[2] + 
     (3 + 2*Sqrt[3])*Log[4] + ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[2 + Sqrt[3]]^2)/2) + 
   G[a[17], a[3]]*((-I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] - I*Sqrt[3]*Pi*G[a[4], a[6], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - (Sqrt[3]*G[a[26], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[27], a[26], a[2]])/2 + Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] + Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] - 
     I*Sqrt[3]*Pi*Log[3/2]*Log[2] + Sqrt[3]*(-1 - Sqrt[2] + Sqrt[5])*
      Log[2]^2 + (2*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5]) + 
       (I/2)*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5]) - 
       I*Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Pi + (Sqrt[3]*Pi^2)/2 + 
       (Sqrt[3]*(1 + Sqrt[2] - Sqrt[5])*Log[4])/2) - 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(4*Sqrt[3]) + 
     Log[64]*(-1/16*Pi^2/Sqrt[3] - ((I/4)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] + 
       Log[2*I + I*Sqrt[3]]^2/(4*Sqrt[3])) - Log[2 + Sqrt[3]]^3/
      (4*Sqrt[3])) + G[a[16], a[3]]*((-I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] - I*Sqrt[3]*Pi*G[a[4], a[6], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - (Sqrt[3]*G[a[26], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[26], a[27], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[26], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[26], a[27], a[2]])/2 - 
     (Sqrt[3]*G[a[27], a[27], a[26], a[2]])/2 + Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] + Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] - 
     I*Sqrt[3]*Pi*Log[3/2]*Log[2] - Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*
      Log[2]^2 + (2*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5]) + 
       (I/2)*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5]) - 
       I*Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Pi + (Sqrt[3]*Pi^2)/2 + 
       (Sqrt[3]*(1 + Sqrt[2] + Sqrt[5])*Log[4])/2) - 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(4*Sqrt[3]) + 
     Log[64]*(-1/16*Pi^2/Sqrt[3] - ((I/4)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] + 
       Log[2*I + I*Sqrt[3]]^2/(4*Sqrt[3])) - Log[2 + Sqrt[3]]^3/
      (4*Sqrt[3])) + G[a[17], a[2]]*((2*I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + (2*I)*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + (2*I)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[6], a[2]] + Sqrt[3]*G[a[26], a[26], a[27], 
       a[2]] + Sqrt[3]*G[a[26], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[26], a[27], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[27], a[26], a[2]] - 2*Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] - 2*Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] + 
     (2*I)*Sqrt[3]*Pi*Log[3/2]*Log[2] - Sqrt[3]*(-3 + Sqrt[5])*Log[2]^2 + 
     (2*Sqrt[3]*(-3 + Sqrt[5]) + (I/2)*Sqrt[3]*(-3 + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(-4*Sqrt[3]*(-3 + Sqrt[5]) - I*Sqrt[3]*(-3 + Sqrt[5])*Pi - 
       Sqrt[3]*Pi^2 + (Sqrt[3]*(-3 + Sqrt[5])*Log[4])/2) + 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(2*Sqrt[3]) + 
     Log[64]*(Pi^2/(8*Sqrt[3]) + ((I/2)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] - 
       Log[2*I + I*Sqrt[3]]^2/(2*Sqrt[3])) + Log[2 + Sqrt[3]]^3/
      (2*Sqrt[3])) + G[a[16], a[2]]*((2*I)*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + (2*I)*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + (2*I)*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[6], a[2]] + Sqrt[3]*G[a[26], a[26], a[27], 
       a[2]] + Sqrt[3]*G[a[26], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[26], a[27], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[27], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[27], a[27], a[26], a[2]] - 2*Sqrt[3]*G[a[26], a[27], a[2]]*
      Log[2] - 2*Sqrt[3]*G[a[27], a[26], a[2]]*Log[2] + 
     (2*I)*Sqrt[3]*Pi*Log[3/2]*Log[2] + Sqrt[3]*(3 + Sqrt[5])*Log[2]^2 + 
     (-2*Sqrt[3]*(3 + Sqrt[5]) - (I/2)*Sqrt[3]*(3 + Sqrt[5])*Pi)*Log[4] + 
     Log[2]*(4*Sqrt[3]*(3 + Sqrt[5]) + I*Sqrt[3]*(3 + Sqrt[5])*Pi - 
       Sqrt[3]*Pi^2 - (Sqrt[3]*(3 + Sqrt[5])*Log[4])/2) + 
     (Log[(2 - Sqrt[3])/64]*Log[2 - Sqrt[3]]^2)/(2*Sqrt[3]) + 
     Log[64]*(Pi^2/(8*Sqrt[3]) + ((I/2)*Pi*Log[2*I + I*Sqrt[3]])/Sqrt[3] - 
       Log[2*I + I*Sqrt[3]]^2/(2*Sqrt[3])) + Log[2 + Sqrt[3]]^3/
      (2*Sqrt[3])) + G[a[7], a[7], a[12], a[2]]*(-4*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[7], a[2]]*
    (-4*Sqrt[3]*Log[3/2] - 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[7], a[15], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[2 - Sqrt[3]] - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[7], a[2]]*((4*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[2] + 
     Sqrt[3]*Log[2 - Sqrt[3]] - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[4], a[3]]*(2*Sqrt[3]*Log[2] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[2], a[3]]*
    (I*Sqrt[3]*Pi - Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2] - Sqrt[3]*Log[8] - 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[15], a[3]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[15], a[15], a[3]]*
    (I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/2 - 
     (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[12], a[12], a[3]]*
    (-(Sqrt[3]*Log[3/2]) - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[12], a[3]]*(-(Sqrt[3]*Log[3/2]) - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[12], a[3]]*
    (-(Sqrt[3]*Log[3/2]) - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[12], a[3]]*(-(Sqrt[3]*Log[3/2]) - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[15], a[3]]*
    (I*Sqrt[3]*Pi + Sqrt[3]*Log[2] - Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[15], a[3]]*(I*Sqrt[3]*Pi + Sqrt[3]*Log[2] - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/
      2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[15], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (3*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[2 - Sqrt[3]])/
      2 + (3*Sqrt[3]*Log[2*(2 + Sqrt[3])])/2) + G[a[7], a[7], a[12], a[3]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[7], a[3]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[12], a[2]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[12], a[2]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[14], a[12], a[2]]*
    (2*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[15], a[12], a[2]]*(2*Sqrt[3]*Log[3/2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[15], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[13], a[15], a[2]]*((-2*I)*Sqrt[3]*Pi - 2*Sqrt[3]*Log[2] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[2], a[2]]*
    ((-7*Sqrt[3]*Log[2])/2 - (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[4], a[2]]*
    ((-2*I)*Sqrt[3]*Pi - (9*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[6])/2 + 
     (3*Sqrt[3]*Log[24])/2 - (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[15], a[3]]*
    ((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + Sqrt[3]*Log[2 - Sqrt[3]] + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[15], a[7], a[3]]*
    ((-2*I)*Sqrt[3]*Pi - 3*Sqrt[3]*Log[2] + Sqrt[3]*Log[2 - Sqrt[3]] + 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + G[a[7], a[12], a[4], a[2]]*
    (-4*Sqrt[3]*Log[2] + 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[7], a[12], a[2], a[2]]*((-2*I)*Sqrt[3]*Pi + 2*Sqrt[3]*Log[3/2] - 
     4*Sqrt[3]*Log[2] + 2*Sqrt[3]*Log[8] + 4*Sqrt[3]*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[7], a[2]]*((4 - 4*Sqrt[3])*Log[3/2] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[2], a[2]]*
    (4*(-1 + Sqrt[3])*Log[2] + (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[4], a[2]]*(4*(-1 + Sqrt[3])*Log[2] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[2], a[2], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[3/2] + 3*(-1 + Sqrt[3])*Log[2] + 
     (2 - 2*Sqrt[3])*Log[8] + (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     4*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[8] + (1 - Sqrt[3])*Log[24] + 
     (4 - 4*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[7], a[7], a[7], a[3]]*
    (-6*Sqrt[3]*Log[3/2] + 2*Sqrt[3]*Log[3] + (2 + Sqrt[3])*
      Log[2 - Sqrt[3]] + 3*(2 + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (-2 + Sqrt[3])*Log[2 + Sqrt[3]] + (6 - 3*Sqrt[3])*
      Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2], a[2]]*(2*(-1 + Sqrt[3])*Log[2] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[4], a[2]]*
    (2*(-1 + Sqrt[3])*Log[2] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[2], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     (1 - Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[8] + (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + 
     3*(-1 + Sqrt[3])*Log[2] + (1 - Sqrt[3])*Log[24] + 
     (2 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[7], a[3]]*
    (2*(-2 + Sqrt[3])*Log[2] + (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[4], a[3]]*(2*(-2 + Sqrt[3])*Log[2] + 
     (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[2], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 2*(-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[8] + (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[2], a[3]]*(I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[3/2] + 
     2*(-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[8] + 
     (4 - 2*Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[7], a[12], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[7], a[12], a[3]]*
    ((-2 - Sqrt[3])*Log[3/2] + (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[7], a[3]]*((-2 - Sqrt[3])*Log[3/2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[7], a[15], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[7], a[3]]*
    (I*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[2] + 
     (-2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[13], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[14], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[13], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[14], a[12], a[2]]*
    ((-1 - Sqrt[3])*Log[3/2] + (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[15], a[12], a[2]]*((-1 - Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[13], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[14], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[13], a[15], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[13], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[14], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[13], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[14], a[12], a[2]]*
    ((1 - Sqrt[3])*Log[3/2] + (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[15], a[12], a[2]]*((1 - Sqrt[3])*Log[3/2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[13], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[14], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[13], a[15], a[2]]*
    (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[2] + 
     (1 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[12], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[7], a[12], a[3]]*
    ((2 - Sqrt[3])*Log[3/2] + (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[7], a[3]]*((2 - Sqrt[3])*Log[3/2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[15], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[15], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[13], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[14], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[12], a[15], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[12], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[15], a[13], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[14], a[12], a[3]]*
    (((-2 + Sqrt[3])*Log[3/2])/2 + ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[15], a[15], a[12], a[3]]*(((-2 + Sqrt[3])*Log[3/2])/2 + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[12], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[13], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[14], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[15], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[12], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[15], a[13], a[15], a[3]]*
    ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[2] + 
     ((-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[12], a[12], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[2], a[3]]*((2 - Sqrt[3])*Log[2] + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[4], a[3]]*
    ((2 - Sqrt[3])*Log[2] + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[12], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[12], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (2 - Sqrt[3])*Log[2] + 
     ((-2 + Sqrt[3])*Log[8])/2 + (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (3 - (3*Sqrt[3])/2)*Log[2] + ((-2 + Sqrt[3])*Log[24])/2 + 
     (-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[7], a[3]]*
    (2*(-2 + Sqrt[3])*Log[3/2] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[2], a[3]]*((4 - 2*Sqrt[3])*Log[2] + 
     2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[4], a[4], a[3]]*
    ((4 - 2*Sqrt[3])*Log[2] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[2], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[3/2])/2 + (3 - (3*Sqrt[3])/2)*Log[2] + 
     (-2 + Sqrt[3])*Log[8] + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     (4 - 2*Sqrt[3])*Log[2] + ((-2 + Sqrt[3])*Log[8])/2 + 
     ((-2 + Sqrt[3])*Log[24])/2 + 2*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[12], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[12], a[7], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[15], a[7], a[12], a[2]]*(2*(-1 + Sqrt[3])*Log[3/2] + 
     2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[15], a[12], a[7], a[2]]*
    (2*(-1 + Sqrt[3])*Log[3/2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[15], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[15], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     (2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[4], a[7], a[2]]*((4 - 4*Sqrt[3])*Log[2] + 
     4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[12], a[7], a[4], a[2]]*
    ((4 - 4*Sqrt[3])*Log[2] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[2], a[7], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (4 - 4*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[8] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[12], a[7], a[2], a[2]]*((-2*I)*(-1 + Sqrt[3])*Pi + 
     2*(-1 + Sqrt[3])*Log[3/2] + (4 - 4*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[8] + 4*(-1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[4], a[2]]*(2*(1 + Sqrt[3])*Log[2] - 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2], a[2]]*
    (2*(1 + Sqrt[3])*Log[2] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[4], a[2]]*(2*(1 + Sqrt[3])*Log[2] - 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2], a[2]]*
    (I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[8] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + 3*(1 + Sqrt[3])*Log[2] + 
     (-1 - Sqrt[3])*Log[24] - 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[7], a[12], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[7], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[7], a[12], a[2]]*(2*(1 + Sqrt[3])*Log[3/2] + 
     2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[7], a[2]]*
    (2*(1 + Sqrt[3])*Log[3/2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[7], a[15], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[15], a[7], a[2]]*((-2*I)*(1 + Sqrt[3])*Pi - 
     2*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[13], a[12], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[13], a[13], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[14], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[13], a[15], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[12], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[14], a[13], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[14], a[12], a[3]]*(((2 + Sqrt[3])*Log[3/2])/2 + 
     ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + G[a[14], a[15], a[12], a[3]]*
    (((2 + Sqrt[3])*Log[3/2])/2 + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[12], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[13], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[14], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[15], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[12], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[14], a[13], a[15], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     (-1 - Sqrt[3]/2)*Log[2] + ((2 + Sqrt[3])*Log[2*(2 + Sqrt[3])])/2) + 
   G[a[13], a[12], a[4], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[2], a[3]]*
    ((-2 - Sqrt[3])*Log[2] + (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   G[a[14], a[12], a[4], a[3]]*((-2 - Sqrt[3])*Log[2] + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[12], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[8])/2 + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[14], a[12], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (-2 - Sqrt[3])*Log[2] + ((2 + Sqrt[3])*Log[8])/2 + 
     (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + G[a[13], a[15], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi - (3*(2 + Sqrt[3])*Log[2])/2 + 
     ((2 + Sqrt[3])*Log[24])/2 + (2 + Sqrt[3])*Log[2*(2 + Sqrt[3])]) + 
   Log[2 - Sqrt[3]]^2*(-1/12*Pi^2 + ((-2 + Sqrt[2])*Log[(2 - Sqrt[3])/64])/
      (4*Sqrt[3]) + ((-2 + Sqrt[2])*Log[64*(2 + Sqrt[3])])/(8*Sqrt[3])) + 
   4*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 + 2*Sqrt[3]] + 
   G[a[7], a[14], a[2], a[2]]*((-7*Sqrt[3]*Log[2])/2 - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[14], a[4], a[2]]*((-2*I)*Sqrt[3]*Pi - (9*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[6])/2 + (3*Sqrt[3]*Log[24])/2 - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[2], a[14], a[2]]*(-1/2*(Sqrt[3]*Log[14 - 8*Sqrt[3]]) - 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[7], a[4], a[14], a[2]]*
    (-1/2*(Sqrt[3]*Log[14 - 8*Sqrt[3]]) - 3*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[2], a[14], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[2], a[15], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[4], a[14], a[14], a[3]]*((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[4], a[15], a[14], a[3]]*
    ((Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[14], a[2], a[3]]*((5*Sqrt[3]*Log[2])/2 + 
     Sqrt[3]*Log[14 - 8*Sqrt[3]] + 3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + 
     (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + G[a[7], a[14], a[4], a[3]]*
    (I*Sqrt[3]*Pi + (9*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[6])/2 - 
     (3*Sqrt[3]*Log[24])/2 + Sqrt[3]*Log[14 - 8*Sqrt[3]] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[2], a[14], a[3]]*((3*Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[7], a[4], a[14], a[3]]*((3*Sqrt[3]*Log[14 - 8*Sqrt[3]])/2 + 
     3*Sqrt[3]*Log[4 - 2*Sqrt[3]] + Sqrt[3]*Log[2*(7/4 + Sqrt[3])] + 
     3*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (Sqrt[3]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[14], a[14], a[2]]*((2*(1 + Sqrt[3])*Pi^2)/3 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[2]] - (5*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-1 - Sqrt[3])*Log[3]^2 + Log[2]*(-3 - 2*Sqrt[3] - 
       (3*I)*(1 + Sqrt[3])*Pi + 4*(1 + Sqrt[3])*Log[3]) + 
     (-3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + (-3 - 2*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (3 + 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2]]*
    ((2*(-1 + Sqrt[3])*Pi^2)/3 + (1 - Sqrt[3])*G[a[20], a[19], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[27], a[2]] + (1 - Sqrt[3])*G[a[27], a[26], a[2]] - 
     (5*(-1 + Sqrt[3])*Log[2]^2)/2 + (1 - Sqrt[3])*Log[3]^2 + 
     Log[2]*(3 - 2*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) + (3 - 2*Sqrt[3])*Log[14 - 8*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + (3 - 2*Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-3 + 2*Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (3 - 2*Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[2], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[2] + (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[14], a[4], a[3]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
     ((2 + Sqrt[3])*Log[6])/2 + (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[2], a[14], a[3]]*((-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + 
     (-1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[4], a[14], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2], a[3]]*
    ((1 - Sqrt[3]/2)*Log[2] + (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[14], a[4], a[3]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
     ((-2 + Sqrt[3])*Log[6])/2 + (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[2], a[14], a[3]]*((1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + 
     (1 - Sqrt[3]/2)*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[4], a[14], a[3]]*
    ((1 - Sqrt[3]/2)*Log[14 - 8*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[2], a[2]]*
    ((-1 + Sqrt[3])*Log[2] + (-1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[15], a[14], a[4], a[2]]*(I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[6] + 
     (-1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[2], a[14], a[2]]*
    ((-1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[4], a[14], a[2]]*
    ((-1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[2], a[2]]*
    ((1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[14], a[14], a[4], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[6] + 
     (1 + Sqrt[3])*Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[2], a[14], a[2]]*
    ((1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[4], a[14], a[2]]*
    ((1 + Sqrt[3])*Log[14 - 8*Sqrt[3]] + (1 + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[15], a[14], a[3]]*
    ((2/3 - 1/Sqrt[3])*Pi^2 + ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + 
     (5*(-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(-3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[14], a[14], a[3]]*
    ((-2/3 - 1/Sqrt[3])*Pi^2 + ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((2 + Sqrt[3])*G[a[27], a[26], a[2]])/2 + 
     (5*(2 + Sqrt[3])*Log[2]^2)/4 + ((2 + Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[2 + Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]]) + G[a[4], a[13], a[3]]*
    (Sqrt[3]*Log[2]^2 + 6*Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     6*Sqrt[6]*Log[(2 + Sqrt[3])/2] - (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (Sqrt[3]*Log[4]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[2], a[13], a[3]]*(Sqrt[3]*Log[2]^2 + 6*Sqrt[3]*(-2 + Sqrt[2])*
      Log[4 - 2*Sqrt[3]] + 6*Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 + 
     (Sqrt[3]*Log[4]*Log[7/2 + 2*Sqrt[3]])/2) + 
   G[a[13], a[3]]*(((I/12)*Pi^3)/(-2 + Sqrt[3]) - I*(2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + I*(2 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] + 
     (I/2)*(2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] - (I/2)*(2 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (2 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + (-2 - Sqrt[3])*
      G[a[4], a[5], a[2], a[2]] + (2 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[5], a[2], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[6], a[6], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[1], a[2], a[2]])/2 + 
     (2 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[2], a[1], a[2]] + (3*(2 + Sqrt[3])*G[a[7], a[7], a[1], a[2]])/
      2 + (-1 - Sqrt[3]/2)*G[a[7], a[7], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[27], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[27], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + 
     (Pi^2*Log[4/3])/(12*(-2 + Sqrt[3])) + G[a[7], a[19], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[20], a[19], a[2]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
       (-1 - Sqrt[3]/2)*Log[4/3]) + (2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + 
     (7*Log[2]^3)/(12*(-2 + Sqrt[3])) + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3] + 
       2*(2 + Sqrt[3])*Log[2]) - 2*(2 + Sqrt[3])*Log[2]*Log[3]^2 + 
     (5*(2 + Sqrt[3])*Log[3]^3)/12 + ((2 + Sqrt[3])*G[a[5], a[2], a[2]]*
       Log[4])/2 + (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2]]*Log[4] + 
     (I*Sqrt[3]*Pi*Log[3]*Log[16/3])/(-12 + 8*Sqrt[3]) + (Pi^2*Log[9])/24 + 
     (Pi^2*Log[216])/(24*Sqrt[3]) - 22*(-2 + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     (-22*(-2 + Sqrt[6]) + Pi^2/(8*Sqrt[3]))*Log[(2 + Sqrt[3])/2] + 
     ((-1 - Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/12 + (1 - Sqrt[3/2])*Log[16]*
      Log[2 + Sqrt[3]] + Log[2]^2*(-2 + Sqrt[6] + (I*Sqrt[3]*Pi)/
        (-12 + 8*Sqrt[3]) + 3*(2 + Sqrt[3])*Log[3] + 
       (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     (Log[2 - Sqrt[3]]^2*Log[64*(2 + Sqrt[3])])/(12*(-2 + Sqrt[3])) + 
     (-1 + Sqrt[3/2])*Log[4]*Log[7/2 + 2*Sqrt[3]]) + 
   G[a[13], a[2]]*((I/6)*(1 + Sqrt[3])*Pi^3 + (2*I)*(1 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] - (2*I)*(1 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] - 
     I*(1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + I*(1 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] - 2*(1 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] - 
     2*(1 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] - 
     2*(1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[6], a[2], a[2], a[2]] + (-1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[6], a[2], a[2]] + (-1 - Sqrt[3])*
      G[a[7], a[1], a[2], a[2]] - 2*(1 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[2], a[1], a[2]] - 3*(1 + Sqrt[3])*
      G[a[7], a[7], a[1], a[2]] + (1 + Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[19], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (-1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[4], a[2], a[2]] + 
     ((1 + Sqrt[3])*Pi^2*Log[4/3])/6 + G[a[7], a[19], a[2]]*
      (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] - 
     2*(1 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + 
     (7*(1 + Sqrt[3])*Log[2]^3)/6 + G[a[7], a[20], a[2]]*
      (I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3] - 
       4*(1 + Sqrt[3])*Log[2]) + 4*(1 + Sqrt[3])*Log[2]*Log[3]^2 - 
     (5*(1 + Sqrt[3])*Log[3]^3)/6 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (1 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] - 
     (I/2)*(1 + Sqrt[3])*Pi*Log[3]*Log[16/3] + 
     ((-1 - Sqrt[3])*Pi^2*Log[6 - 3*Sqrt[3]])/12 + 
     44*(-1 + Sqrt[3])*Log[4 - 2*Sqrt[3]] + 44*(-1 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (-1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]] + 
     Log[2]^2*(2 - 2*Sqrt[3] - (I/2)*(1 + Sqrt[3])*Pi - 
       6*(1 + Sqrt[3])*Log[3] + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
     ((1 + Sqrt[3])*Log[2 - Sqrt[3]]^2*Log[64*(2 + Sqrt[3])])/6 + 
     (1 - Sqrt[3])*Log[4]*Log[7/2 + 2*Sqrt[3]]) + 
   ((-1 + Sqrt[3])*Pi^2*Log[7 + 4*Sqrt[3]]^2)/48 + 
   ((-1 + Sqrt[3])*Log[7 + 4*Sqrt[3]]^4)/48 + G[a[4], a[2], a[3]]*
    (-(Sqrt[3/2]*Log[3/2]) - Sqrt[3/2]*Log[2] + Sqrt[6]*Log[4] - 
     Sqrt[3/2]*Log[8] + Sqrt[3/2]*Log[192] + 
     (Sqrt[3/2]*Log[97/8 - 7*Sqrt[3]])/2 + Sqrt[6]*Log[(2 + Sqrt[3])/2] - 
     Sqrt[6]*Log[2*(2 + Sqrt[3])] + (Sqrt[3/2]*Log[97/8 + 7*Sqrt[3]])/2) + 
   G[a[4], a[4], a[3]]*(-(Sqrt[6]*Log[3/2]) + 2*Sqrt[6]*Log[2] + 
     3*Sqrt[3/2]*Log[4] - Sqrt[6]*Log[8] - Sqrt[3/2]*Log[32/3] + 
     Sqrt[3/2]*Log[192] + (Sqrt[3/2]*Log[97/8 - 7*Sqrt[3]])/2 + 
     Sqrt[6]*Log[(2 + Sqrt[3])/2] - Sqrt[6]*Log[2*(2 + Sqrt[3])] + 
     (Sqrt[3/2]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[4], a[14], a[2]]*
    (-2*Sqrt[3]*Log[776 - 448*Sqrt[3]] - 3*Sqrt[3]*Log[14 - 8*Sqrt[3]] - 
     2*Sqrt[3]*Log[4 - 2*Sqrt[3]] - 2*Sqrt[3]*Log[2*(7/4 + Sqrt[3])] - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2] - Sqrt[3]*Log[7/2 + 2*Sqrt[3]] - 
     2*Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[2], a[14], a[4], a[3]]*
    ((Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/
      2) + G[a[4], a[14], a[4], a[3]]*((Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[2], a[14], a[2], a[3]]*
    ((-3*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[8])/2 + 
     (Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/
      2) + G[a[4], a[14], a[2], a[3]]*((-3*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[8])/2 + (Sqrt[3]*Log[776 - 448*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2) + G[a[2], a[2], a[14], a[3]]*
    (Sqrt[3]*Log[776 - 448*Sqrt[3]] + Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[2], a[4], a[14], a[3]]*(Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[2], a[14], a[3]]*
    (Sqrt[3]*Log[776 - 448*Sqrt[3]] + Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[4], a[4], a[14], a[3]]*(Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     Sqrt[3]*Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[14], a[3]]*
    (Sqrt[6]*Log[776 - 448*Sqrt[3]] + 3*Sqrt[3/2]*Log[14 - 8*Sqrt[3]] + 
     Sqrt[6]*Log[4 - 2*Sqrt[3]] - (Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) + (Sqrt[3] + Sqrt[6])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[6]*Log[(2 + Sqrt[3])/2] + Log[2]*(2*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[8])/4 - 2*Sqrt[3]*Log[2 + Sqrt[3]]) + 
     (Sqrt[3/2] - Sqrt[3])*Log[7/2 + 2*Sqrt[3]] + 
     Sqrt[6]*Log[97/8 + 7*Sqrt[3]]) + G[a[2], a[2], a[3]]*
    ((-Sqrt[3/2] + Sqrt[3])*Log[3/2] + 3*Sqrt[3]*(-2 + Sqrt[2])*Log[2] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[8] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[192] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]])/4 + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]])/
      4) + G[a[2], a[4], a[3]]*(4*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4] - Sqrt[3]*(-2 + Sqrt[2])*Log[8] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[24] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[192] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]])/4 + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + (Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]])/
      4) + G[a[2], a[14], a[3]]*(Sqrt[3]*(-2 + Sqrt[2])*
      Log[776 - 448*Sqrt[3]] + (3*Sqrt[3]*(-2 + Sqrt[2])*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3]*(-2 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     (Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/(4*Sqrt[3]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(7/4 + Sqrt[3])] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(2*Sqrt[3]*Log[3] - (Sqrt[3]*Log[8])/4 - 
       2*Sqrt[3]*Log[2 + Sqrt[3]]) + (Sqrt[3/2] - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[2]]*((3*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-3 - 2*Sqrt[3])*Log[8] + (-3 - 2*Sqrt[3])*Log[776 - 448*Sqrt[3]] + 
     (-6 - 4*Sqrt[3])*Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3])*
      Log[2 - Sqrt[3]]^2 + (-6 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(6 + 4*Sqrt[3] + ((-1 - Sqrt[3])*Log[8])/2 - 
       4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (-3 - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (-3 - 2*Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[4], a[2]]*((7*(1 + Sqrt[3])*Pi^2)/12 - 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]] + (7*(1 + Sqrt[3])*Log[2]^2)/2 + 
     ((-1 - Sqrt[3])*Log[3]^2)/2 + (-3 - 2*Sqrt[3])*Log[6] + 
     (3 + 2*Sqrt[3])*Log[24] + I*(1 + Sqrt[3])*Pi*Log[96] + 
     (-3 - 2*Sqrt[3])*Log[776 - 448*Sqrt[3]] + (-6 - 4*Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + (-1 - Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
     (-6 - 4*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(-9 - 6*Sqrt[3] - (3*I)*(1 + Sqrt[3])*Pi + 
       2*(1 + Sqrt[3])*Log[3] + ((-1 - Sqrt[3])*Log[8])/2 - 
       4*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + (-3 - 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (-3 - 2*Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[2], a[3]]*((3*(2 + Sqrt[3])*Log[2])/2 + 
     (-2 - Sqrt[3])*Log[8] + (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[4], a[3]]*((-1 - Sqrt[3]/2)*Log[8] + 
     (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[2], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[3/2])/2 + 
     (7*(2 + Sqrt[3])*Log[2])/2 + (-1 - Sqrt[3]/2)*Log[8] + 
     (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[4], a[3]]*
    ((-1/2*I)*(2 + Sqrt[3])*Pi + (2 + Sqrt[3])*Log[3/2] + 
     ((2 + Sqrt[3])*Log[32/3])/2 + (-1 - Sqrt[3]/2)*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[7], a[2], a[2], a[3]]*(I*Sqrt[3]*Pi - (3*Sqrt[3]*Log[3/2])/2 + 
     9*Sqrt[3]*Log[2] - 4*Sqrt[3]*Log[8] + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[4], a[2], a[3]]*
    (-1/2*(Sqrt[3]*Log[3/2]) + (9*Sqrt[3]*Log[2])/2 + 2*Sqrt[3]*Log[4] - 
     (3*Sqrt[3]*Log[8])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[4], a[4], a[3]]*
    (-(Sqrt[3]*Log[3/2]) + 6*Sqrt[3]*Log[2] + 3*Sqrt[3]*Log[4] - 
     2*Sqrt[3]*Log[8] - (Sqrt[3]*Log[32/3])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[7], a[2], a[4], a[3]]*
    (I*Sqrt[3]*Pi + 10*Sqrt[3]*Log[2] + Sqrt[3]*Log[4] - 3*Sqrt[3]*Log[8] - 
     (3*Sqrt[3]*Log[24])/2 + (Sqrt[3]*Log[192])/2 + 
     ((2 + Sqrt[3])*Log[97/8 - 7*Sqrt[3]])/4 + 3*(2 + Sqrt[3])*
      Log[(2 + Sqrt[3])/2] + (6 - 3*Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((-2 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]])/4) + G[a[14], a[2], a[4], a[2]]*
    ((1 + Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[4], a[2], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[3/2] - 
     7*(1 + Sqrt[3])*Log[2] + (1 + Sqrt[3])*Log[8] + 
     (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[2], a[2], a[2]]*
    (-3*(1 + Sqrt[3])*Log[2] + 2*(1 + Sqrt[3])*Log[8] + 
     (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[4], a[2]]*
    (I*(1 + Sqrt[3])*Pi - 2*(1 + Sqrt[3])*Log[3/2] + 
     (-1 - Sqrt[3])*Log[32/3] + (1 + Sqrt[3])*Log[97/8 + 7*Sqrt[3]]) + 
   G[a[14], a[2], a[3]]*((-3*(2 + Sqrt[3])*Log[2]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[8] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*(-6 - 2*Sqrt[3] - Sqrt[6] + ((2 + Sqrt[3])*Log[8])/4 + 
       2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 + 7*Sqrt[3]]) + G[a[14], a[4], a[3]]*
    ((-7*(2 + Sqrt[3])*Pi^2)/24 + (2 + Sqrt[3])*G[a[27], a[26], a[2]] - 
     (7*(2 + Sqrt[3])*Log[2]^2)/4 + ((2 + Sqrt[3])*Log[3]^2)/4 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[6] + (-3 - Sqrt[3/2] - Sqrt[3])*Log[24] - 
     (I/2)*(2 + Sqrt[3])*Pi*Log[96] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + (6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] + ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/2 + 
     (6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     Log[2]*((3*(6 + 2*Sqrt[3] + Sqrt[6]))/2 + ((3*I)/2)*(2 + Sqrt[3])*Pi + 
       (-2 - Sqrt[3])*Log[3] + ((2 + Sqrt[3])*Log[8])/4 + 
       2*(2 + Sqrt[3])*Log[2 + Sqrt[3]]) + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 + 7*Sqrt[3]]) + G[a[4], a[7], a[3]]*
    (-2*Sqrt[6]*Log[2] + Sqrt[6]*Log[6] - Sqrt[6]*Log[12] + 
     Sqrt[3/2]*Log[14 - 8*Sqrt[3]] + Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     Sqrt[6]*Log[2*(2 + Sqrt[3])] + Sqrt[3/2]*Log[14 + 8*Sqrt[3]]) + 
   G[a[4], a[15], a[3]]*(-1/4*Log[8]^2/Sqrt[3] + 
     Sqrt[6]*Log[97/8 - 7*Sqrt[3]] + 3*Sqrt[3/2]*Log[7/2 - 2*Sqrt[3]] + 
     4*Sqrt[6]*Log[2 + Sqrt[3]] + Log[8]*(Sqrt[6] - Log[6561/8]/(4*Sqrt[3]) - 
       (2*Log[2 + Sqrt[3]])/Sqrt[3] + (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     3*Sqrt[3/2]*Log[14 + 8*Sqrt[3]]) + G[a[4], a[15], a[2]]*
    (-2*Sqrt[3]*Log[8] - 2*Sqrt[3]*Log[97/8 - 7*Sqrt[3]] - 
     3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]] - 8*Sqrt[3]*Log[2 + Sqrt[3]] - 
     3*Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[2], a[15], a[2]]*
    (-1/2*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]]) - (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[7], a[4], a[15], a[2]]*(-1/2*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]]) - 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[14], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[2], a[15], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[4], a[14], a[15], a[3]]*
    ((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[15], a[15], a[3]]*((Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[12], a[3]]*Log[4]*
    (-1/2*Log[8]/Sqrt[3] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[4], a[12], a[3]]*Log[4]*
    (-1/2*Log[8]/Sqrt[3] - Sqrt[3]*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[7], a[15], a[3]]*
    (Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[2], a[15], a[7], a[3]]*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[4], a[7], a[15], a[3]]*
    (Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[4], a[15], a[7], a[3]]*(Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[15], a[2], a[3]]*
    ((5*Sqrt[3]*Log[2])/2 + (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 - 
     3*Sqrt[3]*Log[2*(2 + Sqrt[3])] + Sqrt[3]*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[15], a[4], a[3]]*(I*Sqrt[3]*Pi + (9*Sqrt[3]*Log[2])/2 + 
     (Sqrt[3]*Log[6])/2 - (3*Sqrt[3]*Log[24])/2 + 
     (Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 - 3*Sqrt[3]*Log[2*(2 + Sqrt[3])] + 
     Sqrt[3]*Log[14 + 8*Sqrt[3]]) + G[a[7], a[2], a[15], a[3]]*
    ((3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + (3*Sqrt[3]*Log[14 + 8*Sqrt[3]])/
      2) + G[a[7], a[4], a[15], a[3]]*((3*Sqrt[3]*Log[7/2 - 2*Sqrt[3]])/2 + 
     (3*Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + G[a[2], a[7], a[3]]*
    (Sqrt[3]*(-2 + Sqrt[2])*Log[3/2] - 3*Sqrt[3]*(-2 + Sqrt[2])*Log[2] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[8] - Sqrt[3]*(-2 + Sqrt[2])*Log[12] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[14 - 8*Sqrt[3]] + 
     Sqrt[3]*(-2 + Sqrt[2])*Log[4 - 2*Sqrt[3]] + Sqrt[3]*(-2 + Sqrt[2])*
      Log[2*(2 + Sqrt[3])] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[14 + 8*Sqrt[3]]) + 
   G[a[2], a[15], a[3]]*(-1/4*Log[8]^2/Sqrt[3] + Sqrt[3]*(-2 + Sqrt[2])*
      Log[97/8 - 7*Sqrt[3]] + (3*Sqrt[3]*(-2 + Sqrt[2])*Log[7/2 - 2*Sqrt[3]])/
      2 + 4*Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     Log[8]*(Sqrt[3]*(-2 + Sqrt[2]) - Log[6561/8]/(4*Sqrt[3]) - 
       (2*Log[2 + Sqrt[3]])/Sqrt[3] + (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     (3*Sqrt[3]*(-2 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[15], a[2], a[2]]*(((-1 + Sqrt[3])*Pi^2)/4 + 
     (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + (3*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     Log[2]*(-6 + 4*Sqrt[3] + (4 - 4*Sqrt[3])*Log[3]) + 
     ((1 - Sqrt[3])*Log[8]^2)/6 + (3 - 2*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (12 - 8*Sqrt[3])*Log[2 + Sqrt[3]] + (-6 + 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + Log[8]*(6 - 4*Sqrt[3] + 
       (4*(-1 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/6 + (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + 
     (7*(-1 + Sqrt[3])*Log[2]^2)/2 + ((1 - Sqrt[3])*Log[3]^2)/2 + 
     Log[2]*(9 - 6*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       (2 - 2*Sqrt[3])*Log[3]) + (3 - 2*Sqrt[3])*Log[6] + 
     ((1 - Sqrt[3])*Log[8]^2)/6 + (-3 + 2*Sqrt[3])*Log[24] + 
     I*(-1 + Sqrt[3])*Pi*Log[96] + (3 - 2*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (12 - 8*Sqrt[3])*Log[2 + Sqrt[3]] + (-6 + 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + Log[8]*(3 - 2*Sqrt[3] + 
       (4*(-1 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[7], a[3]]*
    ((-2 + Sqrt[3])*Log[2] + (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[7], a[2], a[3]]*((-2 + Sqrt[3])*Log[2] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[7], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[6] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[7], a[4], a[3]]*
    (I*(-2 + Sqrt[3])*Pi + (2 - Sqrt[3])*Log[6] + 
     (2 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[14], a[2], a[15], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[14], a[4], a[15], a[3]]*
    ((-1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (-1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[15], a[3]]*
    ((1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[15], a[3]]*
    ((1 - Sqrt[3]/2)*Log[7/2 - 2*Sqrt[3]] + (1 - Sqrt[3]/2)*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[15], a[2]]*
    ((-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[15], a[2]]*
    ((-1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[2], a[7], a[2]]*
    ((2 - 2*Sqrt[3])*Log[2] + 2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[7], a[2], a[2]]*((2 - 2*Sqrt[3])*Log[2] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[4], a[7], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[6] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[15], a[7], a[4], a[2]]*
    ((-2*I)*(-1 + Sqrt[3])*Pi + 2*(-1 + Sqrt[3])*Log[6] + 
     2*(-1 + Sqrt[3])*Log[14 + 8*Sqrt[3]]) + G[a[14], a[2], a[15], a[2]]*
    ((1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[14], a[4], a[15], a[2]]*
    ((1 + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (1 + Sqrt[3])*
      Log[14 + 8*Sqrt[3]]) + G[a[7], a[4], a[7], a[3]]*
    (-6*Sqrt[3]*Log[2] + Sqrt[3]*Log[6] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[7], a[4], a[3]]*
    (-6*Sqrt[3]*Log[2] + Sqrt[3]*Log[6] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[2], a[7], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 7*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[8] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[7], a[7], a[2], a[3]]*
    ((-2*I)*Sqrt[3]*Pi + 3*Sqrt[3]*Log[3/2] - 7*Sqrt[3]*Log[2] + 
     3*Sqrt[3]*Log[8] - Sqrt[3]*Log[12] + 
     ((-2 + Sqrt[3])*Log[14 - 8*Sqrt[3]])/2 + 3*(2 + Sqrt[3])*
      Log[4 - 2*Sqrt[3]] + 3*(-2 + Sqrt[3])*Log[2*(2 + Sqrt[3])] + 
     ((2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/2) + G[a[15], a[4], a[3]]*
    ((-5*(-2 + Sqrt[3])*Pi^2)/12 + (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - 
     (7*(-2 + Sqrt[3])*Log[2]^2)/4 + ((-2 + Sqrt[3])*Log[3]^2)/4 + 
     Log[2]*((3*(-6 + 2*Sqrt[3] + Sqrt[6]))/2 + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (-2 + Sqrt[3])*Log[3]) + (-3 + Sqrt[3/2] + Sqrt[3])*Log[6] + 
     ((-2 + Sqrt[3])*Log[8]^2)/12 + (3 - Sqrt[3/2] - Sqrt[3])*Log[24] - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[96] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 - 7*Sqrt[3]] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] - (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2 + Sqrt[3]] + (6 - 2*Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-3 + Sqrt[3/2] + Sqrt[3] - 
       (2*(-2 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]]) + 
   G[a[15], a[2], a[3]]*(((2 - Sqrt[3])*Pi^2)/8 + 
     (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - (3*(-2 + Sqrt[3])*Log[2]^2)/4 + 
     Log[2]*(6 - 2*Sqrt[3] - Sqrt[6] + 2*(-2 + Sqrt[3])*Log[3]) + 
     ((-2 + Sqrt[3])*Log[8]^2)/12 + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[97/8 - 7*Sqrt[3]] + (-3 + Sqrt[3/2] + Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] - (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 2*(-6 + 2*Sqrt[3] + Sqrt[6])*
      Log[2 + Sqrt[3]] + (6 - 2*Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-6 + 2*Sqrt[3] + Sqrt[6] - 
       (2*(-2 + Sqrt[3])*Log[3*(2 + Sqrt[3])])/3) + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[12], a[2]]*(-1/4*(Sqrt[3]*Pi^2) + 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[26], a[27], a[2]] - 
     (2*I)*Sqrt[3]*Pi*Log[3/2] - Sqrt[3]*Log[2]^2 - 
     Sqrt[3]*Log[3]*Log[16/3] - I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + 
     Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 - Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[7], a[12], a[3]]*((Sqrt[3]*Pi^2)/8 - Sqrt[3]*G[a[7], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[2]] - Sqrt[3]*G[a[20], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[2]] + Sqrt[3]*G[a[20], a[27], a[2]] - 
     Sqrt[3]*G[a[26], a[27], a[2]] + I*Sqrt[3]*Pi*Log[3/2] + 
     (Sqrt[3]*Log[2]^2)/2 + (Sqrt[3]*Log[3]*Log[16/3])/2 + 
     (I/2)*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] - (Sqrt[3]*Log[2*I + I*Sqrt[3]]^2)/
      2 + (Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[13], a[15], a[3]]*((19*Pi^2)/(48*(-2 + Sqrt[3])) + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + (7*(2 + Sqrt[3])*Log[2]^2)/4 + 
     ((2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(2 + Sqrt[3])*Pi - 
       2*(2 + Sqrt[3])*Log[3]) + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 - 8*Sqrt[3]) + ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[13], a[12], a[3]]*(((-2 - Sqrt[3])*Pi^2)/16 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(2 + Sqrt[3])*Pi*
      Log[3/2] + ((-2 - Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/(12 - 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[14], a[12], a[3]]*(((-2 - Sqrt[3])*Pi^2)/16 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(2 + Sqrt[3])*Pi*
      Log[3/2] + ((-2 - Sqrt[3])*Log[2]^2)/4 + 
     ((-2 - Sqrt[3])*Log[3]*Log[16/3])/4 - 
     (I*(12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(12 + 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((-2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[7], a[2]]*(((1 - Sqrt[3])*Pi^2)/4 + 
     2*(-1 + Sqrt[3])*G[a[20], a[19], a[2]] + (2 - 2*Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*
      Log[3/2] + (1 - Sqrt[3])*Log[2]^2 + (1 - Sqrt[3])*Log[3]*Log[16/3] - 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (1 - Sqrt[3])*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[15], a[12], a[3]]*
    (((2 - Sqrt[3])*Pi^2)/16 + ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*
      G[a[20], a[27], a[2]] + ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] + ((2 - Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + 
     (I*(-12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[15], a[3]]*((19*Pi^2)/(48*(2 + Sqrt[3])) + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + (7*(-2 + Sqrt[3])*Log[2]^2)/
      4 + ((-2 + Sqrt[3])*Log[3]^2)/2 + Log[2]*(((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       (4 - 2*Sqrt[3])*Log[3]) + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[12], a[3]]*(((2 - Sqrt[3])*Pi^2)/16 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 - (I/2)*(-2 + Sqrt[3])*Pi*
      Log[3/2] + ((2 - Sqrt[3])*Log[2]^2)/4 + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 + (I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]])/
      (12 + 8*Sqrt[3]) + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + 
     ((2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[4], a[3]]*(((2 - Sqrt[3])*Pi^2)/8 + 
     (-2 + Sqrt[3])*G[a[26], a[27], a[2]] + (-2 + Sqrt[3])*Log[2]^2 - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (1 - Sqrt[3]/2)*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[12], a[2], a[3]]*
    ((5*Pi^2)/(12*(2 + Sqrt[3])) + (-2 + Sqrt[3])*G[a[26], a[27], a[2]] - 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[3/2] - ((3*I)/2)*(-2 + Sqrt[3])*Pi*Log[2] + 
     ((2 - Sqrt[3])*Log[3]*Log[16/3])/4 - (I/2)*(-2 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (1 - Sqrt[3]/2)*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[12], a[7], a[3]]*(((-2 + Sqrt[3])*Pi^2)/8 + 
     (2 - Sqrt[3])*G[a[20], a[19], a[2]] + (-2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-2 + Sqrt[3])*Pi*Log[3/2] + 
     ((-2 + Sqrt[3])*Log[2]^2)/2 + ((-2 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-2 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3]/2)*Log[2*I + I*Sqrt[3]]^2 + 
     ((-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[7], a[2], a[3]]*((-1/4 + 5/(2*Sqrt[3]))*Pi^2 + 
     2*G[a[26], a[27], a[2]] - 2*G[a[27], a[26], a[2]] + 
     (I/2)*Sqrt[3]*Pi*Log[4/3] + (Sqrt[3]*(-1 + Sqrt[2]) + 
       ((3*I)/2)*Sqrt[3]*Pi)*Log[3/2] + (3 - (3*Sqrt[3])/4)*Log[2]^2 + 
     (Sqrt[3]*Log[3]*Log[16/3])/2 + Log[8]^2/(24*(-2 + Sqrt[3])) + 
     (Sqrt[3] - Sqrt[6])*Log[12] + (Sqrt[3]*(-1 + Sqrt[2])*
       Log[14 - 8*Sqrt[3]])/2 + Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 
     Log[2 - Sqrt[3]]^2 + I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     (3*(2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + Log[2]*(-3*Sqrt[3]*(-1 + Sqrt[2]) + 
       (I/2)*Sqrt[3]*Pi + (-2 - Sqrt[3])*Log[3] + Sqrt[3]*Log[4] + 
       ((2 - Sqrt[3])*Log[8])/8 + (2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(Sqrt[3]*(-1 + Sqrt[2]) + (2/3 + 1/Sqrt[3])*
        Log[3*(2 + Sqrt[3])]) + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/
      2 + (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4) + 
   G[a[12], a[15], a[2]]*((19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] - (7*(-1 + Sqrt[3])*Log[2]^2)/2 + 
     (1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(-1 + Sqrt[3])*Pi + 
       4*(-1 + Sqrt[3])*Log[3]) + (I/2)*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/8 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     ((-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[15], a[12], a[2]]*(((-1 + Sqrt[3])*Pi^2)/8 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(-1 + Sqrt[3])*Pi*Log[3/2] + 
     ((-1 + Sqrt[3])*Log[2]^2)/2 + ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[12], a[4], a[2]]*(((-1 + Sqrt[3])*Pi^2)/4 + 
     (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + (2 - 2*Sqrt[3])*Log[2]^2 + 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (-1 + Sqrt[3])*Log[4]*
      Log[14 + 8*Sqrt[3]]) + G[a[12], a[2], a[2]]*
    ((5*(-1 + Sqrt[3])*Pi^2)/6 + (2 - 2*Sqrt[3])*G[a[26], a[27], a[2]] + 
     I*(-1 + Sqrt[3])*Pi*Log[3/2] + (3*I)*(-1 + Sqrt[3])*Pi*Log[2] + 
     ((-1 + Sqrt[3])*Log[3]*Log[16/3])/2 + I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     (-1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]]) + 
   G[a[13], a[15], a[2]]*((19*(1 + Sqrt[3])*Pi^2)/24 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] - (7*(1 + Sqrt[3])*Log[2]^2)/2 + 
     (-1 - Sqrt[3])*Log[3]^2 + Log[2]*((-3*I)*(1 + Sqrt[3])*Pi + 
       4*(1 + Sqrt[3])*Log[3]) + (I/2)*(1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[13], a[12], a[2]]*(((1 + Sqrt[3])*Pi^2)/8 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     ((1 + Sqrt[3])*Log[2]^2)/2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[14], a[12], a[2]]*(((1 + Sqrt[3])*Pi^2)/8 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + I*(1 + Sqrt[3])*Pi*Log[3/2] + 
     ((1 + Sqrt[3])*Log[2]^2)/2 + ((1 + Sqrt[3])*Log[3]*Log[16/3])/2 + 
     (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     ((1 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/2) + 
   G[a[4], a[3]]*((Sqrt[3/2]*Pi^2)/4 + (2*Sqrt[6] + I*Sqrt[3/2]*Pi)*
      Log[4/3] + 2*Sqrt[6]*Log[3/2] - (3*Sqrt[3/2]*Log[2]^2)/2 - 
     (Sqrt[3/2]*Log[3]^2)/2 - (Sqrt[3/2]*Log[3]*Log[16/3])/2 - 
     2*Sqrt[6]*Log[6] - Log[8]^2/(4*Sqrt[6]) + Sqrt[3/2]*Log[32/3] + 
     2*Sqrt[6]*Log[12] + 3*Sqrt[3/2]*Log[24] + I*Sqrt[3/2]*Pi*Log[96] - 
     Sqrt[6]*Log[192] - Sqrt[3/2]*Log[776 - 448*Sqrt[3]] - 
     3*Sqrt[3/2]*Log[14 - 8*Sqrt[3]] - Sqrt[6]*Log[97/8 - 7*Sqrt[3]] - 
     Sqrt[3/2]*Log[7/2 - 2*Sqrt[3]] - 5*Sqrt[6]*Log[4 - 2*Sqrt[3]] + 
     I*Sqrt[3/2]*Pi*Log[2*I + I*Sqrt[3]] - Sqrt[3/2]*Log[2*I + I*Sqrt[3]]^2 - 
     7*Sqrt[6]*Log[(2 + Sqrt[3])/2] - 2*Sqrt[6]*Log[2 + Sqrt[3]] - 
     (Sqrt[3/2]*Log[16]*Log[2 + Sqrt[3]])/2 + Sqrt[3/2]*Log[2 + Sqrt[3]]^2 + 
     Log[2]*(-10*Sqrt[6] - (7*I)*Sqrt[3/2]*Pi + Sqrt[3/2]*Log[4] - 
       (Sqrt[3/2]*Log[8])/4 - Sqrt[6]*Log[2 + Sqrt[3]]) + 
     2*Sqrt[6]*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(3*Sqrt[3/2] + Sqrt[2/3]*Log[3*(2 + Sqrt[3])]) - 
     Sqrt[3/2]*Log[7/2 + 2*Sqrt[3]] - Sqrt[6]*Log[97/8 + 7*Sqrt[3]] - 
     3*Sqrt[3/2]*Log[14 + 8*Sqrt[3]] + 
     Log[4]*(-3*Sqrt[6] + (Sqrt[3/2]*Log[14 + 8*Sqrt[3]])/2)) + 
   G[a[2], a[3]]*((Sqrt[3]*(-2 + Sqrt[2])*Pi^2)/8 + 
     (2*Sqrt[3]*(-2 + Sqrt[2]) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi)*Log[4/3] + 
     (Sqrt[3]*(-2 + Sqrt[2]) + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi)*Log[3/2] - 
     (3*Sqrt[3]*(-2 + Sqrt[2])*Log[2]^2)/4 - ((-2 + Sqrt[2])*Log[8]^2)/
      (8*Sqrt[3]) + 2*Sqrt[3]*(-2 + Sqrt[2])*Log[12] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[192] + (-Sqrt[3/2] + Sqrt[3])*
      Log[776 - 448*Sqrt[3]] + Sqrt[3]*(3 - 3/Sqrt[2])*Log[14 - 8*Sqrt[3]] - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[97/8 - 7*Sqrt[3]] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] - 5*Sqrt[3]*(-2 + Sqrt[2])*
      Log[4 - 2*Sqrt[3]] + (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi*
      Log[2*I + I*Sqrt[3]] + (-Sqrt[3/2] + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     7*Sqrt[3]*(-2 + Sqrt[2])*Log[(2 + Sqrt[3])/2] - 
     2*Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] - 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[2 + Sqrt[3]]^2 + 
     Log[2]*(Sqrt[3]*(5 - 5/Sqrt[2]) - (I/2)*Sqrt[3]*(-2 + Sqrt[2])*Pi - 
       Sqrt[3]*(-2 + Sqrt[2])*Log[3] + Sqrt[3]*(-1 + 1/Sqrt[2])*Log[4] - 
       (Sqrt[3]*(-2 + Sqrt[2])*Log[8])/8 - Sqrt[3]*(-2 + Sqrt[2])*
        Log[2 + Sqrt[3]]) + 2*Sqrt[3]*(-2 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[8]*(-(Sqrt[3]*(-2 + Sqrt[2])) + 
       ((-2 + Sqrt[2])*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]] - Sqrt[3]*(-2 + Sqrt[2])*
      Log[97/8 + 7*Sqrt[3]] + Sqrt[3]*(3 - 3/Sqrt[2])*Log[14 + 8*Sqrt[3]] + 
     Log[4]*(-(Sqrt[3]*(-2 + Sqrt[2])) + (Sqrt[3]*(-2 + Sqrt[2])*
         Log[14 + 8*Sqrt[3]])/4)) + G[a[7], a[4], a[3]]*
    (((-1 + Sqrt[3])*Pi^2)/4 + 2*G[a[26], a[27], a[2]] - 
     2*G[a[27], a[26], a[2]] + (I/2)*Sqrt[3]*Pi*Log[4/3] + 
     (3 - (11*Sqrt[3])/4)*Log[2]^2 - (Sqrt[3]*Log[3]^2)/4 - 
     (Sqrt[3]*Log[3]*Log[16/3])/4 + Sqrt[3]*(-1 + Sqrt[2])*Log[6] + 
     Log[8]^2/(24*(-2 + Sqrt[3])) + (Sqrt[3] - Sqrt[6])*Log[12] + 
     (I/2)*Sqrt[3]*Pi*Log[96] + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 - 8*Sqrt[3]])/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - Log[2 - Sqrt[3]]^2 + 
     I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 - 
     (3*(2 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]])/4 + 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + Log[2]*(-2*Sqrt[3]*(1 + Sqrt[2]) - 
       ((11*I)/2)*Sqrt[3]*Pi - 2*Log[3] + Sqrt[3]*Log[4] + 
       ((2 - Sqrt[3])*Log[8])/8 + (2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + (2/3 + 1/Sqrt[3])*Log[8]*
      Log[3*(2 + Sqrt[3])] + (Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]])/2 + 
     Log[4]*(2*Sqrt[3] + (3*(-2 + Sqrt[3])*Log[14 + 8*Sqrt[3]])/4)) + 
   Log[2]^2*(4*Sqrt[3]*(3 + Sqrt[2]) + I*Sqrt[3]*(1 + 3*Sqrt[2])*Pi + 
     ((12 + 241*Sqrt[3])*Pi^2)/48 + ((3*Sqrt[3]*(-2 + Sqrt[2]))/4 + 
       ((11*I)/4)*Sqrt[3]*Pi)*Log[3] - (11*Sqrt[3]*Log[3]^2)/4 - 
     (7*Sqrt[3]*Log[4])/2 + (9*Sqrt[3]*Log[6]^2)/8 + (7*Sqrt[3]*Log[8])/4 + 
     (Sqrt[3]*Log[32/3])/2 - Sqrt[3]*Log[192] + ((I/8)*Pi*Log[4398046511104])/
      Sqrt[3] - (Sqrt[3]*Log[97/8 - 7*Sqrt[3]])/2 - 
     2*Sqrt[3]*Log[(2 + Sqrt[3])/2] + Sqrt[6]*Log[2 + Sqrt[3]] + 
     2*Sqrt[3]*Log[2*(2 + Sqrt[3])] - (Sqrt[3]*(-2 + Sqrt[2])*
       Log[27*(7 + 4*Sqrt[3])])/4 - (Sqrt[3]*Log[97/8 + 7*Sqrt[3]])/2 + 
     (1/Sqrt[3] - 1/Sqrt[6])*Log[52 + 30*Sqrt[3]]) + 
   G[a[12], a[3]]*(((I/12)*Pi^3)/(2 + Sqrt[3]) - I*(-2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + I*(-2 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] - (I/2)*(-2 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (-2 + Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (-2 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + (-2 + Sqrt[3])*
      G[a[4], a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[5], a[2], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[6], a[6], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[1], a[2], a[2]])/2 + 
     (-2 + Sqrt[3])*G[a[7], a[1], a[4], a[2]] + (1 - Sqrt[3]/2)*
      G[a[7], a[2], a[1], a[2]] + (3*(-2 + Sqrt[3])*G[a[7], a[7], a[1], 
        a[2]])/2 + (1 - Sqrt[3]/2)*G[a[7], a[7], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[20], a[19], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[26], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + (Pi^2*Log[4/3])/
      (24 + 12*Sqrt[3]) + G[a[7], a[19], a[2]]*((-1/2*I)*(-2 + Sqrt[3])*Pi + 
       (1 - Sqrt[3]/2)*Log[4/3]) + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3]) + 
     ((-2 + Sqrt[3])*Pi^2*Log[3/2])/24 + (-2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + 
     (11*Log[2]^3)/(12*(2 + Sqrt[3])) + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3] + 
       2*(-2 + Sqrt[3])*Log[2]) + (4 - 2*Sqrt[3])*Log[2]*Log[3]^2 + 
     (5*(-2 + Sqrt[3])*Log[3]^3)/12 + ((-2 + Sqrt[3])*G[a[5], a[2], a[2]]*
       Log[4])/2 + (1 - Sqrt[3]/2)*G[a[6], a[2], a[2]]*Log[4] - 
     (I*Sqrt[3]*Pi*Log[3]*Log[16/3])/(12 + 8*Sqrt[3]) + 
     ((2 - Sqrt[3])*Pi^2*Log[1 - Sqrt[3]/2])/24 + 
     Log[64]*(-1/48*Pi^2/(2 + Sqrt[3]) - ((I/12)*Pi*Log[2*I + I*Sqrt[3]])/
        (2 + Sqrt[3]) + Log[2*I + I*Sqrt[3]]^2/(24 + 12*Sqrt[3])) + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + 
     Log[4]*((-1/3 - 1/Sqrt[6])*Log[8] + (-2 - Sqrt[6])*Log[2 + Sqrt[3]] + 
       (1 + Sqrt[3/2])*Log[14 + 8*Sqrt[3]]) + 
     Log[2]^2*(((-I)*Sqrt[3]*Pi)/(12 + 8*Sqrt[3]) + 3*(-2 + Sqrt[3])*Log[3] + 
       (-2/3 + 1/Sqrt[3])*Log[52 + 30*Sqrt[3]])) + 
   G[a[12], a[2]]*((I/6)*(-1 + Sqrt[3])*Pi^3 + (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*G[a[4], a[6], a[2]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + I*(-1 + Sqrt[3])*Pi*
      G[a[6], a[6], a[2]] + (2 - 2*Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 - 2*Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[4], a[5], a[2], a[2]] + (2 - 2*Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + (-1 + Sqrt[3])*
      G[a[6], a[6], a[2], a[2]] + (1 - Sqrt[3])*G[a[7], a[1], a[2], a[2]] + 
     (2 - 2*Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[2], a[1], a[2]] + (3 - 3*Sqrt[3])*
      G[a[7], a[7], a[1], a[2]] + (-1 + Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[7], a[31], a[2]] + (1 - Sqrt[3])*G[a[7], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[26], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[26], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[31], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[31], a[4], a[2], 
       a[2]] + ((-1 + Sqrt[3])*Pi^2*Log[4/3])/6 + G[a[7], a[19], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     (2 - 2*Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + 
     (11*(-1 + Sqrt[3])*Log[2]^3)/6 + G[a[7], a[20], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3] + 
       (4 - 4*Sqrt[3])*Log[2]) + 4*(-1 + Sqrt[3])*Log[2]*Log[3]^2 - 
     (5*(-1 + Sqrt[3])*Log[3]^3)/6 + (1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (-1 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] - 
     (I/2)*(-1 + Sqrt[3])*Pi*Log[3]*Log[16/3] + 
     Log[64]*(((1 - Sqrt[3])*Pi^2)/24 - (I/6)*(-1 + Sqrt[3])*Pi*
        Log[2*I + I*Sqrt[3]] + ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/6) + 
     ((1 - Sqrt[3])*Log[2 + Sqrt[3]]^3)/6 + 
     ((1 - Sqrt[3])*Pi^2*Log[3*(2 + Sqrt[3])])/12 + 
     Log[4]*((1/3 + 1/Sqrt[3])*Log[8] + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
       (-1 - Sqrt[3])*Log[14 + 8*Sqrt[3]]) + 
     Log[2]^2*((-1/2*I)*(-1 + Sqrt[3])*Pi + (6 - 6*Sqrt[3])*Log[3] - 
       (2*(-1 + Sqrt[3])*Log[52 + 30*Sqrt[3]])/3)) + 
   G[a[7], a[15], a[2]]*((-19*Pi^2)/(4*Sqrt[3]) - 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] + 2*Sqrt[3]*G[a[26], a[27], a[2]] + 
     (21*Sqrt[3]*Log[2]^2)/4 + 2*Sqrt[3]*Log[3]^2 - 
     Sqrt[3]*Log[7/2 - 2*Sqrt[3]] - Sqrt[3]*Log[2 - Sqrt[3]] - 
     I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 - 
     Sqrt[3]*Log[2*(2 + Sqrt[3])] - Sqrt[3]*Log[14 + 8*Sqrt[3]] - 
     (3*Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(Sqrt[3] + (6*I)*Sqrt[3]*Pi - 6*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[6561/32])/4 - (Sqrt[3]*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[15], a[3]]*((19*Pi^2)/(8*Sqrt[3]) + 
     Sqrt[3]*G[a[7], a[19], a[2]] + Sqrt[3]*G[a[7], a[20], a[2]] - 
     Sqrt[3]*G[a[20], a[19], a[2]] + Sqrt[3]*G[a[20], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[2]] - Sqrt[3]*G[a[26], a[27], a[2]] - 
     (21*Sqrt[3]*Log[2]^2)/4 - Sqrt[3]*Log[3]^2 + Sqrt[3]*(-1 + Sqrt[2])*
      Log[7/2 - 2*Sqrt[3]] + Sqrt[3]*(-1 + Sqrt[2])*Log[2 - Sqrt[3]] + 
     (I/2)*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] - (Sqrt[3]*Log[2*I + I*Sqrt[3]]^2)/
      2 + Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]] + 
     (3*Sqrt[3]*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(Sqrt[3] - Sqrt[6] - (3*I)*Sqrt[3]*Pi + 6*Sqrt[3]*Log[3] - 
       (Sqrt[3]*Log[6561/32])/4 - (Sqrt[3]*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[3]]*(-1/8*(Sqrt[3]*(-1 + Sqrt[2])*Pi^2) + ((I/2)*Pi^3)/Sqrt[3] + 
     I*Sqrt[3]*Pi*G[a[1], a[4], a[2]] + I*Sqrt[3]*Pi*G[a[4], a[1], a[2]] + 
     (2*I)*Sqrt[3]*Pi*G[a[4], a[5], a[2]] - I*Sqrt[3]*Pi*
      G[a[4], a[6], a[2]] + I*Sqrt[3]*Pi*G[a[6], a[4], a[2]] - 
     I*Sqrt[3]*Pi*G[a[6], a[5], a[2]] + (I/2)*Sqrt[3]*Pi*
      G[a[6], a[6], a[2]] - 2*Sqrt[3]*G[a[1], a[2], a[4], a[2]] - 
     2*Sqrt[3]*G[a[1], a[4], a[2], a[2]] + 
     2*Sqrt[3]*G[a[4], a[5], a[2], a[2]] - 
     2*Sqrt[3]*G[a[4], a[6], a[2], a[2]] + 
     Sqrt[3]*G[a[5], a[2], a[2], a[2]] - Sqrt[3]*G[a[6], a[2], a[2], a[2]] - 
     Sqrt[3]*G[a[6], a[5], a[2], a[2]] + Sqrt[3]*G[a[6], a[6], a[2], a[2]] - 
     Sqrt[3]*G[a[7], a[1], a[2], a[2]] - 2*Sqrt[3]*G[a[7], a[1], a[4], 
       a[2]] + Sqrt[3]*G[a[7], a[2], a[1], a[2]] - 
     3*Sqrt[3]*G[a[7], a[7], a[1], a[2]] + 
     Sqrt[3]*G[a[7], a[7], a[19], a[2]] - 
     Sqrt[3]*G[a[7], a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[7], a[7], a[31], a[2]] - 
     Sqrt[3]*G[a[7], a[19], a[19], a[2]] + 
     Sqrt[3]*G[a[7], a[20], a[19], a[2]] - 
     Sqrt[3]*G[a[7], a[31], a[1], a[2]] + 
     Sqrt[3]*G[a[7], a[31], a[2], a[2]] + 
     2*Sqrt[3]*G[a[7], a[31], a[4], a[2]] - 
     Sqrt[3]*G[a[20], a[19], a[19], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[26], a[27], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[26], a[2]] + 
     Sqrt[3]*G[a[20], a[27], a[27], a[2]] + G[a[26], a[26], a[27], a[2]] + 
     G[a[26], a[27], a[26], a[2]] + G[a[26], a[27], a[27], a[2]] - 
     G[a[27], a[26], a[26], a[2]] - G[a[27], a[26], a[27], a[2]] - 
     G[a[27], a[27], a[26], a[2]] - Sqrt[3]*G[a[31], a[1], a[2], a[2]] - 
     Sqrt[3]*G[a[31], a[2], a[1], a[2]] + 
     2*Sqrt[3]*G[a[31], a[2], a[4], a[2]] + 
     2*Sqrt[3]*G[a[31], a[4], a[2], a[2]] + 
     (-4*Sqrt[3]*(-1 + Sqrt[2]) + (Sqrt[3]*Pi^2)/4)*Log[4/3] - 
     (I/2)*Sqrt[3]*Pi*Log[4/3]^2 + G[a[7], a[19], a[2]]*
      (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + G[a[20], a[19], a[2]]*
      (I*Sqrt[3]*Pi + Sqrt[3]*Log[4/3]) + (Sqrt[3] - Sqrt[6])*Log[3/2]^2 - 
     2*Sqrt[3]*G[a[20], a[26], a[2]]*Log[2] - 2*Sqrt[3]*G[a[20], a[27], a[2]]*
      Log[2] - 2*G[a[26], a[27], a[2]]*Log[2] + 2*G[a[27], a[26], a[2]]*
      Log[2] + (-1 + 5/Sqrt[3])*Log[2]^3 + 
     Log[3/2]*(Sqrt[3] - Sqrt[6] - I*Sqrt[3]*(-1 + Sqrt[2])*Pi + 
       (2*I)*Sqrt[3]*Pi*Log[2]) - (11*Log[3]^3)/(4*Sqrt[3]) + 
     Log[8/3]*(Pi^2/(2*Sqrt[3]) + ((I/2)*Pi*Log[3])/Sqrt[3]) + 
     Sqrt[3]*G[a[6], a[2], a[2]]*Log[4] + G[a[5], a[2], a[2]]*
      (2*Sqrt[3]*Log[2] - 2*Sqrt[3]*Log[4]) + (Sqrt[3] - Sqrt[6])*Log[6] + 
     (Sqrt[3] - Sqrt[6])*Log[8] + 2*Sqrt[3]*(-1 + Sqrt[2])*Log[12] + 
     G[a[7], a[20], a[2]]*(I*Sqrt[3]*Pi + (3*Sqrt[3]*Log[4/3])/2 - 
       6*Sqrt[3]*Log[2] + (Sqrt[3]*Log[12])/2) + 
     Log[3]^2*((Sqrt[3]*(-1 + Sqrt[2]))/2 + (I/2)*Sqrt[3]*Pi - 
       Log[64/3]/(4*Sqrt[3])) + Log[3]*(-4*Sqrt[3]*(-1 + Sqrt[2]) + 
       I*Sqrt[3]*(-1 + Sqrt[2])*Pi - Pi^2/(2*Sqrt[3]) + 
       Sqrt[3]*(-1 + Sqrt[2])*Log[4] + (-1/2*(Sqrt[3]*(-1 + Sqrt[2])) - 
         ((3*I)/4)*Sqrt[3]*Pi)*Log[16/3] + ((I/4)*Pi*Log[64/3])/Sqrt[3]) + 
     (Pi^2*Log[288])/(2*Sqrt[3]) - 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[14 - 8*Sqrt[3]] + (Sqrt[3] - Sqrt[6])*Log[7/2 - 2*Sqrt[3]] - 
     5*Sqrt[3]*(-1 + Sqrt[2])*Log[4 - 2*Sqrt[3]] - 2*Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 - Sqrt[3]] + Log[2 - Sqrt[3]]^3/(48 + 24*Sqrt[3]) - 
     (I/2)*Sqrt[3]*(-1 + Sqrt[2])*Pi*Log[2*I + I*Sqrt[3]] + 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     Log[64]*(Pi^2/24 + (I/6)*Pi*Log[2*I + I*Sqrt[3]] - 
       Log[2*I + I*Sqrt[3]]^2/6) + (Sqrt[3] - Sqrt[6])*
      Log[2*(7/4 + Sqrt[3])] - 3*Sqrt[3]*(-1 + Sqrt[2])*
      Log[(2 + Sqrt[3])/2] - 2*Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[16]*Log[2 + Sqrt[3]])/2 - 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[2 + Sqrt[3]]^2)/2 + Log[2 + Sqrt[3]]^3/6 - 
     2*Sqrt[3]*(-1 + Sqrt[2])*Log[2*(2 + Sqrt[3])] + 
     Log[2 - Sqrt[3]]^2*(Log[(2 - Sqrt[3])/64]/(2*Sqrt[3]) + 
       ((2 + Sqrt[3])*Log[64*(2 + Sqrt[3])])/8) + (Pi^2*Log[7 + 4*Sqrt[3]])/
      12 - 2*Sqrt[3]*(-1 + Sqrt[2])*Log[14 + 8*Sqrt[3]] - 
     (Sqrt[3]*(-1 + Sqrt[2])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]^2*((Sqrt[3]*(-1 + Sqrt[2]))/4 + ((5*I)/2)*Sqrt[3]*Pi + 
       (3*(2 - 7*Sqrt[3])*Log[3])/4 + 2*(1 + Sqrt[3])*Log[2 + Sqrt[3]] + 
       ((-2 - Sqrt[3])*Log[27*(7 + 4*Sqrt[3])])/4 + (1 - Sqrt[3]/2)*
        Log[52 + 30*Sqrt[3]]) + Log[2]*(13*Sqrt[3]*(-1 + Sqrt[2]) - 
       I*Sqrt[3]*(-1 + Sqrt[2])*Pi - 2*Sqrt[3]*Pi^2 - 
       (3*I)*Sqrt[3]*Pi*Log[3] + (9*Sqrt[3]*Log[3]^2)/2 - 
       (Sqrt[3]*(-1 + Sqrt[2])*Log[6561/32])/4 + 
       ((-2 + Sqrt[3])*Log[2 - Sqrt[3]]^2)/4 - 
       (Sqrt[3]*(-1 + Sqrt[2])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[14], a[15], a[3]]*((-19*(2 + Sqrt[3])*Pi^2)/48 + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (-1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (-1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + ((2 + Sqrt[3])*Log[3]^2)/2 + 
     (3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (-3 - Sqrt[3/2] - Sqrt[3])*Log[2 - Sqrt[3]] - 
     (I*(12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(12 + 8*Sqrt[3]) + 
     ((2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (-3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(2 + Sqrt[3])*Pi + 
       ((-2 - Sqrt[3])*Log[6561/32])/4 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[7], a[7], a[3]]*(((1 - Sqrt[3])*Pi^2)/4 + 
     2*Sqrt[3]*G[a[7], a[19], a[2]] - 2*Sqrt[3]*G[a[7], a[20], a[2]] + 
     2*Sqrt[3]*G[a[20], a[19], a[2]] - 2*Sqrt[3]*G[a[20], a[26], a[2]] - 
     2*Sqrt[3]*G[a[20], a[27], a[2]] - 2*G[a[26], a[27], a[2]] + 
     2*G[a[27], a[26], a[2]] + (-2*Sqrt[3]*(-1 + Sqrt[2]) - (3*I)*Sqrt[3]*Pi)*
      Log[3/2] - Sqrt[3]*Log[3/2]^2 + ((-22 - 7*Sqrt[3])*Log[2]^2)/4 + 
     (Sqrt[3]*Log[3]^2)/2 + Log[3]*(2*Sqrt[3]*(-1 + Sqrt[2]) + I*Sqrt[3]*Pi + 
       Sqrt[3]*Log[4] - (3*Sqrt[3]*Log[16/3])/2) + Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 - Sqrt[3]] + Log[2 - Sqrt[3]]^2 - I*(-1 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + 
     Sqrt[3]*(-1 + Sqrt[2])*Log[(2 + Sqrt[3])/2] + Sqrt[3]*(-1 + Sqrt[2])*
      Log[2 + Sqrt[3]] + (1 + Sqrt[3])*Log[16]*Log[2 + Sqrt[3]] - 
     Sqrt[3]*Log[2 + Sqrt[3]]^2 + (Sqrt[3] - Sqrt[6])*Log[2*(2 + Sqrt[3])] - 
     (3*(-2 + Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*(I*Sqrt[3]*Pi + 4*Log[3] + ((-2 - Sqrt[3])*Log[6561/32])/4 + 
       ((-2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/4)) + 
   G[a[15], a[7], a[2]]*((-19*(-1 + Sqrt[3])*Pi^2)/12 + 
     2*(-1 + Sqrt[3])*G[a[20], a[19], a[2]] + (2 - 2*Sqrt[3])*
      G[a[20], a[26], a[2]] + (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]] + 2*(-1 + Sqrt[3])*Log[3]^2 + 
     (6 - 4*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (6 - 4*Sqrt[3])*
      Log[2 - Sqrt[3]] - I*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     (-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2 + (6 - 4*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (6 - 4*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(-6 + 4*Sqrt[3] + (6*I)*(-1 + Sqrt[3])*Pi + 
       (1 - Sqrt[3])*Log[6561/32] + (1 - Sqrt[3])*Log[97 + 56*Sqrt[3]])) + 
   G[a[15], a[15], a[3]]*((-19*(-2 + Sqrt[3])*Pi^2)/48 + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[2]])/2 + (1 - Sqrt[3]/2)*
      G[a[20], a[26], a[2]] + (1 - Sqrt[3]/2)*G[a[20], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[2]])/2 + ((-2 + Sqrt[3])*Log[3]^2)/2 + 
     (-3 + Sqrt[3/2] + Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + 
     (3 - Sqrt[3/2] - Sqrt[3])*Log[2 - Sqrt[3]] + 
     (I*(-12 + 7*Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]])/(-12 + 8*Sqrt[3]) + 
     ((-2 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/4 + (3 - Sqrt[3/2] - Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (-3 + Sqrt[3/2] + Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(-3 + Sqrt[3/2] + Sqrt[3] + ((3*I)/2)*(-2 + Sqrt[3])*Pi + 
       ((2 - Sqrt[3])*Log[6561/32])/4 + ((2 - Sqrt[3])*Log[97 + 56*Sqrt[3]])/
        4)) + G[a[15], a[7], a[3]]*((19*(-2 + Sqrt[3])*Pi^2)/24 + 
     (2 - Sqrt[3])*G[a[20], a[19], a[2]] + (-2 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]] + (2 - Sqrt[3])*Log[3]^2 + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[7/2 - 2*Sqrt[3]] + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 - Sqrt[3]] + (I/2)*(-2 + Sqrt[3])*Pi*
      Log[2*I + I*Sqrt[3]] + (1 - Sqrt[3]/2)*Log[2*I + I*Sqrt[3]]^2 + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[2*(2 + Sqrt[3])] + 
     (-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(6 - 2*Sqrt[3] - Sqrt[6] - (3*I)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[6561/32])/2 + 
       ((-2 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[15], a[15], a[2]]*((19*(-1 + Sqrt[3])*Pi^2)/24 + 
     (1 - Sqrt[3])*G[a[20], a[19], a[2]] + (-1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (-1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[2]] + (1 - Sqrt[3])*Log[3]^2 + 
     (3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (-3 + 2*Sqrt[3])*
      Log[2 - Sqrt[3]] + (I/2)*(-1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + (-3 + 2*Sqrt[3])*
      Log[2*(2 + Sqrt[3])] + (3 - 2*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     Log[2]*(3 - 2*Sqrt[3] - (3*I)*(-1 + Sqrt[3])*Pi + 
       ((-1 + Sqrt[3])*Log[6561/32])/2 + 
       ((-1 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/2)) + 
   G[a[14], a[15], a[2]]*((19*(1 + Sqrt[3])*Pi^2)/24 + 
     (-1 - Sqrt[3])*G[a[20], a[19], a[2]] + (1 + Sqrt[3])*
      G[a[20], a[26], a[2]] + (1 + Sqrt[3])*G[a[20], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[26], a[27], a[2]] + (-1 - Sqrt[3])*Log[3]^2 + 
     (-3 - 2*Sqrt[3])*Log[7/2 - 2*Sqrt[3]] + (3 + 2*Sqrt[3])*
      Log[2 - Sqrt[3]] + (I/2)*(1 + Sqrt[3])*Pi*Log[2*I + I*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/2 + 
     (3 + 2*Sqrt[3])*Log[2*(2 + Sqrt[3])] + (-3 - 2*Sqrt[3])*
      Log[14 + 8*Sqrt[3]] + Log[2]*(-3 - 2*Sqrt[3] - (3*I)*(1 + Sqrt[3])*Pi + 
       ((1 + Sqrt[3])*Log[6561/32])/2 + ((1 + Sqrt[3])*Log[97 + 56*Sqrt[3]])/
        2)) + (Pi^2*(6 - 3*Sqrt[2] - PolyLog[2, -1/2] + PolyLog[2, 3/2] + 
      PolyLog[2, 2]))/(8*Sqrt[3]) - 2*Sqrt[3]*PolyLog[4, 1/2] + 
   Log[2]*(I*Sqrt[3]*(7*(-2 + Sqrt[2]) + I*Catalan)*Pi + 
     (-3*Sqrt[3/2] + 7/Sqrt[3])*Pi^2 + (((17*I)/8)*Pi^3)/Sqrt[3] - 
     (Pi^2*Log[9/8])/(16*Sqrt[3]) + (Pi^2*Log[27/16])/(8*Sqrt[3]) + 
     (I/4)*Sqrt[3]*Pi*Log[8/3]*Log[3] + ((Sqrt[3]*(-1 + Sqrt[2]))/2 - 
       ((3*I)/4)*Sqrt[3]*Pi)*Log[3]^2 + (4*Log[3]^3)/Sqrt[3] + 
     Log[3]*(-2*Sqrt[3]*(-2 + Sqrt[2]) - (3*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + 
       (-1/6 + (3*Sqrt[3])/4)*Pi^2 + (Sqrt[3]*Log[16/3])/2) + 
     (4*Sqrt[3] - Pi^2/Sqrt[3])*Log[6] + (I/2)*Sqrt[3]*Pi*Log[6]^2 - 
     (Sqrt[3]*Log[6]^3)/2 + Log[8]^2/(4*Sqrt[3]) - Sqrt[3]*Log[32/3] - 
     4*Sqrt[3]*Log[12] + Log[9]*((I/2)*Sqrt[3]*Catalan - 
       (I/4)*Sqrt[3]*Pi*Log[12]) + (Pi^2*Log[64/3])/(4*Sqrt[3]) + 
     (-3*Sqrt[3] - (3*Sqrt[3]*Pi^2)/8)*Log[24] + (Pi^2*Log[54])/(8*Sqrt[3]) - 
     I*Sqrt[3]*Pi*Log[96] + (Sqrt[3]*Pi^2*Log[162])/16 + 2*Sqrt[3]*Log[192] + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[6561/32] + Sqrt[3]*Log[776 - 448*Sqrt[3]] + 
     3*Sqrt[3]*Log[14 - 8*Sqrt[3]] + 2*Sqrt[3]*Log[97/8 - 7*Sqrt[3]] + 
     Sqrt[3]*Log[7/2 - 2*Sqrt[3]] + 10*Sqrt[3]*Log[4 - 2*Sqrt[3]] + 
     (Sqrt[3]*(-2 + Sqrt[2])*Log[2 - Sqrt[3]]^2)/4 - 
     I*Sqrt[3]*Pi*Log[2*I + I*Sqrt[3]] + Sqrt[3]*Log[2*I + I*Sqrt[3]]^2 + 
     14*Sqrt[3]*Log[(2 + Sqrt[3])/2] + (4*Sqrt[3]*(-1 + Sqrt[2]) + 
       Pi^2/(24 + 12*Sqrt[3]))*Log[2 + Sqrt[3]] + 
     (Sqrt[3]*Log[16]*Log[2 + Sqrt[3]])/2 - Sqrt[3]*Log[2 + Sqrt[3]]^2 - 
     4*Sqrt[3]*Log[2*(2 + Sqrt[3])] + Log[8]*(Sqrt[3]*(-4 + 1/Sqrt[2]) + 
       ((2 - 21*Sqrt[3])*Pi^2)/96 - (2*Log[3*(2 + Sqrt[3])])/Sqrt[3]) + 
     Sqrt[3]*Log[7/2 + 2*Sqrt[3]] + 2*Sqrt[3]*Log[97/8 + 7*Sqrt[3]] + 
     3*Sqrt[3]*Log[14 + 8*Sqrt[3]] + Log[4]*(-2*Sqrt[3]*(-5 + Sqrt[2]) - 
       (7*Pi^2)/(2*Sqrt[3]) - (Sqrt[3]*Log[14 + 8*Sqrt[3]])/2) + 
     Sqrt[3]*(-1 + 1/Sqrt[2])*Log[97 + 56*Sqrt[3]] + 
     (Sqrt[3]*(120*(-2 + Sqrt[2]) - 497*Zeta[3]))/16) + 
   Log[192]*(Pi^2/(4*Sqrt[3]) + (Sqrt[3]*(8*(-2 + Sqrt[2]) - Zeta[3]))/4) + 
   (I/16)*Sqrt[3]*Pi*Zeta[3] + (Sqrt[3]*Log[32/3]*Zeta[3])/16 - 
   (5*Log[27]*Zeta[3])/(16*Sqrt[3]) + 
   ((-3 + Sqrt[3])*Log[7 + 4*Sqrt[3]]*Zeta[3])/(6*Sqrt[3]) + 
   (Log[2 + Sqrt[3]]*(42*(-2 + Sqrt[2]) + Zeta[3]))/Sqrt[3] + 
   (Sqrt[3]*Log[24]*(8 - 4*Sqrt[2] + 3*Zeta[3]))/2 + 
   Log[64]*(-1/48*(Pi^2*Log[81/2])/Sqrt[3] - (Pi^2*Log[8192/9])/
      (48*Sqrt[3]) - (Pi^2*Log[4608])/(48*Sqrt[3]) + 
     (7*Zeta[3])/(16*Sqrt[3])) + 
   Log[9]*((3*Sqrt[3]*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/4 + 
     (Sqrt[3]*Zeta[3])/16) + G[a[15], a[3]]*((-1/24*I)*(-2 + Sqrt[3])*Pi^3 + 
     I*(-2 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] + I*(-2 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] - I*(-2 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] + 
     (I/2)*(-2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 
     (2 - Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[4], a[6], a[2], a[2]] + (1 - Sqrt[3]/2)*
      G[a[5], a[2], a[2], a[2]] + (1 - Sqrt[3]/2)*G[a[6], a[2], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[6], a[4], a[2], a[2]] + 
     ((-2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[6], a[2], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[1], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[7], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[4], a[1], a[2]] + (3 - (3*Sqrt[3])/2)*
      G[a[7], a[7], a[1], a[2]] + ((-2 + Sqrt[3])*G[a[7], a[7], a[19], a[2]])/
      2 + ((-2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + (1 - Sqrt[3]/2)*
      G[a[7], a[19], a[19], a[2]] + (1 - Sqrt[3]/2)*G[a[7], a[20], a[19], 
       a[2]] + ((-2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((-2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((-2 + Sqrt[3])*G[a[26], a[26], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[26], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[26], a[27], a[27], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((-2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + (1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[7], a[19], a[2]]*((I/2)*(-2 + Sqrt[3])*Pi + 
       ((-2 + Sqrt[3])*Log[4/3])/2) + (-2 + Sqrt[3])*G[a[20], a[26], a[2]]*
      Log[2] + (-2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (2 - Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] + (5*(-2 + Sqrt[3])*Log[2]^3)/
      12 - (I/2)*(-2 + Sqrt[3])*Pi*Log[3]^2 + (-2/3 + 1/Sqrt[3])*Log[3]^3 + 
     ((-2 + Sqrt[3])*G[a[5], a[2], a[2]]*Log[4])/2 + 
     ((-2 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4])/2 + 
     ((6 - 2*Sqrt[3] - Sqrt[6])*Log[8]^2)/12 + G[a[7], a[20], a[2]]*
      ((-1/2*I)*(-2 + Sqrt[3])*Pi + ((-2 + Sqrt[3])*Log[12])/2) - 
     2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[97/8 - 7*Sqrt[3]] - 
     5*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[7/2 - 2*Sqrt[3]] + 
     ((2 - Sqrt[3])*Pi^2*Log[2 - Sqrt[3]])/24 + 
     Log[64]*(((-2 + Sqrt[3])*Pi^2)/48 - ((I/12)*(-7 + 4*Sqrt[3])*Pi*
         Log[2*I + I*Sqrt[3]])/(-2 + Sqrt[3]) + 
       ((2 - Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/12) - 
     8*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]] + 
     ((-2 + Sqrt[3])*Log[2 + Sqrt[3]]^3)/12 + 
     Log[8]*(-2*(-6 + 2*Sqrt[3] + Sqrt[6]) + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[6561/8])/12 - 
       (2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[2 + Sqrt[3]])/3 + 
       (2*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[3*(2 + Sqrt[3])])/3) + 
     Log[2]^2*((7*Sqrt[3]*(-2 - Sqrt[2] + 2*Sqrt[3]))/4 + 
       ((17*I)*(-12 + 7*Sqrt[3])*Pi)/(-12 + 8*Sqrt[3]) + 
       ((-2 + Sqrt[3])*Log[27*(7 + 4*Sqrt[3])])/2) - 
     5*(-6 + 2*Sqrt[3] + Sqrt[6])*Log[14 + 8*Sqrt[3]] + 
     ((-6 + 2*Sqrt[3] + Sqrt[6])*Log[4]*Log[14 + 8*Sqrt[3]])/4 + 
     Log[2]*((-2 + Sqrt[3])*Pi^2 + (2*(-6 + 2*Sqrt[3] + Sqrt[6]) + 
         (3*I)*(-2 + Sqrt[3])*Pi)*Log[3] + (3 - (3*Sqrt[3])/2)*Log[3]^2 + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[6561/32])/4 + 
       ((6 - 2*Sqrt[3] - Sqrt[6])*Log[97 + 56*Sqrt[3]])/4) + 
     (-2 + Sqrt[3])*Zeta[3]) + G[a[15], a[2]]*((I/12)*(-1 + Sqrt[3])*Pi^3 - 
     (2*I)*(-1 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] - (2*I)*(-1 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] + (2*I)*(-1 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] - 
     I*(-1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[1], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[1], a[4], a[2], 
       a[2]] + 2*(-1 + Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (-1 + Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[6], a[4], a[2], a[2]] + (1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[6], a[6], a[2], a[2]] + (-1 + Sqrt[3])*
      G[a[7], a[1], a[2], a[2]] + 2*(-1 + Sqrt[3])*G[a[7], a[1], a[4], 
       a[2]] + (1 - Sqrt[3])*G[a[7], a[2], a[1], a[2]] + 
     2*(-1 + Sqrt[3])*G[a[7], a[4], a[1], a[2]] + 
     3*(-1 + Sqrt[3])*G[a[7], a[7], a[1], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[7], a[31], a[2]] + (-1 + Sqrt[3])*G[a[7], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (-1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (-1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (-1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[26], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[26], a[2]] + 
     (1 - Sqrt[3])*G[a[26], a[27], a[27], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 2*(-1 + Sqrt[3])*
      G[a[31], a[2], a[4], a[2]] + 2*(-1 + Sqrt[3])*G[a[31], a[4], a[2], 
       a[2]] + G[a[7], a[19], a[2]]*((-I)*(-1 + Sqrt[3])*Pi + 
       (1 - Sqrt[3])*Log[4/3]) + G[a[20], a[19], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (-1 + Sqrt[3])*Log[4/3]) + 
     (2 - 2*Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 - 2*Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(-1 + Sqrt[3])*G[a[26], a[27], a[2]]*Log[2] - 
     (5*(-1 + Sqrt[3])*Log[2]^3)/6 + I*(-1 + Sqrt[3])*Pi*Log[3]^2 - 
     (2*(-1 + Sqrt[3])*Log[3]^3)/3 + (1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (1 - Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] + 
     (-1/2 + 1/Sqrt[3])*Log[8]^2 + G[a[7], a[20], a[2]]*
      (I*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*Log[12]) + 
     (-12 + 8*Sqrt[3])*Log[97/8 - 7*Sqrt[3]] + (-30 + 20*Sqrt[3])*
      Log[7/2 - 2*Sqrt[3]] + ((-1 + Sqrt[3])*Pi^2*Log[2 - Sqrt[3]])/12 + 
     Log[64]*(((1 - Sqrt[3])*Pi^2)/24 + ((I/6)*(-5 + 3*Sqrt[3])*Pi*
         Log[2*I + I*Sqrt[3]])/(-2 + Sqrt[3]) + 
       ((-1 + Sqrt[3])*Log[2*I + I*Sqrt[3]]^2)/6) + 
     (-48 + 32*Sqrt[3])*Log[2 + Sqrt[3]] + ((1 - Sqrt[3])*Log[2 + Sqrt[3]]^3)/
      6 + Log[8]*(-12 + 8*Sqrt[3] + (-1/2 + 1/Sqrt[3])*Log[6561/8] + 
       (-4 + 8/Sqrt[3])*Log[2 + Sqrt[3]] + (4 - 8/Sqrt[3])*
        Log[3*(2 + Sqrt[3])]) + Log[2]^2*(-21/2 + 7*Sqrt[3] + 
       ((17*I)/2)*(-1 + Sqrt[3])*Pi + (1 - Sqrt[3])*
        Log[27*(7 + 4*Sqrt[3])]) + (-30 + 20*Sqrt[3])*Log[14 + 8*Sqrt[3]] + 
     (3/2 - Sqrt[3])*Log[4]*Log[14 + 8*Sqrt[3]] + 
     Log[2]*((2 - 2*Sqrt[3])*Pi^2 + (12 - 8*Sqrt[3] - (6*I)*(-1 + Sqrt[3])*
          Pi)*Log[3] + 3*(-1 + Sqrt[3])*Log[3]^2 + (-3/2 + Sqrt[3])*
        Log[6561/32] + (-3/2 + Sqrt[3])*Log[97 + 56*Sqrt[3]]) - 
     2*(-1 + Sqrt[3])*Zeta[3]) + G[a[14], a[2]]*((I/12)*(1 + Sqrt[3])*Pi^3 - 
     (2*I)*(1 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] - (2*I)*(1 + Sqrt[3])*Pi*
      G[a[4], a[1], a[2]] + (2*I)*(1 + Sqrt[3])*Pi*G[a[4], a[5], a[2]] - 
     I*(1 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 2*(1 + Sqrt[3])*
      G[a[1], a[2], a[4], a[2]] + 2*(1 + Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     2*(1 + Sqrt[3])*G[a[4], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[5], a[2], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[6], a[2], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[6], a[4], a[2], a[2]] + (-1 - Sqrt[3])*G[a[6], a[5], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[6], a[6], a[2], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[1], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[1], a[4], a[2]] + (-1 - Sqrt[3])*G[a[7], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[4], a[1], a[2]] + 
     3*(1 + Sqrt[3])*G[a[7], a[7], a[1], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[7], a[20], a[2]] + 
     2*(1 + Sqrt[3])*G[a[7], a[7], a[31], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[19], a[19], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[20], a[19], a[2]] + 
     (-1 - Sqrt[3])*G[a[7], a[31], a[1], a[2]] + 
     (1 + Sqrt[3])*G[a[7], a[31], a[2], a[2]] + 2*(1 + Sqrt[3])*
      G[a[7], a[31], a[4], a[2]] + (-1 - Sqrt[3])*G[a[20], a[19], a[19], 
       a[2]] + (1 + Sqrt[3])*G[a[20], a[26], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[26], a[27], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[26], a[2]] + 
     (1 + Sqrt[3])*G[a[20], a[27], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3])*G[a[27], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[1], a[2], a[2]] + 
     (-1 - Sqrt[3])*G[a[31], a[2], a[1], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     2*(1 + Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[7], a[19], a[2]]*
      ((-I)*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[4/3]) + 
     G[a[20], a[19], a[2]]*(I*(1 + Sqrt[3])*Pi + (1 + Sqrt[3])*Log[4/3]) - 
     2*(1 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] - 
     2*(1 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     2*(1 + Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] - 
     (5*(1 + Sqrt[3])*Log[2]^3)/6 + I*(1 + Sqrt[3])*Pi*Log[3]^2 - 
     (2*(1 + Sqrt[3])*Log[3]^3)/3 + (-1 - Sqrt[3])*G[a[5], a[2], a[2]]*
      Log[4] + (-1 - Sqrt[3])*G[a[6], a[2], a[2]]*Log[4] + 
     G[a[7], a[20], a[2]]*(I*(1 + Sqrt[3])*Pi + (-1 - Sqrt[3])*Log[12]) + 
     (12 + 8*Sqrt[3])*Log[776 - 448*Sqrt[3]] + (30 + 20*Sqrt[3])*
      Log[14 - 8*Sqrt[3]] + (42 + 28*Sqrt[3])*Log[4 - 2*Sqrt[3]] + 
     ((-1 - Sqrt[3])*Log[2 - Sqrt[3]]^3)/6 + (1/2 + 1/Sqrt[3])*Log[8]*
      Log[(6561*(-2 + Sqrt[3])^8)/8] + (12 + 8*Sqrt[3])*
      Log[2*(7/4 + Sqrt[3])] + (42 + 28*Sqrt[3])*Log[(2 + Sqrt[3])/2] + 
     ((1 + Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/12 + 
     Log[2]^2*(((17*I)/2)*(1 + Sqrt[3])*Pi - 3*(1 + Sqrt[3])*Log[3] + 
       2*(1 + Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Log[2]*(-2*(1 + Sqrt[3])*Pi^2 + (-4*(3 + 2*Sqrt[3]) - 
         (6*I)*(1 + Sqrt[3])*Pi)*Log[3] + 3*(1 + Sqrt[3])*Log[3]^2 + 
       (3/2 + Sqrt[3])*Log[8] + (1 + Sqrt[3])*Log[2 - Sqrt[3]]^2 + 
       (12 + 8*Sqrt[3])*Log[2 + Sqrt[3]]) + 6*(3 + 2*Sqrt[3])*
      Log[7/2 + 2*Sqrt[3]] + (12 + 8*Sqrt[3])*Log[97/8 + 7*Sqrt[3]] - 
     2*(1 + Sqrt[3])*Zeta[3]) + G[a[14], a[3]]*
    ((-1/24*I)*(2 + Sqrt[3])*Pi^3 + I*(2 + Sqrt[3])*Pi*G[a[1], a[4], a[2]] + 
     I*(2 + Sqrt[3])*Pi*G[a[4], a[1], a[2]] - I*(2 + Sqrt[3])*Pi*
      G[a[4], a[5], a[2]] + (I/2)*(2 + Sqrt[3])*Pi*G[a[6], a[5], a[2]] + 
     (-2 - Sqrt[3])*G[a[1], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[1], a[4], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[1], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[2], a[1], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[5], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[4], a[6], a[2], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[5], a[2], a[2], a[2]] + (-1 - Sqrt[3]/2)*G[a[6], a[2], a[2], 
       a[2]] + (-2 - Sqrt[3])*G[a[6], a[4], a[2], a[2]] + 
     ((2 + Sqrt[3])*G[a[6], a[5], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[6], a[2], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[1], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[1], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[4], a[1], a[2]] - 
     (3*(2 + Sqrt[3])*G[a[7], a[7], a[1], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[19], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[7], a[7], a[20], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[7], a[7], a[31], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[19], a[19], a[2]] + (-1 - Sqrt[3]/2)*
      G[a[7], a[20], a[19], a[2]] + 
     ((2 + Sqrt[3])*G[a[7], a[31], a[1], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[7], a[31], a[2], a[2]] + 
     (-2 - Sqrt[3])*G[a[7], a[31], a[4], a[2]] + 
     ((2 + Sqrt[3])*G[a[20], a[19], a[19], a[2]])/2 + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[26], a[27], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[26], a[2]] + 
     (-1 - Sqrt[3]/2)*G[a[20], a[27], a[27], a[2]] + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[26], a[27], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[27], a[27], a[26], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[1], a[2], a[2]])/2 + 
     ((2 + Sqrt[3])*G[a[31], a[2], a[1], a[2]])/2 + 
     (-2 - Sqrt[3])*G[a[31], a[2], a[4], a[2]] + 
     (-2 - Sqrt[3])*G[a[31], a[4], a[2], a[2]] + G[a[20], a[19], a[2]]*
      ((-1/2*I)*(2 + Sqrt[3])*Pi + (-1 - Sqrt[3]/2)*Log[4/3]) + 
     G[a[7], a[19], a[2]]*((I/2)*(2 + Sqrt[3])*Pi + ((2 + Sqrt[3])*Log[4/3])/
        2) + (2 + Sqrt[3])*G[a[20], a[26], a[2]]*Log[2] + 
     (2 + Sqrt[3])*G[a[20], a[27], a[2]]*Log[2] + 
     (-2 - Sqrt[3])*G[a[27], a[26], a[2]]*Log[2] + (5*(2 + Sqrt[3])*Log[2]^3)/
      12 - (I/2)*(2 + Sqrt[3])*Pi*Log[3]^2 + (2/3 + 1/Sqrt[3])*Log[3]^3 + 
     ((2 + Sqrt[3])*G[a[5], a[2], a[2]]*Log[4])/2 + 
     ((2 + Sqrt[3])*G[a[6], a[2], a[2]]*Log[4])/2 + 
     G[a[7], a[20], a[2]]*((-1/2*I)*(2 + Sqrt[3])*Pi + 
       ((2 + Sqrt[3])*Log[12])/2) - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[776 - 448*Sqrt[3]] - 5*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[14 - 8*Sqrt[3]] - 7*(6 + 2*Sqrt[3] + Sqrt[6])*Log[4 - 2*Sqrt[3]] + 
     ((2 + Sqrt[3])*Log[2 - Sqrt[3]]^3)/12 - 
     ((2 + Sqrt[2] + 2*Sqrt[3])*Log[8]*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) - 2*(6 + 2*Sqrt[3] + Sqrt[6])*Log[2*(7/4 + Sqrt[3])] - 
     7*(6 + 2*Sqrt[3] + Sqrt[6])*Log[(2 + Sqrt[3])/2] + 
     ((-2 - Sqrt[3])*Pi^2*Log[2 + Sqrt[3]])/24 + 
     Log[2]^2*(((-17*I)*(12 + 7*Sqrt[3])*Pi)/(12 + 8*Sqrt[3]) + 
       (3*(2 + Sqrt[3])*Log[3])/2 + (-2 - Sqrt[3])*Log[2 + Sqrt[3]]) + 
     Log[2]*((2 + Sqrt[3])*Pi^2 + (2*(6 + 2*Sqrt[3] + Sqrt[6]) + 
         (3*I)*(2 + Sqrt[3])*Pi)*Log[3] - (3*(2 + Sqrt[3])*Log[3]^2)/2 - 
       (Sqrt[3]*(2 + Sqrt[2] + 2*Sqrt[3])*Log[8])/4 + 
       (-1 - Sqrt[3]/2)*Log[2 - Sqrt[3]]^2 - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
        Log[2 + Sqrt[3]]) - 3*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[7/2 + 2*Sqrt[3]] - 2*(6 + 2*Sqrt[3] + Sqrt[6])*
      Log[97/8 + 7*Sqrt[3]] + (2 + Sqrt[3])*Zeta[3]) + 
   Log[12]*(-1/4*(Sqrt[3]*Pi^2) - ((I/8)*Pi^3)/Sqrt[3] + 
     (Sqrt[3]*(48 - 24*Sqrt[2] + Zeta[3]))/4) + 
   Log[6]*((-1/2*I)*Sqrt[3]*(-2 + Sqrt[2])*Pi + Pi^2/(4*Sqrt[3]) - 
     (Pi^2*Log[24])/(16*Sqrt[3]) - (Pi^2*Log[64])/(48*Sqrt[3]) + 
     (Sqrt[3]*(48*(-2 + Sqrt[2]) + 17*Zeta[3]))/16) + 
   Log[4]*((Sqrt[3]*((-2*I)*(-2 + Sqrt[2]) + Catalan)*Pi)/2 - 
     ((I/8)*Pi^3)/Sqrt[3] + (-(1/Sqrt[3]) + 1/Sqrt[6])*Log[8] - 
     (I/4)*Sqrt[3]*Catalan*Log[9] - (Pi^2*Log[27])/(48*Sqrt[3]) + 
     (Sqrt[3]*Pi^2*Log[81])/8 + Sqrt[3]*(-2 + Sqrt[2])*Log[2 + Sqrt[3]] + 
     (-Sqrt[3/2] + Sqrt[3])*Log[7/2 + 2*Sqrt[3]] + 
     (-(Sqrt[3]*(-2 + Sqrt[2])) + ((-2 + Sqrt[3])*Pi^2)/16)*
      Log[14 + 8*Sqrt[3]] + (Sqrt[3]*(-8 + 4*Sqrt[2] + 23*Zeta[3]))/8) + 
   Log[8]*(Pi^2/(4*Sqrt[3]) - (Pi^2*Log[32/9])/(48*Sqrt[3]) - 
     (Pi^2*Log[9/2])/(16*Sqrt[3]) + ((-2 + Sqrt[2])*Log[6561/8])/
      (4*Sqrt[3]) + ((-2 + Sqrt[2])*Log[(6561*(-2 + Sqrt[3])^8)/8])/
      (4*Sqrt[3]) + (2*(-2 + Sqrt[2])*Log[2 + Sqrt[3]])/Sqrt[3] + 
     ((-4*(-2 + Sqrt[2]))/Sqrt[3] + ((2 + Sqrt[3])*Pi^2)/36)*
      Log[3*(2 + Sqrt[3])] + (Sqrt[3]*(32*(-2 + Sqrt[2]) + 29*Zeta[3]))/16) + 
   Log[3]*(-1/4*((-2 + Sqrt[2])*Pi^2)/Sqrt[3] + (I/16)*Sqrt[3]*Pi^3 - 
     Sqrt[3]*(-2 + Sqrt[2])*Log[4] + (Sqrt[3]*(-1 + 1/Sqrt[2]) - 
       (I/4)*Sqrt[3]*(-2 + Sqrt[2])*Pi + (5*Pi^2)/(16*Sqrt[3]))*Log[16/3] - 
     (Pi^2*Log[12])/(8*Sqrt[3]) + ((I/4)*(-2 + Sqrt[2])*Pi*Log[64/3])/
      Sqrt[3] - (Pi^2*Log[36])/(8*Sqrt[3]) + (Pi^2*Log[108])/(16*Sqrt[3]) - 
     Log[3/4 - 1/Sqrt[2]]^3/Sqrt[3] + 
     (Sqrt[3]*(64*(-2 + Sqrt[2]) + 31*Zeta[3]))/16) + 
   Log[3/2]*(Pi^2/(4*Sqrt[3]) + (I/4)*Sqrt[3]*Pi^3 + 
     (-4*Sqrt[3] + I*Sqrt[3]*(-2 + Sqrt[2])*Pi + (Sqrt[3]*Pi^2)/8)*Log[2] + 
     (3*Sqrt[3]*Log[2]^2)/2 - (Pi^2*Log[972])/(8*Sqrt[3]) - 
     (Sqrt[3]*(16*(-2 + Sqrt[2]) + 35*Zeta[3]))/16) + 
   Log[(2 + Sqrt[3])/2]*(Pi^2/(2*Sqrt[3]) + 
     Sqrt[3]*(-92 + 46*Sqrt[2] - 3*(1/2 + 1/Sqrt[3])*Zeta[3])) + 
   Log[4 - 2*Sqrt[3]]*((Sqrt[3]*Pi^2)/4 + 
     Sqrt[3]*(44*(-2 + Sqrt[2]) + (3*Zeta[3])/(12 - 8*Sqrt[3]))) + 
   Log[97/8 + 7*Sqrt[3]]*(Pi^2/(8*Sqrt[3]) + 
     Sqrt[3]*(-8 + 4*Sqrt[2] + ((-3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[14 - 8*Sqrt[3]]*((Sqrt[3]*Pi^2)/8 + 
     Sqrt[3]*(10*(-2 + Sqrt[2]) + ((-3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[97/8 - 7*Sqrt[3]]*(Pi^2/(8*Sqrt[3]) + 
     Sqrt[3]*(-8 + 4*Sqrt[2] - ((3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[14 + 8*Sqrt[3]]*((Sqrt[3]*Pi^2)/8 + 
     Sqrt[3]*(10*(-2 + Sqrt[2]) - ((3 + 2*Sqrt[3])*Zeta[3])/24)) + 
   Log[2*(2 + Sqrt[3])]*(Pi^2/(4*Sqrt[3]) + 
     Sqrt[3]*(4 - 2*Sqrt[2] - (3*Zeta[3])/(12 + 8*Sqrt[3])))}, 
 {a[1] -> -3, a[2] -> 1, a[3] -> -1 + Sqrt[2], a[4] -> -1, a[5] -> -1/2, 
  a[6] -> -1/3, a[7] -> 0, a[8] -> -I, a[9] -> I, a[10] -> 1/3, 
  a[11] -> -1 - Sqrt[2], a[12] -> -1 - 2/Sqrt[3], a[13] -> -1 + 2/Sqrt[3], 
  a[14] -> -3 - 2*Sqrt[3], a[15] -> -3 + 2*Sqrt[3], a[16] -> -2 - Sqrt[5], 
  a[17] -> -2 + Sqrt[5], a[18] -> -1/5, a[19] -> 3/2, a[20] -> 2, a[21] -> 3, 
  a[22] -> 3/(2*Sqrt[2]), a[23] -> 1/2 - 1/Sqrt[2], a[24] -> 1/2 + 1/Sqrt[2], 
  a[25] -> (2 + Sqrt[2])/4, a[26] -> (1 - Sqrt[3])/2, 
  a[27] -> (1 + Sqrt[3])/2, a[28] -> (4 + 3*Sqrt[2])/8, 
  a[29] -> 1/2 - 1/Sqrt[3], a[30] -> -(1 + Sqrt[3])^(-1), a[31] -> -2}}


==> anc/boundary/T2/f7.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 2*G[a[1], a[2], a[3]] - G[a[1], a[4], a[3]] - G[a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^2/2, 4*G[a[1], a[1], a[2], a[3]] + 
   G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[2], a[2], a[3]] + 
   4*G[a[1], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[3]] - 
   G[a[1], a[4], a[4], a[3]] - 4*G[a[2], a[1], a[2], a[3]] + 
   4*G[a[2], a[1], a[3], a[3]] + 2*G[a[2], a[4], a[2], a[3]] - 
   2*G[a[2], a[4], a[3], a[3]] + G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[1], a[4], a[3]] + 2*G[a[4], a[2], a[2], a[3]] - 
   2*G[a[4], a[2], a[3], a[3]] - G[a[4], a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^3/6, (Pi^2*G[a[1], a[2], a[3]])/6 - 
   (Pi^2*G[a[1], a[4], a[3]])/12 - (Pi^2*G[a[4], a[2], a[3]])/12 + 
   8*G[a[1], a[1], a[1], a[2], a[3]] - G[a[1], a[1], a[1], a[4], a[3]] - 
   8*G[a[1], a[1], a[2], a[2], a[3]] + 8*G[a[1], a[1], a[2], a[3], a[3]] - 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[4], a[4], a[3]] - 
   8*G[a[1], a[2], a[1], a[2], a[3]] + 8*G[a[1], a[2], a[1], a[3], a[3]] + 
   8*G[a[1], a[2], a[2], a[2], a[3]] - 8*G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[4], a[1], a[3], a[3]] + G[a[1], a[4], a[1], a[4], a[3]] + 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]] - 
   8*G[a[2], a[1], a[1], a[2], a[3]] + 8*G[a[2], a[1], a[1], a[3], a[3]] + 
   8*G[a[2], a[1], a[2], a[2], a[3]] - 8*G[a[2], a[1], a[2], a[3], a[3]] + 
   8*G[a[2], a[2], a[1], a[2], a[3]] - 8*G[a[2], a[2], a[1], a[3], a[3]] - 
   4*G[a[2], a[2], a[4], a[2], a[3]] + 4*G[a[2], a[2], a[4], a[3], a[3]] - 
   4*G[a[2], a[4], a[2], a[2], a[3]] + 4*G[a[2], a[4], a[2], a[3], a[3]] + 
   2*G[a[2], a[4], a[4], a[2], a[3]] - 2*G[a[2], a[4], a[4], a[3], a[3]] - 
   G[a[4], a[1], a[1], a[3], a[3]] + G[a[4], a[1], a[1], a[4], a[3]] + 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[1], a[4], a[4], a[3]] - 
   4*G[a[4], a[2], a[2], a[2], a[3]] + 4*G[a[4], a[2], a[2], a[3], a[3]] + 
   2*G[a[4], a[2], a[4], a[2], a[3]] - 2*G[a[4], a[2], a[4], a[3], a[3]] + 
   G[a[4], a[4], a[1], a[3], a[3]] - G[a[4], a[4], a[1], a[4], a[3]] + 
   2*G[a[4], a[4], a[2], a[2], a[3]] - 2*G[a[4], a[4], a[2], a[3], a[3]] - 
   G[a[4], a[4], a[4], a[2], a[3]] + (Pi^2*Log[17 - 12*Sqrt[2]]^2)/24 + 
   Log[17 - 12*Sqrt[2]]^4/24}, {a[1] -> 0, a[2] -> 1/2 + 1/Sqrt[2], 
  a[3] -> 1, a[4] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T2/f8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 2*G[a[1], a[2], a[3]] - G[a[1], a[4], a[3]] - G[a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^2/2, 4*G[a[1], a[1], a[2], a[3]] + 
   G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[2], a[2], a[3]] + 
   4*G[a[1], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[3]] - 
   G[a[1], a[4], a[4], a[3]] - 4*G[a[2], a[1], a[2], a[3]] + 
   4*G[a[2], a[1], a[3], a[3]] + 2*G[a[2], a[4], a[2], a[3]] - 
   2*G[a[2], a[4], a[3], a[3]] + G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[1], a[4], a[3]] + 2*G[a[4], a[2], a[2], a[3]] - 
   2*G[a[4], a[2], a[3], a[3]] - G[a[4], a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^3/6, (Pi^2*G[a[1], a[2], a[3]])/6 - 
   (Pi^2*G[a[1], a[4], a[3]])/12 - (Pi^2*G[a[4], a[2], a[3]])/12 + 
   8*G[a[1], a[1], a[1], a[2], a[3]] - G[a[1], a[1], a[1], a[4], a[3]] - 
   8*G[a[1], a[1], a[2], a[2], a[3]] + 8*G[a[1], a[1], a[2], a[3], a[3]] - 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[4], a[4], a[3]] - 
   8*G[a[1], a[2], a[1], a[2], a[3]] + 8*G[a[1], a[2], a[1], a[3], a[3]] + 
   8*G[a[1], a[2], a[2], a[2], a[3]] - 8*G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[4], a[1], a[3], a[3]] + G[a[1], a[4], a[1], a[4], a[3]] + 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]] - 
   8*G[a[2], a[1], a[1], a[2], a[3]] + 8*G[a[2], a[1], a[1], a[3], a[3]] + 
   8*G[a[2], a[1], a[2], a[2], a[3]] - 8*G[a[2], a[1], a[2], a[3], a[3]] + 
   8*G[a[2], a[2], a[1], a[2], a[3]] - 8*G[a[2], a[2], a[1], a[3], a[3]] - 
   4*G[a[2], a[2], a[4], a[2], a[3]] + 4*G[a[2], a[2], a[4], a[3], a[3]] - 
   4*G[a[2], a[4], a[2], a[2], a[3]] + 4*G[a[2], a[4], a[2], a[3], a[3]] + 
   2*G[a[2], a[4], a[4], a[2], a[3]] - 2*G[a[2], a[4], a[4], a[3], a[3]] - 
   G[a[4], a[1], a[1], a[3], a[3]] + G[a[4], a[1], a[1], a[4], a[3]] + 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[1], a[4], a[4], a[3]] - 
   4*G[a[4], a[2], a[2], a[2], a[3]] + 4*G[a[4], a[2], a[2], a[3], a[3]] + 
   2*G[a[4], a[2], a[4], a[2], a[3]] - 2*G[a[4], a[2], a[4], a[3], a[3]] + 
   G[a[4], a[4], a[1], a[3], a[3]] - G[a[4], a[4], a[1], a[4], a[3]] + 
   2*G[a[4], a[4], a[2], a[2], a[3]] - 2*G[a[4], a[4], a[2], a[3], a[3]] - 
   G[a[4], a[4], a[4], a[2], a[3]] + (Pi^2*Log[17 - 12*Sqrt[2]]^2)/24 + 
   Log[17 - 12*Sqrt[2]]^4/24}, {a[1] -> 0, a[2] -> 1/2 + 1/Sqrt[2], 
  a[3] -> 1, a[4] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T2/f9.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + (I*Pi + Log[2])*Log[3] - PolyLog[2, -1/2] + 
   PolyLog[2, 3/2] + PolyLog[2, 2], (-1/4*I)*Pi^3 + 
   2*G[a[1], a[2], a[3], a[3]] + 2*G[a[1], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[4], a[3]] - G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[6], a[5], a[3]] + G[a[2], a[1], a[3], a[3]] + 
   G[a[2], a[3], a[1], a[3]] - G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[3], a[1], a[3]] - G[a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[3], a[2], a[3]] + 2*G[a[5], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[3], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + 2*G[a[6], a[1], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[5], a[3]] + 
   G[a[6], a[2], a[1], a[3]] - G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[7], a[3]] + G[a[6], a[3], a[8], a[3]] - 
   G[a[6], a[4], a[1], a[3]] - G[a[6], a[4], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[3]] + G[a[6], a[5], a[4], a[3]] - 
   G[a[6], a[6], a[4], a[3]] - 3*G[a[6], a[6], a[5], a[3]] + 
   G[a[6], a[6], a[7], a[3]] - G[a[6], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3], a[3]] + 2*G[a[6], a[7], a[7], a[3]] - 
   G[a[6], a[7], a[8], a[3]] + G[a[6], a[8], a[3], a[3]] - 
   2*G[a[6], a[8], a[7], a[3]] + G[a[6], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[7], a[3]] - G[a[6], a[9], a[8], a[3]] - 
   G[a[9], a[6], a[7], a[3]] + G[a[9], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3]]*Log[4/3] + G[a[6], a[8], a[3]]*Log[4/3] + 
   G[a[1], a[2], a[3]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + G[a[5], a[4], a[3]]*
    ((-I)*Pi - Log[2]) - Log[2]^3/3 + G[a[1], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[4], a[1], a[3]]*(I*Pi + Log[2]) + G[a[5], a[2], a[3]]*
    (I*Pi + Log[2]) + G[a[6], a[4], a[3]]*(I*Pi + Log[2]) + 
   (I/2)*Pi*Log[4/3]*Log[3] + Log[3]^3/2 + (I/2)*Pi*Log[3]*Log[4] + 
   (I/2)*Pi*Log[3/2]*Log[6] - (I/2)*Pi*Log[4]*Log[6] + Log[2]*Log[6]^2 - 
   Log[6]^3/2 + Log[6]^2*((-1/2*I)*Pi + Log[64]/12) + 
   Log[3]^2*((I/2)*Pi + Log[64]/12) + Log[2]^2*(((5*I)/2)*Pi - Log[288]/2) + 
   (Pi^2*Log[2985984])/24 + (11*Zeta[3])/2, 
  (35*Pi^4)/288 - 2*G[a[1], a[1], a[2], a[3], a[3]] - 
   2*G[a[1], a[1], a[3], a[2], a[3]] + G[a[1], a[1], a[3], a[4], a[3]] + 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[6], a[5], a[3]] - 
   2*G[a[1], a[2], a[1], a[3], a[3]] + 4*G[a[1], a[2], a[2], a[3], a[3]] - 
   2*G[a[1], a[2], a[3], a[1], a[3]] + 4*G[a[1], a[2], a[3], a[2], a[3]] - 
   2*G[a[1], a[2], a[3], a[3], a[3]] - 2*G[a[1], a[2], a[3], a[4], a[3]] - 
   2*G[a[1], a[2], a[4], a[3], a[3]] - 2*G[a[1], a[3], a[1], a[2], a[3]] + 
   G[a[1], a[3], a[1], a[4], a[3]] - 2*G[a[1], a[3], a[2], a[1], a[3]] + 
   4*G[a[1], a[3], a[2], a[2], a[3]] - 2*G[a[1], a[3], a[2], a[3], a[3]] - 
   2*G[a[1], a[3], a[2], a[4], a[3]] - 2*G[a[1], a[3], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[1], a[3]] - 
   2*G[a[1], a[3], a[4], a[2], a[3]] + G[a[1], a[3], a[4], a[3], a[3]] + 
   G[a[1], a[3], a[4], a[4], a[3]] + G[a[1], a[4], a[1], a[3], a[3]] - 
   2*G[a[1], a[4], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[1], a[3]] - 
   2*G[a[1], a[4], a[3], a[2], a[3]] + G[a[1], a[4], a[3], a[3], a[3]] + 
   G[a[1], a[4], a[3], a[4], a[3]] + G[a[1], a[4], a[4], a[3], a[3]] + 
   2*G[a[1], a[6], a[1], a[5], a[3]] - G[a[1], a[6], a[3], a[5], a[3]] - 
   G[a[1], a[6], a[5], a[3], a[3]] - G[a[1], a[6], a[5], a[5], a[3]] - 
   3*G[a[1], a[6], a[6], a[5], a[3]] - G[a[2], a[1], a[1], a[3], a[3]] + 
   2*G[a[2], a[1], a[2], a[3], a[3]] - G[a[2], a[1], a[3], a[1], a[3]] + 
   2*G[a[2], a[1], a[3], a[2], a[3]] - G[a[2], a[1], a[3], a[3], a[3]] - 
   G[a[2], a[1], a[3], a[4], a[3]] - G[a[2], a[1], a[4], a[3], a[3]] + 
   2*G[a[2], a[2], a[1], a[3], a[3]] + 2*G[a[2], a[2], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[1], a[1], a[3]] + 2*G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] - G[a[2], a[3], a[1], a[4], a[3]] + 
   2*G[a[2], a[3], a[2], a[1], a[3]] - G[a[2], a[3], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[4], a[1], a[3]] - G[a[2], a[4], a[1], a[3], a[3]] - 
   G[a[2], a[4], a[3], a[1], a[3]] + G[a[4], a[1], a[1], a[3], a[3]] - 
   2*G[a[4], a[1], a[2], a[3], a[3]] + G[a[4], a[1], a[3], a[1], a[3]] - 
   2*G[a[4], a[1], a[3], a[2], a[3]] + G[a[4], a[1], a[3], a[3], a[3]] + 
   G[a[4], a[1], a[3], a[4], a[3]] + G[a[4], a[1], a[4], a[3], a[3]] - 
   2*G[a[4], a[2], a[1], a[3], a[3]] - 2*G[a[4], a[2], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[1], a[1], a[3]] - 2*G[a[4], a[3], a[1], a[2], a[3]] + 
   G[a[4], a[3], a[1], a[3], a[3]] + G[a[4], a[3], a[1], a[4], a[3]] - 
   2*G[a[4], a[3], a[2], a[1], a[3]] + G[a[4], a[3], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[4], a[1], a[3]] + G[a[4], a[4], a[1], a[3], a[3]] + 
   G[a[4], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[1], a[2], a[3], a[3]] + 
   2*G[a[5], a[1], a[3], a[2], a[3]] - G[a[5], a[1], a[3], a[4], a[3]] - 
   G[a[5], a[1], a[4], a[3], a[3]] + G[a[5], a[2], a[1], a[3], a[3]] - 
   2*G[a[5], a[2], a[2], a[3], a[3]] + G[a[5], a[2], a[3], a[1], a[3]] - 
   2*G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[3], a[3]] + 
   G[a[5], a[2], a[3], a[4], a[3]] + G[a[5], a[2], a[4], a[3], a[3]] + 
   4*G[a[5], a[3], a[1], a[2], a[3]] - 2*G[a[5], a[3], a[1], a[4], a[3]] + 
   2*G[a[5], a[3], a[2], a[1], a[3]] - 4*G[a[5], a[3], a[2], a[2], a[3]] + 
   2*G[a[5], a[3], a[2], a[4], a[3]] - 2*G[a[5], a[3], a[3], a[2], a[3]] + 
   2*G[a[5], a[3], a[3], a[4], a[3]] - 2*G[a[5], a[3], a[4], a[1], a[3]] + 
   4*G[a[5], a[3], a[4], a[2], a[3]] - 2*G[a[5], a[3], a[4], a[4], a[3]] - 
   2*G[a[5], a[3], a[5], a[2], a[3]] + 2*G[a[5], a[3], a[5], a[4], a[3]] + 
   2*G[a[5], a[3], a[6], a[1], a[3]] - 2*G[a[5], a[3], a[6], a[4], a[3]] - 
   G[a[5], a[4], a[1], a[3], a[3]] + 2*G[a[5], a[4], a[2], a[3], a[3]] - 
   G[a[5], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[4], a[3], a[2], a[3]] - 
   G[a[5], a[4], a[3], a[3], a[3]] - G[a[5], a[4], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[4], a[3], a[3]] - G[a[5], a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[5], a[3], a[2], a[3]] + 2*G[a[5], a[5], a[3], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[3], a[3]] + G[a[5], a[5], a[6], a[2], a[3]] - 
   G[a[5], a[5], a[6], a[4], a[3]] - 2*G[a[5], a[6], a[1], a[2], a[3]] + 
   G[a[5], a[6], a[1], a[3], a[3]] + G[a[5], a[6], a[1], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[1], a[3]] + 2*G[a[5], a[6], a[2], a[2], a[3]] - 
   G[a[5], a[6], a[2], a[4], a[3]] + 2*G[a[5], a[6], a[3], a[1], a[3]] + 
   2*G[a[5], a[6], a[3], a[2], a[3]] - 3*G[a[5], a[6], a[3], a[4], a[3]] + 
   G[a[5], a[6], a[4], a[1], a[3]] - 2*G[a[5], a[6], a[4], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] + 
   G[a[5], a[6], a[5], a[2], a[3]] - G[a[5], a[6], a[5], a[4], a[3]] - 
   2*G[a[5], a[6], a[6], a[1], a[3]] - G[a[5], a[6], a[6], a[2], a[3]] + 
   G[a[5], a[6], a[6], a[3], a[3]] + 2*G[a[5], a[6], a[6], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[2], a[3]] + G[a[6], a[1], a[1], a[4], a[3]] + 
   2*G[a[6], a[1], a[1], a[5], a[3]] - 2*G[a[6], a[1], a[2], a[1], a[3]] + 
   4*G[a[6], a[1], a[2], a[2], a[3]] - 2*G[a[6], a[1], a[2], a[3], a[3]] - 
   2*G[a[6], a[1], a[2], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[2], a[3]] + 
   G[a[6], a[1], a[3], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[5], a[3]] + 
   G[a[6], a[1], a[4], a[1], a[3]] - 2*G[a[6], a[1], a[4], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3], a[3]] + G[a[6], a[1], a[4], a[4], a[3]] - 
   2*G[a[6], a[1], a[5], a[3], a[3]] - 2*G[a[6], a[1], a[5], a[5], a[3]] - 
   3*G[a[6], a[1], a[6], a[5], a[3]] - G[a[6], a[2], a[1], a[1], a[3]] + 
   2*G[a[6], a[2], a[1], a[2], a[3]] - G[a[6], a[2], a[1], a[4], a[3]] + 
   2*G[a[6], a[2], a[2], a[1], a[3]] - G[a[6], a[2], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[1], a[2], a[3]] + G[a[6], a[3], a[1], a[4], a[3]] + 
   2*G[a[6], a[3], a[2], a[3], a[3]] + 4*G[a[6], a[3], a[3], a[2], a[3]] - 
   3*G[a[6], a[3], a[3], a[4], a[3]] + 2*G[a[6], a[3], a[3], a[7], a[3]] - 
   G[a[6], a[3], a[3], a[8], a[3]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[4], a[2], a[3]] - G[a[6], a[3], a[4], a[3], a[3]] + 
   G[a[6], a[3], a[4], a[4], a[3]] + 2*G[a[6], a[3], a[5], a[2], a[3]] - 
   2*G[a[6], a[3], a[5], a[4], a[3]] + 2*G[a[6], a[3], a[6], a[4], a[3]] + 
   2*G[a[6], a[3], a[7], a[3], a[3]] - 4*G[a[6], a[3], a[7], a[7], a[3]] + 
   2*G[a[6], a[3], a[7], a[8], a[3]] - G[a[6], a[3], a[8], a[3], a[3]] + 
   2*G[a[6], a[3], a[8], a[7], a[3]] - G[a[6], a[3], a[8], a[8], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[3]] - 2*G[a[6], a[4], a[1], a[2], a[3]] + 
   G[a[6], a[4], a[1], a[3], a[3]] + G[a[6], a[4], a[1], a[4], a[3]] - 
   2*G[a[6], a[4], a[2], a[1], a[3]] - 2*G[a[6], a[4], a[2], a[3], a[3]] + 
   G[a[6], a[4], a[3], a[1], a[3]] - 2*G[a[6], a[4], a[3], a[2], a[3]] + 
   G[a[6], a[4], a[3], a[3], a[3]] + G[a[6], a[4], a[3], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[1], a[3]] + G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[5], a[1], a[2], a[3]] + G[a[6], a[5], a[1], a[3], a[3]] - 
   G[a[6], a[5], a[1], a[4], a[3]] + G[a[6], a[5], a[2], a[1], a[3]] - 
   2*G[a[6], a[5], a[2], a[2], a[3]] + 2*G[a[6], a[5], a[2], a[3], a[3]] + 
   G[a[6], a[5], a[2], a[4], a[3]] + 2*G[a[6], a[5], a[3], a[1], a[3]] + 
   2*G[a[6], a[5], a[3], a[2], a[3]] - 2*G[a[6], a[5], a[3], a[4], a[3]] - 
   G[a[6], a[5], a[4], a[1], a[3]] + 2*G[a[6], a[5], a[4], a[2], a[3]] - 
   2*G[a[6], a[5], a[4], a[3], a[3]] - G[a[6], a[5], a[4], a[4], a[3]] - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] - 
   G[a[6], a[5], a[6], a[2], a[3]] + G[a[6], a[5], a[6], a[3], a[3]] - 
   8*G[a[6], a[6], a[1], a[5], a[3]] + G[a[6], a[6], a[2], a[1], a[3]] + 
   2*G[a[6], a[6], a[3], a[4], a[3]] + 3*G[a[6], a[6], a[3], a[5], a[3]] - 
   2*G[a[6], a[6], a[3], a[7], a[3]] + G[a[6], a[6], a[3], a[8], a[3]] - 
   2*G[a[6], a[6], a[4], a[2], a[3]] + 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[5], a[1], a[3]] + 
   G[a[6], a[6], a[5], a[2], a[3]] + 5*G[a[6], a[6], a[5], a[3], a[3]] - 
   G[a[6], a[6], a[5], a[4], a[3]] + 3*G[a[6], a[6], a[5], a[5], a[3]] + 
   2*G[a[6], a[6], a[6], a[2], a[3]] - G[a[6], a[6], a[6], a[4], a[3]] + 
   13*G[a[6], a[6], a[6], a[5], a[3]] + G[a[6], a[6], a[6], a[7], a[3]] - 
   G[a[6], a[6], a[6], a[8], a[3]] - G[a[6], a[6], a[7], a[3], a[3]] + 
   2*G[a[6], a[6], a[7], a[7], a[3]] - G[a[6], a[6], a[7], a[8], a[3]] + 
   G[a[6], a[6], a[8], a[3], a[3]] - 2*G[a[6], a[6], a[8], a[7], a[3]] + 
   G[a[6], a[6], a[8], a[8], a[3]] - 2*G[a[6], a[6], a[9], a[3], a[3]] + 
   G[a[6], a[6], a[9], a[7], a[3]] - G[a[6], a[6], a[9], a[8], a[3]] + 
   G[a[6], a[7], a[3], a[3], a[3]] - 2*G[a[6], a[7], a[3], a[7], a[3]] + 
   G[a[6], a[7], a[3], a[8], a[3]] - 2*G[a[6], a[7], a[7], a[3], a[3]] + 
   4*G[a[6], a[7], a[7], a[7], a[3]] - 2*G[a[6], a[7], a[7], a[8], a[3]] + 
   G[a[6], a[7], a[8], a[3], a[3]] - 2*G[a[6], a[7], a[8], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[8], a[3]] - G[a[6], a[8], a[3], a[3], a[3]] + 
   2*G[a[6], a[8], a[3], a[7], a[3]] - G[a[6], a[8], a[3], a[8], a[3]] + 
   2*G[a[6], a[8], a[7], a[3], a[3]] - 4*G[a[6], a[8], a[7], a[7], a[3]] + 
   2*G[a[6], a[8], a[7], a[8], a[3]] - G[a[6], a[8], a[8], a[3], a[3]] + 
   2*G[a[6], a[8], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[8], a[3]] - 
   2*G[a[6], a[9], a[3], a[7], a[3]] + G[a[6], a[9], a[3], a[8], a[3]] + 
   G[a[6], a[9], a[6], a[7], a[3]] - G[a[6], a[9], a[6], a[8], a[3]] - 
   G[a[6], a[9], a[7], a[3], a[3]] + 2*G[a[6], a[9], a[7], a[7], a[3]] - 
   G[a[6], a[9], a[7], a[8], a[3]] + G[a[6], a[9], a[8], a[3], a[3]] - 
   2*G[a[6], a[9], a[8], a[7], a[3]] + G[a[6], a[9], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[9], a[7], a[3]] - G[a[6], a[9], a[9], a[8], a[3]] + 
   2*G[a[9], a[6], a[3], a[7], a[3]] - G[a[9], a[6], a[3], a[8], a[3]] + 
   2*G[a[9], a[6], a[6], a[3], a[3]] - G[a[9], a[6], a[6], a[7], a[3]] + 
   G[a[9], a[6], a[6], a[8], a[3]] + G[a[9], a[6], a[7], a[3], a[3]] - 
   2*G[a[9], a[6], a[7], a[7], a[3]] + G[a[9], a[6], a[7], a[8], a[3]] - 
   G[a[9], a[6], a[8], a[3], a[3]] + 2*G[a[9], a[6], a[8], a[7], a[3]] - 
   G[a[9], a[6], a[8], a[8], a[3]] - G[a[9], a[6], a[9], a[7], a[3]] + 
   G[a[9], a[6], a[9], a[8], a[3]] - G[a[9], a[9], a[6], a[7], a[3]] + 
   G[a[9], a[9], a[6], a[8], a[3]] + 2*G[a[6], a[3], a[7], a[3]]*Log[4/3] - 
   G[a[6], a[3], a[8], a[3]]*Log[4/3] - G[a[6], a[6], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[7], a[3], a[3]]*Log[4/3] - 
   2*G[a[6], a[7], a[7], a[3]]*Log[4/3] + G[a[6], a[7], a[8], a[3]]*
    Log[4/3] - G[a[6], a[8], a[3], a[3]]*Log[4/3] - 
   G[a[6], a[8], a[8], a[3]]*Log[4/3] - G[a[6], a[9], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[9], a[8], a[3]]*Log[4/3] + G[a[9], a[6], a[7], a[3]]*Log[4/3] - 
   G[a[9], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[3], a[2], a[3]]*
    ((-2*I)*Pi - 4*Log[2]) + G[a[1], a[2], a[2], a[3]]*
    ((-4*I)*Pi - 4*Log[2]) + G[a[2], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[2], a[2], a[1], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[4], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[1], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[5], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[6], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[5], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((-I)*Pi - Log[2]) - 
   G[a[5], a[6], a[2], a[3]]*Log[2] + G[a[6], a[2], a[1], a[3]]*Log[2] + 
   2*G[a[6], a[6], a[2], a[3]]*Log[2] + Log[2]^4/24 + 
   G[a[2], a[1], a[1], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[4], a[3]]*
    (I*Pi + Log[2]) + G[a[2], a[4], a[1], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[1], a[4], a[3]]*(I*Pi + Log[2]) + G[a[5], a[4], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[4], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[5], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[3], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[2], a[3], a[1], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*(I*Pi + 2*Log[2]) + G[a[5], a[6], a[4], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[6], a[3], a[4], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((2*I)*Pi + 3*Log[2]) + 
   G[a[1], a[2], a[3], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[3], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[2], a[3]]*(Pi^2 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (4*I)*Pi*Log[2] - 5*Log[2]^2) + 
   G[a[5], a[4], a[3]]*((2*Pi^2)/3 - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[2], a[1], a[3]]*(Pi^2/3 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[5], a[2], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[4], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[1], a[4], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[1], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   (I/6)*Pi*Log[9/8]*Log[3]^2 - (7*Log[3]^4)/24 + 
   G[a[6], a[8], a[7], a[3]]*(-4*Log[3/2] + 2*Log[3]) + 
   G[a[1], a[3], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[1], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[1], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[3], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[5], a[2], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[1], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   Log[2]^3*(((-13*I)/6)*Pi - (11*Log[3])/6 - (7*Log[6])/6) + 
   (7*Log[6]^4)/24 + Log[4/3]*((-3*Pi^2*Log[3])/8 - (I/2)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[7], a[3]]*((3*Log[2]^2)/2 + Log[3]^2 - Log[6]^2/2) + 
   G[a[6], a[8], a[3]]*((-3*Log[2]^2)/2 - Log[3]^2 + Log[6]^2/2) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi - Log[8]) + 
   (-1/72*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/24)*Log[8] + 
   Log[6]^3*(((-2*I)/3)*Pi - Log[16]/24) + 
   Log[3]^3*((-1/3*I)*Pi + Log[16]/24) + G[a[6], a[6], a[4], a[3]]*
    ((-2*I)*Pi - Log[32]) - (Pi^2*Log[9/2]*Log[64])/72 + 
   (Pi^2*Log[64]^2)/72 + Log[6]^2*((5*Pi^2)/24 + (I/12)*Pi*Log[64]) + 
   Log[3]^2*((5*Pi^2)/24 - (I/12)*Pi*Log[64] + (I/3)*Pi*Log[72]) + 
   Log[3]*((I/12)*Pi^3 - (Pi^2*Log[12])/12 - (Pi^2*Log[36])/12 + 
     (Pi^2*Log[108])/24) - (Pi^2*Log[48]*Log[729])/72 - 
   (Pi^2*Log[3/2]*Log[972])/12 + Log[2]^2*((23*Pi^2)/8 - Log[3]^2/4 + 
     (9*Log[6]^2)/4 + (I/12)*Pi*Log[4398046511104]) + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/12 - 
   4*PolyLog[4, 1/2] + Log[2]*(-1/24*(Pi^2*Log[9/8]) + (Pi^2*Log[27/16])/12 + 
     ((25*Pi^2)/12 + (I/2)*Pi*Log[8/3])*Log[3] + ((3*I)/2)*Pi*Log[3]^2 - 
     2*Pi^2*Log[4] - (2*Pi^2*Log[6])/3 + I*Pi*Log[6]^2 - Log[6]^3 + 
     (Pi^2*Log[8])/3 - (I/2)*Pi*Log[9]*Log[12] + (Pi^2*Log[64/3])/6 + 
     (Pi^2*Log[54])/12 + (Pi^2*Log[162])/8 - (57*Zeta[3])/4) + 
   Log[64]*(-1/72*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/72 - 
     (Pi^2*Log[4608])/72 + Zeta[3]/6) + 
   Log[6]*(-1/24*(Pi^2*Log[24]) - (Pi^2*Log[64])/72 + (5*Zeta[3])/8) + 
   ((9*I)/4)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/24 + 
   Log[4]*((I/12)*Pi^3 - (Pi^2*Log[27])/72 + 2*Zeta[3])}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T3/boundAnNum.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 2.7971194024764366526`19.446711005781548 - 
   7.9741695891681157442`19.901685467701686*I, 
  14.4509743181527334`17.15989712921938 - 
   10.807226124357580904`19.033714238497865*I}, 
 {0.5, -1.3862943611198906189`19.14185545670912 + 
   3.1415926535897932385`19.497149872694134*I, 
  -4.2466906950080434385`19.628050630582624 - 
   4.3551721806072042614`19.639005329403254*I, 
  4.327932786153298663`18.636280507452167 - 
   8.283674038118286053`18.918223001106043*I, 
  10.548753089322245354`19.023201127081016 - 
   4.4435098141807607168`19.647726143712088*I}, 
 {1.5, -2.7725887222397812377`19.4428854523731, 
  -3.4242236615839302246`19.534562123943008, 
  -4.239485048241097344`18.62731310793964, 
  -4.6891770991748610875`19.671096635328308 + 
   2.1611116559929453591`19.33467720572124*^-16*I}, 
 {0, 0, -3.691653437426756516`18.56722092386045 - 
   8.2746905081321366566`19.91775175916993*I, 
  3.8183650896122449526`19.581877450727017 - 
   15.610144936808980477`19.19340693541118*I, 
  15.123274135839067663`19.179645824577516 - 
   11.832854630207808898`19.07308952912435*I}, 
 {0, 0, -1.792154743807467695`18.253375506152125, 
  -2.2373330371684706213`19.34973063561166, 
  -5.674808954125972794`18.753951245324988 + 
   1.977042661527317335399999999999999999999999`19.296016040818984*^-16*I}, 
 {0, 0, 3.5843094876149353902`19.554405501816102, 
  4.4746660743369412396`19.65076063127564, 
  11.349617908251945598`19.05498124098897 + 
   1.710871028182125996899999999999999999999999`19.233217272042587*^-16*I}, 
 {0, 1.3862943611198906189`19.14185545670912, 
  0.01756336509390325892`18.24460772920677, 
  1.3683082124203303752`19.136183933551354, 
  -0.3478373916800911725`18.541376265784795}, 
 {-1., 1.3862943611198906189`19.14185545670912, 
  -0.13843899441228963104`19.14125843602241, 
  2.1086508993814398814`19.324004685466473, 
  -0.072529685304195223795`19.86051579312495}, 
 {0, 1.3862943611198906189`19.14185545670912, 
  0.017563365093903259069`19.24460772920677, 
  1.3683082124203303758`19.136183933551354, 
  -0.34783739168009117064`19.541376265784795}, 
 {0.5, 0, 0.41123351671205660916`19.614088503676662, 
  -0.20034281719326571425`19.301773776470498, 
  0.30440340948125761643`19.48344951245663}}


==> anc/boundary/T3/bound_Num_T3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 2.7971194024764366562300918171699721695594133460990943681076465406\
43996909484159367348690593894181210765811357000766126311519410628951445`115.9\
1598476623797 - 7.97416958916811574269580183797167429178309660837069040649434\
9376138608737389841338024076502135810133434091433772799231835521916819181556`\
115.37095922815809*I, 14.4509743181527334592357489832181990037501351540843940\
20174073010792973977163471024327739842478456915218490374320739188090500040358\
268679`115.58777820451756 - 10.8072261243575811048036341001801499427544299610\
46035688905163584049567288724234916611545294077392185860840645417412765210582\
159293277536`115.46159531379604*I}, 
 {1/2, -1.3862943611198906188344642429163531361510002687205105082413600189867\
87243939389431211726653992837375084002962041141371467371040471516261114065341\
5032701519238614551416567428706862165470946619122003567122117061442`200. + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
28620899862803482534211706798214808651328230664709384460955058223172535940812\
84811174502841027019385211055596446229489549303819644288109756659334461284756\
48231`216.34851730264546*I, -4.2466906950080434381031467696159345726488503231\
47311794040886825642866484972665388076315323548387181159153805463834604041056\
536886029245`115.72496064359069 - 4.35517218060720426100137779647522789467716\
74007385725886515905063886170983534839728606579232213260501152282681867138811\
95859650504180766`115.8608540790196*I, 4.327932786153298659097480870879580277\
03742523301617672026398761153697754892485386313750040311930406716915504345736\
4779469461680359664642`114.97352267577057 - 8.2836740381182860511700477130847\
67316023047310523503875391807946124367902810845115580477637842882991484865024\
692938962832854961247961749`115.66295049600274*I, 
  10.548753089322245331099388357306132169931007653474802547612137062915725706\
11541512831356390708453504091871064985466626313078683443758787`114.8752784028\
516 - 4.443509814180760717629856409842365832921462650624893397825532185927639\
830327167349547401512852225733099171530985621103001779104638961903`115.287231\
14476762*I}, {1.5`100., -3.46573590279972654708616060729088284037750067180127\
62706034000474669681098484735780293166349820934377100074051997168`100.0202775\
7731891 + 3.14159265358979323846264338327950288419716939937510582097494459230\
78164062862089986280348253421170679821480865132823`99.97763198463188*I, 
  6.7222587283300076611635467522438638549775859398682619609721399703868361312\
842773068084366836359936617437323391131844`100.07441061033555 - 
   4.355172180607204261001377796475227894677167400738572588651590506388617098\
3534839728606579232213260501152282684899227`99.8859007160261*I, 
  23.118097763917744860620169713307048624232432679599672684174528563689572416\
3041782280417054186072543829048228158678462`100.10410673860372 + 
   11.28469462991590218214732798305437554609041573974216398672595973012492839\
09459778752765191229679183941303499547855224`99.79264445394278*I, 
  17.414978922340708216390408850728803072754008099543874315853947923053457220\
9349560623106383430852847368180833424080731`99.92909823477429 + 
   23.18389133635452043857986207186419363667763783975362349973741864494315990\
30949940991040668527149380579207889617828567`100.0533616141937*I}, 
 {1.5`300., -2.77258872223978123766892848583270627230200053744102101648272003\
79735744878787788624234533079856747501680059240822827429347420809430325222281\
30683006540303847722910283313485740761228154495566693884493400461457991820956\
48190069072629972826062209893655810353180181202838130546657061641695663125980\
8174961721542003207776682566686074`300., 
  -3.424223661583930219866939186292921978039375372543912575173107710957862749\
77106495115950087323850782850715164598216027978377284157933320129807886339605\
19382363463945962496428492185560776398805457181126425392751162244241141121759\
87929756183592511208433578074865526766225169539498297188931121883531972499779\
48019041244994688195062`300.150514997832 + 0``299.615952873889*I, 
  -4.239485048241097345569926827444875203418619290126002752790848691579398658\
30997685910303421631215941701458902600474822065091214717694870455675260004123\
63089909341186107549071566780896916261309666312757818044309027999999999999999\
99998`211.0252531166117, -4.6891770991748610815348502994769848456800023786535\
78444286994581827574535356585955565602055258698664312970198915220659665273215\
78696677317250353457957394133802109332764745983266824770691867203865978248242\
8330542479999999999999999997`212.06903664400033}, 
 {1/2, -0.6931471805599453094172321214581765680755001343602552541206800094933\
93621969694715605863326996418687542001481020570685733685520235758130557032670\
75163507596193072757082837143519057232931053040722683113554844691103141361392\
30497976858971863629182580935133553260598939052846120397807776393036396361836\
35897681868290530393472074546037147795082796798443041273757805951593755085399\
59406705463767545940787981960459446139815525381863298418943903498150644791023\
21989769392742368681604169657673375814959401726371901587177076792457`499.5228\
7874528037 + 8.799829483109733653869013`4.272101411621911*^-496*I, 
  5.3460357172567359185353492915995818649615871789220949226405642454525242788\
104028399592939270142157922380140366257061`99.9344559407562 - 
   4.355172180607204261001377796475227894677167400738572588651590506388617098\
3534839728606579232213260501152282681865579`99.84542941417597*I, 
  16.031367810889557706307806230137106280984242250883995813909065734556493781\
0542935340115255596952875636461210271445315`99.59662800728854 + 
   2.761350397173092522177123979128011846190515759575740312010977438626624828\
9764184803748638950199439197380670310299396`98.83277894819774*I, 
  19.473496731677343860439456906598359230820929877351543654028685132150976023\
5488379183650894690867080388282371272020746`99.14810518562571 + 
   9.738797154952611380797499572529885686400007635187501139596728679822975990\
6717667818291500666958940587542588569229021`98.84716656381404*I}, 
 {0, 0, -3.691653437426756515786223855978711742807024239572440526043702403085\
3855550293293381559732609015201218530569905431019`115.56722092386045 - 
   8.274690508132136656268654165387249268959578213103418163129631946062422833\
293425574363830438048456482267481537090176500000000000000000001`115.917751759\
16993*I, 3.818365089612244946212890100138654176085178528830107400472591587790\
0849395374496418213812900997383336388356070444806`115.58187745072702 - 
   15.61014493680898046413798736817762406196986266550400555326770472989487588\
8567824343796553320251432620459731390092468999999999999999999999`115.19340693\
541119*I, 15.1232741358390675949313110897029474296096970992587937780312409972\
41412301104965915793205368190285046277732956310379000000000000000000001`115.1\
7964582457752 - 11.8328546302078101528362108115683881715399553691829370437440\
086943628441515694935461434643303040922368914921210817615`116.07308952912436*
    I}, {0, 0, -5.15460537474809937696970927486183209679295923155265971292975\
62830766483940966253323742480402997736301903499313460066503667285080027484054\
65587244398276889293079186978004488156843174284016638123553856066178374061409\
67142297516630037804831168632230955084972817987404563212332851684527500097830\
40672034574092798990861076396302922256195777600490927781055236041670268469582\
48449838679230700957281107920522455900830046142841849737325849673988752642314\
658082142146673756953790257815659422277153667718185146440037462743055580578`5\
00.092282057602 - 2.858705326994963719399194412305003217170083522427808395020\
26597730050061164666281935276804008855950749615911325222217434467452801334615\
29039602432813296082627204744275025637043881517810158005839863976629288914127\
03665992009829226952341166508872227963890910154788230262646637851077583218977\
04330065656179772526323984228941649339372835109520782479245653210849783090701\
67122084596611830823918662846170233397448480094433807534694496197519030162568\
64539044345201916019148437535356389886168223778946537695603945339483754918275\
8`500.*I, -4.4968514327148582668467122066722002240817408155702654241260049239\
93697342406265784697737455443998231359963761374054578522301950201025638777340\
10629678649266897338224185353530145760328137059255648130039679625655779798776\
60467381230415850611519457729838219616390349314329425779123629585262100082337\
23545265454311899716106231137438426215570810235560172848229306083812183979688\
53226815715198126037499181450833622443544847008170750527526678896177822291344\
00092383742016255105925692650686497686678059354370451475687494115471788`500. \
- 5.4045249942869960521775703788457578273641592148101070994851325146182023723\
91602367203322352069624245087666294374779657784128878021067272527893054399851\
16939059983014675835130416249073893377919278692567606352282014872188085911009\
91825997936316258268499739959019418010060590067331224546385385200476948991796\
38732673767269685759367552494772083842766768158281821513892921350914356426846\
47624350009093761864600042543051783428510287819961676843767202313067453014274\
47615368694093070850952493519336827158749208053183158360539622`500.0362747480\
3113*I, -8.550063494534995470497419016467769482812101710067719832010980680880\
94806743145248267477448043260699217548720983166543601268581774173691029267189\
96220801412776685893512881834077858568805433064797993977336305199916567027681\
64777951922398882644265758335660839953682459284986483942162796023699158721943\
26600705800426650836641804407888389667968612021811275561142554485853822491937\
93140941523831985124250030465927614097720542258707028495968082569985759193582\
137409712830049963306382182265591187754129963062552365723656252096608`500.105\
05937537044 - 4.1258185359465742503225826531367678531362034925983752777706259\
70316176192368394657462380014233277633421521668865937332604440509906376754190\
78453542469312619603247269464949337494613495372560588108202547304217390830623\
43163033328581776988928000046492230393741866330818643328382762237416773142349\
70281935577594223326581153243638232222054242188193533202805394307439479094813\
52346293669158497766510251338664900970868275006982510446345907713271714502004\
46340602378568399815514984125615415103188279756673980655616434019765528148`50\
0.*I}, {0, 0, -1.792154743807467694774843442911958315220770039507688431787057\
8480589899993577423127113359488046585020600192901226502`115.25337550615212, 
  -2.237333037168470618401900885785505162127767356348183399466640739487199919\
2817345793026315689675027480868584257175444`115.34973063561166, 
  -5.674808954125972786887127545487698970515639503075718499691295961866298326\
0489828143428166463616598843695590720083287`115.753951245325}, 
 {0, 0, 3.5843094876149353895496868858239166304415400790153768635741156961179\
79998715484625422671897609317004120038580245300399999999999999999999`115.2533\
7550615212, 4.474666074336941236803801771571010324255534712696366798933281478\
9743998385634691586052631379350054961737168514350888`115.34973063561166, 11.3\
49617908251945573774255090975397941031279006151436999382591923732596652097965\
6286856332927233197687391181440166574`115.753951245325}, 
 {0, 0, -0.675246356464871959933779307057079468607654812302509224816279495996\
02120624705899803910740212497955589598718832125515487908574070391495854481293\
15589230866033931130926809040270958736022715201226865782008475307147964905837\
64099329522828859698230006821597308547306665003369831949330221737323197580645\
96453212943218597359685557248512997158076210125367758088581134697476549378586\
49634443084187431685695398556998644106711472252275667266792046108285692280094\
3720586362643762091836556674303889139709351961015683579489272130019`500. - 
   3.451392295223202661433820583818085645152190031025692849804372604444667384\
40006472251578627763042547783816343061195989927343249322285996986589789212221\
33632790318042058101227577685519274906269326832721172932425715719996824632971\
46662354419102431991699257033582737200105440533565724039766132768119267551103\
88873962412018113471247106676206518760414825025518252107853645037564556815569\
46421845624936073114276215840499463375037010984292743195413623508437068901223\
231647894587721049399312704483337366580811747194211225495670076`500.142358418\
7078*I, 6.4301580618675185642664606943604052192100096484363256522412490945891\
72976398113570948814152590706907129935455579852506041953564312512429845993681\
42742773097394612294741324035510844255107262229520198316277744021827430368843\
29444191479736717970261996179193070489145895460143209951416097946483559375442\
02818069015265067940392584362378925461328258908496648266310069435129370774928\
21993351979162374505704244297374248922473978155829906757150465842192901326756\
39484950708081229980293322890761144349534819264976416163273394069056`500.0098\
435080302 - 6.138568979939954468411877557845977349047762732592023446611486336\
93392775379491358938634067447548626723045016424835749371034854588006186953714\
19683661772512279015403759208830354337325436701891560911818805797602458997066\
52396937639999873817759331494578069264163984491326691513437417660175859868129\
09636705955633378425401726846364984251520348626928881650314143076239603088332\
62330654187998940419319037208580726537915189498384319448364573688312856367340\
308196821812826350059719070265046285228741602824894770269420176079481178`500.*
    I, 14.0760623920518547185077554983287084331603747748553882548066903842267\
61611209911186030310100638378271852067897801657708093256168363990355143983692\
98474903316804393027803390469452829861347027243489862728860627030287256794138\
07770192117929220826984362570288005041480993491389259048869004186066960592094\
11222150817338717871347561088765477587979131780235670933242437270185479829211\
47825177692878116208488764275901169087299821970903125707480151941896852087421\
24967269812829604741292606907333643787742655796305541596883179533879`500.1336\
478862457 - 4.000483907937926290154057502065713971050074793464842892588131319\
83127857963512991311911846329507109506998826336390986462950883210687776320106\
62699686777302366987577328675921753808335553720268480577911686238856886911486\
14694469943670376356256496038654404108493555228107734836226746249273163656722\
10570932665717717349782316871119309680324736964605057610257744326488729955344\
63542901432983901165597419609617681105679284864756765604812034664712214006078\
620338215070590888448876647731244101814051520594963418559750815411643236`500.*
    I}, {0, 0, 3.723094582033339580820831453899541854718241834363356970486373\
83824470503528544769998113164436580487210045255528389618626095663515841857498\
43992587879029920933142874717959356822915307161935801540246743993973637696917\
01107319025891017846271655706712423364848214380820722800970765435100099249963\
82334958842476257384525910091984561621699078686875722242464398453891967752739\
80421657096788034229393596048032392197395513778941953393291942253492727407158\
451669321555408192246181900852583427234034091028649781787746185680700074489`5\
00. + 5.056198322111862681989357652024177180263700807753342734379331896554772\
96087664202601106010305929790585726072859453465818140035223583954738507522849\
96173025593238639808498906548930463274992438095617781216684699714662165998764\
24614563512599453575943305666142029466297931135925231279921358949010242107144\
85889361331249851947533559072134204056286487111038812700533524434891591620000\
16612268433985537223832933483222524509519755202743323359569554938609630754288\
14419761102157027900136120407505045168723734446634882988477940236`500.0564445\
73752*I, -5.35017801238251864817271879928323896480968026712532090646633648697\
70995085184641329401504403965163554514409760040681445252706046419921843886080\
89829823664586045853573721331152284982593115532168779324229557284848300012550\
62328693778732642547758004877758020394587389743615785084788786861215139065755\
52511927448317321087244452735422419846161640958115853230437054841234231322761\
09491592881932812884530354221546087236805481440930716705697537996384848983493\
153785866133241234212609251666194114540020707140162972471578843743997`500.016\
59696164484 + 4.9408311023015074966464987819379004483285702013696275381385074\
65250993470603092762795700281771255415913189575800828852271514976415048086315\
64207717448160893286526527745544748940085790818032887304043928847153901792016\
81632013507898668309694933465917020899359485981096646910049509941981309810692\
11023647012907382135879392535945685625513045719544410044722416268554193045306\
03949176057959736435856223277188899245654289172643610933636614750505457911716\
28080995206737018597099814367501570447240502153635015339352017483851070316`50\
0.*I, -2.15096949299714848741492395129216659596753708914499019698468768073460\
82411313642018675710456701238848965102744877948065587547162767133987390156838\
32631450719490651061573039245740600146084274896385588033097849446976594677623\
02638185623050506105831476590277975207012616940744892762466634187621627671952\
82322780769079052028277176007251043124363949597654778681155040851363021886993\
86724412134014180708195886798023217027041648862482413289604846930216058196625\
4402661137937361922594646147610606606365093578771221868609765767189`500.13730\
788268305 + 0.538639379740989825855019948894790227180507284147101583682044017\
14811773318511533082493214509060391200989992451340197895991890618353784485408\
07013057675326283097311101509370332119508587055413954227638732206699331605597\
65351349187242243674711964620199696716498590041256851941793861524768506218988\
43708034662686605054402706416088971371806159149213431586087717069678792699769\
80863512162943663193041548169861072278794322694374479120140039060121060182658\
113073230736609837654695013838167557467338107404440062644885348006976906`500.*
    I}, {0, 0.693147180559945309417232121458176568075500134360255254120680009\
49339362196969471560586332699641868754200148102057068573368552023575813055703\
26707516350759619307275708283714354961747991574089724849411475294240592669822\
07116649020024792616714933946495264216830851685432270090438274235721757924262\
91448123903878820485689608920305839830006735624774070880420072262054408567743\
96090615080786531893774237867275576816692223121098529360777610697952853000381\
528848109839457396038417330237428694082523299173525748285354254834835647`500. \
- 3.1415926535897932384626433832795028841971693993751058209749445923078164062\
86208998628034825342117067982148086513282306647093844609550582231725359408128\
48111745028410270193852110555964462294895493038196442881097566593344612847564\
82337867831652712019091456485669234603486104543266482133936072602491412737245\
87006606315588174881520920962829254091715364367892590360011330530548820466521\
38414695194151160943305727036575959195309218611738193261179310511854807446237\
99627495673518857527248912279381830116456694842576741205028779`500.1401934910\
426*I, 7.06897096385805879776119399984638150575654174213693737699464751723035\
07635091108989290888375298869796913188088294713453842287372127984056126237478\
49306668603538567846198134947063748740252462976932111653530326678215918251868\
74490379309715373841120399368357159289171771224189307986601531692779497151776\
66815611911235511027887839767676257003949986048679808768315343290289266406413\
68561279742724525868649119582571444676757860188103884682937424834785956946006\
3109387087309812926502159550169752423786191841919578233173058481954`500.14699\
41950159 + 0.9037798853840015995675572126571422495249773697128797388472179019\
43949713953419250344871645590900572277064837574753966282720607915060848978976\
00889476416494266147539153349454989498225954870171683923498623799235428826137\
09104198365499483380634109233977792006538617507539125849612612159743573023012\
81771392426968299354167383976209737778598492497450159919361261497291183586802\
07332871146192262651859834501299430622090533076178386146513934885157100265901\
81686478919613676287939952533781749130033893546734120296209779383674592`500.*
    I, 1.70388806767524637175575326667125175859614094088898425304211628194039\
89713812765248990110230913472158995310385162298836717519560704229483894600548\
08320281287880809560218671044030268787018193621020879494901056052251135215641\
80839833418866671368198213644735698471529906939861221486934113899968624255811\
43395875713111697928339120044306452325697173977540683591224897194764367797768\
22353346144063967544880555317785691401356060809304909306811711121281235816039\
4159916930584679361772799176091015367739754962122061857452658873745`500. + 
   7.621568534841203738551776537058628014447294151291156591800486989720460913\
13762481510971406028106581552102091739254131502457657073072371225654780097212\
78952581345651971163838871761914396564985039468735645518699289686617166954947\
00998878987671285057711620782591233024731646768918142577479704252348969755409\
81403870151616318272869928664758591303052520102386004087281155326684370149859\
95513401205478830541342675927614715817229601586120931884989088191063483527555\
435313199170625427409777547115168166380457946306553108070035788`500.139924552\
23814*I, -3.94939134093803824058314862204349893299718240621059696452522793779\
97321149825255963652284676463343399976677509731486432505848997041112369431498\
28591764108062021755090707169800510743444103105328933282484591679570929835704\
08546002323445412156325334460079514753652392431592429059965831067634058898792\
93100547781230315169315635407098404350463603328147645374489566088418839720545\
35096627403960015896767632663318970480168713073561521204828173339622032325531\
7731049493917841101023988544287305650522213243474270750106749232678247`500. + 
   6.594016118168054121515274985951835611081370180046697497335064808842330757\
32264201585218941364589804636935457407826734591739224686433810561304054021376\
75845711451217534330343920925308731384562557386918424131417684935582611121660\
86177100044436635357620871483308731907929525059670784822932109678741467182521\
48177988272872585119811604313914504095339104313269945622458058170913106426805\
89610105903104218577016710362132009655123218703655995371176584096929511656286\
761738795567980463422639990184058903173375472859026648604704707`500.083949388\
09545*I}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {0, 1.38629436111989061883446424291635313615100026872051050824136001\
89867872439393894312117266539928373750840029620411413714673710404715162611140\
65341503270151923861455141656742870686216547094661912200356712211706144146046\
83414394458548875956066306515668080262740569780571763821168380166656076991453\
08183262021279215182148439004715496505779522097945113596769795080767215842228\
68624272404299562293195117297429289769482371904301892216080665682285607991309\
6290565421241159947735871599156421973361607364779920765146709171556973307`500. \
- 3.1415926535897932384626433832795028841971693993751058209749445923078164062\
86208998628034825342117067982148086513282306647093844609550582231725359408128\
48111745028410270193852110555964462294895493038196442881097566593344612847564\
82337867831652712019091456485669234603486104543266482133936072602491412737245\
87006606315588174881520920962829254091715364367892590360011330530548820466521\
38414695194151160943305727036575959195309218611738193261179310511854807446237\
99627495673518857527248912279381830107656865359467007551159759`500.1118818813\
6254*I, 6.1640731841499222924225211598478408348958359443078297342980764702286\
50786406703405809891702566597694808745229127298053984323422607696099566960798\
52423789757721289915269985323881931040988264031138734555501553471046133297490\
72841642881616833719684374597646346853204406637034904035572863055862716632996\
12523047039874731647394035834877516038834424853833066558271713538763388953537\
01440153257980578294382537470052704009279152142290072401631111384844234501519\
78574779037503987694933444101010792629804299313962289793205174019298`500.0851\
185588005 + 3.654146039102545840013397940926278609090633993723802442923849116\
22246123583032591971025574338335419437319580777895531127941309914082205057119\
07489002409299254124874569964086756759867621339596754037337079854747279396791\
77505276174591199601190111715963284697456349518287207731908977478818144479728\
18764346622943621432923857654466894385869720209722011081144467094067587124265\
37192631886476076538676103780261835727233942716662868680166860780216353674055\
14394566191225902845599039221231490031854527310322413956961819435203751`500.*
    I, -3.5628519128329854801583764624648650686065656168661265300223556685761\
34115172251032346268160065009310986305803705176602433493053696247152519823205\
64306011408481624347392902808921240042574405934365919394139621070425200566767\
48834497304171479778222340730470982111749936727793436419306863566791762960183\
94383463282092505658034979978587017650698672490570094955898776804461724061506\
65276649784900110645105656213299700260006583318916661197662487935044029755495\
36023954787453125084945893664441214828144800489250923249302737331925`500. + 
   5.626407707809781362702859115429110496212479906421634054828598429038433593\
09168645456098746573390254126701089120747514363141048797653784696234506061300\
84260988680078556818211498060797380512397796726322116420833165996700822096005\
61750267952018325464846406881976864538389000334553877942879673272442570631032\
55203177164226067004940627205544677210578855753864286975774082828001041635561\
08681908326598367870379608284719409366736724241133619263735730781627625873369\
080055625472079033917175585269154770644328026233691736096326689`500.077297537\
0527*I, -3.351268969919107044158899097281654538887579199164288601328648569448\
17700111114159018097244399353292870629748910451585853294426494078348170302773\
44298680022120536258328265706382524518023010109179349307024761615071583184357\
55807255640535066576382936701479200154374995963828463071855599828794376066127\
42684168770981031377173754978341956984085633103939180954571465025651518606047\
28580976185380697172804798564737021394571640077765551994399291374573430826603\
984863559653551632953736023083725497190039680559520843056207523424441`500.143\
2244019404 + 0.61925445221027122809823059488986667884667631406024623934804079\
80797154811332878907183845830607561166642001094331349755540227750110531875503\
95897526078508387200695201552896651126571421004372800273805742047717099958041\
69709221405941518494116950846686654526596401137155331397767540281310368142223\
71634580826821409508335820162752186687765620714657485530260222084036646564377\
45724962552138116690176846765540633245856307251825666009042286233132098478754\
7016569994078786187966612551894927860678602552569706529925796062781441134`500.\
*I}, {-1, 2*Log[2], (Pi^2 - 6*Log[4]^2)/12, 
  (-(Pi^2*Log[2]) + 8*Log[2]^3 + 14*Zeta[3])/6, 
  -2*((-47*Pi^4)/2880 - (Pi^2*Log[2]^2)/12 + (Log[2]*(Log[2]^3 + 7*Zeta[3]))/
     3)}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {1/2, 0, Pi^2/24, PolyGamma[2, 1]/12, Pi^4/320}}


==> anc/boundary/T3/boundary_work_T3_Analytic.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


<<PolyLogTools`


(*Loading analytic expressions for boundary values of topology T3*)


Do[
f[ToExpression[i]]=Get["f"<>i<>".m"];
,{i,{"1","2","4","6","8","9","13","15","16","17"}}]


(* ::Section:: *)
(*Boundary Evaluation*)


(* ::Subsection:: *)
(*Direct Integration*)


(*The Prec variable sets the precision of the evaluation of the boundaries*)


Prec=16;


(*Evaluate numerically the boundaries with Ginac*)


Do[
b[i]=Table[Ginsh[f[i][[1]][[k]]/.f[i][[2]],{},PrecisionGoal->Prec],{k,5}];
,{i,{1,2,4,6,8,9,13,15,16,17}}]


boundAnNum={b[1],b[2],b[4],b[6],b[8],b[9],b[13],b[15],b[16],b[17]};


(*Store numerical evaluation of the analytically computed boundary values*)


Export["boundAnNum.m",boundAnNum];


==> anc/boundary/T3/boundary_work_T3_diffexp.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


Get[PathTo<>"DiffExp.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../Permutation.m"];


(*Loading numerical evaluation of analytically computed boundary values*)


boundAnNum=Import["boundAnNum.m"];


(* ::Subsection:: *)
(*T1*)


(*Loading polynomial set for the analytic continuation of topology T1*)


AC=Get["../../MIs_Evaluation/T1/Analytic_Continuation_T1.m"];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T1/DEQs_T1/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Loading numerical boundary values*)


boundary=Get["../T1/bound_Num_T1.m"];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*Generate the point "pointP6" in which the boundary are computed for permutation P6 of topology T1*)


inv0=InvariantsPermutations[[1,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


(*Transport the values of the boundary conditions from the point "point" to "pointP6"*)


ResultsP6=TransportTo[DiffExpBC,pointP6];


(*The boundary values for the MIs f3,f7,f12 and f14 in topology T3 are obtained from the values of the MIs f4,f8,f11 and f14 in permutation P6 of topology T1*)


b[3]=ResultsP6[[2]][[4]];
b[7]=ResultsP6[[2]][[8]];
b[12]=ResultsP6[[2]][[11]];
b[14]=ResultsP6[[2]][[14]];


(* ::Subsection:: *)
(*T2*)


(*Loading polynomial set for the analytic continuation of topology T2*)


AC=Get["../../MIs_Evaluation/T2/Analytic_Continuation_T2.m"];


OneLoopConfiguration={
Variables->{d12,d23,d34,d45,d15,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T2/DEQs_T2/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Loading numerical boundary values*)


boundary=Get["../T2/bound_Num_T2.m"];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*Generate the point "pointP2" in which the boundary are computed for permutation P2 of topology T2*)


inv0=InvariantsPermutations[[2,2]]/.mmp[p4,p3]->d34/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP2=Inner[Rule,inv1,inv2,List]


(*In order to avoid singularities along the integration path we first transport the boundary values to a different point, "pointP2AUX"*)


pointP2AUX={d12->-2,d23->-2,d34->5,d45->-2,d15->2,mt2->1};


ResultsP2AUX=TransportTo[DiffExpBC,pointP2AUX];


(*Transport the values of the boundary conditions to the point "pointP2"*)


ResultsP2=TransportTo[ResultsP2AUX,pointP2];


(*The boundary values for the MI f11 in topology T3 is obtained from the values of the MIs f15 in permutation P2 of topology T2*)


b[11]=-ResultsP2[[2]][[15]];


(*Generate the point "pointP6" in which the boundary are computed for permutation P6 of topology T6*)


inv0=InvariantsPermutations[[2,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


(*In order to avoid singularities along the integration path we first transport the boundary values to a different point, "pointP6AUX"*)


pointP6AUX={d12->-2,d23->1,d34->4,d45->-2,d15->2,mt2->1};


ResultsP6AUX=TransportTo[DiffExpBC,pointP6AUX];


(*Transport the values of the boundary conditions to the point "pointP6"*)


ResultsP6=TransportTo[ResultsP6AUX,pointP6];


(*The boundary values for the MI f10 in topology T3 is obtained from the values of the MIs f9 in permutation P6 of topology T2*)


b[10]=ResultsP6[[2]][[9]];


(* ::Subsection:: *)
(*T3*)


(*Loading polynomial set for the analytic continuation of topology T3*)


AC=Get["../../MIs_Evaluation/T3/Analytic_Continuation_T3.m"][[1]];


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T3/DEQs_T3/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


boundary=Get["bound_Num_T3.m"];


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


DiffExpBC=PrepareBoundaryConditions[boundary,point];


inv0=InvariantsPermutations[[3,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


ResultsP6=TransportTo[DiffExpBC,pointP6];


b[5]=ResultsP6[[2]][[2]];


(* ::Subsection:: *)
(*Export*)


(*Create complete list of new boundary values for topology T3*)


listT3Prec={boundAnNum[[1]],boundAnNum[[2]],b[3],boundAnNum[[3]],b[5],boundAnNum[[4]],b[7],boundAnNum[[5]],boundAnNum[[6]],b[10],b[11],b[12],boundAnNum[[7]],b[14],boundAnNum[[8]],boundAnNum[[9]],boundAnNum[[10]]};


(*Loading boundary values evaluated with 100 digits accuracy*)


boundOG=Get["bound_Num_T3.m"];


(*Comparison between the new evaluation and the 100 digits one*)


Chop[listT3Prec-boundOG,10^(-4)]


Export["listT3Prec.m",listT3Prec];


==> anc/boundary/T3/f1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, -1/6*(Pi^2*G[a[8], a[2]]) - (Pi^2*G[a[9], a[2]])/2 + 
   (Pi^2*G[a[10], a[2]])/6 + (Pi^2*G[a[11], a[2]])/2 - 
   I*Pi*G[a[7], a[8], a[2]] + I*Pi*G[a[7], a[10], a[2]] + 
   G[a[7], a[2], a[8], a[2]] + G[a[7], a[2], a[9], a[2]] - 
   G[a[7], a[2], a[10], a[2]] - G[a[7], a[2], a[11], a[2]] + 
   G[a[7], a[7], a[31], a[2]] - G[a[7], a[7], a[32], a[2]] + 
   G[a[7], a[7], a[50], a[2]] - G[a[7], a[7], a[51], a[2]] + 
   G[a[7], a[8], a[2], a[2]] - G[a[7], a[10], a[2], a[2]] - 
   G[a[7], a[29], a[19], a[2]] - G[a[7], a[29], a[33], a[2]] - 
   G[a[7], a[29], a[35], a[2]] + G[a[7], a[29], a[37], a[2]] + 
   G[a[7], a[29], a[39], a[2]] + G[a[7], a[30], a[19], a[2]] + 
   G[a[7], a[30], a[33], a[2]] + G[a[7], a[30], a[35], a[2]] - 
   G[a[7], a[30], a[37], a[2]] - G[a[7], a[30], a[39], a[2]] + 
   G[a[7], a[31], a[13], a[2]] + G[a[7], a[31], a[24], a[2]] - 
   G[a[7], a[32], a[13], a[2]] - G[a[7], a[32], a[24], a[2]] + 
   G[a[7], a[50], a[2], a[2]] - G[a[7], a[51], a[2], a[2]] + 
   G[a[7], a[52], a[42], a[2]] + G[a[7], a[52], a[43], a[2]] + 
   G[a[7], a[52], a[44], a[2]] - G[a[7], a[52], a[45], a[2]] - 
   G[a[7], a[52], a[46], a[2]] - G[a[7], a[53], a[42], a[2]] - 
   G[a[7], a[53], a[43], a[2]] - G[a[7], a[53], a[44], a[2]] + 
   G[a[7], a[53], a[45], a[2]] + G[a[7], a[53], a[46], a[2]] - 
   G[a[25], a[2], a[9], a[2]] + G[a[25], a[2], a[11], a[2]] - 
   G[a[29], a[7], a[19], a[2]] - G[a[29], a[7], a[33], a[2]] - 
   G[a[29], a[7], a[35], a[2]] + G[a[29], a[7], a[37], a[2]] + 
   G[a[29], a[7], a[39], a[2]] + G[a[30], a[7], a[19], a[2]] + 
   G[a[30], a[7], a[33], a[2]] + G[a[30], a[7], a[35], a[2]] - 
   G[a[30], a[7], a[37], a[2]] - G[a[30], a[7], a[39], a[2]] + 
   G[a[31], a[1], a[2], a[2]] + G[a[31], a[7], a[13], a[2]] + 
   G[a[31], a[7], a[24], a[2]] - 2*G[a[31], a[13], a[2], a[2]] - 
   2*G[a[31], a[17], a[2], a[2]] + G[a[31], a[34], a[2], a[2]] + 
   G[a[31], a[36], a[2], a[2]] + G[a[31], a[38], a[2], a[2]] + 
   G[a[31], a[40], a[2], a[2]] - G[a[32], a[1], a[2], a[2]] - 
   G[a[32], a[7], a[13], a[2]] - G[a[32], a[7], a[24], a[2]] + 
   2*G[a[32], a[13], a[2], a[2]] + 2*G[a[32], a[17], a[2], a[2]] - 
   G[a[32], a[34], a[2], a[2]] - G[a[32], a[36], a[2], a[2]] - 
   G[a[32], a[38], a[2], a[2]] - G[a[32], a[40], a[2], a[2]] + 
   G[a[50], a[7], a[2], a[2]] - G[a[51], a[7], a[2], a[2]] + 
   G[a[52], a[7], a[42], a[2]] + G[a[52], a[7], a[43], a[2]] + 
   G[a[52], a[7], a[44], a[2]] - G[a[52], a[7], a[45], a[2]] - 
   G[a[52], a[7], a[46], a[2]] + G[a[52], a[42], a[2], a[2]] + 
   G[a[52], a[43], a[2], a[2]] + G[a[52], a[44], a[2], a[2]] - 
   G[a[52], a[45], a[2], a[2]] - G[a[52], a[46], a[2], a[2]] - 
   G[a[53], a[7], a[42], a[2]] - G[a[53], a[7], a[43], a[2]] - 
   G[a[53], a[7], a[44], a[2]] + G[a[53], a[7], a[45], a[2]] + 
   G[a[53], a[7], a[46], a[2]] - G[a[53], a[42], a[2], a[2]] - 
   G[a[53], a[43], a[2], a[2]] - G[a[53], a[44], a[2], a[2]] + 
   G[a[53], a[45], a[2], a[2]] + G[a[53], a[46], a[2], a[2]] + 
   G[a[29], a[37], a[2]]*(I*Pi - Log[2]) + G[a[29], a[39], a[2]]*
    (I*Pi - Log[2]) + G[a[30], a[19], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[33], a[2]]*(I*Pi - Log[2]) + G[a[30], a[35], a[2]]*
    (I*Pi - Log[2]) - 2*G[a[31], a[1], a[2]]*Log[2] + 
   2*G[a[31], a[17], a[2]]*Log[2] - 2*G[a[31], a[38], a[2]]*Log[2] - 
   2*G[a[31], a[40], a[2]]*Log[2] + 2*G[a[32], a[1], a[2]]*Log[2] - 
   2*G[a[32], a[17], a[2]]*Log[2] + 2*G[a[32], a[38], a[2]]*Log[2] + 
   2*G[a[32], a[40], a[2]]*Log[2] + G[a[29], a[19], a[2]]*
    ((-I)*Pi + Log[2]) + G[a[29], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[35], a[2]]*((-I)*Pi + Log[2]) + G[a[30], a[37], a[2]]*
    ((-I)*Pi + Log[2]) + G[a[30], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   (Pi^2*Log[9/4])/3 + G[a[7], a[32], a[2]]*(I*Pi + 4*Log[2] - 2*Log[4]) + 
   G[a[32], a[13], a[2]]*(I*Pi - Log[4]) + G[a[32], a[24], a[2]]*
    (I*Pi - Log[4]) + G[a[31], a[13], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[31], a[24], a[2]]*((-I)*Pi + Log[4]) + G[a[7], a[31], a[2]]*
    ((-I)*Pi - 4*Log[2] + 2*Log[4]) + (Pi^2/4 + I*Pi*Log[5/2] - Log[5]^2/2)*
    Log[2 - Sqrt[2]] + (Pi^2*Log[3 - Sqrt[2]])/6 - 
   (I/2)*Pi*Log[3 - Sqrt[2]]^2 + Log[2]^2*(-1/2*Log[36] - 
     Log[(3 - Sqrt[2])/7]/2 + Log[(-36*(-3 + Sqrt[2]))/7]/2) - 
   (Pi^2*Log[(-9*(-2 + Sqrt[2]))/4])/3 + (Pi^2*Log[(-9*(-2 + Sqrt[2]))/16])/
    6 - (Pi^2*Log[(9*(2 + Sqrt[2]))/16])/6 + G[a[7], a[28], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + (Pi^2*Log[2 + Sqrt[2]])/12 - 
   I*Pi*Log[5/2]*Log[2 + Sqrt[2]] + (Log[5]^2*Log[2 + Sqrt[2]])/2 + 
   Log[4]*(Log[2 - Sqrt[2]]^2 - Log[2 + Sqrt[2]]^2) + 
   Log[2]*(-2*Log[2 - Sqrt[2]]^2 + 2*Log[2 + Sqrt[2]]^2) - 
   (Log[12/5]^2*Log[(3 + Sqrt[2])/7])/2 - (Pi^2*Log[3 + Sqrt[2]])/6 + 
   (I/2)*Pi*Log[3 + Sqrt[2]]^2 + Log[(3 - Sqrt[2])/7]*
    (Log[12/5]^2/2 + I*Pi*Log[-1 + Sqrt[3]] + Log[-1 + Sqrt[3]]^2/2 + 
     Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2/2 - I*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2/2) + Log[(3 + Sqrt[2])/7]*
    ((-I)*Pi*Log[-1 + Sqrt[3]] - Log[-1 + Sqrt[3]]^2/2 - 
     Log[1 + Sqrt[3]]^2/2 + Log[-1 + Sqrt[13]]^2/2 + I*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2/2), 
  G[a[4], a[2]]*((Pi^2*G[a[9], a[2]])/6 - (Pi^2*G[a[11], a[2]])/6) + 
   G[a[1], a[2]]*(-1/6*(Pi^2*G[a[9], a[2]]) + (Pi^2*G[a[11], a[2]])/6) - 
   (Pi^2*G[a[1], a[8], a[2]])/6 + (Pi^2*G[a[1], a[10], a[2]])/6 - 
   (Pi^2*G[a[3], a[9], a[2]])/2 + (Pi^2*G[a[3], a[11], a[2]])/2 + 
   (Pi^2*G[a[4], a[8], a[2]])/6 - (Pi^2*G[a[4], a[10], a[2]])/6 + 
   (Pi^2*G[a[6], a[9], a[2]])/2 - (Pi^2*G[a[6], a[11], a[2]])/2 - 
   (Pi^2*G[a[7], a[9], a[2]])/2 + (Pi^2*G[a[7], a[11], a[2]])/2 + 
   (Pi^2*G[a[8], a[8], a[2]])/6 - (Pi^2*G[a[8], a[10], a[2]])/6 + 
   (Pi^2*G[a[9], a[9], a[2]])/2 - (Pi^2*G[a[9], a[11], a[2]])/2 + 
   (Pi^2*G[a[10], a[8], a[2]])/6 - (Pi^2*G[a[10], a[10], a[2]])/6 + 
   G[a[5], a[2], a[2]]*(2*G[a[9], a[2], a[2]] - 2*G[a[11], a[2], a[2]]) + 
   G[a[7], a[12], a[2]]*(2*G[a[9], a[2], a[2]] - 2*G[a[11], a[2], a[2]]) + 
   G[a[3], a[2], a[2]]*(-2*G[a[9], a[2], a[2]] + 2*G[a[11], a[2], a[2]]) + 
   G[a[6], a[13], a[2]]*(-2*G[a[9], a[2], a[2]] + 2*G[a[11], a[2], a[2]]) + 
   G[a[5], a[2]]*(-2*Pi^2*G[a[9], a[2]] + 2*Pi^2*G[a[11], a[2]] - 
     (2*I)*Pi*G[a[9], a[2], a[2]] + (2*I)*Pi*G[a[11], a[2], a[2]]) + 
   (Pi^2*G[a[11], a[9], a[2]])/2 - (Pi^2*G[a[11], a[11], a[2]])/2 - 
   (Pi^2*G[a[13], a[8], a[2]])/6 + (Pi^2*G[a[13], a[10], a[2]])/6 + 
   (2*I)*Pi*G[a[5], a[7], a[8], a[2]] - (2*I)*Pi*G[a[5], a[7], a[10], a[2]] - 
   I*Pi*G[a[7], a[1], a[8], a[2]] + I*Pi*G[a[7], a[1], a[10], a[2]] + 
   I*Pi*G[a[7], a[4], a[8], a[2]] - I*Pi*G[a[7], a[4], a[10], a[2]] - 
   I*Pi*G[a[7], a[7], a[8], a[2]] + I*Pi*G[a[7], a[7], a[10], a[2]] - 
   (3*I)*Pi*G[a[7], a[7], a[50], a[2]] + 
   (3*I)*Pi*G[a[7], a[7], a[51], a[2]] + I*Pi*G[a[7], a[8], a[8], a[2]] - 
   I*Pi*G[a[7], a[8], a[10], a[2]] + I*Pi*G[a[7], a[10], a[8], a[2]] - 
   I*Pi*G[a[7], a[10], a[10], a[2]] - I*Pi*G[a[7], a[13], a[8], a[2]] + 
   I*Pi*G[a[7], a[13], a[10], a[2]] - I*Pi*G[a[7], a[31], a[27], a[2]] - 
   I*Pi*G[a[7], a[31], a[32], a[2]] + I*Pi*G[a[7], a[32], a[27], a[2]] + 
   I*Pi*G[a[7], a[32], a[31], a[2]] - (2*I)*Pi*G[a[7], a[50], a[2], a[2]] - 
   I*Pi*G[a[7], a[50], a[14], a[2]] + I*Pi*G[a[7], a[50], a[15], a[2]] - 
   I*Pi*G[a[7], a[50], a[51], a[2]] + (2*I)*Pi*G[a[7], a[51], a[2], a[2]] + 
   I*Pi*G[a[7], a[51], a[14], a[2]] - I*Pi*G[a[7], a[51], a[15], a[2]] + 
   I*Pi*G[a[7], a[51], a[50], a[2]] - I*Pi*G[a[13], a[7], a[8], a[2]] + 
   I*Pi*G[a[13], a[7], a[10], a[2]] + G[a[3], a[2]]*
    (2*G[a[25], a[2], a[9], a[2]] - 2*G[a[25], a[2], a[11], a[2]]) - 
   I*Pi*G[a[31], a[7], a[27], a[2]] - I*Pi*G[a[31], a[7], a[32], a[2]] + 
   I*Pi*G[a[32], a[7], a[27], a[2]] + I*Pi*G[a[32], a[7], a[31], a[2]] - 
   I*Pi*G[a[50], a[7], a[2], a[2]] - I*Pi*G[a[50], a[7], a[14], a[2]] + 
   I*Pi*G[a[50], a[7], a[15], a[2]] - I*Pi*G[a[50], a[7], a[51], a[2]] - 
   I*Pi*G[a[50], a[14], a[2], a[2]] + I*Pi*G[a[50], a[15], a[2], a[2]] - 
   I*Pi*G[a[50], a[51], a[2], a[2]] + I*Pi*G[a[51], a[7], a[2], a[2]] + 
   I*Pi*G[a[51], a[7], a[14], a[2]] - I*Pi*G[a[51], a[7], a[15], a[2]] + 
   I*Pi*G[a[51], a[7], a[50], a[2]] + I*Pi*G[a[51], a[14], a[2], a[2]] - 
   I*Pi*G[a[51], a[15], a[2], a[2]] + I*Pi*G[a[51], a[50], a[2], a[2]] + 
   2*G[a[3], a[2], a[7], a[8], a[2]] - 2*G[a[3], a[2], a[7], a[10], a[2]] - 
   2*G[a[5], a[2], a[7], a[8], a[2]] + 2*G[a[5], a[2], a[7], a[10], a[2]] - 
   2*G[a[5], a[7], a[2], a[8], a[2]] + 2*G[a[5], a[7], a[2], a[10], a[2]] - 
   2*G[a[5], a[7], a[8], a[2], a[2]] + 2*G[a[5], a[7], a[10], a[2], a[2]] + 
   G[a[7], a[1], a[2], a[8], a[2]] - G[a[7], a[1], a[2], a[10], a[2]] + 
   G[a[7], a[1], a[8], a[2], a[2]] - G[a[7], a[1], a[10], a[2], a[2]] + 
   G[a[7], a[2], a[1], a[8], a[2]] - G[a[7], a[2], a[1], a[10], a[2]] - 
   G[a[7], a[2], a[2], a[8], a[2]] + G[a[7], a[2], a[2], a[9], a[2]] + 
   G[a[7], a[2], a[2], a[10], a[2]] - G[a[7], a[2], a[2], a[11], a[2]] + 
   G[a[7], a[2], a[3], a[9], a[2]] - G[a[7], a[2], a[3], a[11], a[2]] - 
   G[a[7], a[2], a[4], a[8], a[2]] + G[a[7], a[2], a[4], a[10], a[2]] - 
   G[a[7], a[2], a[6], a[9], a[2]] + G[a[7], a[2], a[6], a[11], a[2]] + 
   G[a[7], a[2], a[7], a[8], a[2]] + G[a[7], a[2], a[7], a[9], a[2]] - 
   G[a[7], a[2], a[7], a[10], a[2]] - G[a[7], a[2], a[7], a[11], a[2]] - 
   G[a[7], a[2], a[8], a[2], a[2]] - G[a[7], a[2], a[8], a[8], a[2]] + 
   G[a[7], a[2], a[8], a[10], a[2]] - G[a[7], a[2], a[9], a[9], a[2]] + 
   G[a[7], a[2], a[9], a[11], a[2]] + G[a[7], a[2], a[10], a[2], a[2]] - 
   G[a[7], a[2], a[10], a[8], a[2]] + G[a[7], a[2], a[10], a[10], a[2]] - 
   G[a[7], a[2], a[11], a[9], a[2]] + G[a[7], a[2], a[11], a[11], a[2]] + 
   G[a[7], a[2], a[13], a[8], a[2]] - G[a[7], a[2], a[13], a[10], a[2]] - 
   G[a[7], a[4], a[2], a[8], a[2]] + G[a[7], a[4], a[2], a[10], a[2]] - 
   G[a[7], a[4], a[8], a[2], a[2]] + G[a[7], a[4], a[10], a[2], a[2]] + 
   G[a[7], a[7], a[2], a[8], a[2]] + 3*G[a[7], a[7], a[2], a[9], a[2]] - 
   G[a[7], a[7], a[2], a[10], a[2]] - 3*G[a[7], a[7], a[2], a[11], a[2]] + 
   G[a[7], a[7], a[7], a[31], a[2]] - G[a[7], a[7], a[7], a[32], a[2]] + 
   G[a[7], a[7], a[7], a[50], a[2]] - G[a[7], a[7], a[7], a[51], a[2]] + 
   G[a[7], a[7], a[8], a[2], a[2]] - G[a[7], a[7], a[10], a[2], a[2]] - 
   G[a[7], a[7], a[29], a[19], a[2]] - G[a[7], a[7], a[29], a[33], a[2]] - 
   G[a[7], a[7], a[29], a[35], a[2]] + G[a[7], a[7], a[29], a[37], a[2]] + 
   G[a[7], a[7], a[29], a[39], a[2]] + G[a[7], a[7], a[30], a[19], a[2]] + 
   G[a[7], a[7], a[30], a[33], a[2]] + G[a[7], a[7], a[30], a[35], a[2]] - 
   G[a[7], a[7], a[30], a[37], a[2]] - G[a[7], a[7], a[30], a[39], a[2]] + 
   G[a[7], a[7], a[31], a[24], a[2]] + G[a[7], a[7], a[31], a[25], a[2]] + 
   G[a[7], a[7], a[31], a[31], a[2]] + G[a[7], a[7], a[31], a[32], a[2]] - 
   G[a[7], a[7], a[31], a[34], a[2]] - G[a[7], a[7], a[31], a[36], a[2]] - 
   G[a[7], a[7], a[32], a[24], a[2]] - G[a[7], a[7], a[32], a[25], a[2]] - 
   G[a[7], a[7], a[32], a[31], a[2]] - G[a[7], a[7], a[32], a[32], a[2]] + 
   G[a[7], a[7], a[32], a[34], a[2]] + G[a[7], a[7], a[32], a[36], a[2]] + 
   G[a[7], a[7], a[50], a[14], a[2]] - G[a[7], a[7], a[50], a[15], a[2]] + 
   G[a[7], a[7], a[50], a[50], a[2]] + G[a[7], a[7], a[50], a[51], a[2]] - 
   G[a[7], a[7], a[51], a[14], a[2]] + G[a[7], a[7], a[51], a[15], a[2]] - 
   G[a[7], a[7], a[51], a[50], a[2]] - G[a[7], a[7], a[51], a[51], a[2]] + 
   G[a[7], a[7], a[52], a[13], a[2]] + G[a[7], a[7], a[52], a[15], a[2]] + 
   G[a[7], a[7], a[52], a[42], a[2]] + G[a[7], a[7], a[52], a[43], a[2]] + 
   G[a[7], a[7], a[52], a[44], a[2]] - 2*G[a[7], a[7], a[52], a[45], a[2]] - 
   2*G[a[7], a[7], a[52], a[46], a[2]] + G[a[7], a[7], a[52], a[47], a[2]] - 
   G[a[7], a[7], a[52], a[48], a[2]] - G[a[7], a[7], a[52], a[49], a[2]] - 
   G[a[7], a[7], a[53], a[13], a[2]] - G[a[7], a[7], a[53], a[15], a[2]] - 
   G[a[7], a[7], a[53], a[42], a[2]] - G[a[7], a[7], a[53], a[43], a[2]] - 
   G[a[7], a[7], a[53], a[44], a[2]] + 2*G[a[7], a[7], a[53], a[45], a[2]] + 
   2*G[a[7], a[7], a[53], a[46], a[2]] - G[a[7], a[7], a[53], a[47], a[2]] + 
   G[a[7], a[7], a[53], a[48], a[2]] + G[a[7], a[7], a[53], a[49], a[2]] - 
   G[a[7], a[8], a[2], a[2], a[2]] - G[a[7], a[8], a[2], a[8], a[2]] + 
   G[a[7], a[8], a[2], a[10], a[2]] - G[a[7], a[8], a[8], a[2], a[2]] + 
   G[a[7], a[8], a[10], a[2], a[2]] + G[a[7], a[10], a[2], a[2], a[2]] - 
   G[a[7], a[10], a[2], a[8], a[2]] + G[a[7], a[10], a[2], a[10], a[2]] - 
   G[a[7], a[10], a[8], a[2], a[2]] + G[a[7], a[10], a[10], a[2], a[2]] + 
   G[a[7], a[13], a[2], a[8], a[2]] - G[a[7], a[13], a[2], a[10], a[2]] + 
   G[a[7], a[13], a[8], a[2], a[2]] - G[a[7], a[13], a[10], a[2], a[2]] - 
   2*G[a[7], a[14], a[2], a[9], a[2]] + 2*G[a[7], a[14], a[2], a[11], a[2]] - 
   G[a[7], a[25], a[2], a[9], a[2]] + G[a[7], a[25], a[2], a[11], a[2]] + 
   G[a[7], a[29], a[2], a[19], a[2]] - G[a[7], a[29], a[2], a[23], a[2]] - 
   G[a[7], a[29], a[7], a[19], a[2]] - G[a[7], a[29], a[7], a[33], a[2]] - 
   G[a[7], a[29], a[7], a[35], a[2]] + G[a[7], a[29], a[7], a[37], a[2]] + 
   G[a[7], a[29], a[7], a[39], a[2]] + G[a[7], a[29], a[19], a[2], a[2]] - 
   G[a[7], a[29], a[19], a[19], a[2]] - G[a[7], a[29], a[19], a[23], a[2]] - 
   G[a[7], a[29], a[20], a[23], a[2]] - G[a[7], a[29], a[20], a[33], a[2]] - 
   G[a[7], a[29], a[20], a[35], a[2]] + G[a[7], a[29], a[20], a[37], a[2]] + 
   G[a[7], a[29], a[20], a[39], a[2]] - G[a[7], a[29], a[22], a[19], a[2]] + 
   G[a[7], a[29], a[22], a[23], a[2]] + G[a[7], a[29], a[23], a[19], a[2]] - 
   G[a[7], a[29], a[23], a[37], a[2]] - G[a[7], a[29], a[23], a[39], a[2]] + 
   G[a[7], a[29], a[25], a[33], a[2]] + G[a[7], a[29], a[25], a[35], a[2]] - 
   G[a[7], a[29], a[29], a[19], a[2]] - G[a[7], a[29], a[29], a[33], a[2]] - 
   G[a[7], a[29], a[29], a[35], a[2]] + G[a[7], a[29], a[29], a[37], a[2]] + 
   G[a[7], a[29], a[29], a[39], a[2]] - G[a[7], a[29], a[30], a[19], a[2]] - 
   G[a[7], a[29], a[30], a[33], a[2]] - G[a[7], a[29], a[30], a[35], a[2]] + 
   G[a[7], a[29], a[30], a[37], a[2]] + G[a[7], a[29], a[30], a[39], a[2]] + 
   G[a[7], a[29], a[33], a[2], a[2]] + G[a[7], a[29], a[33], a[33], a[2]] + 
   G[a[7], a[29], a[33], a[35], a[2]] - 
   2*G[a[7], a[29], a[33], a[37], a[2]] - 
   2*G[a[7], a[29], a[33], a[39], a[2]] + G[a[7], a[29], a[35], a[2], a[2]] + 
   G[a[7], a[29], a[35], a[33], a[2]] + G[a[7], a[29], a[35], a[35], a[2]] - 
   2*G[a[7], a[29], a[35], a[37], a[2]] - 
   2*G[a[7], a[29], a[35], a[39], a[2]] - G[a[7], a[29], a[37], a[2], a[2]] + 
   G[a[7], a[29], a[37], a[23], a[2]] + G[a[7], a[29], a[37], a[37], a[2]] + 
   G[a[7], a[29], a[37], a[39], a[2]] - G[a[7], a[29], a[39], a[2], a[2]] + 
   G[a[7], a[29], a[39], a[23], a[2]] + G[a[7], a[29], a[39], a[37], a[2]] + 
   G[a[7], a[29], a[39], a[39], a[2]] - G[a[7], a[30], a[2], a[19], a[2]] + 
   G[a[7], a[30], a[2], a[23], a[2]] + G[a[7], a[30], a[7], a[19], a[2]] + 
   G[a[7], a[30], a[7], a[33], a[2]] + G[a[7], a[30], a[7], a[35], a[2]] - 
   G[a[7], a[30], a[7], a[37], a[2]] - G[a[7], a[30], a[7], a[39], a[2]] - 
   G[a[7], a[30], a[19], a[2], a[2]] + G[a[7], a[30], a[19], a[19], a[2]] + 
   G[a[7], a[30], a[19], a[23], a[2]] + G[a[7], a[30], a[20], a[23], a[2]] + 
   G[a[7], a[30], a[20], a[33], a[2]] + G[a[7], a[30], a[20], a[35], a[2]] - 
   G[a[7], a[30], a[20], a[37], a[2]] - G[a[7], a[30], a[20], a[39], a[2]] + 
   G[a[7], a[30], a[22], a[19], a[2]] - G[a[7], a[30], a[22], a[23], a[2]] - 
   G[a[7], a[30], a[23], a[19], a[2]] + G[a[7], a[30], a[23], a[37], a[2]] + 
   G[a[7], a[30], a[23], a[39], a[2]] - G[a[7], a[30], a[25], a[33], a[2]] - 
   G[a[7], a[30], a[25], a[35], a[2]] + G[a[7], a[30], a[29], a[19], a[2]] + 
   G[a[7], a[30], a[29], a[33], a[2]] + G[a[7], a[30], a[29], a[35], a[2]] - 
   G[a[7], a[30], a[29], a[37], a[2]] - G[a[7], a[30], a[29], a[39], a[2]] + 
   G[a[7], a[30], a[30], a[19], a[2]] + G[a[7], a[30], a[30], a[33], a[2]] + 
   G[a[7], a[30], a[30], a[35], a[2]] - G[a[7], a[30], a[30], a[37], a[2]] - 
   G[a[7], a[30], a[30], a[39], a[2]] - G[a[7], a[30], a[33], a[2], a[2]] - 
   G[a[7], a[30], a[33], a[33], a[2]] - G[a[7], a[30], a[33], a[35], a[2]] + 
   2*G[a[7], a[30], a[33], a[37], a[2]] + 
   2*G[a[7], a[30], a[33], a[39], a[2]] - G[a[7], a[30], a[35], a[2], a[2]] - 
   G[a[7], a[30], a[35], a[33], a[2]] - G[a[7], a[30], a[35], a[35], a[2]] + 
   2*G[a[7], a[30], a[35], a[37], a[2]] + 
   2*G[a[7], a[30], a[35], a[39], a[2]] + G[a[7], a[30], a[37], a[2], a[2]] - 
   G[a[7], a[30], a[37], a[23], a[2]] - G[a[7], a[30], a[37], a[37], a[2]] - 
   G[a[7], a[30], a[37], a[39], a[2]] + G[a[7], a[30], a[39], a[2], a[2]] - 
   G[a[7], a[30], a[39], a[23], a[2]] - G[a[7], a[30], a[39], a[37], a[2]] - 
   G[a[7], a[30], a[39], a[39], a[2]] - G[a[7], a[31], a[2], a[24], a[2]] + 
   G[a[7], a[31], a[7], a[2], a[2]] - G[a[7], a[31], a[7], a[24], a[2]] + 
   G[a[7], a[31], a[7], a[25], a[2]] + G[a[7], a[31], a[7], a[31], a[2]] + 
   G[a[7], a[31], a[7], a[32], a[2]] - G[a[7], a[31], a[7], a[34], a[2]] - 
   G[a[7], a[31], a[7], a[36], a[2]] - 2*G[a[7], a[31], a[13], a[13], a[2]] - 
   G[a[7], a[31], a[24], a[2], a[2]] + G[a[7], a[31], a[24], a[24], a[2]] + 
   G[a[7], a[31], a[27], a[24], a[2]] + G[a[7], a[31], a[31], a[13], a[2]] + 
   G[a[7], a[31], a[31], a[24], a[2]] + G[a[7], a[31], a[32], a[13], a[2]] + 
   G[a[7], a[31], a[32], a[24], a[2]] - G[a[7], a[31], a[34], a[2], a[2]] - 
   G[a[7], a[31], a[36], a[2], a[2]] + G[a[7], a[31], a[38], a[2], a[2]] + 
   G[a[7], a[31], a[40], a[2], a[2]] + G[a[7], a[32], a[2], a[24], a[2]] - 
   G[a[7], a[32], a[7], a[2], a[2]] + G[a[7], a[32], a[7], a[24], a[2]] - 
   G[a[7], a[32], a[7], a[25], a[2]] - G[a[7], a[32], a[7], a[31], a[2]] - 
   G[a[7], a[32], a[7], a[32], a[2]] + G[a[7], a[32], a[7], a[34], a[2]] + 
   G[a[7], a[32], a[7], a[36], a[2]] + 2*G[a[7], a[32], a[13], a[13], a[2]] + 
   G[a[7], a[32], a[24], a[2], a[2]] - G[a[7], a[32], a[24], a[24], a[2]] - 
   G[a[7], a[32], a[27], a[24], a[2]] - G[a[7], a[32], a[31], a[13], a[2]] - 
   G[a[7], a[32], a[31], a[24], a[2]] - G[a[7], a[32], a[32], a[13], a[2]] - 
   G[a[7], a[32], a[32], a[24], a[2]] + G[a[7], a[32], a[34], a[2], a[2]] + 
   G[a[7], a[32], a[36], a[2], a[2]] - G[a[7], a[32], a[38], a[2], a[2]] - 
   G[a[7], a[32], a[40], a[2], a[2]] - G[a[7], a[50], a[2], a[2], a[2]] + 
   2*G[a[7], a[50], a[2], a[12], a[2]] - 
   2*G[a[7], a[50], a[7], a[12], a[2]] + G[a[7], a[50], a[7], a[14], a[2]] - 
   G[a[7], a[50], a[7], a[15], a[2]] + G[a[7], a[50], a[7], a[50], a[2]] + 
   G[a[7], a[50], a[7], a[51], a[2]] + G[a[7], a[50], a[14], a[2], a[2]] - 
   G[a[7], a[50], a[15], a[2], a[2]] + G[a[7], a[50], a[50], a[2], a[2]] + 
   G[a[7], a[50], a[51], a[2], a[2]] + G[a[7], a[51], a[2], a[2], a[2]] - 
   2*G[a[7], a[51], a[2], a[12], a[2]] + 
   2*G[a[7], a[51], a[7], a[12], a[2]] - G[a[7], a[51], a[7], a[14], a[2]] + 
   G[a[7], a[51], a[7], a[15], a[2]] - G[a[7], a[51], a[7], a[50], a[2]] - 
   G[a[7], a[51], a[7], a[51], a[2]] - G[a[7], a[51], a[14], a[2], a[2]] + 
   G[a[7], a[51], a[15], a[2], a[2]] - G[a[7], a[51], a[50], a[2], a[2]] - 
   G[a[7], a[51], a[51], a[2], a[2]] + G[a[7], a[52], a[7], a[13], a[2]] + 
   G[a[7], a[52], a[7], a[15], a[2]] + G[a[7], a[52], a[7], a[42], a[2]] + 
   G[a[7], a[52], a[7], a[43], a[2]] + G[a[7], a[52], a[7], a[44], a[2]] - 
   2*G[a[7], a[52], a[7], a[45], a[2]] - 
   2*G[a[7], a[52], a[7], a[46], a[2]] + G[a[7], a[52], a[7], a[47], a[2]] - 
   G[a[7], a[52], a[7], a[48], a[2]] - G[a[7], a[52], a[7], a[49], a[2]] + 
   G[a[7], a[52], a[13], a[15], a[2]] - G[a[7], a[52], a[13], a[42], a[2]] - 
   G[a[7], a[52], a[15], a[42], a[2]] + G[a[7], a[52], a[15], a[45], a[2]] + 
   G[a[7], a[52], a[15], a[46], a[2]] - G[a[7], a[52], a[42], a[13], a[2]] + 
   G[a[7], a[52], a[42], a[15], a[2]] + G[a[7], a[52], a[42], a[42], a[2]] - 
   G[a[7], a[52], a[43], a[13], a[2]] - G[a[7], a[52], a[43], a[43], a[2]] - 
   G[a[7], a[52], a[43], a[44], a[2]] + 
   2*G[a[7], a[52], a[43], a[45], a[2]] + 
   2*G[a[7], a[52], a[43], a[46], a[2]] - G[a[7], a[52], a[44], a[13], 
    a[2]] - G[a[7], a[52], a[44], a[43], a[2]] - G[a[7], a[52], a[44], a[44], 
    a[2]] + 2*G[a[7], a[52], a[44], a[45], a[2]] + 
   2*G[a[7], a[52], a[44], a[46], a[2]] + G[a[7], a[52], a[45], a[13], 
    a[2]] - G[a[7], a[52], a[45], a[15], a[2]] - G[a[7], a[52], a[45], a[45], 
    a[2]] - G[a[7], a[52], a[45], a[46], a[2]] + G[a[7], a[52], a[46], a[13], 
    a[2]] - G[a[7], a[52], a[46], a[15], a[2]] - G[a[7], a[52], a[46], a[45], 
    a[2]] - G[a[7], a[52], a[46], a[46], a[2]] + G[a[7], a[52], a[47], a[15], 
    a[2]] + G[a[7], a[52], a[47], a[43], a[2]] + G[a[7], a[52], a[47], a[44], 
    a[2]] - G[a[7], a[52], a[47], a[45], a[2]] - G[a[7], a[52], a[47], a[46], 
    a[2]] - G[a[7], a[52], a[48], a[15], a[2]] + G[a[7], a[52], a[48], a[42], 
    a[2]] - G[a[7], a[52], a[49], a[43], a[2]] - G[a[7], a[52], a[49], a[44], 
    a[2]] + G[a[7], a[52], a[52], a[42], a[2]] + G[a[7], a[52], a[52], a[43], 
    a[2]] + G[a[7], a[52], a[52], a[44], a[2]] - G[a[7], a[52], a[52], a[45], 
    a[2]] - G[a[7], a[52], a[52], a[46], a[2]] + G[a[7], a[52], a[53], a[42], 
    a[2]] + G[a[7], a[52], a[53], a[43], a[2]] + G[a[7], a[52], a[53], a[44], 
    a[2]] - G[a[7], a[52], a[53], a[45], a[2]] - G[a[7], a[52], a[53], a[46], 
    a[2]] - G[a[7], a[53], a[7], a[13], a[2]] - G[a[7], a[53], a[7], a[15], 
    a[2]] - G[a[7], a[53], a[7], a[42], a[2]] - G[a[7], a[53], a[7], a[43], 
    a[2]] - G[a[7], a[53], a[7], a[44], a[2]] + 
   2*G[a[7], a[53], a[7], a[45], a[2]] + 
   2*G[a[7], a[53], a[7], a[46], a[2]] - G[a[7], a[53], a[7], a[47], a[2]] + 
   G[a[7], a[53], a[7], a[48], a[2]] + G[a[7], a[53], a[7], a[49], a[2]] - 
   G[a[7], a[53], a[13], a[15], a[2]] + G[a[7], a[53], a[13], a[42], a[2]] + 
   G[a[7], a[53], a[15], a[42], a[2]] - G[a[7], a[53], a[15], a[45], a[2]] - 
   G[a[7], a[53], a[15], a[46], a[2]] + G[a[7], a[53], a[42], a[13], a[2]] - 
   G[a[7], a[53], a[42], a[15], a[2]] - G[a[7], a[53], a[42], a[42], a[2]] + 
   G[a[7], a[53], a[43], a[13], a[2]] + G[a[7], a[53], a[43], a[43], a[2]] + 
   G[a[7], a[53], a[43], a[44], a[2]] - 
   2*G[a[7], a[53], a[43], a[45], a[2]] - 
   2*G[a[7], a[53], a[43], a[46], a[2]] + G[a[7], a[53], a[44], a[13], 
    a[2]] + G[a[7], a[53], a[44], a[43], a[2]] + G[a[7], a[53], a[44], a[44], 
    a[2]] - 2*G[a[7], a[53], a[44], a[45], a[2]] - 
   2*G[a[7], a[53], a[44], a[46], a[2]] - G[a[7], a[53], a[45], a[13], 
    a[2]] + G[a[7], a[53], a[45], a[15], a[2]] + G[a[7], a[53], a[45], a[45], 
    a[2]] + G[a[7], a[53], a[45], a[46], a[2]] - G[a[7], a[53], a[46], a[13], 
    a[2]] + G[a[7], a[53], a[46], a[15], a[2]] + G[a[7], a[53], a[46], a[45], 
    a[2]] + G[a[7], a[53], a[46], a[46], a[2]] - G[a[7], a[53], a[47], a[15], 
    a[2]] - G[a[7], a[53], a[47], a[43], a[2]] - G[a[7], a[53], a[47], a[44], 
    a[2]] + G[a[7], a[53], a[47], a[45], a[2]] + G[a[7], a[53], a[47], a[46], 
    a[2]] + G[a[7], a[53], a[48], a[15], a[2]] - G[a[7], a[53], a[48], a[42], 
    a[2]] + G[a[7], a[53], a[49], a[43], a[2]] + G[a[7], a[53], a[49], a[44], 
    a[2]] - G[a[7], a[53], a[52], a[42], a[2]] - G[a[7], a[53], a[52], a[43], 
    a[2]] - G[a[7], a[53], a[52], a[44], a[2]] + G[a[7], a[53], a[52], a[45], 
    a[2]] + G[a[7], a[53], a[52], a[46], a[2]] - G[a[7], a[53], a[53], a[42], 
    a[2]] - G[a[7], a[53], a[53], a[43], a[2]] - G[a[7], a[53], a[53], a[44], 
    a[2]] + G[a[7], a[53], a[53], a[45], a[2]] + G[a[7], a[53], a[53], a[46], 
    a[2]] + G[a[13], a[7], a[2], a[8], a[2]] - 
   2*G[a[13], a[7], a[2], a[9], a[2]] - G[a[13], a[7], a[2], a[10], a[2]] + 
   2*G[a[13], a[7], a[2], a[11], a[2]] + G[a[13], a[7], a[8], a[2], a[2]] - 
   G[a[13], a[7], a[10], a[2], a[2]] + 2*G[a[13], a[14], a[2], a[9], a[2]] - 
   2*G[a[13], a[14], a[2], a[11], a[2]] - 
   2*G[a[13], a[18], a[2], a[9], a[2]] + 
   2*G[a[13], a[18], a[2], a[11], a[2]] + 
   2*G[a[13], a[25], a[2], a[9], a[2]] - 
   2*G[a[13], a[25], a[2], a[11], a[2]] - G[a[25], a[2], a[2], a[9], a[2]] + 
   G[a[25], a[2], a[2], a[11], a[2]] - G[a[25], a[2], a[3], a[9], a[2]] + 
   G[a[25], a[2], a[3], a[11], a[2]] + G[a[25], a[2], a[6], a[9], a[2]] - 
   G[a[25], a[2], a[6], a[11], a[2]] - G[a[25], a[2], a[7], a[9], a[2]] + 
   G[a[25], a[2], a[7], a[11], a[2]] + G[a[25], a[2], a[9], a[9], a[2]] - 
   G[a[25], a[2], a[9], a[11], a[2]] + G[a[25], a[2], a[11], a[9], a[2]] - 
   G[a[25], a[2], a[11], a[11], a[2]] - G[a[25], a[7], a[2], a[9], a[2]] + 
   G[a[25], a[7], a[2], a[11], a[2]] + 2*G[a[25], a[18], a[2], a[9], a[2]] - 
   2*G[a[25], a[18], a[2], a[11], a[2]] - G[a[25], a[25], a[2], a[9], a[2]] + 
   G[a[25], a[25], a[2], a[11], a[2]] + G[a[29], a[2], a[7], a[19], a[2]] - 
   G[a[29], a[2], a[7], a[23], a[2]] + G[a[29], a[7], a[2], a[19], a[2]] - 
   G[a[29], a[7], a[2], a[23], a[2]] - G[a[29], a[7], a[7], a[19], a[2]] - 
   G[a[29], a[7], a[7], a[33], a[2]] - G[a[29], a[7], a[7], a[35], a[2]] + 
   G[a[29], a[7], a[7], a[37], a[2]] + G[a[29], a[7], a[7], a[39], a[2]] + 
   G[a[29], a[7], a[19], a[2], a[2]] - G[a[29], a[7], a[19], a[19], a[2]] - 
   G[a[29], a[7], a[19], a[23], a[2]] - G[a[29], a[7], a[20], a[23], a[2]] - 
   G[a[29], a[7], a[20], a[33], a[2]] - G[a[29], a[7], a[20], a[35], a[2]] + 
   G[a[29], a[7], a[20], a[37], a[2]] + G[a[29], a[7], a[20], a[39], a[2]] - 
   G[a[29], a[7], a[22], a[19], a[2]] + G[a[29], a[7], a[22], a[23], a[2]] + 
   G[a[29], a[7], a[23], a[19], a[2]] - G[a[29], a[7], a[23], a[37], a[2]] - 
   G[a[29], a[7], a[23], a[39], a[2]] + G[a[29], a[7], a[25], a[33], a[2]] + 
   G[a[29], a[7], a[25], a[35], a[2]] - G[a[29], a[7], a[29], a[19], a[2]] - 
   G[a[29], a[7], a[29], a[33], a[2]] - G[a[29], a[7], a[29], a[35], a[2]] + 
   G[a[29], a[7], a[29], a[37], a[2]] + G[a[29], a[7], a[29], a[39], a[2]] - 
   G[a[29], a[7], a[30], a[19], a[2]] - G[a[29], a[7], a[30], a[33], a[2]] - 
   G[a[29], a[7], a[30], a[35], a[2]] + G[a[29], a[7], a[30], a[37], a[2]] + 
   G[a[29], a[7], a[30], a[39], a[2]] + G[a[29], a[7], a[33], a[2], a[2]] + 
   G[a[29], a[7], a[33], a[33], a[2]] + G[a[29], a[7], a[33], a[35], a[2]] - 
   2*G[a[29], a[7], a[33], a[37], a[2]] - 
   2*G[a[29], a[7], a[33], a[39], a[2]] + G[a[29], a[7], a[35], a[2], a[2]] + 
   G[a[29], a[7], a[35], a[33], a[2]] + G[a[29], a[7], a[35], a[35], a[2]] - 
   2*G[a[29], a[7], a[35], a[37], a[2]] - 
   2*G[a[29], a[7], a[35], a[39], a[2]] - G[a[29], a[7], a[37], a[2], a[2]] + 
   G[a[29], a[7], a[37], a[23], a[2]] + G[a[29], a[7], a[37], a[37], a[2]] + 
   G[a[29], a[7], a[37], a[39], a[2]] - G[a[29], a[7], a[39], a[2], a[2]] + 
   G[a[29], a[7], a[39], a[23], a[2]] + G[a[29], a[7], a[39], a[37], a[2]] + 
   G[a[29], a[7], a[39], a[39], a[2]] - G[a[29], a[19], a[7], a[19], a[2]] + 
   G[a[29], a[19], a[7], a[23], a[2]] - G[a[29], a[20], a[7], a[23], a[2]] - 
   G[a[29], a[20], a[7], a[33], a[2]] - G[a[29], a[20], a[7], a[35], a[2]] + 
   G[a[29], a[20], a[7], a[37], a[2]] + G[a[29], a[20], a[7], a[39], a[2]] - 
   G[a[29], a[22], a[7], a[19], a[2]] + G[a[29], a[22], a[7], a[23], a[2]] + 
   G[a[29], a[23], a[7], a[19], a[2]] - G[a[29], a[23], a[7], a[37], a[2]] - 
   G[a[29], a[23], a[7], a[39], a[2]] + G[a[29], a[25], a[7], a[33], a[2]] + 
   G[a[29], a[25], a[7], a[35], a[2]] - G[a[29], a[29], a[7], a[19], a[2]] - 
   G[a[29], a[29], a[7], a[33], a[2]] - G[a[29], a[29], a[7], a[35], a[2]] + 
   G[a[29], a[29], a[7], a[37], a[2]] + G[a[29], a[29], a[7], a[39], a[2]] - 
   G[a[29], a[30], a[7], a[19], a[2]] - G[a[29], a[30], a[7], a[33], a[2]] - 
   G[a[29], a[30], a[7], a[35], a[2]] + G[a[29], a[30], a[7], a[37], a[2]] + 
   G[a[29], a[30], a[7], a[39], a[2]] + 
   2*G[a[29], a[33], a[7], a[23], a[2]] + G[a[29], a[33], a[7], a[33], 
    a[2]] + G[a[29], a[33], a[7], a[35], a[2]] - 
   2*G[a[29], a[33], a[7], a[37], a[2]] - 
   2*G[a[29], a[33], a[7], a[39], a[2]] + 
   2*G[a[29], a[35], a[7], a[23], a[2]] + G[a[29], a[35], a[7], a[33], 
    a[2]] + G[a[29], a[35], a[7], a[35], a[2]] - 
   2*G[a[29], a[35], a[7], a[37], a[2]] - 
   2*G[a[29], a[35], a[7], a[39], a[2]] - G[a[29], a[37], a[7], a[23], 
    a[2]] + G[a[29], a[37], a[7], a[37], a[2]] + G[a[29], a[37], a[7], a[39], 
    a[2]] - G[a[29], a[39], a[7], a[23], a[2]] + G[a[29], a[39], a[7], a[37], 
    a[2]] + G[a[29], a[39], a[7], a[39], a[2]] - G[a[30], a[2], a[7], a[19], 
    a[2]] + G[a[30], a[2], a[7], a[23], a[2]] - G[a[30], a[7], a[2], a[19], 
    a[2]] + G[a[30], a[7], a[2], a[23], a[2]] + G[a[30], a[7], a[7], a[19], 
    a[2]] + G[a[30], a[7], a[7], a[33], a[2]] + G[a[30], a[7], a[7], a[35], 
    a[2]] - G[a[30], a[7], a[7], a[37], a[2]] - G[a[30], a[7], a[7], a[39], 
    a[2]] - G[a[30], a[7], a[19], a[2], a[2]] + G[a[30], a[7], a[19], a[19], 
    a[2]] + G[a[30], a[7], a[19], a[23], a[2]] + G[a[30], a[7], a[20], a[23], 
    a[2]] + G[a[30], a[7], a[20], a[33], a[2]] + G[a[30], a[7], a[20], a[35], 
    a[2]] - G[a[30], a[7], a[20], a[37], a[2]] - G[a[30], a[7], a[20], a[39], 
    a[2]] + G[a[30], a[7], a[22], a[19], a[2]] - G[a[30], a[7], a[22], a[23], 
    a[2]] - G[a[30], a[7], a[23], a[19], a[2]] + G[a[30], a[7], a[23], a[37], 
    a[2]] + G[a[30], a[7], a[23], a[39], a[2]] - G[a[30], a[7], a[25], a[33], 
    a[2]] - G[a[30], a[7], a[25], a[35], a[2]] + G[a[30], a[7], a[29], a[19], 
    a[2]] + G[a[30], a[7], a[29], a[33], a[2]] + G[a[30], a[7], a[29], a[35], 
    a[2]] - G[a[30], a[7], a[29], a[37], a[2]] - G[a[30], a[7], a[29], a[39], 
    a[2]] + G[a[30], a[7], a[30], a[19], a[2]] + G[a[30], a[7], a[30], a[33], 
    a[2]] + G[a[30], a[7], a[30], a[35], a[2]] - G[a[30], a[7], a[30], a[37], 
    a[2]] - G[a[30], a[7], a[30], a[39], a[2]] - G[a[30], a[7], a[33], a[2], 
    a[2]] - G[a[30], a[7], a[33], a[33], a[2]] - G[a[30], a[7], a[33], a[35], 
    a[2]] + 2*G[a[30], a[7], a[33], a[37], a[2]] + 
   2*G[a[30], a[7], a[33], a[39], a[2]] - G[a[30], a[7], a[35], a[2], a[2]] - 
   G[a[30], a[7], a[35], a[33], a[2]] - G[a[30], a[7], a[35], a[35], a[2]] + 
   2*G[a[30], a[7], a[35], a[37], a[2]] + 
   2*G[a[30], a[7], a[35], a[39], a[2]] + G[a[30], a[7], a[37], a[2], a[2]] - 
   G[a[30], a[7], a[37], a[23], a[2]] - G[a[30], a[7], a[37], a[37], a[2]] - 
   G[a[30], a[7], a[37], a[39], a[2]] + G[a[30], a[7], a[39], a[2], a[2]] - 
   G[a[30], a[7], a[39], a[23], a[2]] - G[a[30], a[7], a[39], a[37], a[2]] - 
   G[a[30], a[7], a[39], a[39], a[2]] + G[a[30], a[19], a[7], a[19], a[2]] - 
   G[a[30], a[19], a[7], a[23], a[2]] + G[a[30], a[20], a[7], a[23], a[2]] + 
   G[a[30], a[20], a[7], a[33], a[2]] + G[a[30], a[20], a[7], a[35], a[2]] - 
   G[a[30], a[20], a[7], a[37], a[2]] - G[a[30], a[20], a[7], a[39], a[2]] + 
   G[a[30], a[22], a[7], a[19], a[2]] - G[a[30], a[22], a[7], a[23], a[2]] - 
   G[a[30], a[23], a[7], a[19], a[2]] + G[a[30], a[23], a[7], a[37], a[2]] + 
   G[a[30], a[23], a[7], a[39], a[2]] - G[a[30], a[25], a[7], a[33], a[2]] - 
   G[a[30], a[25], a[7], a[35], a[2]] + G[a[30], a[29], a[7], a[19], a[2]] + 
   G[a[30], a[29], a[7], a[33], a[2]] + G[a[30], a[29], a[7], a[35], a[2]] - 
   G[a[30], a[29], a[7], a[37], a[2]] - G[a[30], a[29], a[7], a[39], a[2]] + 
   G[a[30], a[30], a[7], a[19], a[2]] + G[a[30], a[30], a[7], a[33], a[2]] + 
   G[a[30], a[30], a[7], a[35], a[2]] - G[a[30], a[30], a[7], a[37], a[2]] - 
   G[a[30], a[30], a[7], a[39], a[2]] - 
   2*G[a[30], a[33], a[7], a[23], a[2]] - G[a[30], a[33], a[7], a[33], 
    a[2]] - G[a[30], a[33], a[7], a[35], a[2]] + 
   2*G[a[30], a[33], a[7], a[37], a[2]] + 
   2*G[a[30], a[33], a[7], a[39], a[2]] - 
   2*G[a[30], a[35], a[7], a[23], a[2]] - G[a[30], a[35], a[7], a[33], 
    a[2]] - G[a[30], a[35], a[7], a[35], a[2]] + 
   2*G[a[30], a[35], a[7], a[37], a[2]] + 
   2*G[a[30], a[35], a[7], a[39], a[2]] + G[a[30], a[37], a[7], a[23], 
    a[2]] - G[a[30], a[37], a[7], a[37], a[2]] - G[a[30], a[37], a[7], a[39], 
    a[2]] + G[a[30], a[39], a[7], a[23], a[2]] - G[a[30], a[39], a[7], a[37], 
    a[2]] - G[a[30], a[39], a[7], a[39], a[2]] + G[a[31], a[1], a[1], a[2], 
    a[2]] - 3*G[a[31], a[1], a[2], a[2], a[2]] - G[a[31], a[2], a[1], a[2], 
    a[2]] - G[a[31], a[2], a[7], a[24], a[2]] - 
   3*G[a[31], a[7], a[1], a[2], a[2]] + 2*G[a[31], a[7], a[2], a[2], a[2]] - 
   G[a[31], a[7], a[2], a[24], a[2]] + G[a[31], a[7], a[7], a[2], a[2]] - 
   3*G[a[31], a[7], a[7], a[24], a[2]] + G[a[31], a[7], a[7], a[25], a[2]] + 
   G[a[31], a[7], a[7], a[31], a[2]] + G[a[31], a[7], a[7], a[32], a[2]] - 
   G[a[31], a[7], a[7], a[34], a[2]] - G[a[31], a[7], a[7], a[36], a[2]] + 
   2*G[a[31], a[7], a[13], a[2], a[2]] - 
   2*G[a[31], a[7], a[13], a[13], a[2]] + 
   2*G[a[31], a[7], a[17], a[2], a[2]] - G[a[31], a[7], a[24], a[2], a[2]] + 
   G[a[31], a[7], a[24], a[24], a[2]] + G[a[31], a[7], a[27], a[24], a[2]] + 
   G[a[31], a[7], a[31], a[13], a[2]] + G[a[31], a[7], a[31], a[24], a[2]] + 
   G[a[31], a[7], a[32], a[13], a[2]] + G[a[31], a[7], a[32], a[24], a[2]] - 
   G[a[31], a[7], a[34], a[2], a[2]] - G[a[31], a[7], a[36], a[2], a[2]] + 
   G[a[31], a[7], a[38], a[2], a[2]] + G[a[31], a[7], a[40], a[2], a[2]] + 
   4*G[a[31], a[13], a[2], a[2], a[2]] - 
   2*G[a[31], a[13], a[7], a[2], a[2]] - 
   2*G[a[31], a[13], a[7], a[13], a[2]] - 
   2*G[a[31], a[13], a[13], a[2], a[2]] - 
   2*G[a[31], a[13], a[17], a[2], a[2]] - G[a[31], a[13], a[34], a[2], 
    a[2]] - G[a[31], a[13], a[36], a[2], a[2]] + 
   4*G[a[31], a[17], a[2], a[2], a[2]] - 
   2*G[a[31], a[17], a[13], a[2], a[2]] - 
   2*G[a[31], a[17], a[17], a[2], a[2]] + G[a[31], a[24], a[7], a[24], 
    a[2]] - G[a[31], a[25], a[7], a[2], a[2]] - 
   2*G[a[31], a[25], a[13], a[2], a[2]] - 
   2*G[a[31], a[25], a[17], a[2], a[2]] + G[a[31], a[25], a[34], a[2], 
    a[2]] + G[a[31], a[25], a[36], a[2], a[2]] + G[a[31], a[25], a[38], a[2], 
    a[2]] + G[a[31], a[25], a[40], a[2], a[2]] + G[a[31], a[27], a[1], a[2], 
    a[2]] + G[a[31], a[27], a[7], a[24], a[2]] + G[a[31], a[31], a[1], a[2], 
    a[2]] + G[a[31], a[31], a[7], a[13], a[2]] + G[a[31], a[31], a[7], a[24], 
    a[2]] - 2*G[a[31], a[31], a[13], a[2], a[2]] - 
   2*G[a[31], a[31], a[17], a[2], a[2]] + G[a[31], a[31], a[34], a[2], 
    a[2]] + G[a[31], a[31], a[36], a[2], a[2]] + G[a[31], a[31], a[38], a[2], 
    a[2]] + G[a[31], a[31], a[40], a[2], a[2]] + G[a[31], a[32], a[1], a[2], 
    a[2]] + G[a[31], a[32], a[7], a[13], a[2]] + G[a[31], a[32], a[7], a[24], 
    a[2]] - 2*G[a[31], a[32], a[13], a[2], a[2]] - 
   2*G[a[31], a[32], a[17], a[2], a[2]] + G[a[31], a[32], a[34], a[2], 
    a[2]] + G[a[31], a[32], a[36], a[2], a[2]] + G[a[31], a[32], a[38], a[2], 
    a[2]] + G[a[31], a[32], a[40], a[2], a[2]] - 
   3*G[a[31], a[34], a[2], a[2], a[2]] + 
   2*G[a[31], a[34], a[7], a[2], a[2]] + 
   4*G[a[31], a[34], a[13], a[2], a[2]] + 
   4*G[a[31], a[34], a[17], a[2], a[2]] - G[a[31], a[34], a[34], a[2], 
    a[2]] - G[a[31], a[34], a[36], a[2], a[2]] - 
   2*G[a[31], a[34], a[38], a[2], a[2]] - 
   2*G[a[31], a[34], a[40], a[2], a[2]] - 
   3*G[a[31], a[36], a[2], a[2], a[2]] + 
   2*G[a[31], a[36], a[7], a[2], a[2]] + 
   4*G[a[31], a[36], a[13], a[2], a[2]] + 
   4*G[a[31], a[36], a[17], a[2], a[2]] - G[a[31], a[36], a[34], a[2], 
    a[2]] - G[a[31], a[36], a[36], a[2], a[2]] - 
   2*G[a[31], a[36], a[38], a[2], a[2]] - 
   2*G[a[31], a[36], a[40], a[2], a[2]] - G[a[31], a[38], a[2], a[2], a[2]] - 
   G[a[31], a[38], a[7], a[2], a[2]] + G[a[31], a[38], a[38], a[2], a[2]] + 
   G[a[31], a[38], a[40], a[2], a[2]] - G[a[31], a[40], a[2], a[2], a[2]] - 
   G[a[31], a[40], a[7], a[2], a[2]] + G[a[31], a[40], a[38], a[2], a[2]] + 
   G[a[31], a[40], a[40], a[2], a[2]] - G[a[32], a[1], a[1], a[2], a[2]] + 
   3*G[a[32], a[1], a[2], a[2], a[2]] + G[a[32], a[2], a[1], a[2], a[2]] + 
   G[a[32], a[2], a[7], a[24], a[2]] + 3*G[a[32], a[7], a[1], a[2], a[2]] - 
   2*G[a[32], a[7], a[2], a[2], a[2]] + G[a[32], a[7], a[2], a[24], a[2]] - 
   G[a[32], a[7], a[7], a[2], a[2]] + 3*G[a[32], a[7], a[7], a[24], a[2]] - 
   G[a[32], a[7], a[7], a[25], a[2]] - G[a[32], a[7], a[7], a[31], a[2]] - 
   G[a[32], a[7], a[7], a[32], a[2]] + G[a[32], a[7], a[7], a[34], a[2]] + 
   G[a[32], a[7], a[7], a[36], a[2]] - 2*G[a[32], a[7], a[13], a[2], a[2]] + 
   2*G[a[32], a[7], a[13], a[13], a[2]] - 
   2*G[a[32], a[7], a[17], a[2], a[2]] + G[a[32], a[7], a[24], a[2], a[2]] - 
   G[a[32], a[7], a[24], a[24], a[2]] - G[a[32], a[7], a[27], a[24], a[2]] - 
   G[a[32], a[7], a[31], a[13], a[2]] - G[a[32], a[7], a[31], a[24], a[2]] - 
   G[a[32], a[7], a[32], a[13], a[2]] - G[a[32], a[7], a[32], a[24], a[2]] + 
   G[a[32], a[7], a[34], a[2], a[2]] + G[a[32], a[7], a[36], a[2], a[2]] - 
   G[a[32], a[7], a[38], a[2], a[2]] - G[a[32], a[7], a[40], a[2], a[2]] - 
   4*G[a[32], a[13], a[2], a[2], a[2]] + 
   2*G[a[32], a[13], a[7], a[2], a[2]] + 
   2*G[a[32], a[13], a[7], a[13], a[2]] + 
   2*G[a[32], a[13], a[13], a[2], a[2]] + 
   2*G[a[32], a[13], a[17], a[2], a[2]] + G[a[32], a[13], a[34], a[2], 
    a[2]] + G[a[32], a[13], a[36], a[2], a[2]] - 
   4*G[a[32], a[17], a[2], a[2], a[2]] + 
   2*G[a[32], a[17], a[13], a[2], a[2]] + 
   2*G[a[32], a[17], a[17], a[2], a[2]] - G[a[32], a[24], a[7], a[24], 
    a[2]] + G[a[32], a[25], a[7], a[2], a[2]] + 
   2*G[a[32], a[25], a[13], a[2], a[2]] + 
   2*G[a[32], a[25], a[17], a[2], a[2]] - G[a[32], a[25], a[34], a[2], 
    a[2]] - G[a[32], a[25], a[36], a[2], a[2]] - G[a[32], a[25], a[38], a[2], 
    a[2]] - G[a[32], a[25], a[40], a[2], a[2]] - G[a[32], a[27], a[1], a[2], 
    a[2]] - G[a[32], a[27], a[7], a[24], a[2]] - G[a[32], a[31], a[1], a[2], 
    a[2]] - G[a[32], a[31], a[7], a[13], a[2]] - G[a[32], a[31], a[7], a[24], 
    a[2]] + 2*G[a[32], a[31], a[13], a[2], a[2]] + 
   2*G[a[32], a[31], a[17], a[2], a[2]] - G[a[32], a[31], a[34], a[2], 
    a[2]] - G[a[32], a[31], a[36], a[2], a[2]] - G[a[32], a[31], a[38], a[2], 
    a[2]] - G[a[32], a[31], a[40], a[2], a[2]] - G[a[32], a[32], a[1], a[2], 
    a[2]] - G[a[32], a[32], a[7], a[13], a[2]] - G[a[32], a[32], a[7], a[24], 
    a[2]] + 2*G[a[32], a[32], a[13], a[2], a[2]] + 
   2*G[a[32], a[32], a[17], a[2], a[2]] - G[a[32], a[32], a[34], a[2], 
    a[2]] - G[a[32], a[32], a[36], a[2], a[2]] - G[a[32], a[32], a[38], a[2], 
    a[2]] - G[a[32], a[32], a[40], a[2], a[2]] + 
   3*G[a[32], a[34], a[2], a[2], a[2]] - 
   2*G[a[32], a[34], a[7], a[2], a[2]] - 
   4*G[a[32], a[34], a[13], a[2], a[2]] - 
   4*G[a[32], a[34], a[17], a[2], a[2]] + G[a[32], a[34], a[34], a[2], 
    a[2]] + G[a[32], a[34], a[36], a[2], a[2]] + 
   2*G[a[32], a[34], a[38], a[2], a[2]] + 
   2*G[a[32], a[34], a[40], a[2], a[2]] + 
   3*G[a[32], a[36], a[2], a[2], a[2]] - 
   2*G[a[32], a[36], a[7], a[2], a[2]] - 
   4*G[a[32], a[36], a[13], a[2], a[2]] - 
   4*G[a[32], a[36], a[17], a[2], a[2]] + G[a[32], a[36], a[34], a[2], 
    a[2]] + G[a[32], a[36], a[36], a[2], a[2]] + 
   2*G[a[32], a[36], a[38], a[2], a[2]] + 
   2*G[a[32], a[36], a[40], a[2], a[2]] + G[a[32], a[38], a[2], a[2], a[2]] + 
   G[a[32], a[38], a[7], a[2], a[2]] - G[a[32], a[38], a[38], a[2], a[2]] - 
   G[a[32], a[38], a[40], a[2], a[2]] + G[a[32], a[40], a[2], a[2], a[2]] + 
   G[a[32], a[40], a[7], a[2], a[2]] - G[a[32], a[40], a[38], a[2], a[2]] - 
   G[a[32], a[40], a[40], a[2], a[2]] - 2*G[a[50], a[2], a[6], a[13], a[2]] - 
   G[a[50], a[2], a[7], a[2], a[2]] + 2*G[a[50], a[2], a[7], a[12], a[2]] - 
   2*G[a[50], a[2], a[7], a[13], a[2]] + 
   2*G[a[50], a[2], a[12], a[13], a[2]] - G[a[50], a[7], a[2], a[2], a[2]] + 
   2*G[a[50], a[7], a[2], a[12], a[2]] + 
   2*G[a[50], a[7], a[6], a[13], a[2]] - 
   4*G[a[50], a[7], a[7], a[12], a[2]] + 
   2*G[a[50], a[7], a[7], a[13], a[2]] + G[a[50], a[7], a[7], a[14], a[2]] - 
   G[a[50], a[7], a[7], a[15], a[2]] + G[a[50], a[7], a[7], a[50], a[2]] + 
   G[a[50], a[7], a[7], a[51], a[2]] - 2*G[a[50], a[7], a[12], a[13], a[2]] + 
   G[a[50], a[7], a[14], a[2], a[2]] - G[a[50], a[7], a[15], a[2], a[2]] + 
   G[a[50], a[7], a[50], a[2], a[2]] + G[a[50], a[7], a[51], a[2], a[2]] + 
   G[a[50], a[14], a[7], a[2], a[2]] - G[a[50], a[15], a[7], a[2], a[2]] + 
   G[a[50], a[50], a[7], a[2], a[2]] + G[a[50], a[51], a[7], a[2], a[2]] + 
   2*G[a[51], a[2], a[6], a[13], a[2]] + G[a[51], a[2], a[7], a[2], a[2]] - 
   2*G[a[51], a[2], a[7], a[12], a[2]] + 
   2*G[a[51], a[2], a[7], a[13], a[2]] - 
   2*G[a[51], a[2], a[12], a[13], a[2]] + G[a[51], a[7], a[2], a[2], a[2]] - 
   2*G[a[51], a[7], a[2], a[12], a[2]] - 
   2*G[a[51], a[7], a[6], a[13], a[2]] + 
   4*G[a[51], a[7], a[7], a[12], a[2]] - 
   2*G[a[51], a[7], a[7], a[13], a[2]] - G[a[51], a[7], a[7], a[14], a[2]] + 
   G[a[51], a[7], a[7], a[15], a[2]] - G[a[51], a[7], a[7], a[50], a[2]] - 
   G[a[51], a[7], a[7], a[51], a[2]] + 2*G[a[51], a[7], a[12], a[13], a[2]] - 
   G[a[51], a[7], a[14], a[2], a[2]] + G[a[51], a[7], a[15], a[2], a[2]] - 
   G[a[51], a[7], a[50], a[2], a[2]] - G[a[51], a[7], a[51], a[2], a[2]] - 
   G[a[51], a[14], a[7], a[2], a[2]] + G[a[51], a[15], a[7], a[2], a[2]] - 
   G[a[51], a[50], a[7], a[2], a[2]] - G[a[51], a[51], a[7], a[2], a[2]] + 
   G[a[52], a[7], a[7], a[13], a[2]] + G[a[52], a[7], a[7], a[15], a[2]] + 
   G[a[52], a[7], a[7], a[42], a[2]] + G[a[52], a[7], a[7], a[43], a[2]] + 
   G[a[52], a[7], a[7], a[44], a[2]] - 2*G[a[52], a[7], a[7], a[45], a[2]] - 
   2*G[a[52], a[7], a[7], a[46], a[2]] + G[a[52], a[7], a[7], a[47], a[2]] - 
   G[a[52], a[7], a[7], a[48], a[2]] - G[a[52], a[7], a[7], a[49], a[2]] + 
   G[a[52], a[7], a[13], a[15], a[2]] - G[a[52], a[7], a[13], a[42], a[2]] - 
   G[a[52], a[7], a[15], a[42], a[2]] + G[a[52], a[7], a[15], a[45], a[2]] + 
   G[a[52], a[7], a[15], a[46], a[2]] - G[a[52], a[7], a[42], a[13], a[2]] + 
   G[a[52], a[7], a[42], a[15], a[2]] + G[a[52], a[7], a[42], a[42], a[2]] - 
   G[a[52], a[7], a[43], a[13], a[2]] - G[a[52], a[7], a[43], a[43], a[2]] - 
   G[a[52], a[7], a[43], a[44], a[2]] + 
   2*G[a[52], a[7], a[43], a[45], a[2]] + 
   2*G[a[52], a[7], a[43], a[46], a[2]] - G[a[52], a[7], a[44], a[13], 
    a[2]] - G[a[52], a[7], a[44], a[43], a[2]] - G[a[52], a[7], a[44], a[44], 
    a[2]] + 2*G[a[52], a[7], a[44], a[45], a[2]] + 
   2*G[a[52], a[7], a[44], a[46], a[2]] + G[a[52], a[7], a[45], a[13], 
    a[2]] - G[a[52], a[7], a[45], a[15], a[2]] - G[a[52], a[7], a[45], a[45], 
    a[2]] - G[a[52], a[7], a[45], a[46], a[2]] + G[a[52], a[7], a[46], a[13], 
    a[2]] - G[a[52], a[7], a[46], a[15], a[2]] - G[a[52], a[7], a[46], a[45], 
    a[2]] - G[a[52], a[7], a[46], a[46], a[2]] + G[a[52], a[7], a[47], a[15], 
    a[2]] + G[a[52], a[7], a[47], a[43], a[2]] + G[a[52], a[7], a[47], a[44], 
    a[2]] - G[a[52], a[7], a[47], a[45], a[2]] - G[a[52], a[7], a[47], a[46], 
    a[2]] - G[a[52], a[7], a[48], a[15], a[2]] + G[a[52], a[7], a[48], a[42], 
    a[2]] - G[a[52], a[7], a[49], a[43], a[2]] - G[a[52], a[7], a[49], a[44], 
    a[2]] + G[a[52], a[7], a[52], a[42], a[2]] + G[a[52], a[7], a[52], a[43], 
    a[2]] + G[a[52], a[7], a[52], a[44], a[2]] - G[a[52], a[7], a[52], a[45], 
    a[2]] - G[a[52], a[7], a[52], a[46], a[2]] + G[a[52], a[7], a[53], a[42], 
    a[2]] + G[a[52], a[7], a[53], a[43], a[2]] + G[a[52], a[7], a[53], a[44], 
    a[2]] - G[a[52], a[7], a[53], a[45], a[2]] - G[a[52], a[7], a[53], a[46], 
    a[2]] - G[a[52], a[13], a[7], a[2], a[2]] + G[a[52], a[13], a[7], a[15], 
    a[2]] - G[a[52], a[13], a[7], a[42], a[2]] + G[a[52], a[13], a[15], a[2], 
    a[2]] - G[a[52], a[13], a[42], a[2], a[2]] - G[a[52], a[15], a[7], a[2], 
    a[2]] - G[a[52], a[15], a[7], a[42], a[2]] + G[a[52], a[15], a[7], a[45], 
    a[2]] + G[a[52], a[15], a[7], a[46], a[2]] - G[a[52], a[15], a[42], a[2], 
    a[2]] + G[a[52], a[15], a[45], a[2], a[2]] + G[a[52], a[15], a[46], a[2], 
    a[2]] - G[a[52], a[42], a[2], a[2], a[2]] - G[a[52], a[42], a[2], a[13], 
    a[2]] + 2*G[a[52], a[42], a[2], a[15], a[2]] - 
   G[a[52], a[42], a[7], a[15], a[2]] + G[a[52], a[42], a[7], a[42], a[2]] - 
   G[a[52], a[42], a[13], a[2], a[2]] + G[a[52], a[42], a[15], a[2], a[2]] + 
   G[a[52], a[42], a[42], a[2], a[2]] - G[a[52], a[43], a[2], a[2], a[2]] - 
   G[a[52], a[43], a[2], a[13], a[2]] + 
   2*G[a[52], a[43], a[2], a[15], a[2]] - 
   2*G[a[52], a[43], a[7], a[15], a[2]] - G[a[52], a[43], a[7], a[43], 
    a[2]] - G[a[52], a[43], a[7], a[44], a[2]] + 
   2*G[a[52], a[43], a[7], a[45], a[2]] + 
   2*G[a[52], a[43], a[7], a[46], a[2]] - G[a[52], a[43], a[13], a[2], 
    a[2]] - G[a[52], a[43], a[43], a[2], a[2]] - G[a[52], a[43], a[44], a[2], 
    a[2]] + 2*G[a[52], a[43], a[45], a[2], a[2]] + 
   2*G[a[52], a[43], a[46], a[2], a[2]] - G[a[52], a[44], a[2], a[2], a[2]] - 
   G[a[52], a[44], a[2], a[13], a[2]] + 
   2*G[a[52], a[44], a[2], a[15], a[2]] - 
   2*G[a[52], a[44], a[7], a[15], a[2]] - G[a[52], a[44], a[7], a[43], 
    a[2]] - G[a[52], a[44], a[7], a[44], a[2]] + 
   2*G[a[52], a[44], a[7], a[45], a[2]] + 
   2*G[a[52], a[44], a[7], a[46], a[2]] - G[a[52], a[44], a[13], a[2], 
    a[2]] - G[a[52], a[44], a[43], a[2], a[2]] - G[a[52], a[44], a[44], a[2], 
    a[2]] + 2*G[a[52], a[44], a[45], a[2], a[2]] + 
   2*G[a[52], a[44], a[46], a[2], a[2]] + G[a[52], a[45], a[2], a[2], a[2]] + 
   G[a[52], a[45], a[2], a[13], a[2]] - 
   2*G[a[52], a[45], a[2], a[15], a[2]] + G[a[52], a[45], a[7], a[2], a[2]] + 
   G[a[52], a[45], a[7], a[15], a[2]] - G[a[52], a[45], a[7], a[45], a[2]] - 
   G[a[52], a[45], a[7], a[46], a[2]] + G[a[52], a[45], a[13], a[2], a[2]] - 
   G[a[52], a[45], a[15], a[2], a[2]] - G[a[52], a[45], a[45], a[2], a[2]] - 
   G[a[52], a[45], a[46], a[2], a[2]] + G[a[52], a[46], a[2], a[2], a[2]] + 
   G[a[52], a[46], a[2], a[13], a[2]] - 
   2*G[a[52], a[46], a[2], a[15], a[2]] + G[a[52], a[46], a[7], a[2], a[2]] + 
   G[a[52], a[46], a[7], a[15], a[2]] - G[a[52], a[46], a[7], a[45], a[2]] - 
   G[a[52], a[46], a[7], a[46], a[2]] + G[a[52], a[46], a[13], a[2], a[2]] - 
   G[a[52], a[46], a[15], a[2], a[2]] - G[a[52], a[46], a[45], a[2], a[2]] - 
   G[a[52], a[46], a[46], a[2], a[2]] - G[a[52], a[47], a[7], a[2], a[2]] + 
   G[a[52], a[47], a[7], a[15], a[2]] + G[a[52], a[47], a[7], a[43], a[2]] + 
   G[a[52], a[47], a[7], a[44], a[2]] - G[a[52], a[47], a[7], a[45], a[2]] - 
   G[a[52], a[47], a[7], a[46], a[2]] + G[a[52], a[47], a[15], a[2], a[2]] + 
   G[a[52], a[47], a[43], a[2], a[2]] + G[a[52], a[47], a[44], a[2], a[2]] - 
   G[a[52], a[47], a[45], a[2], a[2]] - G[a[52], a[47], a[46], a[2], a[2]] + 
   G[a[52], a[48], a[7], a[2], a[2]] - G[a[52], a[48], a[7], a[15], a[2]] + 
   G[a[52], a[48], a[7], a[42], a[2]] - G[a[52], a[48], a[15], a[2], a[2]] + 
   G[a[52], a[48], a[42], a[2], a[2]] + G[a[52], a[49], a[7], a[2], a[2]] - 
   G[a[52], a[49], a[7], a[43], a[2]] - G[a[52], a[49], a[7], a[44], a[2]] - 
   G[a[52], a[49], a[43], a[2], a[2]] - G[a[52], a[49], a[44], a[2], a[2]] + 
   G[a[52], a[52], a[7], a[42], a[2]] + G[a[52], a[52], a[7], a[43], a[2]] + 
   G[a[52], a[52], a[7], a[44], a[2]] - G[a[52], a[52], a[7], a[45], a[2]] - 
   G[a[52], a[52], a[7], a[46], a[2]] + G[a[52], a[52], a[42], a[2], a[2]] + 
   G[a[52], a[52], a[43], a[2], a[2]] + G[a[52], a[52], a[44], a[2], a[2]] - 
   G[a[52], a[52], a[45], a[2], a[2]] - G[a[52], a[52], a[46], a[2], a[2]] + 
   G[a[52], a[53], a[7], a[42], a[2]] + G[a[52], a[53], a[7], a[43], a[2]] + 
   G[a[52], a[53], a[7], a[44], a[2]] - G[a[52], a[53], a[7], a[45], a[2]] - 
   G[a[52], a[53], a[7], a[46], a[2]] + G[a[52], a[53], a[42], a[2], a[2]] + 
   G[a[52], a[53], a[43], a[2], a[2]] + G[a[52], a[53], a[44], a[2], a[2]] - 
   G[a[52], a[53], a[45], a[2], a[2]] - G[a[52], a[53], a[46], a[2], a[2]] - 
   G[a[53], a[7], a[7], a[13], a[2]] - G[a[53], a[7], a[7], a[15], a[2]] - 
   G[a[53], a[7], a[7], a[42], a[2]] - G[a[53], a[7], a[7], a[43], a[2]] - 
   G[a[53], a[7], a[7], a[44], a[2]] + 2*G[a[53], a[7], a[7], a[45], a[2]] + 
   2*G[a[53], a[7], a[7], a[46], a[2]] - G[a[53], a[7], a[7], a[47], a[2]] + 
   G[a[53], a[7], a[7], a[48], a[2]] + G[a[53], a[7], a[7], a[49], a[2]] - 
   G[a[53], a[7], a[13], a[15], a[2]] + G[a[53], a[7], a[13], a[42], a[2]] + 
   G[a[53], a[7], a[15], a[42], a[2]] - G[a[53], a[7], a[15], a[45], a[2]] - 
   G[a[53], a[7], a[15], a[46], a[2]] + G[a[53], a[7], a[42], a[13], a[2]] - 
   G[a[53], a[7], a[42], a[15], a[2]] - G[a[53], a[7], a[42], a[42], a[2]] + 
   G[a[53], a[7], a[43], a[13], a[2]] + G[a[53], a[7], a[43], a[43], a[2]] + 
   G[a[53], a[7], a[43], a[44], a[2]] - 
   2*G[a[53], a[7], a[43], a[45], a[2]] - 
   2*G[a[53], a[7], a[43], a[46], a[2]] + G[a[53], a[7], a[44], a[13], 
    a[2]] + G[a[53], a[7], a[44], a[43], a[2]] + G[a[53], a[7], a[44], a[44], 
    a[2]] - 2*G[a[53], a[7], a[44], a[45], a[2]] - 
   2*G[a[53], a[7], a[44], a[46], a[2]] - G[a[53], a[7], a[45], a[13], 
    a[2]] + G[a[53], a[7], a[45], a[15], a[2]] + G[a[53], a[7], a[45], a[45], 
    a[2]] + G[a[53], a[7], a[45], a[46], a[2]] - G[a[53], a[7], a[46], a[13], 
    a[2]] + G[a[53], a[7], a[46], a[15], a[2]] + G[a[53], a[7], a[46], a[45], 
    a[2]] + G[a[53], a[7], a[46], a[46], a[2]] - G[a[53], a[7], a[47], a[15], 
    a[2]] - G[a[53], a[7], a[47], a[43], a[2]] - G[a[53], a[7], a[47], a[44], 
    a[2]] + G[a[53], a[7], a[47], a[45], a[2]] + G[a[53], a[7], a[47], a[46], 
    a[2]] + G[a[53], a[7], a[48], a[15], a[2]] - G[a[53], a[7], a[48], a[42], 
    a[2]] + G[a[53], a[7], a[49], a[43], a[2]] + G[a[53], a[7], a[49], a[44], 
    a[2]] - G[a[53], a[7], a[52], a[42], a[2]] - G[a[53], a[7], a[52], a[43], 
    a[2]] - G[a[53], a[7], a[52], a[44], a[2]] + G[a[53], a[7], a[52], a[45], 
    a[2]] + G[a[53], a[7], a[52], a[46], a[2]] - G[a[53], a[7], a[53], a[42], 
    a[2]] - G[a[53], a[7], a[53], a[43], a[2]] - G[a[53], a[7], a[53], a[44], 
    a[2]] + G[a[53], a[7], a[53], a[45], a[2]] + G[a[53], a[7], a[53], a[46], 
    a[2]] + G[a[53], a[13], a[7], a[2], a[2]] - G[a[53], a[13], a[7], a[15], 
    a[2]] + G[a[53], a[13], a[7], a[42], a[2]] - G[a[53], a[13], a[15], a[2], 
    a[2]] + G[a[53], a[13], a[42], a[2], a[2]] + G[a[53], a[15], a[7], a[2], 
    a[2]] + G[a[53], a[15], a[7], a[42], a[2]] - G[a[53], a[15], a[7], a[45], 
    a[2]] - G[a[53], a[15], a[7], a[46], a[2]] + G[a[53], a[15], a[42], a[2], 
    a[2]] - G[a[53], a[15], a[45], a[2], a[2]] - G[a[53], a[15], a[46], a[2], 
    a[2]] + G[a[53], a[42], a[2], a[2], a[2]] + G[a[53], a[42], a[2], a[13], 
    a[2]] - 2*G[a[53], a[42], a[2], a[15], a[2]] + 
   G[a[53], a[42], a[7], a[15], a[2]] - G[a[53], a[42], a[7], a[42], a[2]] + 
   G[a[53], a[42], a[13], a[2], a[2]] - G[a[53], a[42], a[15], a[2], a[2]] - 
   G[a[53], a[42], a[42], a[2], a[2]] + G[a[53], a[43], a[2], a[2], a[2]] + 
   G[a[53], a[43], a[2], a[13], a[2]] - 
   2*G[a[53], a[43], a[2], a[15], a[2]] + 
   2*G[a[53], a[43], a[7], a[15], a[2]] + G[a[53], a[43], a[7], a[43], 
    a[2]] + G[a[53], a[43], a[7], a[44], a[2]] - 
   2*G[a[53], a[43], a[7], a[45], a[2]] - 
   2*G[a[53], a[43], a[7], a[46], a[2]] + G[a[53], a[43], a[13], a[2], 
    a[2]] + G[a[53], a[43], a[43], a[2], a[2]] + G[a[53], a[43], a[44], a[2], 
    a[2]] - 2*G[a[53], a[43], a[45], a[2], a[2]] - 
   2*G[a[53], a[43], a[46], a[2], a[2]] + G[a[53], a[44], a[2], a[2], a[2]] + 
   G[a[53], a[44], a[2], a[13], a[2]] - 
   2*G[a[53], a[44], a[2], a[15], a[2]] + 
   2*G[a[53], a[44], a[7], a[15], a[2]] + G[a[53], a[44], a[7], a[43], 
    a[2]] + G[a[53], a[44], a[7], a[44], a[2]] - 
   2*G[a[53], a[44], a[7], a[45], a[2]] - 
   2*G[a[53], a[44], a[7], a[46], a[2]] + G[a[53], a[44], a[13], a[2], 
    a[2]] + G[a[53], a[44], a[43], a[2], a[2]] + G[a[53], a[44], a[44], a[2], 
    a[2]] - 2*G[a[53], a[44], a[45], a[2], a[2]] - 
   2*G[a[53], a[44], a[46], a[2], a[2]] - G[a[53], a[45], a[2], a[2], a[2]] - 
   G[a[53], a[45], a[2], a[13], a[2]] + 
   2*G[a[53], a[45], a[2], a[15], a[2]] - G[a[53], a[45], a[7], a[2], a[2]] - 
   G[a[53], a[45], a[7], a[15], a[2]] + G[a[53], a[45], a[7], a[45], a[2]] + 
   G[a[53], a[45], a[7], a[46], a[2]] - G[a[53], a[45], a[13], a[2], a[2]] + 
   G[a[53], a[45], a[15], a[2], a[2]] + G[a[53], a[45], a[45], a[2], a[2]] + 
   G[a[53], a[45], a[46], a[2], a[2]] - G[a[53], a[46], a[2], a[2], a[2]] - 
   G[a[53], a[46], a[2], a[13], a[2]] + 
   2*G[a[53], a[46], a[2], a[15], a[2]] - G[a[53], a[46], a[7], a[2], a[2]] - 
   G[a[53], a[46], a[7], a[15], a[2]] + G[a[53], a[46], a[7], a[45], a[2]] + 
   G[a[53], a[46], a[7], a[46], a[2]] - G[a[53], a[46], a[13], a[2], a[2]] + 
   G[a[53], a[46], a[15], a[2], a[2]] + G[a[53], a[46], a[45], a[2], a[2]] + 
   G[a[53], a[46], a[46], a[2], a[2]] + G[a[53], a[47], a[7], a[2], a[2]] - 
   G[a[53], a[47], a[7], a[15], a[2]] - G[a[53], a[47], a[7], a[43], a[2]] - 
   G[a[53], a[47], a[7], a[44], a[2]] + G[a[53], a[47], a[7], a[45], a[2]] + 
   G[a[53], a[47], a[7], a[46], a[2]] - G[a[53], a[47], a[15], a[2], a[2]] - 
   G[a[53], a[47], a[43], a[2], a[2]] - G[a[53], a[47], a[44], a[2], a[2]] + 
   G[a[53], a[47], a[45], a[2], a[2]] + G[a[53], a[47], a[46], a[2], a[2]] - 
   G[a[53], a[48], a[7], a[2], a[2]] + G[a[53], a[48], a[7], a[15], a[2]] - 
   G[a[53], a[48], a[7], a[42], a[2]] + G[a[53], a[48], a[15], a[2], a[2]] - 
   G[a[53], a[48], a[42], a[2], a[2]] - G[a[53], a[49], a[7], a[2], a[2]] + 
   G[a[53], a[49], a[7], a[43], a[2]] + G[a[53], a[49], a[7], a[44], a[2]] + 
   G[a[53], a[49], a[43], a[2], a[2]] + G[a[53], a[49], a[44], a[2], a[2]] - 
   G[a[53], a[52], a[7], a[42], a[2]] - G[a[53], a[52], a[7], a[43], a[2]] - 
   G[a[53], a[52], a[7], a[44], a[2]] + G[a[53], a[52], a[7], a[45], a[2]] + 
   G[a[53], a[52], a[7], a[46], a[2]] - G[a[53], a[52], a[42], a[2], a[2]] - 
   G[a[53], a[52], a[43], a[2], a[2]] - G[a[53], a[52], a[44], a[2], a[2]] + 
   G[a[53], a[52], a[45], a[2], a[2]] + G[a[53], a[52], a[46], a[2], a[2]] - 
   G[a[53], a[53], a[7], a[42], a[2]] - G[a[53], a[53], a[7], a[43], a[2]] - 
   G[a[53], a[53], a[7], a[44], a[2]] + G[a[53], a[53], a[7], a[45], a[2]] + 
   G[a[53], a[53], a[7], a[46], a[2]] - G[a[53], a[53], a[42], a[2], a[2]] - 
   G[a[53], a[53], a[43], a[2], a[2]] - G[a[53], a[53], a[44], a[2], a[2]] + 
   G[a[53], a[53], a[45], a[2], a[2]] + G[a[53], a[53], a[46], a[2], a[2]] + 
   G[a[7], a[29], a[19], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[7], a[29], a[33], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[7], a[29], a[35], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[7], a[30], a[37], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[7], a[30], a[39], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[29], a[7], a[19], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[29], a[7], a[33], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[29], a[7], a[35], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[30], a[7], a[37], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[30], a[7], a[39], a[2]]*((-I)*Pi - 2*Log[3/2]) + 
   G[a[7], a[29], a[37], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[7], a[29], a[39], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[7], a[30], a[19], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[7], a[30], a[33], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[7], a[30], a[35], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[29], a[7], a[37], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[29], a[7], a[39], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[30], a[7], a[19], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[30], a[7], a[33], a[2]]*(I*Pi + 2*Log[3/2]) + 
   G[a[30], a[7], a[35], a[2]]*(I*Pi + 2*Log[3/2]) + (I/6)*Pi^3*Log[16/9] + 
   G[a[32], a[13], a[13], a[2]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[30], a[33], a[37], a[2]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[30], a[33], a[39], a[2]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[30], a[35], a[37], a[2]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[30], a[35], a[39], a[2]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[29], a[2], a[19], a[2]]*(I*Pi - Log[2]) + G[a[29], a[19], a[2], a[2]]*
    (I*Pi - Log[2]) + G[a[29], a[20], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[20], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[22], a[23], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[23], a[19], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[25], a[33], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[25], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[29], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[29], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[30], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[30], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[33], a[2], a[2]]*(I*Pi - Log[2]) + G[a[29], a[33], a[33], a[2]]*
    (I*Pi - Log[2]) + G[a[29], a[33], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[35], a[2], a[2]]*(I*Pi - Log[2]) + G[a[29], a[35], a[33], a[2]]*
    (I*Pi - Log[2]) + G[a[29], a[35], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[37], a[23], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[37], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[37], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[39], a[23], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[39], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[29], a[39], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[2], a[23], a[2]]*(I*Pi - Log[2]) + G[a[30], a[19], a[19], a[2]]*
    (I*Pi - Log[2]) + G[a[30], a[19], a[23], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[20], a[23], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[20], a[33], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[20], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[22], a[19], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[23], a[37], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[23], a[39], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[29], a[19], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[29], a[33], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[29], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[30], a[19], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[30], a[33], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[30], a[35], a[2]]*(I*Pi - Log[2]) + 
   G[a[30], a[37], a[2], a[2]]*(I*Pi - Log[2]) + G[a[30], a[39], a[2], a[2]]*
    (I*Pi - Log[2]) + G[a[7], a[2], a[10], a[2]]*((-I)*Pi - 2*Log[3/2] - 
     Log[2]) + G[a[7], a[10], a[2], a[2]]*((-I)*Pi - 2*Log[3/2] - Log[2]) - 
   6*G[a[14], a[2], a[9], a[2]]*Log[2] + 6*G[a[14], a[2], a[11], a[2]]*
    Log[2] - 2*G[a[31], a[1], a[1], a[2]]*Log[2] + 
   2*G[a[31], a[1], a[2], a[2]]*Log[2] + 2*G[a[31], a[2], a[1], a[2]]*
    Log[2] + 6*G[a[31], a[7], a[1], a[2]]*Log[2] - 
   2*G[a[31], a[7], a[17], a[2]]*Log[2] + 2*G[a[31], a[13], a[17], a[2]]*
    Log[2] + 2*G[a[31], a[17], a[13], a[2]]*Log[2] + 
   2*G[a[31], a[17], a[17], a[2]]*Log[2] + 2*G[a[31], a[25], a[13], a[2]]*
    Log[2] + 2*G[a[31], a[25], a[17], a[2]]*Log[2] - 
   2*G[a[31], a[25], a[38], a[2]]*Log[2] - 2*G[a[31], a[25], a[40], a[2]]*
    Log[2] - 2*G[a[31], a[27], a[1], a[2]]*Log[2] - 
   2*G[a[31], a[31], a[1], a[2]]*Log[2] + 2*G[a[31], a[31], a[17], a[2]]*
    Log[2] - 2*G[a[31], a[31], a[38], a[2]]*Log[2] - 
   2*G[a[31], a[31], a[40], a[2]]*Log[2] - 2*G[a[31], a[32], a[1], a[2]]*
    Log[2] + 2*G[a[31], a[32], a[17], a[2]]*Log[2] - 
   2*G[a[31], a[32], a[38], a[2]]*Log[2] - 2*G[a[31], a[32], a[40], a[2]]*
    Log[2] - 4*G[a[31], a[34], a[13], a[2]]*Log[2] - 
   4*G[a[31], a[34], a[17], a[2]]*Log[2] + 4*G[a[31], a[34], a[38], a[2]]*
    Log[2] + 4*G[a[31], a[34], a[40], a[2]]*Log[2] - 
   4*G[a[31], a[36], a[13], a[2]]*Log[2] - 4*G[a[31], a[36], a[17], a[2]]*
    Log[2] + 4*G[a[31], a[36], a[38], a[2]]*Log[2] + 
   4*G[a[31], a[36], a[40], a[2]]*Log[2] - 2*G[a[31], a[38], a[38], a[2]]*
    Log[2] - 2*G[a[31], a[38], a[40], a[2]]*Log[2] - 
   2*G[a[31], a[40], a[38], a[2]]*Log[2] - 2*G[a[31], a[40], a[40], a[2]]*
    Log[2] + 2*G[a[32], a[1], a[1], a[2]]*Log[2] - 
   2*G[a[32], a[1], a[2], a[2]]*Log[2] - 2*G[a[32], a[2], a[1], a[2]]*
    Log[2] - 6*G[a[32], a[7], a[1], a[2]]*Log[2] + 
   2*G[a[32], a[7], a[17], a[2]]*Log[2] - 2*G[a[32], a[13], a[17], a[2]]*
    Log[2] - 2*G[a[32], a[17], a[13], a[2]]*Log[2] - 
   2*G[a[32], a[17], a[17], a[2]]*Log[2] - 2*G[a[32], a[25], a[13], a[2]]*
    Log[2] - 2*G[a[32], a[25], a[17], a[2]]*Log[2] + 
   2*G[a[32], a[25], a[38], a[2]]*Log[2] + 2*G[a[32], a[25], a[40], a[2]]*
    Log[2] + 2*G[a[32], a[27], a[1], a[2]]*Log[2] + 
   2*G[a[32], a[31], a[1], a[2]]*Log[2] - 2*G[a[32], a[31], a[17], a[2]]*
    Log[2] + 2*G[a[32], a[31], a[38], a[2]]*Log[2] + 
   2*G[a[32], a[31], a[40], a[2]]*Log[2] + 2*G[a[32], a[32], a[1], a[2]]*
    Log[2] - 2*G[a[32], a[32], a[17], a[2]]*Log[2] + 
   2*G[a[32], a[32], a[38], a[2]]*Log[2] + 2*G[a[32], a[32], a[40], a[2]]*
    Log[2] + 4*G[a[32], a[34], a[13], a[2]]*Log[2] + 
   4*G[a[32], a[34], a[17], a[2]]*Log[2] - 4*G[a[32], a[34], a[38], a[2]]*
    Log[2] - 4*G[a[32], a[34], a[40], a[2]]*Log[2] + 
   4*G[a[32], a[36], a[13], a[2]]*Log[2] + 4*G[a[32], a[36], a[17], a[2]]*
    Log[2] - 4*G[a[32], a[36], a[38], a[2]]*Log[2] - 
   4*G[a[32], a[36], a[40], a[2]]*Log[2] + 2*G[a[32], a[38], a[38], a[2]]*
    Log[2] + 2*G[a[32], a[38], a[40], a[2]]*Log[2] + 
   2*G[a[32], a[40], a[38], a[2]]*Log[2] + 2*G[a[32], a[40], a[40], a[2]]*
    Log[2] - 4*G[a[50], a[2], a[6], a[2]]*Log[2] + 
   4*G[a[50], a[7], a[6], a[2]]*Log[2] + 4*G[a[51], a[2], a[6], a[2]]*
    Log[2] - 4*G[a[51], a[7], a[6], a[2]]*Log[2] + 
   2*G[a[31], a[1], a[2]]*Log[2]^2 - 2*G[a[31], a[17], a[2]]*Log[2]^2 - 
   2*G[a[32], a[1], a[2]]*Log[2]^2 + 2*G[a[32], a[17], a[2]]*Log[2]^2 + 
   G[a[29], a[2], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[19], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[19], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[20], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[20], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[20], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[22], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[23], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[23], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[29], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[29], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[29], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[30], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[30], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[30], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[37], a[2], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[29], a[39], a[2], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[2], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[19], a[2], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[20], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[20], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[22], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[23], a[19], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[25], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[25], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[29], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[29], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[30], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[30], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[33], a[2], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[33], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[33], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[35], a[2], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[35], a[33], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[35], a[35], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[37], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[37], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[37], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[39], a[23], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[39], a[37], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[30], a[39], a[39], a[2]]*((-I)*Pi + Log[2]) + 
   G[a[7], a[2], a[8], a[2]]*(I*Pi + 2*Log[3/2] + Log[2]) + 
   G[a[7], a[8], a[2], a[2]]*(I*Pi + 2*Log[3/2] + Log[2]) + 
   G[a[29], a[33], a[37], a[2]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[29], a[33], a[39], a[2]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[29], a[35], a[37], a[2]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[29], a[35], a[39], a[2]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[31], a[13], a[13], a[2]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[31], a[34], a[2]]*(-1/3*Pi^2 - 4*Log[2]^2) + 
   G[a[31], a[36], a[2]]*(-1/3*Pi^2 - 4*Log[2]^2) + 
   G[a[32], a[25], a[2]]*(-1/6*Pi^2 - 2*Log[2]^2) + 
   G[a[31], a[25], a[2]]*(Pi^2/6 + 2*Log[2]^2) + 
   G[a[32], a[34], a[2]]*(Pi^2/3 + 4*Log[2]^2) + 
   G[a[32], a[36], a[2]]*(Pi^2/3 + 4*Log[2]^2) + G[a[25], a[2], a[9], a[2]]*
    ((-I)*Pi - 2*Log[3]) + G[a[25], a[2], a[11], a[2]]*(I*Pi + 2*Log[3]) + 
   G[a[30], a[19], a[2]]*(-1/2*Pi^2 + (2*I)*Pi*Log[3/2] + Log[3/2]^2 + 
     Log[2]^2/2 - Log[12/5]^2/2 - Log[3]^2/2) + 
   G[a[7], a[29], a[2]]*(Log[12/5]^2/2 - Log[3]^2/2) + 
   G[a[29], a[22], a[2]]*(Log[12/5]^2/2 - Log[3]^2/2) + 
   G[a[7], a[30], a[2]]*(-1/2*Log[12/5]^2 + Log[3]^2/2) + 
   G[a[30], a[22], a[2]]*(-1/2*Log[12/5]^2 + Log[3]^2/2) + 
   G[a[29], a[19], a[2]]*(Pi^2/2 - (2*I)*Pi*Log[3/2] - Log[3/2]^2 - 
     Log[2]^2/2 + Log[12/5]^2/2 + Log[3]^2/2) + (I/3)*Pi^3*Log[11/3] + 
   G[a[31], a[7], a[24], a[2]]*((2*I)*Pi - 2*Log[4]) + 
   G[a[50], a[7], a[12], a[2]]*((2*I)*Pi - 2*Log[4]) + 
   G[a[51], a[2], a[12], a[2]]*((2*I)*Pi - 2*Log[4]) + 
   G[a[18], a[2], a[11], a[2]]*(-2*Log[2] - 2*Log[4]) + 
   G[a[31], a[2], a[13], a[2]]*(4*Log[2] - 2*Log[4]) + 
   G[a[31], a[32], a[2], a[2]]*(4*Log[2] - 2*Log[4]) + 
   G[a[32], a[17], a[2], a[2]]*(4*Log[2] - 2*Log[4]) + 
   G[a[7], a[32], a[32], a[2]]*(I*Pi + 4*Log[2] - 2*Log[4]) + 
   G[a[32], a[7], a[32], a[2]]*(I*Pi + 4*Log[2] - 2*Log[4]) + 
   G[a[7], a[2], a[9], a[2]]*(6*Log[2] - 2*Log[4]) + 
   G[a[31], a[2], a[24], a[2]]*(I*Pi - Log[4]) + G[a[31], a[24], a[2], a[2]]*
    (I*Pi - Log[4]) + G[a[32], a[24], a[24], a[2]]*(I*Pi - Log[4]) + 
   G[a[32], a[27], a[24], a[2]]*(I*Pi - Log[4]) + 
   G[a[32], a[31], a[13], a[2]]*(I*Pi - Log[4]) + 
   G[a[32], a[31], a[24], a[2]]*(I*Pi - Log[4]) + 
   G[a[32], a[32], a[13], a[2]]*(I*Pi - Log[4]) + 
   G[a[32], a[32], a[24], a[2]]*(I*Pi - Log[4]) + 
   G[a[31], a[27], a[2], a[2]]*(2*Log[2] - Log[4]) + 
   G[a[32], a[24], a[2]]*((-2*Pi^2)/3 - Log[5/4]^2/2 + 2*Log[2] - 
     2*Log[5/4]*Log[2] + 2*Log[2]^2 - I*Pi*Log[16/5] - Log[4]) - 
   (Pi^2*Log[9/4]*Log[4])/3 + G[a[31], a[24], a[24], a[2]]*
    ((-I)*Pi + Log[4]) + G[a[31], a[27], a[24], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[31], a[31], a[13], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[31], a[31], a[24], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[31], a[32], a[13], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[31], a[32], a[24], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[32], a[2], a[24], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[32], a[24], a[2], a[2]]*((-I)*Pi + Log[4]) + 
   G[a[32], a[27], a[2], a[2]]*(-2*Log[2] + Log[4]) + 
   G[a[31], a[24], a[2]]*((2*Pi^2)/3 + Log[5/4]^2/2 - 2*Log[2] + 
     2*Log[5/4]*Log[2] - 2*Log[2]^2 + I*Pi*Log[16/5] + Log[4]) + 
   G[a[32], a[7], a[24], a[2]]*((-2*I)*Pi + 2*Log[4]) + 
   G[a[50], a[2], a[12], a[2]]*((-2*I)*Pi + 2*Log[4]) + 
   G[a[51], a[7], a[12], a[2]]*((-2*I)*Pi + 2*Log[4]) + 
   G[a[7], a[2], a[11], a[2]]*(-6*Log[2] + 2*Log[4]) + 
   G[a[31], a[17], a[2], a[2]]*(-4*Log[2] + 2*Log[4]) + 
   G[a[32], a[2], a[13], a[2]]*(-4*Log[2] + 2*Log[4]) + 
   G[a[32], a[31], a[2], a[2]]*(-4*Log[2] + 2*Log[4]) + 
   G[a[7], a[31], a[31], a[2]]*((-I)*Pi - 4*Log[2] + 2*Log[4]) + 
   G[a[31], a[7], a[31], a[2]]*((-I)*Pi - 4*Log[2] + 2*Log[4]) + 
   G[a[18], a[2], a[9], a[2]]*(2*Log[2] + 2*Log[4]) + 
   G[a[32], a[13], a[2]]*((-5*Pi^2)/6 + 2*Log[2] + 2*Log[2]^2 + 
     (-1 - I*Pi)*Log[4]) + G[a[31], a[13], a[2]]*((5*Pi^2)/6 - 2*Log[2] - 
     2*Log[2]^2 + (1 + I*Pi)*Log[4]) + G[a[32], a[38], a[2]]*
    (-1/6*Pi^2 - 2*Log[2]*Log[4]) + G[a[32], a[40], a[2]]*
    (-1/6*Pi^2 - 2*Log[2]*Log[4]) + G[a[31], a[38], a[2]]*
    (Pi^2/6 + 2*Log[2]*Log[4]) + G[a[31], a[40], a[2]]*
    (Pi^2/6 + 2*Log[2]*Log[4]) + G[a[32], a[31], a[2]]*
    (Pi^2/12 + I*Pi*Log[5/2] - Log[5]^2/2) + G[a[31], a[32], a[2]]*
    (-1/12*Pi^2 - I*Pi*Log[5/2] + Log[5]^2/2) + 
   G[a[7], a[8], a[2]]*(Pi^2/3 - I*Pi*Log[2] - Log[2]^2 + Log[12/5]^2 + 
     Log[3/2]*((-2*I)*Pi - Log[6])) + G[a[7], a[10], a[2]]*
    (-1/3*Pi^2 + I*Pi*Log[2] + Log[2]^2 - Log[12/5]^2 + 
     Log[3/2]*((2*I)*Pi + Log[6])) - (I/6)*Pi^3*Log[49/6] + 
   G[a[7], a[31], a[13], a[2]]*(I*Pi - Log[16]) + 
   G[a[31], a[7], a[13], a[2]]*(I*Pi - 2*Log[2] - Log[16]) + 
   G[a[31], a[7], a[2], a[2]]*(2*Log[2] - Log[16]) + 
   G[a[31], a[38], a[2], a[2]]*(4*Log[2] - Log[16]) + 
   G[a[31], a[40], a[2], a[2]]*(4*Log[2] - Log[16]) + 
   G[a[7], a[31], a[34], a[2]]*Log[16] + G[a[7], a[31], a[36], a[2]]*
    Log[16] - G[a[7], a[31], a[38], a[2]]*Log[16] - 
   G[a[7], a[31], a[40], a[2]]*Log[16] - G[a[7], a[32], a[34], a[2]]*
    Log[16] - G[a[7], a[32], a[36], a[2]]*Log[16] + 
   G[a[7], a[32], a[38], a[2]]*Log[16] + G[a[7], a[32], a[40], a[2]]*
    Log[16] + G[a[31], a[7], a[34], a[2]]*Log[16] + 
   G[a[31], a[7], a[36], a[2]]*Log[16] - G[a[31], a[7], a[38], a[2]]*
    Log[16] - G[a[31], a[7], a[40], a[2]]*Log[16] - 
   G[a[32], a[7], a[34], a[2]]*Log[16] - G[a[32], a[7], a[36], a[2]]*
    Log[16] + G[a[32], a[7], a[38], a[2]]*Log[16] + 
   G[a[32], a[7], a[40], a[2]]*Log[16] + G[a[7], a[32], a[13], a[2]]*
    ((-I)*Pi + Log[16]) + G[a[32], a[38], a[2], a[2]]*(-4*Log[2] + Log[16]) + 
   G[a[32], a[40], a[2], a[2]]*(-4*Log[2] + Log[16]) + 
   G[a[32], a[7], a[2], a[2]]*(-2*Log[2] + Log[16]) + 
   G[a[32], a[7], a[13], a[2]]*((-I)*Pi + 2*Log[2] + Log[16]) + 
   G[a[11], a[2], a[2]]*(-1/6*Pi^2 - 2*G[a[12], a[13], a[2]] - 
     (2*I)*Pi*Log[3/2] + Log[2]*((-2*I)*Pi + 4*Log[7/3]) + Log[12/5]^2 - 
     Log[3]^2 + Log[7/5]*((2*I)*Pi - 2*Log[4]) + 
     Log[5/4]*((2*I)*Pi - Log[20])) + G[a[7], a[32], a[2]]*
    (-1/2*Log[5/4]^2 + 10*Log[2]^2 + (2*I)*Pi*Log[5/2] + 
     Log[2]*(4 - 4*Log[4]) + (-2 - I*Pi)*Log[4] + I*Pi*Log[5] - Log[5]^2/2 + 
     Log[5/4]*(-2*Log[2] - Log[20]/2)) + G[a[7], a[31], a[2]]*
    (Log[5/4]^2/2 - 10*Log[2]^2 - (2*I)*Pi*Log[5/2] + (2 + I*Pi)*Log[4] + 
     Log[2]*(-4 + 4*Log[4]) - I*Pi*Log[5] + Log[5]^2/2 + 
     Log[5/4]*(2*Log[2] + Log[20]/2)) + G[a[32], a[27], a[2]]*
    (Pi^2/3 + I*Pi*Log[5] - (Log[5/4]*Log[20])/2) + 
   G[a[31], a[27], a[2]]*(-1/3*Pi^2 - I*Pi*Log[5] + (Log[5/4]*Log[20])/2) + 
   G[a[9], a[2], a[2]]*(Pi^2/6 + 2*G[a[12], a[13], a[2]] + 
     (2*I)*Pi*Log[3/2] + Log[2]*((2*I)*Pi - 4*Log[7/3]) - Log[12/5]^2 + 
     Log[3]^2 + Log[7/5]*((-2*I)*Pi + 2*Log[4]) + 
     Log[5/4]*((-2*I)*Pi + Log[20])) - (I/6)*Pi^3*Log[49] + 
   G[a[32], a[13], a[2], a[2]]*((-I)*Pi + 4*Log[2] + Log[16] - Log[256]) + 
   G[a[7], a[32], a[2], a[2]]*((-I)*Pi - 10*Log[2] + 3*Log[4] + 3*Log[16] - 
     Log[256]) + G[a[7], a[7], a[32], a[2]]*(I*Pi - 10*Log[2] + 3*Log[4] + 
     3*Log[16] - Log[256]) + G[a[7], a[7], a[31], a[2]]*
    ((-I)*Pi + 10*Log[2] - 3*Log[4] - 3*Log[16] + Log[256]) + 
   G[a[7], a[31], a[2], a[2]]*(I*Pi + 10*Log[2] - 3*Log[4] - 3*Log[16] + 
     Log[256]) + G[a[31], a[13], a[2], a[2]]*(I*Pi - 4*Log[2] - Log[16] + 
     Log[256]) - (I/6)*Pi^3*Log[5 - 5/Sqrt[2]] + 
   (I/6)*Pi^3*Log[5 + 5/Sqrt[2]] + (I/6)*Pi^3*Log[8 - 5*Sqrt[2]] + 
   (I/6)*Pi^3*Log[6 - 2*Sqrt[2]] - (Pi^2*Log[2 - Sqrt[2]]^2)/8 - 
   (I/6)*Pi^3*Log[(3 - Sqrt[2])/18] + (I/3)*Pi^3*Log[(3 - Sqrt[2])/12] + 
   ((2*I)/3)*Pi^3*Log[3 - Sqrt[2]] + (Pi^2*Log[3 - Sqrt[2]]^2)/6 + 
   (I/6)*Pi^3*Log[-7*(-3 + Sqrt[2])] + 
   (I/6)*Pi^3*Log[(-25*(-3 + Sqrt[2]))/7] + 
   (I/6)*Pi^3*Log[(-9*(-3 + Sqrt[2]))/7] + 
   (I/6)*Pi^3*Log[(-6*(-3 + Sqrt[2]))/7] - 
   (I/6)*Pi^3*Log[(-121*(-3 + Sqrt[2]))/378] - 
   (I/3)*Pi^3*Log[(-2*(-3 + Sqrt[2]))/7] + 
   (I/6)*Pi^3*Log[(-27*(-3 + Sqrt[2]))/121] - 
   (I/6)*Pi^3*Log[(-3*(-3 + Sqrt[2]))/25] - 
   (I/6)*Pi^3*Log[(-16*(-2 + Sqrt[2]))/9] + 
   (I/6)*Pi^3*Log[(-32*(-2 + Sqrt[2]))/45] - 
   (I/3)*Pi^3*Log[7/(2*(2 + Sqrt[2]))] - 
   (I/6)*Pi^3*Log[(32*(2 + Sqrt[2]))/45] + G[a[41], a[7], a[2], a[2]]*
    (3*Log[2 - Sqrt[2]] - 3*Log[2 + Sqrt[2]]) + G[a[7], a[25], a[2], a[2]]*
    (2*Log[2 - Sqrt[2]] - 2*Log[2 + Sqrt[2]]) + G[a[7], a[28], a[25], a[2]]*
    (2*Log[2 - Sqrt[2]] - 2*Log[2 + Sqrt[2]]) + G[a[28], a[7], a[25], a[2]]*
    (2*Log[2 - Sqrt[2]] - 2*Log[2 + Sqrt[2]]) + G[a[7], a[2], a[16], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[7], a[7], a[25], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[7], a[7], a[28], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[7], a[16], a[2], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[7], a[24], a[2], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[7], a[28], a[1], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[13], a[7], a[27], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[24], a[7], a[2], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + G[a[28], a[7], a[1], a[2]]*
    (Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + 
   Log[5/4]^3*(-1/2*Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]/2) + 
   Log[5]^2*(-1/2*Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]/2) + 
   (Pi^2*Log[2 + Sqrt[2]]^2)/8 + G[a[7], a[2], a[1], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[7], a[21], a[2], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[7], a[41], a[13], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[7], a[41], a[27], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[13], a[2], a[16], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[13], a[2], a[27], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[13], a[16], a[2], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[25], a[7], a[1], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[26], a[7], a[2], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[41], a[7], a[13], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[41], a[7], a[27], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[41], a[13], a[2], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[41], a[27], a[2], a[2]]*
    (-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]) + G[a[7], a[28], a[28], a[2]]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[7], a[41], a[25], a[2]]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[28], a[7], a[28], a[2]]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[41], a[7], a[25], a[2]]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[41], a[25], a[2], a[2]]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[7], a[1], a[2]]*Log[2]*
    (-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + G[a[7], a[7], a[41], a[2]]*
    (-3*Log[2 - Sqrt[2]] + 3*Log[2 + Sqrt[2]]) + 
   Log[5/2]^2*((I/2)*Pi*Log[2 - Sqrt[2]] - (I/2)*Pi*Log[2 + Sqrt[2]]) + 
   G[a[13], a[16], a[2]]*(I*Pi*Log[2 - Sqrt[2]] - I*Pi*Log[2 + Sqrt[2]]) + 
   G[a[7], a[16], a[2]]*((-I)*Pi*Log[2 - Sqrt[2]] + I*Pi*Log[2 + Sqrt[2]]) + 
   G[a[7], a[26], a[2]]*((-I)*Pi*Log[2 - Sqrt[2]] + 
     Log[3]*(Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + I*Pi*Log[2 + Sqrt[2]]) + 
   Log[8/5]*Log[2]*((-2*I)*Pi*Log[2 - Sqrt[2]] + (2*I)*Pi*Log[2 + Sqrt[2]]) + 
   G[a[28], a[25], a[2]]*((-2*I)*Pi*Log[2 - Sqrt[2]] + 
     Log[4]*(2*Log[2 - Sqrt[2]] - 2*Log[2 + Sqrt[2]]) + 
     (2*I)*Pi*Log[2 + Sqrt[2]]) + Log[75/8]*((Pi^2*Log[2 - Sqrt[2]])/12 - 
     (Pi^2*Log[2 + Sqrt[2]])/12) + 
   Log[5/4]^2*((1/2 + (I/2)*Pi)*Log[2 - Sqrt[2]] + Log[2 - Sqrt[2]]^2/4 + 
     Log[4]*(-1/2*Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]]/2) + 
     (-1/2 - (I/2)*Pi)*Log[2 + Sqrt[2]] - Log[2 + Sqrt[2]]^2/4) + 
   Log[2]^2*((2 + I*Pi)*Log[2 - Sqrt[2]] - 5*Log[2 - Sqrt[2]]^2 + 
     Log[5]*(Log[2 - Sqrt[2]]/2 - Log[2 + Sqrt[2]]/2) + 
     (-2 - I*Pi)*Log[2 + Sqrt[2]] + 5*Log[2 + Sqrt[2]]^2) + 
   Log[5]*((-1/2*I)*Pi*Log[2 - Sqrt[2]]^2 + (I/2)*Pi*Log[2 + Sqrt[2]]^2) + 
   Log[5/2]*((I*Pi - Pi^2/2)*Log[2 - Sqrt[2]] - (I/2)*Pi*Log[2 - Sqrt[2]]^2 + 
     ((-I)*Pi + Pi^2/2)*Log[2 + Sqrt[2]] + (I/2)*Pi*Log[2 + Sqrt[2]]^2) + 
   Log[256]*((Pi^2*Log[2 - Sqrt[2]])/6 + Log[2 - Sqrt[2]]^3/6 - 
     (Pi^2*Log[2 + Sqrt[2]])/6 - Log[2 + Sqrt[2]]^3/6) + 
   G[a[7], a[24], a[2]]*((-I)*Pi*Log[2 - Sqrt[2]] + I*Pi*Log[2 + Sqrt[2]] + 
     Log[4/3]*(-Log[2 - Sqrt[2]] + Log[2 + Sqrt[2]])) + 
   Log[4/3]^2*(Log[8/5]*(Log[2 - Sqrt[2]]/2 - Log[2 + Sqrt[2]]/2) + 
     Log[5/2]*(Log[2 - Sqrt[2]]/2 - Log[2 + Sqrt[2]]/2) + 
     Log[2]*((-3*Log[2 - Sqrt[2]])/2 + (3*Log[2 + Sqrt[2]])/2)) + 
   Log[4/3]*((Pi^2*Log[2])/3 + Log[5/2]^2*(Log[2 - Sqrt[2]]/2 - 
       Log[2 + Sqrt[2]]/2) + Log[2]^2*(-1/2*Log[2 - Sqrt[2]] + 
       Log[2 + Sqrt[2]]/2) + Log[8/5]*Log[2]*(-2*Log[2 - Sqrt[2]] + 
       2*Log[2 + Sqrt[2]])) + G[a[7], a[25], a[2]]*
    ((2*I)*Pi*Log[2 - Sqrt[2]] - (2*I)*Pi*Log[2 + Sqrt[2]] + 
     Log[4]*(-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]])) + 
   (I/3)*Pi^3*Log[(7*(2 + Sqrt[2]))/4] - (I/6)*Pi^3*Log[(3 + Sqrt[2])/18] + 
   (I/6)*Pi^3*Log[(3*(3 + Sqrt[2]))/25] + G[a[7], a[43], a[45], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[43], a[46], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[7], a[44], a[45], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[44], a[46], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[42], a[2], a[15], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[43], a[2], a[15], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[43], a[7], a[45], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[43], a[7], a[46], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[43], a[45], a[2], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[43], a[46], a[2], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[44], a[2], a[15], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[44], a[7], a[45], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[44], a[7], a[46], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[44], a[45], a[2], a[2]]*(2*Log[(3 - Sqrt[2])/7] - 
     2*Log[(3 + Sqrt[2])/7]) + G[a[44], a[46], a[2], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[15], a[45], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[15], a[46], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[42], a[15], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[47], a[15], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[47], a[43], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[47], a[44], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[48], a[42], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[52], a[42], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[52], a[43], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[52], a[44], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[53], a[42], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[53], a[43], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[53], a[44], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[15], a[7], a[45], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[15], a[7], a[46], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[15], a[45], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[15], a[46], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[42], a[7], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[42], a[15], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[47], a[7], a[15], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[7], a[43], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[47], a[7], a[44], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[15], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[47], a[43], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[44], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[48], a[7], a[42], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[48], a[42], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[7], a[42], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[52], a[7], a[43], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[7], a[44], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[52], a[42], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[43], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[52], a[44], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[53], a[7], a[42], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[7], a[43], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[53], a[7], a[44], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[42], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[53], a[43], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/7] - Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[44], a[2], a[2]]*(Log[(3 - Sqrt[2])/7] - 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[15], a[42], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[43], a[44], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[44], a[43], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[45], a[15], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[45], a[46], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[46], a[15], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[46], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[47], a[45], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[47], a[46], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[48], a[15], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[49], a[43], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[49], a[44], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[52], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[52], a[46], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[53], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[53], a[46], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[15], a[7], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[15], a[7], a[42], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[15], a[42], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[43], a[7], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[43], a[7], a[44], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[43], a[44], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[44], a[7], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[44], a[7], a[43], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[44], a[43], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[45], a[7], a[46], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[45], a[15], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[45], a[46], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[46], a[7], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[46], a[15], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[46], a[45], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[7], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[47], a[7], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[7], a[46], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[47], a[45], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[47], a[46], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[48], a[7], a[15], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[48], a[15], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[49], a[7], a[43], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[49], a[7], a[44], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[49], a[43], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[49], a[44], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[7], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[52], a[7], a[45], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[7], a[46], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[52], a[45], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[52], a[46], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[7], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[53], a[7], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[7], a[46], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[53], a[45], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[(3 + Sqrt[2])/7]) + 
   G[a[53], a[46], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + 
     Log[(3 + Sqrt[2])/7]) + G[a[7], a[2], a[15], a[2]]*
    (-2*Log[(3 - Sqrt[2])/7] + 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[7], a[7], a[49], a[2]]*(-2*Log[(3 - Sqrt[2])/7] + 
     2*Log[(3 + Sqrt[2])/7]) + G[a[45], a[2], a[15], a[2]]*
    (-2*Log[(3 - Sqrt[2])/7] + 2*Log[(3 + Sqrt[2])/7]) + 
   G[a[46], a[2], a[15], a[2]]*(-2*Log[(3 - Sqrt[2])/7] + 
     2*Log[(3 + Sqrt[2])/7]) + Log[12/5]*(-1/6*(Pi^2*Log[(3 - Sqrt[2])/7]) + 
     (Pi^2*Log[(3 + Sqrt[2])/7])/6) + Log[3]^2*(Log[(3 - Sqrt[2])/7]^2/4 - 
     Log[(3 + Sqrt[2])/7]^2/4) + 
   Log[3]*((-1/2*I)*Pi^3 + I*Pi*Log[(3 - Sqrt[2])/7]^2 - 
     I*Pi*Log[(3 + Sqrt[2])/7]^2) + 
   Log[3/2]*((-I)*Pi*Log[(3 - Sqrt[2])/7]^2 + I*Pi*Log[(3 + Sqrt[2])/7]^2) + 
   G[a[7], a[13], a[43], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   G[a[7], a[13], a[44], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   G[a[13], a[7], a[43], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   G[a[13], a[7], a[44], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   G[a[13], a[43], a[2], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   G[a[13], a[44], a[2], a[2]]*(Log[3/2 - 1/Sqrt[2]] - Log[3/2 + 1/Sqrt[2]] - 
     Log[(3 - Sqrt[2])/5] + Log[(3 + Sqrt[2])/5]) + 
   (I/3)*Pi^3*Log[(2*(3 + Sqrt[2]))/7] + 
   (I/6)*Pi^3*Log[(121*(3 + Sqrt[2]))/378] + G[a[7], a[13], a[45], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) + G[a[7], a[13], a[46], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) + G[a[13], a[7], a[45], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) + G[a[13], a[7], a[46], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) + G[a[13], a[45], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) + G[a[13], a[46], a[2], a[2]]*
    (Log[(3 - Sqrt[2])/5] - Log[1 - Sqrt[2]/3] - Log[(3 + Sqrt[2])/5] + 
     Log[(3 + Sqrt[2])/3]) - (I/6)*Pi^3*Log[(6*(3 + Sqrt[2]))/7] + 
   G[a[7], a[7], a[15], a[2]]*(3*Log[3 - Sqrt[2]] - 3*Log[3 + Sqrt[2]]) + 
   G[a[49], a[7], a[2], a[2]]*(2*Log[3 - Sqrt[2]] - 2*Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[43], a[2]]*(-Log[(3 - Sqrt[2])/7] + 2*Log[3 - Sqrt[2]] + 
     Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[44], a[2]]*(-Log[(3 - Sqrt[2])/7] + 2*Log[3 - Sqrt[2]] + 
     Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[45], a[7], a[15], a[2]]*(-Log[(3 - Sqrt[2])/7] + 2*Log[3 - Sqrt[2]] + 
     Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[46], a[7], a[15], a[2]]*(-Log[(3 - Sqrt[2])/7] + 2*Log[3 - Sqrt[2]] + 
     Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[45], a[7], a[13], a[2]]*(-2*Log[(3 - Sqrt[2])/7] + 
     2*Log[3 - Sqrt[2]] + 2*Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[46], a[7], a[13], a[2]]*(-2*Log[(3 - Sqrt[2])/7] + 
     2*Log[3 - Sqrt[2]] + 2*Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[42], a[2]]*(-3*Log[(3 - Sqrt[2])/7] + 2*Log[3 - Sqrt[2]] + 
     3*Log[(3 + Sqrt[2])/7] - 2*Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[47], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[52], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[7], a[7], a[53], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[7], a[45], a[13], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[7], a[46], a[13], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[45], a[2], a[13], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[45], a[13], a[2], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[46], a[2], a[13], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[46], a[13], a[2], a[2]]*(Log[3 - Sqrt[2]] - Log[3 + Sqrt[2]]) + 
   G[a[7], a[42], a[2], a[2]]*(-Log[(3 - Sqrt[2])/7] + Log[3 - Sqrt[2]] + 
     Log[(3 + Sqrt[2])/7] - Log[3 + Sqrt[2]]) + G[a[7], a[43], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] - 
     Log[3 + Sqrt[2]]) + G[a[7], a[44], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] + Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] - 
     Log[3 + Sqrt[2]]) + G[a[7], a[13], a[15], a[2]]*
    (-Log[6] - Log[(3 - Sqrt[2])/6] - Log[(3 - Sqrt[2])/5] + 
     2*Log[3 - Sqrt[2]] + Log[(-3*(-3 + Sqrt[2]))/11] + 
     Log[(3 + Sqrt[2])/5] - Log[(3*(3 + Sqrt[2]))/11] - Log[3 + Sqrt[2]]) + 
   G[a[13], a[15], a[2], a[2]]*(-Log[6] - Log[(3 - Sqrt[2])/6] - 
     Log[(3 - Sqrt[2])/5] + 2*Log[3 - Sqrt[2]] + 
     Log[(-3*(-3 + Sqrt[2]))/11] + Log[(3 + Sqrt[2])/5] - 
     Log[(3*(3 + Sqrt[2]))/11] - Log[3 + Sqrt[2]]) + 
   G[a[13], a[7], a[15], a[2]]*(-Log[6] - 2*Log[(3 - Sqrt[2])/7] - 
     Log[(3 - Sqrt[2])/6] - Log[(3 - Sqrt[2])/5] + 2*Log[3 - Sqrt[2]] + 
     2*Log[(-6*(-3 + Sqrt[2]))/7] + Log[(-3*(-3 + Sqrt[2]))/11] + 
     2*Log[(3 + Sqrt[2])/7] + Log[(3 + Sqrt[2])/5] - 
     Log[(3*(3 + Sqrt[2]))/11] - 2*Log[(6*(3 + Sqrt[2]))/7] - 
     Log[3 + Sqrt[2]]) - I*Pi^3*Log[3 + Sqrt[2]] - 
   (Pi^2*Log[3 + Sqrt[2]]^2)/6 + G[a[7], a[42], a[13], a[2]]*
    (-Log[6] - Log[(3 - Sqrt[2])/6] + Log[3 + Sqrt[2]]) + 
   G[a[42], a[13], a[2], a[2]]*(-Log[6] - Log[(3 - Sqrt[2])/6] + 
     Log[3 + Sqrt[2]]) + G[a[7], a[43], a[13], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[7], a[44], a[13], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[42], a[2], a[13], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[43], a[2], a[13], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[43], a[13], a[2], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[44], a[2], a[13], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[44], a[13], a[2], a[2]]*
    (-Log[3 - Sqrt[2]] + Log[3 + Sqrt[2]]) + G[a[7], a[45], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] - Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] + 
     Log[3 + Sqrt[2]]) + G[a[7], a[46], a[2], a[2]]*
    (-Log[(3 - Sqrt[2])/7] - Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] + 
     Log[3 + Sqrt[2]]) + G[a[7], a[13], a[42], a[2]]*
    (-Log[6] - Log[(3 - Sqrt[2])/6] + Log[1 - Sqrt[2]/3] - 
     Log[(-3*(-3 + Sqrt[2]))/11] + Log[(3*(3 + Sqrt[2]))/11] - 
     Log[(3 + Sqrt[2])/3] + Log[3 + Sqrt[2]]) + G[a[13], a[7], a[42], a[2]]*
    (-Log[6] - Log[(3 - Sqrt[2])/6] + Log[1 - Sqrt[2]/3] - 
     Log[(-3*(-3 + Sqrt[2]))/11] + Log[(3*(3 + Sqrt[2]))/11] - 
     Log[(3 + Sqrt[2])/3] + Log[3 + Sqrt[2]]) + G[a[13], a[42], a[2], a[2]]*
    (-Log[6] - Log[(3 - Sqrt[2])/6] + Log[1 - Sqrt[2]/3] - 
     Log[(-3*(-3 + Sqrt[2]))/11] + Log[(3*(3 + Sqrt[2]))/11] - 
     Log[(3 + Sqrt[2])/3] + Log[3 + Sqrt[2]]) + G[a[43], a[7], a[15], a[2]]*
    (-2*Log[3 - Sqrt[2]] + 2*Log[3 + Sqrt[2]]) + G[a[44], a[7], a[15], a[2]]*
    (-2*Log[3 - Sqrt[2]] + 2*Log[3 + Sqrt[2]]) + G[a[42], a[7], a[13], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[3 - Sqrt[2]] - 2*Log[(3 + Sqrt[2])/7] + 
     2*Log[3 + Sqrt[2]]) + G[a[43], a[7], a[13], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[3 - Sqrt[2]] - 2*Log[(3 + Sqrt[2])/7] + 
     2*Log[3 + Sqrt[2]]) + G[a[44], a[7], a[13], a[2]]*
    (2*Log[(3 - Sqrt[2])/7] - 2*Log[3 - Sqrt[2]] - 2*Log[(3 + Sqrt[2])/7] + 
     2*Log[3 + Sqrt[2]]) + G[a[42], a[7], a[15], a[2]]*
    (Log[(3 - Sqrt[2])/7] - 2*Log[3 - Sqrt[2]] - Log[(3 + Sqrt[2])/7] + 
     2*Log[3 + Sqrt[2]]) + G[a[7], a[7], a[45], a[2]]*
    (-Log[(3 - Sqrt[2])/7] - 3*Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] + 
     3*Log[3 + Sqrt[2]]) + G[a[7], a[7], a[46], a[2]]*
    (-Log[(3 - Sqrt[2])/7] - 3*Log[3 - Sqrt[2]] + Log[(3 + Sqrt[2])/7] + 
     3*Log[3 + Sqrt[2]]) + G[a[7], a[21], a[2]]*(3*G[a[7], a[31], a[2]] - 
     3*G[a[7], a[32], a[2]] + 2*G[a[9], a[2], a[2]] - 
     2*G[a[11], a[2], a[2]] + G[a[31], a[1], a[2]] - G[a[31], a[13], a[2]] - 
     G[a[31], a[17], a[2]] - G[a[31], a[25], a[2]] + G[a[31], a[27], a[2]] + 
     2*G[a[31], a[34], a[2]] + 2*G[a[31], a[36], a[2]] - 
     G[a[32], a[1], a[2]] + G[a[32], a[13], a[2]] + G[a[32], a[17], a[2]] + 
     G[a[32], a[25], a[2]] - G[a[32], a[27], a[2]] - 
     2*G[a[32], a[34], a[2]] - 2*G[a[32], a[36], a[2]] - 
     I*Pi*Log[2 - Sqrt[2]] + Log[2 - Sqrt[2]]^2/2 + Log[3 - Sqrt[2]]^2 + 
     Log[64/9]*(Log[2 - Sqrt[2]] - Log[2 + Sqrt[2]]) + 
     I*Pi*Log[2 + Sqrt[2]] - Log[2 + Sqrt[2]]^2/2 - Log[3 + Sqrt[2]]^2) + 
   G[a[7], a[28], a[2]]*(-3*G[a[7], a[31], a[2]] + 3*G[a[7], a[32], a[2]] - 
     2*G[a[9], a[2], a[2]] + 2*G[a[11], a[2], a[2]] - G[a[31], a[24], a[2]] - 
     G[a[31], a[27], a[2]] - G[a[31], a[32], a[2]] + G[a[32], a[24], a[2]] + 
     G[a[32], a[27], a[2]] + G[a[32], a[31], a[2]] - Log[3 - Sqrt[2]]^2 + 
     Log[3 + Sqrt[2]]^2) + Log[5/4]*((-I)*Pi*Log[2 - Sqrt[2]] + 
     I*Pi*Log[2 - Sqrt[2]]^2 - I*Pi*Log[3 - Sqrt[2]]^2 + 
     Log[2]^2*(3*Log[2 - Sqrt[2]] - 3*Log[2 + Sqrt[2]]) + 
     Log[4/3]^2*(Log[2 - Sqrt[2]]/2 - Log[2 + Sqrt[2]]/2) + 
     Log[16]*(Log[2 - Sqrt[2]]/2 - Log[2 + Sqrt[2]]/2) + 
     I*Pi*Log[2 + Sqrt[2]] - I*Pi*Log[2 + Sqrt[2]]^2 + 
     Log[4/3]*Log[2]*(-2*Log[2 - Sqrt[2]] + 2*Log[2 + Sqrt[2]]) + 
     Log[256]*((-1/2*I)*Pi*Log[2 - Sqrt[2]] + (I/2)*Pi*Log[2 + Sqrt[2]]) + 
     Log[2]*(Log[2 - Sqrt[2]]^2 - Log[2 + Sqrt[2]]^2) + 
     I*Pi*Log[3 + Sqrt[2]]^2 + Log[20]*(-1/4*Log[2 - Sqrt[2]]^2 + 
       Log[3 - Sqrt[2]]^2/2 + Log[2 + Sqrt[2]]^2/4 - Log[3 + Sqrt[2]]^2/2)) - 
   (I/6)*Pi^3*Log[(9*(3 + Sqrt[2]))/7] + (I/6)*Pi^3*Log[2*(3 + Sqrt[2])] - 
   (I/6)*Pi^3*Log[(25*(3 + Sqrt[2]))/7] + 
   Log[4]*((Pi^2*Log[5 - 5/Sqrt[2]])/6 - (Pi^2*Log[5 + 5/Sqrt[2]])/6 + 
     ((-1/2*I)*Pi - (5*Pi^2)/6)*Log[2 - Sqrt[2]] + 
     (1 + (I/2)*Pi)*Log[2 - Sqrt[2]]^2 + Log[2 - Sqrt[2]]^3/6 - 
     (Pi^2*Log[3 - Sqrt[2]])/12 + (Pi^2*Log[(-9*(-2 + Sqrt[2]))/4])/3 - 
     (Pi^2*Log[(-32*(-2 + Sqrt[2]))/45])/6 + (Pi^2*Log[7/(2*(2 + Sqrt[2]))])/
      3 + (Pi^2*Log[(32*(2 + Sqrt[2]))/45])/6 + ((I/2)*Pi + Pi^2/2)*
      Log[2 + Sqrt[2]] + (-1 - (I/2)*Pi)*Log[2 + Sqrt[2]]^2 - 
     Log[2 + Sqrt[2]]^3/6 - (Pi^2*Log[(7*(2 + Sqrt[2]))/4])/3 + 
     (Pi^2*Log[3 + Sqrt[2]])/12 + (Pi^2*Log[(36*(3 + Sqrt[2]))/7])/24) + 
   Log[2]^3*(-1/2*Log[3] + Log[11/3]/2 + Log[6]/2 - Log[125]/6 + Log[216]/6 + 
     (11*Log[2 - Sqrt[2]])/6 + Log[(3 - Sqrt[2])/1512]/6 + 
     Log[(3 - Sqrt[2])/56]/3 - Log[(3 - Sqrt[2])/8]/3 + 
     Log[(3 - Sqrt[2])/7]/3 - Log[3 - Sqrt[2]]/2 - Log[-216*(-3 + Sqrt[2])]/
      3 + Log[-49*(-3 + Sqrt[2])]/6 + Log[(-216*(-3 + Sqrt[2]))/7]/6 + 
     Log[(-125*(-3 + Sqrt[2]))/7]/6 - Log[(-27*(-3 + Sqrt[2]))/7]/3 + 
     Log[(-8*(-3 + Sqrt[2]))/7]/6 + Log[(-125*(-3 + Sqrt[2]))/189]/6 - 
     Log[(-1331*(-3 + Sqrt[2]))/5103]/6 - Log[(-49*(-3 + Sqrt[2]))/216]/3 - 
     (11*Log[2 + Sqrt[2]])/6 - Log[(3 + Sqrt[2])/56]/3 + 
     Log[(3 + Sqrt[2])/8]/3 - Log[(3 + Sqrt[2])/7] + 
     Log[(49*(3 + Sqrt[2]))/216]/3 - Log[(125*(3 + Sqrt[2]))/189]/6 + 
     Log[3 + Sqrt[2]]/2 - Log[(8*(3 + Sqrt[2]))/7]/6 + 
     Log[(27*(3 + Sqrt[2]))/7]/3 - Log[49*(3 + Sqrt[2])]/6) - 
   (I/6)*Pi^3*Log[8 + 5*Sqrt[2]] - (I/6)*Pi^3*Log[2 - Sqrt[3]] + 
   G[a[29], a[25], a[2]]*(Pi^2/6 - I*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2) + 
   G[a[30], a[25], a[2]]*(-1/6*Pi^2 + I*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2) - 
   (I/6)*Pi^3*Log[(2 + Sqrt[3])/49] - (I/6)*Pi^3*Log[2 + Sqrt[3]] + 
   (I/6)*Pi^3*Log[49*(2 + Sqrt[3])] + (I/6)*Pi^3*Log[(5 - Sqrt[13])/6] + 
   Log[16]*(-1/2*(Pi^2*Log[2 - Sqrt[2]]) - Log[2 - Sqrt[2]]^3/2 + 
     (Pi^2*Log[2 + Sqrt[2]])/2 + Log[2 + Sqrt[2]]^3/2 - 
     (Pi^2*Log[5 - Sqrt[13]])/12) + Log[2]*(-1/6*(Pi^2*Log[36]) + 
     (Pi^2*Log[3 - 3/Sqrt[2]])/3 - (Pi^2*Log[3 + 3/Sqrt[2]])/3 + 
     (Pi^2*Log[8 - 4*Sqrt[2]])/3 + (Pi^2*Log[(2 - Sqrt[2])/16])/3 + 
     (Pi^2*Log[2 - Sqrt[2]])/3 - 2*Log[2 - Sqrt[2]]^2 + 
     Log[2 - Sqrt[2]]^3/3 + (Pi^2*Log[(3 - Sqrt[2])/7])/6 - 
     I*Pi*Log[(3 - Sqrt[2])/7]^2 - (Pi^2*Log[3 - Sqrt[2]])/12 + 
     (Pi^2*Log[(-36*(-3 + Sqrt[2]))/7])/12 - 
     (Pi^2*Log[(-8*(-2 + Sqrt[2]))/3])/3 - (Pi^2*Log[(-4*(-2 + Sqrt[2]))/3])/
      3 + (4*Pi^2*Log[(-2*(-2 + Sqrt[2]))/3])/3 - 
     (2*Pi^2*Log[(-4*(-2 + Sqrt[2]))/7])/3 - (Pi^2*Log[4/(3*(2 + Sqrt[2]))])/
      3 + (2*Pi^2*Log[(4*(2 + Sqrt[2]))/7])/3 - 
     Pi^2*Log[(2*(2 + Sqrt[2]))/3] - (2*Pi^2*Log[2 + Sqrt[2]])/3 + 
     2*Log[2 + Sqrt[2]]^2 - Log[2 + Sqrt[2]]^3/3 + 
     Log[4]*(Pi^2/3 + 2*Log[2 - Sqrt[2]]^2 - 2*Log[2 + Sqrt[2]]^2) + 
     (Pi^2*Log[(8*(2 + Sqrt[2]))/3])/3 - (Pi^2*Log[(3 + Sqrt[2])/7])/3 + 
     I*Pi*Log[(3 + Sqrt[2])/7]^2 + (Pi^2*Log[3 + Sqrt[2]])/12 + 
     (Pi^2*Log[5 - Sqrt[13]])/3) + G[a[30], a[33], a[2]]*
    ((2*I)*Pi*Log[3/2] + Log[3/2]^2 + Log[2]^2/2 + I*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2 - 
     (2*I)*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2) + 
   G[a[30], a[35], a[2]]*((2*I)*Pi*Log[3/2] + Log[3/2]^2 + Log[2]^2/2 + 
     I*Pi*Log[-1 + Sqrt[3]] + Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2 - 
     Log[-1 + Sqrt[13]]^2 - (2*I)*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2) + G[a[30], a[23], a[2]]*(Pi^2/3 + Log[12/5]^2/2 - 
     Log[-1 + Sqrt[13]]^2/2 - I*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2/2) + G[a[29], a[37], a[2]]*
    (-1/6*Pi^2 + (2*I)*Pi*Log[3/2] + Log[3/2]^2 + Log[2]^2/2 - Log[3]^2/2 - 
     Log[-1 + Sqrt[13]]^2/2 - I*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2/2) + G[a[29], a[39], a[2]]*
    (-1/6*Pi^2 + (2*I)*Pi*Log[3/2] + Log[3/2]^2 + Log[2]^2/2 - Log[3]^2/2 - 
     Log[-1 + Sqrt[13]]^2/2 - I*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2/2) + G[a[29], a[30], a[2]]*
    (Pi^2/6 + Log[12/5]^2/2 + I*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2/2 - 
     I*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2/2) + 
   G[a[29], a[20], a[2]]*(Pi^2/6 + Log[3]^2/2 + I*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2/2 - 
     I*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2/2) + 
   Log[(3 - Sqrt[2])/7]^2*(Pi^2/12 + (I/2)*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/4 + Log[1 + Sqrt[3]]^2/4 - Log[-1 + Sqrt[13]]^2/4 - 
     (I/2)*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2/4) + 
   Log[(3 + Sqrt[2])/7]^2*(-1/12*Pi^2 - (I/2)*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/4 - Log[1 + Sqrt[3]]^2/4 + Log[-1 + Sqrt[13]]^2/4 + 
     (I/2)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2/4) + 
   G[a[29], a[23], a[2]]*(-1/3*Pi^2 - Log[12/5]^2/2 + 
     Log[-1 + Sqrt[13]]^2/2 + I*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2/2) + G[a[30], a[37], a[2]]*
    (Pi^2/6 - (2*I)*Pi*Log[3/2] - Log[3/2]^2 - Log[2]^2/2 + Log[3]^2/2 + 
     Log[-1 + Sqrt[13]]^2/2 + I*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2/2) + G[a[30], a[39], a[2]]*
    (Pi^2/6 - (2*I)*Pi*Log[3/2] - Log[3/2]^2 - Log[2]^2/2 + Log[3]^2/2 + 
     Log[-1 + Sqrt[13]]^2/2 + I*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2/2) + G[a[30], a[29], a[2]]*
    (-1/6*Pi^2 - Log[12/5]^2/2 - I*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2 + Log[-1 + Sqrt[13]]^2/2 + 
     I*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2/2) + 
   G[a[30], a[20], a[2]]*(-1/6*Pi^2 - Log[3]^2/2 - I*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2 + Log[-1 + Sqrt[13]]^2/2 + 
     I*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2/2) + 
   G[a[29], a[33], a[2]]*((-2*I)*Pi*Log[3/2] - Log[3/2]^2 - Log[2]^2/2 - 
     I*Pi*Log[-1 + Sqrt[3]] - Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2 + 
     Log[-1 + Sqrt[13]]^2 + (2*I)*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2) + G[a[29], a[35], a[2]]*
    ((-2*I)*Pi*Log[3/2] - Log[3/2]^2 - Log[2]^2/2 - I*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2 + Log[-1 + Sqrt[13]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2) + 
   (I/6)*Pi^3*Log[(5 + Sqrt[13])/98] + (I/6)*Pi^3*Log[(5 + Sqrt[13])/6] - 
   (I/6)*Pi^3*Log[5 + Sqrt[13]] + Log[(3 + Sqrt[2])/7]*
    (((2*I)/3)*Pi^3 - (5*Pi^2*Log[-1 + Sqrt[3]])/6 + 
     I*Pi*Log[-1 + Sqrt[3]]^2 + Log[-1 + Sqrt[3]]^3/3 + 
     (Pi^2*Log[1 + Sqrt[3]])/6 + Log[1 + Sqrt[3]]^3/3 - 
     (Pi^2*Log[-1 + Sqrt[13]])/6 - (Pi^2*Log[1 + Sqrt[13]])/6 - 
     (9*Zeta[3])/8) + G[a[8], a[2]]*((Pi^2*G[a[9], a[2]])/6 - 
     (Pi^2*G[a[11], a[2]])/6 + 2*G[a[7], a[2], a[15], a[2]] - 
     2*G[a[7], a[7], a[15], a[2]] + 4*G[a[7], a[7], a[42], a[2]] - 
     G[a[7], a[7], a[48], a[2]] + G[a[7], a[7], a[49], a[2]] - 
     G[a[7], a[7], a[52], a[2]] - G[a[7], a[7], a[53], a[2]] + 
     2*G[a[7], a[42], a[2], a[2]] + G[a[48], a[7], a[2], a[2]] - 
     G[a[49], a[7], a[2], a[2]] + G[a[52], a[7], a[2], a[2]] + 
     G[a[53], a[7], a[2], a[2]] + (2*Pi^2*Log[2])/3 - (Pi^2*Log[4])/4 - 
     Zeta[3]) + Log[2 - Sqrt[2]]*(((7*I)/12)*Pi^3 - (3*Zeta[3])/4) + 
   G[a[11], a[2]]*((I/3)*Pi^3 - (2*I)*Pi*G[a[3], a[2], a[2]] + 
     (2*I)*Pi*G[a[5], a[2], a[2]] - (2*I)*Pi*G[a[6], a[13], a[2]] + 
     I*Pi*G[a[7], a[1], a[2]] - I*Pi*G[a[7], a[4], a[2]] + 
     (2*I)*Pi*G[a[7], a[5], a[2]] - I*Pi*G[a[7], a[8], a[2]] - 
     I*Pi*G[a[7], a[10], a[2]] + (2*I)*Pi*G[a[7], a[12], a[2]] + 
     (2*I)*Pi*G[a[7], a[21], a[2]] - (2*I)*Pi*G[a[7], a[28], a[2]] + 
     (2*I)*Pi*G[a[12], a[13], a[2]] + 2*G[a[3], a[7], a[2], a[2]] - 
     2*G[a[6], a[2], a[13], a[2]] - 2*G[a[6], a[13], a[2], a[2]] - 
     G[a[7], a[1], a[2], a[2]] - G[a[7], a[2], a[1], a[2]] + 
     G[a[7], a[2], a[4], a[2]] + G[a[7], a[2], a[8], a[2]] + 
     G[a[7], a[2], a[10], a[2]] - 2*G[a[7], a[2], a[15], a[2]] + 
     2*G[a[7], a[3], a[2], a[2]] + G[a[7], a[4], a[2], a[2]] - 
     2*G[a[7], a[5], a[2], a[2]] - 2*G[a[7], a[6], a[13], a[2]] + 
     4*G[a[7], a[7], a[12], a[2]] - G[a[7], a[7], a[14], a[2]] + 
     3*G[a[7], a[7], a[15], a[2]] - 4*G[a[7], a[7], a[42], a[2]] + 
     G[a[7], a[7], a[48], a[2]] - G[a[7], a[7], a[49], a[2]] - 
     G[a[7], a[7], a[50], a[2]] - G[a[7], a[7], a[51], a[2]] + 
     G[a[7], a[7], a[52], a[2]] + G[a[7], a[7], a[53], a[2]] + 
     G[a[7], a[8], a[2], a[2]] + G[a[7], a[10], a[2], a[2]] + 
     2*G[a[7], a[12], a[2], a[2]] + 2*G[a[7], a[12], a[13], a[2]] - 
     G[a[7], a[14], a[2], a[2]] + G[a[7], a[15], a[2], a[2]] - 
     2*G[a[7], a[42], a[2], a[2]] - G[a[7], a[50], a[2], a[2]] - 
     G[a[7], a[51], a[2], a[2]] + 2*G[a[12], a[2], a[13], a[2]] + 
     2*G[a[12], a[13], a[2], a[2]] - G[a[14], a[7], a[2], a[2]] + 
     G[a[15], a[7], a[2], a[2]] - G[a[48], a[7], a[2], a[2]] + 
     G[a[49], a[7], a[2], a[2]] - G[a[50], a[7], a[2], a[2]] - 
     G[a[51], a[7], a[2], a[2]] - G[a[52], a[7], a[2], a[2]] - 
     G[a[53], a[7], a[2], a[2]] - 2*Pi^2*Log[3/2] + (I/2)*Pi*Log[7/4]^2 + 
     Log[2]*((-3*Pi^2)/2 - (4*I)*Pi*Log[7/3] - 2*Log[7/3]^2) - 
     I*Pi*Log[12/5]^2 - (Pi^2*Log[8/3])/3 + (I/2)*Pi*Log[3]^2 - 
     (Pi^2*Log[4])/4 + Log[7/5]^2*((-I)*Pi + Log[4]) + 
     Log[7/5]*(2*Pi^2 + (2*I)*Pi*Log[4]) + (Pi^2*Log[16])/4 + 
     Log[5/4]*(2*Pi^2 + I*Pi*Log[20]) + (I/2)*Pi*Log[3 - Sqrt[2]]^2 + 
     (I/2)*Pi*Log[3 + Sqrt[2]]^2 - Zeta[3]/4) + 
   G[a[9], a[2]]*((-1/3*I)*Pi^3 + (Pi^2*G[a[10], a[2]])/6 + 
     (2*I)*Pi*G[a[3], a[2], a[2]] - (2*I)*Pi*G[a[5], a[2], a[2]] + 
     (2*I)*Pi*G[a[6], a[13], a[2]] - I*Pi*G[a[7], a[1], a[2]] + 
     I*Pi*G[a[7], a[4], a[2]] - (2*I)*Pi*G[a[7], a[5], a[2]] + 
     I*Pi*G[a[7], a[8], a[2]] + I*Pi*G[a[7], a[10], a[2]] - 
     (2*I)*Pi*G[a[7], a[12], a[2]] - (2*I)*Pi*G[a[7], a[21], a[2]] + 
     (2*I)*Pi*G[a[7], a[28], a[2]] - (2*I)*Pi*G[a[12], a[13], a[2]] - 
     2*G[a[3], a[7], a[2], a[2]] + 2*G[a[6], a[2], a[13], a[2]] + 
     2*G[a[6], a[13], a[2], a[2]] + G[a[7], a[1], a[2], a[2]] + 
     G[a[7], a[2], a[1], a[2]] - G[a[7], a[2], a[4], a[2]] - 
     G[a[7], a[2], a[8], a[2]] - G[a[7], a[2], a[10], a[2]] + 
     2*G[a[7], a[2], a[15], a[2]] - 2*G[a[7], a[3], a[2], a[2]] - 
     G[a[7], a[4], a[2], a[2]] + 2*G[a[7], a[5], a[2], a[2]] + 
     2*G[a[7], a[6], a[13], a[2]] - 4*G[a[7], a[7], a[12], a[2]] + 
     G[a[7], a[7], a[14], a[2]] - 3*G[a[7], a[7], a[15], a[2]] + 
     4*G[a[7], a[7], a[42], a[2]] - G[a[7], a[7], a[48], a[2]] + 
     G[a[7], a[7], a[49], a[2]] + G[a[7], a[7], a[50], a[2]] + 
     G[a[7], a[7], a[51], a[2]] - G[a[7], a[7], a[52], a[2]] - 
     G[a[7], a[7], a[53], a[2]] - G[a[7], a[8], a[2], a[2]] - 
     G[a[7], a[10], a[2], a[2]] - 2*G[a[7], a[12], a[2], a[2]] - 
     2*G[a[7], a[12], a[13], a[2]] + G[a[7], a[14], a[2], a[2]] - 
     G[a[7], a[15], a[2], a[2]] + 2*G[a[7], a[42], a[2], a[2]] + 
     G[a[7], a[50], a[2], a[2]] + G[a[7], a[51], a[2], a[2]] - 
     2*G[a[12], a[2], a[13], a[2]] - 2*G[a[12], a[13], a[2], a[2]] + 
     G[a[14], a[7], a[2], a[2]] - G[a[15], a[7], a[2], a[2]] + 
     G[a[48], a[7], a[2], a[2]] - G[a[49], a[7], a[2], a[2]] + 
     G[a[50], a[7], a[2], a[2]] + G[a[51], a[7], a[2], a[2]] + 
     G[a[52], a[7], a[2], a[2]] + G[a[53], a[7], a[2], a[2]] + 
     2*Pi^2*Log[3/2] - (I/2)*Pi*Log[7/4]^2 + 
     Log[2]*((3*Pi^2)/2 + (4*I)*Pi*Log[7/3] + 2*Log[7/3]^2) + 
     I*Pi*Log[12/5]^2 + (Pi^2*Log[8/3])/3 - (I/2)*Pi*Log[3]^2 + 
     Log[7/5]^2*(I*Pi - Log[4]) + (Pi^2*Log[4])/4 + 
     Log[7/5]*(-2*Pi^2 - (2*I)*Pi*Log[4]) - (Pi^2*Log[16])/4 + 
     Log[5/4]*(-2*Pi^2 - I*Pi*Log[20]) - (I/2)*Pi*Log[3 - Sqrt[2]]^2 - 
     (I/2)*Pi*Log[3 + Sqrt[2]]^2 + Zeta[3]/4) + 
   Log[2 + Sqrt[2]]*(((-5*I)/12)*Pi^3 + (3*Zeta[3])/4) + 
   G[a[10], a[2]]*(-1/6*(Pi^2*G[a[11], a[2]]) - 
     2*G[a[7], a[2], a[15], a[2]] + 2*G[a[7], a[7], a[15], a[2]] - 
     4*G[a[7], a[7], a[42], a[2]] + G[a[7], a[7], a[48], a[2]] - 
     G[a[7], a[7], a[49], a[2]] + G[a[7], a[7], a[52], a[2]] + 
     G[a[7], a[7], a[53], a[2]] - 2*G[a[7], a[42], a[2], a[2]] - 
     G[a[48], a[7], a[2], a[2]] + G[a[49], a[7], a[2], a[2]] - 
     G[a[52], a[7], a[2], a[2]] - G[a[53], a[7], a[2], a[2]] - 
     (2*Pi^2*Log[2])/3 + (Pi^2*Log[4])/4 + Zeta[3]) + 
   Log[(3 - Sqrt[2])/7]*(((-2*I)/3)*Pi^3 + (5*Pi^2*Log[-1 + Sqrt[3]])/6 - 
     I*Pi*Log[-1 + Sqrt[3]]^2 - Log[-1 + Sqrt[3]]^3/3 - 
     (Pi^2*Log[1 + Sqrt[3]])/6 - Log[1 + Sqrt[3]]^3/3 + 
     (Pi^2*Log[-1 + Sqrt[13]])/6 + (Pi^2*Log[1 + Sqrt[13]])/6 + 
     (9*Zeta[3])/8)}, {a[1] -> -3, a[2] -> 1, a[3] -> -2, a[4] -> -7/4, 
  a[5] -> -7/5, a[6] -> -3/4, a[7] -> 0, a[8] -> -3 - Sqrt[2], 
  a[9] -> -2 - Sqrt[2], a[10] -> -3 + Sqrt[2], a[11] -> -2 + Sqrt[2], 
  a[12] -> -5/2, a[13] -> -1, a[14] -> -4/3, a[15] -> -1/2, a[16] -> -1/4, 
  a[17] -> 3, a[18] -> -2/5, a[19] -> 6/5, a[20] -> 5/4, a[21] -> 4/3, 
  a[22] -> 11/8, a[23] -> 3/2, a[24] -> 5/3, a[25] -> 2, a[26] -> 8/3, 
  a[27] -> 4, a[28] -> 5, a[29] -> 2 - 1/Sqrt[2], a[30] -> 2 + 1/Sqrt[2], 
  a[31] -> 1 - Sqrt[2], a[32] -> 1 + Sqrt[2], a[33] -> (1 - Sqrt[3])/2, 
  a[34] -> 2 - Sqrt[3], a[35] -> (1 + Sqrt[3])/2, a[36] -> 2 + Sqrt[3], 
  a[37] -> (-1 - Sqrt[13])/2, a[38] -> (4 - Sqrt[13])/3, 
  a[39] -> (-1 + Sqrt[13])/2, a[40] -> (4 + Sqrt[13])/3, a[41] -> -4, 
  a[42] -> -5/7, a[43] -> -(1/Sqrt[3]), a[44] -> 1/Sqrt[3], 
  a[45] -> (-2 - Sqrt[13])/9, a[46] -> (-2 + Sqrt[13])/9, a[47] -> -2/3, 
  a[48] -> -4/7, a[49] -> -1/3, a[50] -> -1 - 1/Sqrt[2], 
  a[51] -> -1 + 1/Sqrt[2], a[52] -> (-3 - Sqrt[2])/7, 
  a[53] -> (-3 + Sqrt[2])/7}}


==> anc/boundary/T3/f13.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T3/f15.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-1, Log[4], Pi^2/12 - Log[4]^2/2, -1/6*(Pi^2*Log[2]) + (4*Log[2]^3)/3 + 
   (7*Zeta[3])/3, (47*Pi^4)/1440 + (Pi^2*Log[2]^2)/6 - (2*Log[2]^4)/3 - 
   (14*Log[2]*Zeta[3])/3}, {}}


==> anc/boundary/T3/f16.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T3/f17.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, 0, Pi^2/24, -1/6*Zeta[3], Pi^4/320}, {}}


==> anc/boundary/T3/f2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, I*Pi - 2*Log[2], (-5*Pi^2)/8 + 2*G[a[6], a[1], a[3]] + 
   2*G[a[6], a[7], a[3]] - Log[5]^2 + Log[2]*((-2*I)*Pi + 4*Log[5]), 
  (-1/4*I)*Pi^3 - (2*I)*Pi*G[a[5], a[2], a[3]] - 
   2*G[a[1], a[4], a[3], a[3]] + 2*G[a[1], a[6], a[3], a[3]] - 
   2*G[a[1], a[6], a[4], a[3]] + 2*G[a[4], a[3], a[2], a[3]] - 
   2*G[a[4], a[5], a[2], a[3]] + 2*G[a[4], a[6], a[2], a[3]] + 
   2*G[a[4], a[6], a[3], a[3]] - 2*G[a[4], a[6], a[5], a[3]] - 
   2*G[a[6], a[1], a[1], a[3]] - 2*G[a[6], a[1], a[2], a[3]] - 
   2*G[a[6], a[1], a[4], a[3]] + 4*G[a[6], a[1], a[5], a[3]] + 
   4*G[a[6], a[4], a[3], a[3]] + 2*G[a[6], a[4], a[5], a[3]] + 
   2*G[a[6], a[5], a[2], a[3]] + 4*G[a[6], a[6], a[1], a[3]] + 
   10*G[a[6], a[6], a[4], a[3]] - 4*G[a[6], a[6], a[5], a[3]] + 
   2*G[a[6], a[6], a[7], a[3]] + 2*G[a[6], a[7], a[3], a[3]] - 
   4*G[a[6], a[7], a[7], a[3]] + 2*G[a[7], a[6], a[3], a[3]] - 
   4*G[a[7], a[6], a[7], a[3]] + G[a[1], a[4], a[3]]*((2*I)*Pi - 12*Log[2]) + 
   G[a[6], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + G[a[1], a[2], a[3]]*
    ((2*I)*Pi - 4*Log[2]) - 8*G[a[6], a[1], a[3]]*Log[2] + (28*Log[2]^3)/3 + 
   G[a[1], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[6], a[4], a[3]]*((-2*I)*Pi + 18*Log[2]) + Log[2]^2*(I*Pi - 4*Log[5]) + 
   G[a[6], a[7], a[3]]*(6*Log[2] - 2*Log[5]) + (Pi^2*Log[5])/3 + 
   Log[2]*((5*Pi^2)/2 - (2*I)*Pi*Log[5] - Log[5]^2) - (35*Zeta[3])/12, 
  (-119*Pi^4)/2880 + (4*I)*Pi*G[a[5], a[2], a[2], a[3]] - 
   (4*I)*Pi*G[a[5], a[2], a[5], a[3]] - (2*I)*Pi*G[a[5], a[5], a[2], a[3]] - 
   (2*I)*Pi*G[a[5], a[6], a[2], a[3]] + (2*I)*Pi*G[a[5], a[6], a[5], a[3]] + 
   4*G[a[1], a[1], a[4], a[3], a[3]] - 4*G[a[1], a[1], a[6], a[3], a[3]] + 
   4*G[a[1], a[1], a[6], a[4], a[3]] + 2*G[a[1], a[4], a[3], a[3], a[3]] + 
   4*G[a[1], a[6], a[1], a[4], a[3]] - 2*G[a[1], a[6], a[3], a[3], a[3]] - 
   2*G[a[1], a[6], a[4], a[3], a[3]] + 4*G[a[1], a[6], a[6], a[1], a[3]] + 
   2*G[a[1], a[6], a[6], a[3], a[3]] - 6*G[a[1], a[6], a[6], a[4], a[3]] - 
   4*G[a[4], a[3], a[2], a[2], a[3]] + 4*G[a[4], a[3], a[2], a[5], a[3]] + 
   2*G[a[4], a[3], a[5], a[2], a[3]] + 2*G[a[4], a[3], a[6], a[2], a[3]] - 
   2*G[a[4], a[3], a[6], a[5], a[3]] + 2*G[a[4], a[4], a[3], a[2], a[3]] - 
   2*G[a[4], a[4], a[5], a[2], a[3]] + 2*G[a[4], a[4], a[6], a[2], a[3]] + 
   2*G[a[4], a[4], a[6], a[3], a[3]] - 2*G[a[4], a[4], a[6], a[5], a[3]] + 
   4*G[a[4], a[5], a[2], a[2], a[3]] - 4*G[a[4], a[5], a[2], a[5], a[3]] - 
   2*G[a[4], a[5], a[5], a[2], a[3]] - 2*G[a[4], a[5], a[6], a[2], a[3]] + 
   2*G[a[4], a[5], a[6], a[5], a[3]] - 4*G[a[4], a[6], a[2], a[2], a[3]] + 
   4*G[a[4], a[6], a[2], a[5], a[3]] + 2*G[a[4], a[6], a[3], a[2], a[3]] - 
   2*G[a[4], a[6], a[3], a[5], a[3]] + 2*G[a[4], a[6], a[4], a[3], a[3]] + 
   2*G[a[4], a[6], a[4], a[5], a[3]] + 2*G[a[4], a[6], a[5], a[2], a[3]] - 
   2*G[a[4], a[6], a[5], a[5], a[3]] + 2*G[a[4], a[6], a[6], a[2], a[3]] - 
   2*G[a[4], a[6], a[6], a[3], a[3]] + 6*G[a[4], a[6], a[6], a[4], a[3]] - 
   2*G[a[4], a[6], a[6], a[5], a[3]] + 2*G[a[6], a[1], a[1], a[1], a[3]] + 
   2*G[a[6], a[1], a[1], a[2], a[3]] + 4*G[a[6], a[1], a[1], a[4], a[3]] - 
   4*G[a[6], a[1], a[1], a[5], a[3]] + 4*G[a[6], a[1], a[2], a[2], a[3]] - 
   4*G[a[6], a[1], a[2], a[5], a[3]] - 2*G[a[6], a[1], a[4], a[3], a[3]] - 
   4*G[a[6], a[1], a[5], a[2], a[3]] + 4*G[a[6], a[1], a[5], a[5], a[3]] + 
   2*G[a[6], a[1], a[6], a[1], a[3]] - 2*G[a[6], a[1], a[6], a[2], a[3]] + 
   2*G[a[6], a[1], a[6], a[3], a[3]] - 6*G[a[6], a[1], a[6], a[4], a[3]] + 
   4*G[a[6], a[1], a[6], a[5], a[3]] - 4*G[a[6], a[3], a[2], a[5], a[3]] - 
   2*G[a[6], a[3], a[5], a[2], a[3]] + 2*G[a[6], a[3], a[6], a[5], a[3]] + 
   2*G[a[6], a[4], a[3], a[2], a[3]] - 2*G[a[6], a[4], a[3], a[3], a[3]] - 
   2*G[a[6], a[4], a[3], a[5], a[3]] + 2*G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[4], a[4], a[5], a[3]] - 2*G[a[6], a[4], a[5], a[2], a[3]] + 
   2*G[a[6], a[4], a[5], a[5], a[3]] + 2*G[a[6], a[4], a[6], a[2], a[3]] - 
   2*G[a[6], a[4], a[6], a[3], a[3]] + 6*G[a[6], a[4], a[6], a[4], a[3]] - 
   2*G[a[6], a[4], a[6], a[5], a[3]] - 4*G[a[6], a[5], a[2], a[2], a[3]] + 
   4*G[a[6], a[5], a[2], a[5], a[3]] + 2*G[a[6], a[5], a[5], a[2], a[3]] + 
   2*G[a[6], a[5], a[6], a[2], a[3]] - 2*G[a[6], a[5], a[6], a[5], a[3]] - 
   2*G[a[6], a[6], a[1], a[1], a[3]] - 6*G[a[6], a[6], a[1], a[2], a[3]] - 
   6*G[a[6], a[6], a[1], a[4], a[3]] + 12*G[a[6], a[6], a[1], a[5], a[3]] + 
   4*G[a[6], a[6], a[3], a[5], a[3]] - 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   6*G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[4], a[5], a[3]] + 
   6*G[a[6], a[6], a[5], a[2], a[3]] - 4*G[a[6], a[6], a[5], a[5], a[3]] + 
   8*G[a[6], a[6], a[6], a[1], a[3]] + 10*G[a[6], a[6], a[6], a[4], a[3]] - 
   12*G[a[6], a[6], a[6], a[5], a[3]] + 2*G[a[6], a[6], a[6], a[7], a[3]] + 
   2*G[a[6], a[6], a[7], a[3], a[3]] - 4*G[a[6], a[6], a[7], a[7], a[3]] + 
   2*G[a[6], a[7], a[6], a[3], a[3]] - 4*G[a[6], a[7], a[6], a[7], a[3]] - 
   4*G[a[6], a[7], a[7], a[3], a[3]] + 8*G[a[6], a[7], a[7], a[7], a[3]] + 
   2*G[a[7], a[6], a[6], a[3], a[3]] - 4*G[a[7], a[6], a[6], a[7], a[3]] - 
   4*G[a[7], a[6], a[7], a[3], a[3]] + 8*G[a[7], a[6], a[7], a[7], a[3]] - 
   4*G[a[7], a[7], a[6], a[3], a[3]] + 8*G[a[7], a[7], a[6], a[7], a[3]] + 
   G[a[6], a[5], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + 
   G[a[1], a[1], a[5], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[2], a[5], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[5], a[2], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[6], a[2], a[3]]*((2*I)*Pi - 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi - 4*Log[2]) - 
   8*G[a[4], a[6], a[3], a[3]]*Log[2] + 6*G[a[4], a[6], a[4], a[3]]*Log[2] + 
   8*G[a[6], a[2], a[5], a[3]]*Log[2] + 6*G[a[6], a[4], a[4], a[3]]*Log[2] + 
   8*G[a[6], a[7], a[3], a[3]]*Log[2] + 8*G[a[7], a[6], a[3], a[3]]*Log[2] - 
   (911*Log[2]^4)/12 + G[a[1], a[1], a[2], a[3]]*((-2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi + 8*Log[2]) + 
   G[a[1], a[2], a[2], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[5], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[6], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[6], a[1], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[6], a[1], a[3]]*((-2*I)*Pi + 20*Log[2]) + 
   G[a[6], a[1], a[1], a[3]]*((-2*I)*Pi + 20*Log[2]) + 
   G[a[1], a[1], a[4], a[3]]*((-4*I)*Pi + 24*Log[2]) + 
   G[a[1], a[6], a[4], a[3]]*((2*I)*Pi - 4*Log[2] - 4*Log[5]) + 
   G[a[6], a[1], a[4], a[3]]*((2*I)*Pi - 4*Log[2] - 4*Log[5]) + 
   G[a[1], a[4], a[3], a[3]]*((-2*I)*Pi + 20*Log[2] - 4*Log[5]) + 
   G[a[6], a[6], a[7], a[3]]*(14*Log[2] - 2*Log[5]) - 
   4*G[a[6], a[6], a[1], a[3]]*Log[5] + (Pi^2*Log[5]^2)/6 - Log[5]^4/12 + 
   G[a[6], a[4], a[3], a[3]]*((2*I)*Pi - 28*Log[2] + 4*Log[5]) + 
   G[a[1], a[6], a[3], a[3]]*((2*I)*Pi - 20*Log[2] + 4*Log[5]) + 
   G[a[6], a[7], a[7], a[3]]*(-12*Log[2] + 4*Log[5]) + 
   G[a[7], a[6], a[7], a[3]]*(-12*Log[2] + 4*Log[5]) + 
   G[a[6], a[6], a[4], a[3]]*(-18*Log[2] + 8*Log[5]) + 
   Log[2]^3*(((59*I)/3)*Pi + (208*Log[5])/3) + G[a[5], a[2], a[3]]*
    ((4*Pi^2)/3 - 4*G[a[6], a[1], a[3]] + 8*G[a[6], a[4], a[3]] + 
     (8*I)*Pi*Log[2] - (4*I)*Pi*Log[5]) + G[a[6], a[5], a[3]]*
    ((-4*Pi^2)/3 - (8*I)*Pi*Log[2] + 8*Log[2]^2 + (4*I)*Pi*Log[5]) + 
   G[a[1], a[4], a[3]]*((-4*Pi^2)/3 - 8*G[a[2], a[5], a[3]] - 
     4*G[a[5], a[2], a[3]] + 4*G[a[6], a[5], a[3]] + 74*Log[2]^2 + 
     Log[2]*((-20*I)*Pi - 24*Log[5]) + (4*I)*Pi*Log[5]) + 
   Log[2]^2*((-13*Pi^2)/6 - (8*I)*Pi*Log[5] - 17*Log[5]^2) + 
   G[a[2], a[5], a[3]]*(-8*G[a[6], a[1], a[3]] + 12*G[a[6], a[4], a[3]] + 
     4*G[a[6], a[7], a[3]] + 8*Log[2]^2 - (4*I)*Pi*Log[5] - 2*Log[5]^2) + 
   G[a[1], a[2], a[3]]*((-4*Pi^2)/3 + 2*G[a[6], a[7], a[3]] - 
     (8*I)*Pi*Log[2] + 8*Log[2]^2 + (2*I)*Pi*Log[5] - Log[5]^2) + 
   G[a[6], a[1], a[3]]*(Pi^2/6 + 4*G[a[6], a[5], a[3]] - 
     2*G[a[6], a[7], a[3]] + 66*Log[2]^2 + Log[2]*((-12*I)*Pi - 24*Log[5]) + 
     (2*I)*Pi*Log[5] + Log[5]^2) + G[a[6], a[7], a[3]]*
    (Pi^2/3 + 2*Log[2]^2 - 4*Log[2]*Log[5] + Log[5]^2) + 
   G[a[1], a[5], a[3]]*((8*Pi^2)/3 - 4*G[a[6], a[7], a[3]] + 
     (16*I)*Pi*Log[2] - 16*Log[2]^2 - (4*I)*Pi*Log[5] + 2*Log[5]^2) + 
   G[a[6], a[4], a[3]]*((4*Pi^2)/3 - 4*G[a[6], a[5], a[3]] - 78*Log[2]^2 - 
     (4*I)*Pi*Log[5] + Log[2]*((20*I)*Pi + 24*Log[5])) + 2*PolyLog[4, 1/2] - 
   ((7*I)/3)*Pi*Zeta[3] + Log[5]*((I/6)*Pi^3 + 4*Zeta[3]) + 
   Log[2]*((I/2)*Pi^3 - (Pi^2*Log[5])/3 + I*Pi*Log[5]^2 + Log[5]^3 + 
     (121*Zeta[3])/6)}, {a[1] -> -4, a[2] -> -1, a[3] -> 1, a[4] -> 4/3, 
  a[5] -> 2, a[6] -> 0, a[7] -> 5}}


==> anc/boundary/T3/f4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{3/2, -4*Log[2], -(Log[9/8]*Log[9/5]) + Log[9/5]^2/2 - (Log[2]*Log[3])/2 + 
   Log[4]^2/2 + (I/2)*Pi*Log[16/3] + (Log[27/4]*Log[4096])/12 + 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 4*Log[(-5 + 3*Sqrt[5])/2]^2 - 
   (2*I)*Pi*Log[-5 + 3*Sqrt[5]] + Log[9/5]*(-Log[7 - 3*Sqrt[5]] + 
     4*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     Log[(2*(-12 + 6*Sqrt[5] + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*(-2*Log[(-5 + 6*Sqrt[5])/31] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(-8*Log[(-5 + 3*Sqrt[5])/2] + 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   (6*PolyLog[2, -2] + PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2] - 
     8*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
     4*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
     4*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
     4*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
     8*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
     4*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
     4*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
         (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     4*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     4*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])])/2, 
  (I/8)*Pi^3 - (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 + 
   G[a[5], a[6]]*(Pi^2/2 - 8*G[a[1], a[4], a[3]] - 16*G[a[4], a[4], a[3]] - 
     8*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[9], a[6]]*
    (-1/6*Pi^2 + 2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 
     2*G[a[5], a[4], a[3]]) + G[a[7], a[6]]*(-1/12*Pi^2 + 
     2*G[a[1], a[4], a[3]] + 4*G[a[4], a[4], a[3]] + 2*G[a[5], a[4], a[3]]) + 
   G[a[4], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[4], a[3]] + 4*G[a[1], a[4], a[4], a[3]] - 
   G[a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[5], a[4], a[3]] - 
   G[a[1], a[5], a[12], a[5]] + G[a[1], a[5], a[13], a[5]]/2 - 
   G[a[1], a[12], a[5], a[5]] + G[a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[4], a[3]] - G[a[4], a[1], a[12], a[5]] + 
   G[a[4], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[14], a[5]] + 
   8*G[a[4], a[4], a[4], a[3]] - 2*G[a[4], a[4], a[10], a[5]] - 
   G[a[4], a[4], a[11], a[5]] + G[a[4], a[4], a[13], a[5]]/2 + 
   (3*G[a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[16], a[5]]/2 + 
   G[a[4], a[4], a[17], a[5]]/2 + 6*G[a[4], a[4], a[18], a[5]] + 
   4*G[a[4], a[5], a[4], a[3]] + G[a[4], a[5], a[13], a[5]]/2 + 
   G[a[4], a[5], a[16], a[5]] - G[a[4], a[5], a[17], a[5]]/2 - 
   4*G[a[4], a[10], a[5], a[5]] + G[a[4], a[10], a[10], a[5]] + 
   3*G[a[4], a[10], a[11], a[5]] + G[a[4], a[11], a[10], a[5]] - 
   G[a[4], a[11], a[16], a[5]]/2 + G[a[4], a[11], a[17], a[5]]/2 - 
   G[a[4], a[12], a[1], a[5]]/2 + G[a[4], a[13], a[1], a[5]]/2 + 
   G[a[4], a[13], a[5], a[5]]/2 + G[a[4], a[14], a[12], a[5]]/2 - 
   G[a[4], a[14], a[13], a[5]]/2 + G[a[4], a[16], a[5], a[5]]/2 - 
   G[a[4], a[16], a[16], a[5]] + G[a[4], a[16], a[17], a[5]]/2 - 
   G[a[4], a[17], a[5], a[5]]/2 + G[a[4], a[17], a[16], a[5]] - 
   G[a[4], a[17], a[17], a[5]]/2 + 2*G[a[4], a[18], a[5], a[5]] - 
   2*G[a[4], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[4], a[3]] + 
   4*G[a[5], a[4], a[4], a[3]] + 2*G[a[5], a[5], a[4], a[3]] - 
   32*G[a[5], a[5], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[5], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[5], a[6]] + G[a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[5], a[6]] + G[a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[5], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[5], a[6]] + G[a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[5], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[5], a[6]] + G[a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[7], a[6]] + 
   G[a[11], a[4], a[16], a[5]]/2 - G[a[11], a[4], a[17], a[5]]/2 - 
   G[a[12], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[5]]/2 + 
   G[a[13], a[1], a[5], a[5]]/2 + G[a[13], a[5], a[1], a[5]]/2 - 
   G[a[14], a[4], a[12], a[5]]/2 + G[a[14], a[4], a[13], a[5]]/2 + 
   G[a[14], a[5], a[12], a[5]] - G[a[14], a[5], a[13], a[5]] + 
   G[a[14], a[12], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[5]]/2 + 
   (G[a[4], a[16], a[5]]*Log[4/3])/2 - (G[a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[13], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[13], a[1], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[14], a[12], a[5]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) - 
   2*G[a[4], a[11], a[5]]*Log[2] + 3*G[a[10], a[11], a[5]]*Log[2] + 
   G[a[11], a[10], a[5]]*Log[2] - (4*Log[2]^3)/3 + 
   G[a[1], a[12], a[5]]*(I*Pi + Log[2]) - Log[3]^3/4 + 
   Log[4/3]*(-8*Log[2] + 4*Log[2]^2 - (I/4)*Pi*Log[3]) + 
   2*G[a[4], a[10], a[5]]*Log[4] - (I/4)*Pi*Log[3]*Log[4] - 
   (I/4)*Pi*Log[3/2]*Log[6] + (I/4)*Pi*Log[4]*Log[6] + Log[6]^3/4 + 
   Log[2]*(Pi^2/6 - 2*Log[3/2] - (3*Log[3/2]^2)/2 + Log[2048/729] - 
     Log[6]^2/2) + Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + 
   Log[6]^2*((I/4)*Pi - Log[64]/24) + Log[2]^2*(3 - ((5*I)/4)*Pi + Log[3/2] + 
     Log[288]/4) + (Pi^2*Log[512])/12 - (Pi^2*Log[2985984])/48 - 11*Zeta[3], 
  (4*Pi^4)/45 - (Pi^2*G[a[1], a[1], a[2]])/6 - (Pi^2*G[a[1], a[5], a[2]])/6 - 
   (Pi^2*G[a[4], a[1], a[2]])/3 - (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[4], a[18], a[5]])/6 - (Pi^2*G[a[5], a[1], a[2]])/6 - 
   (Pi^2*G[a[5], a[5], a[2]])/6 - 2*Pi^2*G[a[5], a[5], a[6]] + 
   (Pi^2*G[a[5], a[7], a[6]])/3 + (2*Pi^2*G[a[5], a[8], a[6]])/3 + 
   (2*Pi^2*G[a[5], a[9], a[6]])/3 + (Pi^2*G[a[7], a[5], a[6]])/2 - 
   (Pi^2*G[a[7], a[7], a[6]])/12 - (Pi^2*G[a[7], a[8], a[6]])/6 - 
   (Pi^2*G[a[7], a[9], a[6]])/6 + (Pi^2*G[a[8], a[5], a[6]])/2 - 
   (Pi^2*G[a[8], a[7], a[6]])/12 - (Pi^2*G[a[8], a[8], a[6]])/6 - 
   (Pi^2*G[a[8], a[9], a[6]])/6 + (Pi^2*G[a[9], a[5], a[6]])/2 - 
   (Pi^2*G[a[9], a[7], a[6]])/12 - (Pi^2*G[a[9], a[8], a[6]])/6 - 
   (Pi^2*G[a[9], a[9], a[6]])/6 + G[a[1], a[4], a[2]]*
    (-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 8*G[a[5], a[7], a[6]] - 
     8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 8*G[a[7], a[5], a[6]] + 
     2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 2*G[a[7], a[9], a[6]] - 
     8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 2*G[a[8], a[8], a[6]] + 
     2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 2*G[a[9], a[7], a[6]] + 
     2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[6]] - 
     8*G[a[5], a[7], a[6]] - 8*G[a[5], a[8], a[6]] - 8*G[a[5], a[9], a[6]] - 
     8*G[a[7], a[5], a[6]] + 2*G[a[7], a[7], a[6]] + 2*G[a[7], a[8], a[6]] + 
     2*G[a[7], a[9], a[6]] - 8*G[a[8], a[5], a[6]] + 2*G[a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[6]] + 2*G[a[8], a[9], a[6]] - 8*G[a[9], a[5], a[6]] + 
     2*G[a[9], a[7], a[6]] + 2*G[a[9], a[8], a[6]] + 2*G[a[9], a[9], a[6]]) + 
   G[a[4], a[4], a[2]]*(-1/3*Pi^2 + 64*G[a[5], a[5], a[6]] - 
     16*G[a[5], a[7], a[6]] - 16*G[a[5], a[8], a[6]] - 
     16*G[a[5], a[9], a[6]] - 16*G[a[7], a[5], a[6]] + 
     4*G[a[7], a[7], a[6]] + 4*G[a[7], a[8], a[6]] + 4*G[a[7], a[9], a[6]] - 
     16*G[a[8], a[5], a[6]] + 4*G[a[8], a[7], a[6]] + 4*G[a[8], a[8], a[6]] + 
     4*G[a[8], a[9], a[6]] - 16*G[a[9], a[5], a[6]] + 4*G[a[9], a[7], a[6]] + 
     4*G[a[9], a[8], a[6]] + 4*G[a[9], a[9], a[6]]) + 
   2*G[a[1], a[1], a[1], a[4], a[2]] + 4*G[a[1], a[1], a[4], a[4], a[2]] - 
   G[a[1], a[1], a[4], a[14], a[5]]/2 + 2*G[a[1], a[1], a[5], a[4], a[2]] + 
   G[a[1], a[1], a[5], a[12], a[5]] - G[a[1], a[1], a[5], a[13], a[5]]/2 + 
   G[a[1], a[1], a[12], a[5], a[5]] - G[a[1], a[1], a[13], a[5], a[5]]/2 + 
   4*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[14], a[5]] + 
   8*G[a[1], a[4], a[4], a[4], a[2]] + (3*G[a[1], a[4], a[4], a[14], a[5]])/
    2 + 4*G[a[1], a[4], a[5], a[4], a[2]] + G[a[1], a[4], a[5], a[14], a[5]]/
    2 + G[a[1], a[4], a[14], a[5], a[5]]/2 + 
   G[a[1], a[4], a[14], a[14], a[5]]/2 + 2*G[a[1], a[5], a[1], a[4], a[2]] + 
   G[a[1], a[5], a[1], a[12], a[5]] - G[a[1], a[5], a[1], a[13], a[5]]/2 + 
   4*G[a[1], a[5], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[5], a[4], a[2]] + 
   G[a[1], a[5], a[5], a[12], a[5]] - G[a[1], a[5], a[5], a[13], a[5]]/2 + 
   G[a[1], a[5], a[12], a[1], a[5]] + G[a[1], a[5], a[12], a[5], a[5]] - 
   2*G[a[1], a[5], a[12], a[12], a[5]] + G[a[1], a[5], a[12], a[13], a[5]] - 
   G[a[1], a[5], a[13], a[1], a[5]]/2 - G[a[1], a[5], a[13], a[5], a[5]]/2 + 
   G[a[1], a[5], a[13], a[12], a[5]] - G[a[1], a[5], a[13], a[13], a[5]]/2 + 
   G[a[1], a[12], a[1], a[5], a[5]] + G[a[1], a[12], a[5], a[1], a[5]] + 
   G[a[1], a[12], a[5], a[5], a[5]] - 2*G[a[1], a[12], a[5], a[12], a[5]] + 
   G[a[1], a[12], a[5], a[13], a[5]] - 2*G[a[1], a[12], a[12], a[5], a[5]] + 
   G[a[1], a[12], a[13], a[5], a[5]] - G[a[1], a[13], a[1], a[5], a[5]]/2 - 
   G[a[1], a[13], a[5], a[1], a[5]]/2 - G[a[1], a[13], a[5], a[5], a[5]]/2 + 
   G[a[1], a[13], a[5], a[12], a[5]] - G[a[1], a[13], a[5], a[13], a[5]]/2 + 
   G[a[1], a[13], a[12], a[5], a[5]] - G[a[1], a[13], a[13], a[5], a[5]]/2 + 
   4*G[a[4], a[1], a[1], a[4], a[2]] + G[a[4], a[1], a[1], a[12], a[5]] - 
   G[a[4], a[1], a[1], a[13], a[5]]/2 - G[a[4], a[1], a[1], a[14], a[5]] + 
   8*G[a[4], a[1], a[4], a[4], a[2]] + (3*G[a[4], a[1], a[4], a[14], a[5]])/
    2 + 4*G[a[4], a[1], a[5], a[4], a[2]] + G[a[4], a[1], a[5], a[12], 
    a[5]] - G[a[4], a[1], a[5], a[13], a[5]]/2 + G[a[4], a[1], a[5], a[14], 
    a[5]] + G[a[4], a[1], a[12], a[1], a[5]] + G[a[4], a[1], a[12], a[5], 
    a[5]] - 2*G[a[4], a[1], a[12], a[12], a[5]] + 
   G[a[4], a[1], a[12], a[13], a[5]] - G[a[4], a[1], a[13], a[1], a[5]]/2 - 
   G[a[4], a[1], a[13], a[5], a[5]]/2 + G[a[4], a[1], a[13], a[12], a[5]] - 
   G[a[4], a[1], a[13], a[13], a[5]]/2 + G[a[4], a[1], a[14], a[5], a[5]] + 
   G[a[4], a[1], a[14], a[14], a[5]] + 8*G[a[4], a[4], a[1], a[4], a[2]] + 
   4*G[a[4], a[4], a[1], a[14], a[5]] + 16*G[a[4], a[4], a[4], a[4], a[2]] - 
   4*G[a[4], a[4], a[4], a[10], a[5]] + 3*G[a[4], a[4], a[4], a[11], a[5]] - 
   G[a[4], a[4], a[4], a[12], a[5]] + G[a[4], a[4], a[4], a[13], a[5]]/2 - 
   (13*G[a[4], a[4], a[4], a[14], a[5]])/2 - G[a[4], a[4], a[4], a[16], a[5]]/
    2 + G[a[4], a[4], a[4], a[17], a[5]]/2 + 
   14*G[a[4], a[4], a[4], a[18], a[5]] + 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   G[a[4], a[4], a[5], a[13], a[5]] - (3*G[a[4], a[4], a[5], a[14], a[5]])/
    2 + G[a[4], a[4], a[5], a[16], a[5]] - G[a[4], a[4], a[5], a[17], a[5]]/
    2 - 8*G[a[4], a[4], a[10], a[5], a[5]] + 
   2*G[a[4], a[4], a[10], a[10], a[5]] + 
   6*G[a[4], a[4], a[10], a[11], a[5]] - 3*G[a[4], a[4], a[11], a[5], a[5]] + 
   2*G[a[4], a[4], a[11], a[10], a[5]] + G[a[4], a[4], a[11], a[11], a[5]] - 
   G[a[4], a[4], a[11], a[16], a[5]]/2 + G[a[4], a[4], a[11], a[17], a[5]]/
    2 - G[a[4], a[4], a[12], a[1], a[5]]/2 - G[a[4], a[4], a[13], a[5], 
    a[5]] + G[a[4], a[4], a[13], a[12], a[5]] - 
   G[a[4], a[4], a[13], a[13], a[5]]/2 - G[a[4], a[4], a[14], a[1], a[5]] - 
   (5*G[a[4], a[4], a[14], a[5], a[5]])/2 - G[a[4], a[4], a[14], a[12], a[5]]/
    2 + G[a[4], a[4], a[14], a[13], a[5]]/2 - 
   (3*G[a[4], a[4], a[14], a[14], a[5]])/2 + G[a[4], a[4], a[16], a[5], a[5]]/
    2 - G[a[4], a[4], a[16], a[16], a[5]] + G[a[4], a[4], a[16], a[17], a[5]]/
    2 - G[a[4], a[4], a[17], a[5], a[5]]/2 + G[a[4], a[4], a[17], a[16], 
    a[5]] - G[a[4], a[4], a[17], a[17], a[5]]/2 + 
   6*G[a[4], a[4], a[18], a[5], a[5]] - 6*G[a[4], a[4], a[18], a[18], a[5]] + 
   4*G[a[4], a[5], a[1], a[4], a[2]] + G[a[4], a[5], a[1], a[12], a[5]] - 
   G[a[4], a[5], a[1], a[13], a[5]]/2 + 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   G[a[4], a[5], a[4], a[13], a[5]] + 4*G[a[4], a[5], a[5], a[4], a[2]] - 
   2*G[a[4], a[5], a[5], a[12], a[5]] + (3*G[a[4], a[5], a[5], a[13], a[5]])/
    2 - G[a[4], a[5], a[5], a[16], a[5]] + G[a[4], a[5], a[5], a[17], a[5]]/
    2 - G[a[4], a[5], a[12], a[5], a[5]] - G[a[4], a[5], a[13], a[1], a[5]]/
    2 + G[a[4], a[5], a[13], a[5], a[5]]/2 + G[a[4], a[5], a[13], a[12], 
    a[5]] - G[a[4], a[5], a[13], a[13], a[5]]/2 - 
   G[a[4], a[5], a[14], a[12], a[5]] + G[a[4], a[5], a[14], a[13], a[5]] - 
   G[a[4], a[5], a[16], a[5], a[5]] + 2*G[a[4], a[5], a[16], a[16], a[5]] - 
   G[a[4], a[5], a[16], a[17], a[5]] + G[a[4], a[5], a[17], a[5], a[5]]/2 - 
   G[a[4], a[5], a[17], a[16], a[5]] + G[a[4], a[5], a[17], a[17], a[5]]/2 + 
   4*G[a[4], a[10], a[10], a[5], a[5]] - G[a[4], a[10], a[10], a[10], a[5]] - 
   3*G[a[4], a[10], a[10], a[11], a[5]] + 
   4*G[a[4], a[10], a[11], a[5], a[5]] - G[a[4], a[10], a[11], a[10], a[5]] - 
   3*G[a[4], a[10], a[11], a[11], a[5]] - 
   4*G[a[4], a[11], a[4], a[5], a[5]] + 2*G[a[4], a[11], a[4], a[11], a[5]] - 
   G[a[4], a[11], a[4], a[16], a[5]]/2 + G[a[4], a[11], a[4], a[17], a[5]]/
    2 + G[a[4], a[11], a[5], a[16], a[5]] - G[a[4], a[11], a[5], a[17], a[5]]/
    2 + 4*G[a[4], a[11], a[10], a[5], a[5]] - G[a[4], a[11], a[10], a[10], 
    a[5]] - 3*G[a[4], a[11], a[10], a[11], a[5]] - 
   G[a[4], a[11], a[11], a[10], a[5]] - G[a[4], a[11], a[11], a[16], a[5]]/
    2 + G[a[4], a[11], a[11], a[17], a[5]]/2 + 
   G[a[4], a[11], a[16], a[5], a[5]]/2 - G[a[4], a[11], a[16], a[16], a[5]] + 
   G[a[4], a[11], a[16], a[17], a[5]]/2 - G[a[4], a[11], a[17], a[5], a[5]]/
    2 + G[a[4], a[11], a[17], a[16], a[5]] - 
   G[a[4], a[11], a[17], a[17], a[5]]/2 + G[a[4], a[12], a[1], a[1], a[5]]/
    2 - G[a[4], a[12], a[1], a[12], a[5]] + G[a[4], a[12], a[1], a[13], a[5]]/
    2 - G[a[4], a[12], a[12], a[1], a[5]] + G[a[4], a[12], a[13], a[1], a[5]]/
    2 - G[a[4], a[13], a[1], a[1], a[5]]/2 - G[a[4], a[13], a[1], a[5], a[5]]/
    2 + G[a[4], a[13], a[1], a[12], a[5]] - G[a[4], a[13], a[1], a[13], a[5]]/
    2 - G[a[4], a[13], a[5], a[1], a[5]]/2 - G[a[4], a[13], a[5], a[5], a[5]]/
    2 + G[a[4], a[13], a[5], a[12], a[5]] - G[a[4], a[13], a[5], a[13], a[5]]/
    2 + G[a[4], a[13], a[12], a[1], a[5]] + G[a[4], a[13], a[12], a[5], 
    a[5]] - G[a[4], a[13], a[13], a[1], a[5]]/2 - 
   G[a[4], a[13], a[13], a[5], a[5]]/2 - G[a[4], a[14], a[1], a[5], a[5]]/2 - 
   G[a[4], a[14], a[1], a[12], a[5]] + G[a[4], a[14], a[1], a[13], a[5]]/2 - 
   G[a[4], a[14], a[4], a[5], a[5]]/2 + G[a[4], a[14], a[4], a[12], a[5]]/2 - 
   G[a[4], a[14], a[5], a[1], a[5]] - G[a[4], a[14], a[5], a[12], a[5]] + 
   G[a[4], a[14], a[5], a[13], a[5]] - G[a[4], a[14], a[12], a[1], a[5]]/2 - 
   G[a[4], a[14], a[12], a[5], a[5]] + G[a[4], a[14], a[12], a[12], a[5]] - 
   G[a[4], a[14], a[12], a[13], a[5]]/2 + G[a[4], a[14], a[13], a[1], a[5]]/
    2 + G[a[4], a[14], a[13], a[5], a[5]] - G[a[4], a[14], a[13], a[12], 
    a[5]] + G[a[4], a[14], a[13], a[13], a[5]]/2 + 
   G[a[4], a[14], a[14], a[12], a[5]]/2 - G[a[4], a[14], a[14], a[13], a[5]]/
    2 - G[a[4], a[16], a[5], a[5], a[5]]/2 + G[a[4], a[16], a[5], a[16], 
    a[5]] - G[a[4], a[16], a[5], a[17], a[5]]/2 + 
   G[a[4], a[16], a[16], a[5], a[5]] - 2*G[a[4], a[16], a[16], a[16], a[5]] + 
   G[a[4], a[16], a[16], a[17], a[5]] - G[a[4], a[16], a[17], a[5], a[5]]/2 + 
   G[a[4], a[16], a[17], a[16], a[5]] - G[a[4], a[16], a[17], a[17], a[5]]/
    2 + G[a[4], a[17], a[5], a[5], a[5]]/2 - G[a[4], a[17], a[5], a[16], 
    a[5]] + G[a[4], a[17], a[5], a[17], a[5]]/2 - 
   G[a[4], a[17], a[16], a[5], a[5]] + 2*G[a[4], a[17], a[16], a[16], a[5]] - 
   G[a[4], a[17], a[16], a[17], a[5]] + G[a[4], a[17], a[17], a[5], a[5]]/2 - 
   G[a[4], a[17], a[17], a[16], a[5]] + G[a[4], a[17], a[17], a[17], a[5]]/
    2 + 2*G[a[4], a[18], a[4], a[5], a[5]] - 
   2*G[a[4], a[18], a[4], a[18], a[5]] - 
   2*G[a[4], a[18], a[18], a[5], a[5]] + 
   2*G[a[4], a[18], a[18], a[18], a[5]] + 2*G[a[5], a[1], a[1], a[4], a[2]] + 
   4*G[a[5], a[1], a[4], a[4], a[2]] + 2*G[a[5], a[1], a[5], a[4], a[2]] + 
   4*G[a[5], a[4], a[1], a[4], a[2]] + 8*G[a[5], a[4], a[4], a[4], a[2]] + 
   4*G[a[5], a[4], a[5], a[4], a[2]] + 2*G[a[5], a[5], a[1], a[4], a[2]] + 
   4*G[a[5], a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[5], a[4], a[2]] + 
   128*G[a[5], a[5], a[5], a[5], a[6]] - 64*G[a[5], a[5], a[5], a[7], a[6]] - 
   32*G[a[5], a[5], a[7], a[5], a[6]] + 16*G[a[5], a[5], a[7], a[7], a[6]] - 
   32*G[a[5], a[5], a[8], a[5], a[6]] + 16*G[a[5], a[5], a[8], a[7], a[6]] - 
   32*G[a[5], a[5], a[9], a[5], a[6]] + 16*G[a[5], a[5], a[9], a[7], a[6]] - 
   32*G[a[5], a[7], a[5], a[5], a[6]] + 16*G[a[5], a[7], a[5], a[7], a[6]] + 
   8*G[a[5], a[7], a[7], a[5], a[6]] - 4*G[a[5], a[7], a[7], a[7], a[6]] + 
   8*G[a[5], a[7], a[8], a[5], a[6]] - 4*G[a[5], a[7], a[8], a[7], a[6]] + 
   8*G[a[5], a[7], a[9], a[5], a[6]] - 4*G[a[5], a[7], a[9], a[7], a[6]] - 
   32*G[a[5], a[8], a[5], a[5], a[6]] + 16*G[a[5], a[8], a[5], a[7], a[6]] + 
   8*G[a[5], a[8], a[7], a[5], a[6]] - 4*G[a[5], a[8], a[7], a[7], a[6]] + 
   8*G[a[5], a[8], a[8], a[5], a[6]] - 4*G[a[5], a[8], a[8], a[7], a[6]] + 
   8*G[a[5], a[8], a[9], a[5], a[6]] - 4*G[a[5], a[8], a[9], a[7], a[6]] - 
   32*G[a[5], a[9], a[5], a[5], a[6]] + 16*G[a[5], a[9], a[5], a[7], a[6]] + 
   8*G[a[5], a[9], a[7], a[5], a[6]] - 4*G[a[5], a[9], a[7], a[7], a[6]] + 
   8*G[a[5], a[9], a[8], a[5], a[6]] - 4*G[a[5], a[9], a[8], a[7], a[6]] + 
   8*G[a[5], a[9], a[9], a[5], a[6]] - 4*G[a[5], a[9], a[9], a[7], a[6]] - 
   32*G[a[7], a[5], a[5], a[5], a[6]] + 16*G[a[7], a[5], a[5], a[7], a[6]] + 
   8*G[a[7], a[5], a[7], a[5], a[6]] - 4*G[a[7], a[5], a[7], a[7], a[6]] + 
   8*G[a[7], a[5], a[8], a[5], a[6]] - 4*G[a[7], a[5], a[8], a[7], a[6]] + 
   8*G[a[7], a[5], a[9], a[5], a[6]] - 4*G[a[7], a[5], a[9], a[7], a[6]] + 
   8*G[a[7], a[7], a[5], a[5], a[6]] - 4*G[a[7], a[7], a[5], a[7], a[6]] - 
   2*G[a[7], a[7], a[7], a[5], a[6]] + G[a[7], a[7], a[7], a[7], a[6]] - 
   2*G[a[7], a[7], a[8], a[5], a[6]] + G[a[7], a[7], a[8], a[7], a[6]] - 
   2*G[a[7], a[7], a[9], a[5], a[6]] + G[a[7], a[7], a[9], a[7], a[6]] + 
   8*G[a[7], a[8], a[5], a[5], a[6]] - 4*G[a[7], a[8], a[5], a[7], a[6]] - 
   2*G[a[7], a[8], a[7], a[5], a[6]] + G[a[7], a[8], a[7], a[7], a[6]] - 
   2*G[a[7], a[8], a[8], a[5], a[6]] + G[a[7], a[8], a[8], a[7], a[6]] - 
   2*G[a[7], a[8], a[9], a[5], a[6]] + G[a[7], a[8], a[9], a[7], a[6]] + 
   8*G[a[7], a[9], a[5], a[5], a[6]] - 4*G[a[7], a[9], a[5], a[7], a[6]] - 
   2*G[a[7], a[9], a[7], a[5], a[6]] + G[a[7], a[9], a[7], a[7], a[6]] - 
   2*G[a[7], a[9], a[8], a[5], a[6]] + G[a[7], a[9], a[8], a[7], a[6]] - 
   2*G[a[7], a[9], a[9], a[5], a[6]] + G[a[7], a[9], a[9], a[7], a[6]] - 
   32*G[a[8], a[5], a[5], a[5], a[6]] + 16*G[a[8], a[5], a[5], a[7], a[6]] + 
   8*G[a[8], a[5], a[7], a[5], a[6]] - 4*G[a[8], a[5], a[7], a[7], a[6]] + 
   8*G[a[8], a[5], a[8], a[5], a[6]] - 4*G[a[8], a[5], a[8], a[7], a[6]] + 
   8*G[a[8], a[5], a[9], a[5], a[6]] - 4*G[a[8], a[5], a[9], a[7], a[6]] + 
   8*G[a[8], a[7], a[5], a[5], a[6]] - 4*G[a[8], a[7], a[5], a[7], a[6]] - 
   2*G[a[8], a[7], a[7], a[5], a[6]] + G[a[8], a[7], a[7], a[7], a[6]] - 
   2*G[a[8], a[7], a[8], a[5], a[6]] + G[a[8], a[7], a[8], a[7], a[6]] - 
   2*G[a[8], a[7], a[9], a[5], a[6]] + G[a[8], a[7], a[9], a[7], a[6]] + 
   8*G[a[8], a[8], a[5], a[5], a[6]] - 4*G[a[8], a[8], a[5], a[7], a[6]] - 
   2*G[a[8], a[8], a[7], a[5], a[6]] + G[a[8], a[8], a[7], a[7], a[6]] - 
   2*G[a[8], a[8], a[8], a[5], a[6]] + G[a[8], a[8], a[8], a[7], a[6]] - 
   2*G[a[8], a[8], a[9], a[5], a[6]] + G[a[8], a[8], a[9], a[7], a[6]] + 
   8*G[a[8], a[9], a[5], a[5], a[6]] - 4*G[a[8], a[9], a[5], a[7], a[6]] - 
   2*G[a[8], a[9], a[7], a[5], a[6]] + G[a[8], a[9], a[7], a[7], a[6]] - 
   2*G[a[8], a[9], a[8], a[5], a[6]] + G[a[8], a[9], a[8], a[7], a[6]] - 
   2*G[a[8], a[9], a[9], a[5], a[6]] + G[a[8], a[9], a[9], a[7], a[6]] - 
   32*G[a[9], a[5], a[5], a[5], a[6]] + 16*G[a[9], a[5], a[5], a[7], a[6]] + 
   8*G[a[9], a[5], a[7], a[5], a[6]] - 4*G[a[9], a[5], a[7], a[7], a[6]] + 
   8*G[a[9], a[5], a[8], a[5], a[6]] - 4*G[a[9], a[5], a[8], a[7], a[6]] + 
   8*G[a[9], a[5], a[9], a[5], a[6]] - 4*G[a[9], a[5], a[9], a[7], a[6]] + 
   8*G[a[9], a[7], a[5], a[5], a[6]] - 4*G[a[9], a[7], a[5], a[7], a[6]] - 
   2*G[a[9], a[7], a[7], a[5], a[6]] + G[a[9], a[7], a[7], a[7], a[6]] - 
   2*G[a[9], a[7], a[8], a[5], a[6]] + G[a[9], a[7], a[8], a[7], a[6]] - 
   2*G[a[9], a[7], a[9], a[5], a[6]] + G[a[9], a[7], a[9], a[7], a[6]] + 
   8*G[a[9], a[8], a[5], a[5], a[6]] - 4*G[a[9], a[8], a[5], a[7], a[6]] - 
   2*G[a[9], a[8], a[7], a[5], a[6]] + G[a[9], a[8], a[7], a[7], a[6]] - 
   2*G[a[9], a[8], a[8], a[5], a[6]] + G[a[9], a[8], a[8], a[7], a[6]] - 
   2*G[a[9], a[8], a[9], a[5], a[6]] + G[a[9], a[8], a[9], a[7], a[6]] + 
   8*G[a[9], a[9], a[5], a[5], a[6]] - 4*G[a[9], a[9], a[5], a[7], a[6]] - 
   2*G[a[9], a[9], a[7], a[5], a[6]] + G[a[9], a[9], a[7], a[7], a[6]] - 
   2*G[a[9], a[9], a[8], a[5], a[6]] + G[a[9], a[9], a[8], a[7], a[6]] - 
   2*G[a[9], a[9], a[9], a[5], a[6]] + G[a[9], a[9], a[9], a[7], a[6]] - 
   G[a[11], a[4], a[4], a[5], a[5]] + G[a[11], a[4], a[4], a[16], a[5]]/2 - 
   G[a[11], a[4], a[4], a[17], a[5]]/2 - G[a[11], a[4], a[5], a[16], a[5]] + 
   G[a[11], a[4], a[5], a[17], a[5]]/2 + G[a[11], a[4], a[11], a[16], a[5]]/
    2 - G[a[11], a[4], a[11], a[17], a[5]]/2 - 
   G[a[11], a[4], a[16], a[5], a[5]]/2 + G[a[11], a[4], a[16], a[16], a[5]] - 
   G[a[11], a[4], a[16], a[17], a[5]]/2 + G[a[11], a[4], a[17], a[5], a[5]]/
    2 - G[a[11], a[4], a[17], a[16], a[5]] + 
   G[a[11], a[4], a[17], a[17], a[5]]/2 + G[a[11], a[11], a[4], a[16], a[5]]/
    2 - G[a[11], a[11], a[4], a[17], a[5]]/2 + 
   G[a[12], a[1], a[1], a[5], a[5]]/2 + G[a[12], a[1], a[5], a[1], a[5]]/2 + 
   G[a[12], a[1], a[5], a[5], a[5]]/2 - G[a[12], a[1], a[5], a[12], a[5]] + 
   G[a[12], a[1], a[5], a[13], a[5]]/2 - G[a[12], a[1], a[12], a[5], a[5]] + 
   G[a[12], a[1], a[13], a[5], a[5]]/2 + G[a[12], a[5], a[1], a[1], a[5]]/2 + 
   G[a[12], a[5], a[1], a[5], a[5]]/2 - G[a[12], a[5], a[1], a[12], a[5]] + 
   G[a[12], a[5], a[1], a[13], a[5]]/2 + G[a[12], a[5], a[5], a[1], a[5]]/2 - 
   G[a[12], a[5], a[12], a[1], a[5]] + G[a[12], a[5], a[13], a[1], a[5]]/2 - 
   G[a[12], a[12], a[1], a[5], a[5]] - G[a[12], a[12], a[5], a[1], a[5]] + 
   G[a[12], a[13], a[1], a[5], a[5]]/2 + G[a[12], a[13], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[1], a[5], a[5]]/2 - G[a[13], a[1], a[5], a[1], a[5]]/
    2 - G[a[13], a[1], a[5], a[5], a[5]]/2 + G[a[13], a[1], a[5], a[12], 
    a[5]] - G[a[13], a[1], a[5], a[13], a[5]]/2 + 
   G[a[13], a[1], a[12], a[5], a[5]] - G[a[13], a[1], a[13], a[5], a[5]]/2 - 
   G[a[13], a[5], a[1], a[1], a[5]]/2 - G[a[13], a[5], a[1], a[5], a[5]]/2 + 
   G[a[13], a[5], a[1], a[12], a[5]] - G[a[13], a[5], a[1], a[13], a[5]]/2 - 
   G[a[13], a[5], a[5], a[1], a[5]]/2 + G[a[13], a[5], a[12], a[1], a[5]] - 
   G[a[13], a[5], a[13], a[1], a[5]]/2 + G[a[13], a[12], a[1], a[5], a[5]] + 
   G[a[13], a[12], a[5], a[1], a[5]] - G[a[13], a[13], a[1], a[5], a[5]]/2 - 
   G[a[13], a[13], a[5], a[1], a[5]]/2 - G[a[14], a[1], a[5], a[12], a[5]] + 
   G[a[14], a[1], a[5], a[13], a[5]]/2 - G[a[14], a[1], a[12], a[5], a[5]] + 
   G[a[14], a[1], a[13], a[5], a[5]]/2 - G[a[14], a[4], a[1], a[5], a[5]]/2 + 
   G[a[14], a[4], a[1], a[12], a[5]] - G[a[14], a[4], a[1], a[13], a[5]]/2 + 
   G[a[14], a[4], a[4], a[1], a[5]] - G[a[14], a[4], a[4], a[5], a[5]]/2 + 
   G[a[14], a[4], a[4], a[12], a[5]]/2 - G[a[14], a[4], a[4], a[13], a[5]] - 
   G[a[14], a[4], a[5], a[1], a[5]] - G[a[14], a[4], a[5], a[12], a[5]] + 
   (3*G[a[14], a[4], a[5], a[13], a[5]])/2 + 
   G[a[14], a[4], a[12], a[1], a[5]]/2 - G[a[14], a[4], a[12], a[12], a[5]] + 
   G[a[14], a[4], a[12], a[13], a[5]]/2 - G[a[14], a[4], a[13], a[1], a[5]]/
    2 + G[a[14], a[4], a[13], a[5], a[5]]/2 + G[a[14], a[4], a[13], a[12], 
    a[5]] - G[a[14], a[4], a[13], a[13], a[5]]/2 - 
   G[a[14], a[4], a[14], a[12], a[5]]/2 + G[a[14], a[4], a[14], a[13], a[5]]/
    2 - 2*G[a[14], a[5], a[1], a[12], a[5]] + G[a[14], a[5], a[1], a[13], 
    a[5]] - G[a[14], a[5], a[4], a[1], a[5]] + G[a[14], a[5], a[4], a[13], 
    a[5]] + G[a[14], a[5], a[5], a[12], a[5]] - G[a[14], a[5], a[5], a[13], 
    a[5]] - G[a[14], a[5], a[12], a[1], a[5]] + 
   2*G[a[14], a[5], a[12], a[12], a[5]] - G[a[14], a[5], a[12], a[13], 
    a[5]] + G[a[14], a[5], a[13], a[1], a[5]] - 
   2*G[a[14], a[5], a[13], a[12], a[5]] + G[a[14], a[5], a[13], a[13], 
    a[5]] + G[a[14], a[5], a[14], a[12], a[5]] - G[a[14], a[5], a[14], a[13], 
    a[5]] - G[a[14], a[12], a[1], a[5], a[5]]/2 - 
   G[a[14], a[12], a[5], a[1], a[5]]/2 - G[a[14], a[12], a[5], a[5], a[5]]/
    2 + G[a[14], a[12], a[5], a[12], a[5]] - 
   G[a[14], a[12], a[5], a[13], a[5]]/2 + G[a[14], a[12], a[12], a[5], 
    a[5]] - G[a[14], a[12], a[13], a[5], a[5]]/2 + 
   G[a[14], a[13], a[1], a[5], a[5]]/2 + G[a[14], a[13], a[5], a[1], a[5]]/
    2 + G[a[14], a[13], a[5], a[5], a[5]]/2 - G[a[14], a[13], a[5], a[12], 
    a[5]] + G[a[14], a[13], a[5], a[13], a[5]]/2 - 
   G[a[14], a[13], a[12], a[5], a[5]] + G[a[14], a[13], a[13], a[5], a[5]]/
    2 - G[a[14], a[14], a[4], a[12], a[5]]/2 + 
   G[a[14], a[14], a[4], a[13], a[5]]/2 + G[a[14], a[14], a[5], a[12], 
    a[5]] - G[a[14], a[14], a[5], a[13], a[5]] + 
   G[a[14], a[14], a[12], a[5], a[5]]/2 - G[a[14], a[14], a[13], a[5], a[5]]/
    2 + (G[a[4], a[4], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[17], a[5]]*Log[4/3])/2 - G[a[4], a[5], a[16], a[5]]*
    Log[4/3] + (G[a[4], a[5], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[11], a[16], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[11], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[16], a[5], a[5]]*Log[4/3])/2 + G[a[4], a[16], a[16], a[5]]*
    Log[4/3] - (G[a[4], a[16], a[17], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[5], a[5]]*Log[4/3])/2 + 
   (G[a[4], a[17], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[11], a[4], a[16], a[5]]*Log[4/3])/2 + 
   (G[a[11], a[4], a[17], a[5]]*Log[4/3])/2 - 
   (G[a[4], a[4], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[4], a[15], a[15], a[5]]*Log[27/16])/2 - 
   (G[a[15], a[4], a[15], a[5]]*Log[27/16])/2 + G[a[1], a[5], a[12], a[5]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[12], a[5], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[1], a[12], a[5]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[14], a[13], a[5]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[4], a[5], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[1], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[12], a[5], a[1], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[4], a[13], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[14], a[13], a[5], a[5]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[12], a[13], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[13], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[1], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[13], a[12], a[1], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[14], a[12], a[12], a[5]]*((-I)*Pi - Log[2]) + 
   G[a[12], a[1], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[1], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[1], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[13], a[13], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[14], a[14], a[12], a[5]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[14], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[13], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[14], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[1], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[13], a[13], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[4], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[1], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[12], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   G[a[14], a[14], a[13], a[5]]*((I/2)*Pi + Log[2]/2) + 
   4*G[a[4], a[4], a[10], a[5]]*Log[2] + 2*G[a[4], a[4], a[11], a[5]]*
    Log[2] - G[a[4], a[4], a[12], a[5]]*Log[2] + 4*G[a[4], a[10], a[5], a[5]]*
    Log[2] - 4*G[a[4], a[10], a[10], a[5]]*Log[2] - 
   4*G[a[4], a[11], a[5], a[5]]*Log[2] + 2*G[a[4], a[11], a[11], a[5]]*
    Log[2] - (G[a[4], a[12], a[1], a[5]]*Log[2])/2 + 
   4*G[a[10], a[4], a[5], a[5]]*Log[2] - 4*G[a[10], a[4], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[10], a[11], a[5]]*Log[2] + 
   4*G[a[10], a[11], a[5], a[5]]*Log[2] - G[a[10], a[11], a[10], a[5]]*
    Log[2] - 3*G[a[10], a[11], a[11], a[5]]*Log[2] - 
   4*G[a[11], a[4], a[5], a[5]]*Log[2] + 2*G[a[11], a[4], a[11], a[5]]*
    Log[2] + 4*G[a[11], a[10], a[5], a[5]]*Log[2] - 
   G[a[11], a[10], a[10], a[5]]*Log[2] - 3*G[a[11], a[10], a[11], a[5]]*
    Log[2] - G[a[11], a[11], a[10], a[5]]*Log[2] + 
   (G[a[14], a[4], a[12], a[5]]*Log[2])/2 + (Log[3/2]^3*Log[2])/2 - 
   (Pi^2*Log[27/16]*Log[2])/24 + 2*G[a[4], a[11], a[5]]*Log[2]^2 - 
   3*G[a[10], a[11], a[5]]*Log[2]^2 - G[a[11], a[10], a[5]]*Log[2]^2 + 
   (3*Log[3/2]^2*Log[2]^2)/2 + (3*Log[2]^4)/16 + G[a[12], a[1], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[12], a[12], a[1], a[5]]*(I*Pi + Log[2]) + 
   G[a[14], a[1], a[12], a[5]]*(I*Pi + Log[2]) + G[a[14], a[13], a[12], a[5]]*
    (I*Pi + Log[2]) + G[a[4], a[5], a[12], a[5]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[12], a[12], a[5]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[13], a[1], a[5]]*(Pi^2/4 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[13], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[12], a[5]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[13], a[5]]*(Pi^2/4 - G[a[4], a[16], a[5]]/2 + 
     G[a[4], a[17], a[5]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[14], a[13], a[5]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[1], a[5]]*(-1/6*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[12], a[5]]*(-1/2*Pi^2 + G[a[4], a[16], a[5]] - 
     G[a[4], a[17], a[5]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[15], a[5]]*(-1/12*Pi^2 + G[a[4], a[11], a[5]] - 
     (3*G[a[10], a[11], a[5]])/2 - G[a[11], a[10], a[5]]/2 + 
     (3*Log[3/2]^2)/4 + Log[27/16] + 4*Log[2] - (5*Log[2]^2)/4 - 3*Log[3]) + 
   G[a[4], a[17], a[16], a[5]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[4], a[10], a[5]]*(-1/12*Pi^2 - 2*G[a[4], a[15], a[5]] + 8*Log[2] - 
     4*Log[2]^2 - 4*Log[4]) + G[a[1], a[5], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[1], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[1], a[13], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[4], a[13], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[1], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[13], a[5], a[1], a[5]]*
    ((I/2)*Pi + Log[4]/2) + G[a[14], a[12], a[5], a[5]]*
    ((I/2)*Pi + Log[4]/2) + Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + 
     (7*Log[6])/12) - (7*Log[6]^4)/48 + G[a[4], a[17], a[5]]*
    (-G[a[12], a[1], a[5]] + G[a[13], a[1], a[5]]/2 + (3*Log[2]^2)/4 + 
     Log[3]^2/2 - Log[6]^2/4) + G[a[4], a[16], a[5]]*
    (G[a[12], a[1], a[5]] - G[a[13], a[1], a[5]]/2 - (3*Log[2]^2)/4 - 
     Log[3]^2/2 + Log[6]^2/4) + G[a[4], a[14], a[12], a[5]]*
    (I*Pi + Log[8]/2) + ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[4/3]*(-8*Log[2]^2 - (8*Log[2]^3)/3 + (3*Pi^2*Log[3])/16 + 
     Log[2]*((I/4)*Pi*Log[6] + (8*Log[8])/3)) + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[4], a[4], a[13], a[5]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) - (Pi^2*Log[512])/6 + (Pi^2*Log[48]*Log[729])/144 + 
   Log[3/2]*(-2*Log[2]^2 - (2*Log[2]^3)/3 + (2*Log[2]*Log[8])/3 + 
     (Pi^2*Log[972])/24) + Log[2]^2*((-41*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 - 
   18*PolyLog[4, 1/2] + G[a[4], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 
     128*G[a[5], a[5], a[5], a[6]] + 32*G[a[5], a[5], a[7], a[6]] + 
     32*G[a[5], a[5], a[8], a[6]] + 32*G[a[5], a[5], a[9], a[6]] + 
     32*G[a[5], a[7], a[5], a[6]] - 8*G[a[5], a[7], a[7], a[6]] - 
     8*G[a[5], a[7], a[8], a[6]] - 8*G[a[5], a[7], a[9], a[6]] + 
     32*G[a[5], a[8], a[5], a[6]] - 8*G[a[5], a[8], a[7], a[6]] - 
     8*G[a[5], a[8], a[8], a[6]] - 8*G[a[5], a[8], a[9], a[6]] + 
     32*G[a[5], a[9], a[5], a[6]] - 8*G[a[5], a[9], a[7], a[6]] - 
     8*G[a[5], a[9], a[8], a[6]] - 8*G[a[5], a[9], a[9], a[6]] + 
     32*G[a[7], a[5], a[5], a[6]] - 8*G[a[7], a[5], a[7], a[6]] - 
     8*G[a[7], a[5], a[8], a[6]] - 8*G[a[7], a[5], a[9], a[6]] - 
     8*G[a[7], a[7], a[5], a[6]] + 2*G[a[7], a[7], a[7], a[6]] + 
     2*G[a[7], a[7], a[8], a[6]] + 2*G[a[7], a[7], a[9], a[6]] - 
     8*G[a[7], a[8], a[5], a[6]] + 2*G[a[7], a[8], a[7], a[6]] + 
     2*G[a[7], a[8], a[8], a[6]] + 2*G[a[7], a[8], a[9], a[6]] - 
     8*G[a[7], a[9], a[5], a[6]] + 2*G[a[7], a[9], a[7], a[6]] + 
     2*G[a[7], a[9], a[8], a[6]] + 2*G[a[7], a[9], a[9], a[6]] + 
     32*G[a[8], a[5], a[5], a[6]] - 8*G[a[8], a[5], a[7], a[6]] - 
     8*G[a[8], a[5], a[8], a[6]] - 8*G[a[8], a[5], a[9], a[6]] - 
     8*G[a[8], a[7], a[5], a[6]] + 2*G[a[8], a[7], a[7], a[6]] + 
     2*G[a[8], a[7], a[8], a[6]] + 2*G[a[8], a[7], a[9], a[6]] - 
     8*G[a[8], a[8], a[5], a[6]] + 2*G[a[8], a[8], a[7], a[6]] + 
     2*G[a[8], a[8], a[8], a[6]] + 2*G[a[8], a[8], a[9], a[6]] - 
     8*G[a[8], a[9], a[5], a[6]] + 2*G[a[8], a[9], a[7], a[6]] + 
     2*G[a[8], a[9], a[8], a[6]] + 2*G[a[8], a[9], a[9], a[6]] + 
     32*G[a[9], a[5], a[5], a[6]] - 8*G[a[9], a[5], a[7], a[6]] - 
     8*G[a[9], a[5], a[8], a[6]] - 8*G[a[9], a[5], a[9], a[6]] - 
     8*G[a[9], a[7], a[5], a[6]] + 2*G[a[9], a[7], a[7], a[6]] + 
     2*G[a[9], a[7], a[8], a[6]] + 2*G[a[9], a[7], a[9], a[6]] - 
     8*G[a[9], a[8], a[5], a[6]] + 2*G[a[9], a[8], a[7], a[6]] + 
     2*G[a[9], a[8], a[8], a[6]] + 2*G[a[9], a[8], a[9], a[6]] - 
     8*G[a[9], a[9], a[5], a[6]] + 2*G[a[9], a[9], a[7], a[6]] + 
     2*G[a[9], a[9], a[8], a[6]] + 2*G[a[9], a[9], a[9], a[6]] - 
     (14*Zeta[3])/3) + G[a[7], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 
     4*G[a[1], a[4], a[4], a[2]] + 2*G[a[1], a[5], a[4], a[2]] + 
     4*G[a[4], a[1], a[4], a[2]] + 8*G[a[4], a[4], a[4], a[2]] + 
     4*G[a[4], a[5], a[4], a[2]] + 2*G[a[5], a[1], a[4], a[2]] + 
     4*G[a[5], a[4], a[4], a[2]] + 2*G[a[5], a[5], a[4], a[2]] - 
     (7*Zeta[3])/3) + G[a[5], a[2]]*(-1/6*(Pi^2*G[a[7], a[6]]) - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[6]])/3 - (Pi^2*G[a[7], a[6]])/6 - 
     (Pi^2*G[a[8], a[6]])/6 - (Pi^2*G[a[9], a[6]])/6 - 2*Zeta[3]) + 
   G[a[8], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   G[a[9], a[6]]*(2*G[a[1], a[1], a[4], a[2]] + 4*G[a[1], a[4], a[4], a[2]] + 
     2*G[a[1], a[5], a[4], a[2]] + 4*G[a[4], a[1], a[4], a[2]] + 
     8*G[a[4], a[4], a[4], a[2]] + 4*G[a[4], a[5], a[4], a[2]] + 
     2*G[a[5], a[1], a[4], a[2]] + 4*G[a[5], a[4], a[4], a[2]] + 
     2*G[a[5], a[5], a[4], a[2]] - 2*Zeta[3]) + 
   Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - Zeta[3]) + 
   Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - (5*Zeta[3])/16) + 
   Log[64]*((Pi^2*Log[81/2])/144 + (Pi^2*Log[8192/9])/144 + 
     (Pi^2*Log[4608])/144 - Zeta[3]/12) - ((9*I)/8)*Pi*Zeta[3] + 
   (5*Log[27]*Zeta[3])/48 + G[a[5], a[6]]*((2*Pi^2*G[a[4], a[2]])/3 + 
     (2*Pi^2*G[a[5], a[2]])/3 - 8*G[a[1], a[1], a[4], a[2]] - 
     16*G[a[1], a[4], a[4], a[2]] - 8*G[a[1], a[5], a[4], a[2]] - 
     16*G[a[4], a[1], a[4], a[2]] - 32*G[a[4], a[4], a[4], a[2]] - 
     16*G[a[4], a[5], a[4], a[2]] - 8*G[a[5], a[1], a[4], a[2]] - 
     16*G[a[5], a[4], a[4], a[2]] - 8*G[a[5], a[5], a[4], a[2]] + 
     (26*Zeta[3])/3) + Log[2]*((3*Pi^2)/2 + (Pi^2*Log[9/8])/48 - 
     (Pi^2*Log[2048/729])/24 + ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - 
     ((3*I)/4)*Pi*Log[3]^2 + Pi^2*Log[4] + (Pi^2*Log[6])/3 - 
     (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - (Pi^2*Log[8])/6 + 
     (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - (Pi^2*Log[54])/24 - 
     (Pi^2*Log[162])/16 + (385*Zeta[3])/24)}, 
 {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[10] -> -2, a[11] -> 2, 
  a[12] -> -1/2, a[13] -> -1/5, a[14] -> -1/3, a[15] -> 4/3, a[16] -> 3/2, 
  a[17] -> 3, a[18] -> 4}}


==> anc/boundary/T3/f6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -G[a[4], a[6], a[3]] + G[a[4], a[7], a[3]] + G[a[4], a[8], a[3]] - 
   G[a[4], a[9], a[3]] + (I*Pi - Log[2])*Log[2 - Sqrt[3]] + 
   I*Pi*Log[-1 + Sqrt[3]] + Log[-1 + Sqrt[3]]^2 - Log[1 + Sqrt[3]]^2 + 
   Log[2]*Log[2 + Sqrt[3]] - I*Pi*Log[5 + 3*Sqrt[3]], 
  (I/3)*Pi^3 - G[a[4], a[4], a[6], a[3]] - G[a[4], a[4], a[7], a[3]] + 
   G[a[4], a[4], a[8], a[3]] + G[a[4], a[4], a[9], a[3]] - 
   G[a[4], a[4], a[18], a[3]] + G[a[4], a[4], a[19], a[3]] + 
   G[a[4], a[6], a[3], a[3]] + G[a[4], a[6], a[6], a[3]] + 
   G[a[4], a[6], a[8], a[3]] - 2*G[a[4], a[6], a[11], a[3]] - 
   2*G[a[4], a[6], a[12], a[3]] - G[a[4], a[7], a[3], a[3]] - 
   G[a[4], a[7], a[7], a[3]] - G[a[4], a[8], a[3], a[3]] - 
   G[a[4], a[8], a[6], a[3]] - G[a[4], a[8], a[8], a[3]] + 
   2*G[a[4], a[8], a[11], a[3]] + 2*G[a[4], a[8], a[12], a[3]] + 
   G[a[4], a[9], a[3], a[3]] + G[a[4], a[9], a[9], a[3]] + 
   G[a[4], a[18], a[1], a[3]] + G[a[4], a[18], a[19], a[3]] - 
   2*G[a[4], a[18], a[20], a[3]] - 2*G[a[4], a[18], a[21], a[3]] - 
   G[a[4], a[19], a[1], a[3]] - G[a[4], a[19], a[18], a[3]] + 
   2*G[a[4], a[19], a[20], a[3]] + 2*G[a[4], a[19], a[21], a[3]] + 
   G[a[6], a[4], a[6], a[3]] + G[a[6], a[4], a[8], a[3]] - 
   2*G[a[6], a[4], a[11], a[3]] - 2*G[a[6], a[4], a[12], a[3]] + 
   2*G[a[6], a[4], a[22], a[3]] - 4*G[a[7], a[1], a[3], a[3]] - 
   G[a[7], a[4], a[3], a[3]] - G[a[7], a[4], a[7], a[3]] + 
   G[a[7], a[9], a[3], a[3]] - 4*G[a[7], a[14], a[3], a[3]] + 
   2*G[a[7], a[15], a[3], a[3]] + 2*G[a[7], a[16], a[3], a[3]] - 
   G[a[8], a[4], a[6], a[3]] - G[a[8], a[4], a[8], a[3]] + 
   2*G[a[8], a[4], a[11], a[3]] + 2*G[a[8], a[4], a[12], a[3]] - 
   2*G[a[8], a[4], a[22], a[3]] + 4*G[a[9], a[1], a[3], a[3]] + 
   G[a[9], a[4], a[3], a[3]] + G[a[9], a[4], a[9], a[3]] - 
   G[a[9], a[7], a[3], a[3]] + 4*G[a[9], a[14], a[3], a[3]] - 
   2*G[a[9], a[15], a[3], a[3]] - 2*G[a[9], a[16], a[3], a[3]] + 
   G[a[18], a[1], a[3], a[3]] + G[a[18], a[3], a[1], a[3]] - 
   2*G[a[18], a[3], a[2], a[3]] + 2*G[a[18], a[4], a[2], a[3]] + 
   G[a[18], a[4], a[3], a[3]] + G[a[18], a[4], a[19], a[3]] - 
   2*G[a[18], a[4], a[20], a[3]] - 2*G[a[18], a[4], a[21], a[3]] + 
   G[a[18], a[19], a[3], a[3]] - 2*G[a[18], a[20], a[3], a[3]] - 
   2*G[a[18], a[21], a[3], a[3]] - G[a[19], a[1], a[3], a[3]] - 
   G[a[19], a[3], a[1], a[3]] + 2*G[a[19], a[3], a[2], a[3]] - 
   2*G[a[19], a[4], a[2], a[3]] - G[a[19], a[4], a[3], a[3]] - 
   G[a[19], a[4], a[18], a[3]] + 2*G[a[19], a[4], a[20], a[3]] + 
   2*G[a[19], a[4], a[21], a[3]] - G[a[19], a[18], a[3], a[3]] + 
   2*G[a[19], a[20], a[3], a[3]] + 2*G[a[19], a[21], a[3], a[3]] + 
   G[a[8], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[8], a[3]]*(I*Pi - Log[2]) - 4*G[a[7], a[15], a[3]]*Log[2] - 
   4*G[a[7], a[16], a[3]]*Log[2] - 4*G[a[9], a[1], a[3]]*Log[2] - 
   4*G[a[9], a[14], a[3]]*Log[2] + 4*G[a[9], a[16], a[3]]*Log[2] + 
   G[a[8], a[6], a[3]]*((-I)*Pi + Log[2]) + G[a[6], a[12], a[3]]*
    ((-2*I)*Pi + 2*Log[2]) + G[a[6], a[11], a[3]]*((-2*I)*Pi + Log[4]) + 
   G[a[4], a[8], a[3]]*((2*I)*Pi + 2*Log[3/2] - 3*Log[2] + Log[4]) + 
   G[a[4], a[6], a[3]]*((-2*I)*Pi - Log[9/4] - Log[4] + Log[8]) - 
   G[a[4], a[7], a[3]]*Log[16] + G[a[4], a[9], a[3]]*Log[16] + 
   G[a[7], a[1], a[3]]*Log[16] + G[a[7], a[14], a[3]]*Log[16] + 
   G[a[9], a[15], a[3]]*Log[16] - (I/2)*Pi*Log[16]*Log[2 - Sqrt[3]] - 
   I*Pi*Log[2 - Sqrt[3]]^2 - Log[-1 + Sqrt[3]]^3 + 
   G[a[4], a[5], a[3]]*((-2*I)*Pi + 2*Log[-1 + Sqrt[3]] - 
     2*Log[1 + Sqrt[3]]) - (3*Pi^2*Log[1 + Sqrt[3]])/2 + Log[1 + Sqrt[3]]^3 + 
   Log[2]^2*((4*I)*Pi - 2*Log[36] - Log[2 - Sqrt[3]]/2 + 
     2*Log[-36*(-2 + Sqrt[3])] - 4*Log[-1 + Sqrt[3]] + 4*Log[1 + Sqrt[3]] - 
     (3*Log[2 + Sqrt[3]])/2) + Log[-1 + Sqrt[3]]^2*
    ((-I)*Pi - Log[2 + Sqrt[3]]/2) + Log[1 + Sqrt[3]]^2*
    ((2*I)*Pi - Log[2 + Sqrt[3]]/2) - Log[3]^2*Log[2 + Sqrt[3]] + 
   I*Pi*Log[2 + Sqrt[3]]^2 + Log[-1 + Sqrt[3]]*
    (-1/2*Pi^2 - I*Pi*Log[2 + Sqrt[3]]) + 
   Log[2]*(Pi^2/2 + Log[2 - Sqrt[3]]^2 + (Log[81]*Log[2 + Sqrt[3]])/2 - 
     Log[2 + Sqrt[3]]^2) + Log[2 - Sqrt[3]]*(Log[3]^2 - (Log[3]*Log[64])/3 + 
     (I/2)*Pi*Log[81] + I*Pi*Log[-1 + Sqrt[3]] + Log[-1 + Sqrt[3]]^2/2 + 
     Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2 - 
     (2*I)*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2) + 
   Log[2 + Sqrt[3]]*((-1/2*I)*Pi*Log[81/16] + Log[-1 + Sqrt[13]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2), 
  Pi^4/3 - G[a[4], a[4], a[4], a[6], a[3]] + 
   3*G[a[4], a[4], a[4], a[7], a[3]] + G[a[4], a[4], a[4], a[8], a[3]] - 
   3*G[a[4], a[4], a[4], a[9], a[3]] - 3*G[a[4], a[4], a[4], a[18], a[3]] + 
   3*G[a[4], a[4], a[4], a[19], a[3]] + G[a[4], a[4], a[6], a[3], a[3]] + 
   G[a[4], a[4], a[6], a[6], a[3]] + G[a[4], a[4], a[6], a[8], a[3]] - 
   2*G[a[4], a[4], a[6], a[11], a[3]] - 2*G[a[4], a[4], a[6], a[12], a[3]] + 
   3*G[a[4], a[4], a[7], a[3], a[3]] + G[a[4], a[4], a[7], a[7], a[3]] - 
   G[a[4], a[4], a[7], a[9], a[3]] + 2*G[a[4], a[4], a[7], a[13], a[3]] - 
   G[a[4], a[4], a[8], a[3], a[3]] - G[a[4], a[4], a[8], a[6], a[3]] - 
   G[a[4], a[4], a[8], a[8], a[3]] + 2*G[a[4], a[4], a[8], a[11], a[3]] + 
   2*G[a[4], a[4], a[8], a[12], a[3]] - 3*G[a[4], a[4], a[9], a[3], a[3]] + 
   G[a[4], a[4], a[9], a[7], a[3]] - G[a[4], a[4], a[9], a[9], a[3]] - 
   2*G[a[4], a[4], a[9], a[13], a[3]] + G[a[4], a[4], a[18], a[1], a[3]] + 
   2*G[a[4], a[4], a[18], a[17], a[3]] + G[a[4], a[4], a[18], a[18], a[3]] + 
   G[a[4], a[4], a[18], a[19], a[3]] - 4*G[a[4], a[4], a[18], a[20], a[3]] - 
   4*G[a[4], a[4], a[18], a[21], a[3]] - G[a[4], a[4], a[19], a[1], a[3]] - 
   2*G[a[4], a[4], a[19], a[17], a[3]] - G[a[4], a[4], a[19], a[18], a[3]] - 
   G[a[4], a[4], a[19], a[19], a[3]] + 4*G[a[4], a[4], a[19], a[20], a[3]] + 
   4*G[a[4], a[4], a[19], a[21], a[3]] - G[a[4], a[6], a[3], a[3], a[3]] + 
   2*G[a[4], a[6], a[3], a[22], a[3]] + G[a[4], a[6], a[4], a[6], a[3]] + 
   G[a[4], a[6], a[4], a[8], a[3]] - 2*G[a[4], a[6], a[4], a[11], a[3]] - 
   2*G[a[4], a[6], a[4], a[12], a[3]] + 2*G[a[4], a[6], a[4], a[22], a[3]] - 
   G[a[4], a[6], a[6], a[3], a[3]] - G[a[4], a[6], a[6], a[6], a[3]] - 
   G[a[4], a[6], a[6], a[8], a[3]] + 2*G[a[4], a[6], a[6], a[11], a[3]] + 
   2*G[a[4], a[6], a[6], a[12], a[3]] - G[a[4], a[6], a[8], a[3], a[3]] - 
   G[a[4], a[6], a[8], a[6], a[3]] - G[a[4], a[6], a[8], a[8], a[3]] + 
   2*G[a[4], a[6], a[8], a[11], a[3]] + 2*G[a[4], a[6], a[8], a[12], a[3]] + 
   2*G[a[4], a[6], a[10], a[6], a[3]] + 2*G[a[4], a[6], a[10], a[8], a[3]] - 
   2*G[a[4], a[6], a[10], a[11], a[3]] - 
   2*G[a[4], a[6], a[10], a[12], a[3]] + 
   2*G[a[4], a[6], a[10], a[22], a[3]] + 2*G[a[4], a[6], a[11], a[3], a[3]] - 
   2*G[a[4], a[6], a[11], a[11], a[3]] - 
   2*G[a[4], a[6], a[11], a[12], a[3]] - 
   2*G[a[4], a[6], a[11], a[22], a[3]] + 2*G[a[4], a[6], a[12], a[3], a[3]] - 
   2*G[a[4], a[6], a[12], a[11], a[3]] - 
   2*G[a[4], a[6], a[12], a[12], a[3]] - 
   2*G[a[4], a[6], a[12], a[22], a[3]] + 3*G[a[4], a[7], a[3], a[3], a[3]] - 
   2*G[a[4], a[7], a[4], a[3], a[3]] + G[a[4], a[7], a[4], a[7], a[3]] - 
   G[a[4], a[7], a[4], a[9], a[3]] + 2*G[a[4], a[7], a[4], a[13], a[3]] + 
   G[a[4], a[7], a[7], a[3], a[3]] + G[a[4], a[7], a[7], a[7], a[3]] - 
   G[a[4], a[7], a[9], a[3], a[3]] + 2*G[a[4], a[7], a[15], a[3], a[3]] + 
   2*G[a[4], a[7], a[16], a[3], a[3]] + G[a[4], a[8], a[3], a[3], a[3]] - 
   2*G[a[4], a[8], a[3], a[22], a[3]] - G[a[4], a[8], a[4], a[6], a[3]] - 
   G[a[4], a[8], a[4], a[8], a[3]] + 2*G[a[4], a[8], a[4], a[11], a[3]] + 
   2*G[a[4], a[8], a[4], a[12], a[3]] - 2*G[a[4], a[8], a[4], a[22], a[3]] + 
   G[a[4], a[8], a[6], a[3], a[3]] + G[a[4], a[8], a[6], a[6], a[3]] + 
   G[a[4], a[8], a[6], a[8], a[3]] - 2*G[a[4], a[8], a[6], a[11], a[3]] - 
   2*G[a[4], a[8], a[6], a[12], a[3]] + G[a[4], a[8], a[8], a[3], a[3]] + 
   G[a[4], a[8], a[8], a[6], a[3]] + G[a[4], a[8], a[8], a[8], a[3]] - 
   2*G[a[4], a[8], a[8], a[11], a[3]] - 2*G[a[4], a[8], a[8], a[12], a[3]] - 
   2*G[a[4], a[8], a[10], a[6], a[3]] - 2*G[a[4], a[8], a[10], a[8], a[3]] + 
   2*G[a[4], a[8], a[10], a[11], a[3]] + 
   2*G[a[4], a[8], a[10], a[12], a[3]] - 
   2*G[a[4], a[8], a[10], a[22], a[3]] - 2*G[a[4], a[8], a[11], a[3], a[3]] + 
   2*G[a[4], a[8], a[11], a[11], a[3]] + 
   2*G[a[4], a[8], a[11], a[12], a[3]] + 
   2*G[a[4], a[8], a[11], a[22], a[3]] - 2*G[a[4], a[8], a[12], a[3], a[3]] + 
   2*G[a[4], a[8], a[12], a[11], a[3]] + 
   2*G[a[4], a[8], a[12], a[12], a[3]] + 
   2*G[a[4], a[8], a[12], a[22], a[3]] - 3*G[a[4], a[9], a[3], a[3], a[3]] + 
   2*G[a[4], a[9], a[4], a[3], a[3]] + G[a[4], a[9], a[4], a[7], a[3]] - 
   G[a[4], a[9], a[4], a[9], a[3]] - 2*G[a[4], a[9], a[4], a[13], a[3]] + 
   G[a[4], a[9], a[7], a[3], a[3]] - G[a[4], a[9], a[9], a[3], a[3]] - 
   G[a[4], a[9], a[9], a[9], a[3]] - 2*G[a[4], a[9], a[15], a[3], a[3]] - 
   2*G[a[4], a[9], a[16], a[3], a[3]] - G[a[4], a[18], a[1], a[1], a[3]] + 
   2*G[a[4], a[18], a[1], a[2], a[3]] + 2*G[a[4], a[18], a[4], a[17], a[3]] + 
   G[a[4], a[18], a[4], a[18], a[3]] + G[a[4], a[18], a[4], a[19], a[3]] - 
   2*G[a[4], a[18], a[4], a[20], a[3]] - 
   2*G[a[4], a[18], a[4], a[21], a[3]] + 
   2*G[a[4], a[18], a[17], a[2], a[3]] + 
   2*G[a[4], a[18], a[17], a[18], a[3]] + 
   2*G[a[4], a[18], a[17], a[19], a[3]] - 
   2*G[a[4], a[18], a[17], a[20], a[3]] - 
   2*G[a[4], a[18], a[17], a[21], a[3]] - G[a[4], a[18], a[18], a[1], a[3]] - 
   G[a[4], a[18], a[18], a[19], a[3]] + 
   2*G[a[4], a[18], a[18], a[20], a[3]] + 
   2*G[a[4], a[18], a[18], a[21], a[3]] - G[a[4], a[18], a[19], a[1], a[3]] - 
   G[a[4], a[18], a[19], a[18], a[3]] - G[a[4], a[18], a[19], a[19], a[3]] + 
   2*G[a[4], a[18], a[19], a[20], a[3]] + 
   2*G[a[4], a[18], a[19], a[21], a[3]] + 
   2*G[a[4], a[18], a[20], a[1], a[3]] - 
   2*G[a[4], a[18], a[20], a[2], a[3]] - 
   2*G[a[4], a[18], a[20], a[20], a[3]] - 
   2*G[a[4], a[18], a[20], a[21], a[3]] + 
   2*G[a[4], a[18], a[21], a[1], a[3]] - 
   2*G[a[4], a[18], a[21], a[2], a[3]] - 
   2*G[a[4], a[18], a[21], a[20], a[3]] - 
   2*G[a[4], a[18], a[21], a[21], a[3]] + G[a[4], a[19], a[1], a[1], a[3]] - 
   2*G[a[4], a[19], a[1], a[2], a[3]] - 2*G[a[4], a[19], a[4], a[17], a[3]] - 
   G[a[4], a[19], a[4], a[18], a[3]] - G[a[4], a[19], a[4], a[19], a[3]] + 
   2*G[a[4], a[19], a[4], a[20], a[3]] + 
   2*G[a[4], a[19], a[4], a[21], a[3]] - 
   2*G[a[4], a[19], a[17], a[2], a[3]] - 
   2*G[a[4], a[19], a[17], a[18], a[3]] - 
   2*G[a[4], a[19], a[17], a[19], a[3]] + 
   2*G[a[4], a[19], a[17], a[20], a[3]] + 
   2*G[a[4], a[19], a[17], a[21], a[3]] + G[a[4], a[19], a[18], a[1], a[3]] + 
   G[a[4], a[19], a[18], a[18], a[3]] + G[a[4], a[19], a[18], a[19], a[3]] - 
   2*G[a[4], a[19], a[18], a[20], a[3]] - 
   2*G[a[4], a[19], a[18], a[21], a[3]] + G[a[4], a[19], a[19], a[1], a[3]] + 
   G[a[4], a[19], a[19], a[18], a[3]] - 
   2*G[a[4], a[19], a[19], a[20], a[3]] - 
   2*G[a[4], a[19], a[19], a[21], a[3]] - 
   2*G[a[4], a[19], a[20], a[1], a[3]] + 
   2*G[a[4], a[19], a[20], a[2], a[3]] + 
   2*G[a[4], a[19], a[20], a[20], a[3]] + 
   2*G[a[4], a[19], a[20], a[21], a[3]] - 
   2*G[a[4], a[19], a[21], a[1], a[3]] + 
   2*G[a[4], a[19], a[21], a[2], a[3]] + 
   2*G[a[4], a[19], a[21], a[20], a[3]] + 
   2*G[a[4], a[19], a[21], a[21], a[3]] + G[a[6], a[4], a[4], a[6], a[3]] + 
   G[a[6], a[4], a[4], a[8], a[3]] - 2*G[a[6], a[4], a[4], a[11], a[3]] - 
   2*G[a[6], a[4], a[4], a[12], a[3]] + 2*G[a[6], a[4], a[4], a[22], a[3]] - 
   G[a[6], a[4], a[6], a[3], a[3]] - G[a[6], a[4], a[6], a[6], a[3]] - 
   G[a[6], a[4], a[6], a[8], a[3]] + 2*G[a[6], a[4], a[6], a[11], a[3]] + 
   2*G[a[6], a[4], a[6], a[12], a[3]] - G[a[6], a[4], a[8], a[3], a[3]] - 
   G[a[6], a[4], a[8], a[6], a[3]] - G[a[6], a[4], a[8], a[8], a[3]] + 
   2*G[a[6], a[4], a[8], a[11], a[3]] + 2*G[a[6], a[4], a[8], a[12], a[3]] + 
   2*G[a[6], a[4], a[10], a[6], a[3]] + 2*G[a[6], a[4], a[10], a[8], a[3]] - 
   2*G[a[6], a[4], a[10], a[11], a[3]] - 
   2*G[a[6], a[4], a[10], a[12], a[3]] + 
   2*G[a[6], a[4], a[10], a[22], a[3]] + 2*G[a[6], a[4], a[11], a[3], a[3]] - 
   2*G[a[6], a[4], a[11], a[11], a[3]] - 
   2*G[a[6], a[4], a[11], a[12], a[3]] - 
   2*G[a[6], a[4], a[11], a[22], a[3]] + 2*G[a[6], a[4], a[12], a[3], a[3]] - 
   2*G[a[6], a[4], a[12], a[11], a[3]] - 
   2*G[a[6], a[4], a[12], a[12], a[3]] - 
   2*G[a[6], a[4], a[12], a[22], a[3]] - 2*G[a[6], a[4], a[22], a[3], a[3]] + 
   4*G[a[6], a[4], a[22], a[22], a[3]] - G[a[6], a[6], a[4], a[6], a[3]] - 
   G[a[6], a[6], a[4], a[8], a[3]] + 2*G[a[6], a[6], a[4], a[11], a[3]] + 
   2*G[a[6], a[6], a[4], a[12], a[3]] - 2*G[a[6], a[6], a[4], a[22], a[3]] - 
   G[a[6], a[8], a[4], a[6], a[3]] - G[a[6], a[8], a[4], a[8], a[3]] + 
   2*G[a[6], a[8], a[4], a[11], a[3]] + 2*G[a[6], a[8], a[4], a[12], a[3]] - 
   2*G[a[6], a[8], a[4], a[22], a[3]] + 2*G[a[6], a[10], a[4], a[6], a[3]] + 
   2*G[a[6], a[10], a[4], a[8], a[3]] - 2*G[a[6], a[10], a[4], a[11], a[3]] - 
   2*G[a[6], a[10], a[4], a[12], a[3]] + 
   2*G[a[6], a[10], a[4], a[22], a[3]] - 
   2*G[a[6], a[11], a[4], a[11], a[3]] - 
   2*G[a[6], a[11], a[4], a[12], a[3]] + 
   2*G[a[6], a[11], a[4], a[22], a[3]] - 
   2*G[a[6], a[12], a[4], a[11], a[3]] - 
   2*G[a[6], a[12], a[4], a[12], a[3]] + 
   2*G[a[6], a[12], a[4], a[22], a[3]] - 4*G[a[7], a[1], a[1], a[3], a[3]] + 
   8*G[a[7], a[1], a[3], a[3], a[3]] - 4*G[a[7], a[1], a[14], a[3], a[3]] + 
   G[a[7], a[4], a[3], a[3], a[3]] + G[a[7], a[4], a[4], a[7], a[3]] - 
   G[a[7], a[4], a[4], a[9], a[3]] + 2*G[a[7], a[4], a[4], a[13], a[3]] + 
   G[a[7], a[4], a[7], a[3], a[3]] + G[a[7], a[4], a[7], a[7], a[3]] - 
   G[a[7], a[4], a[9], a[3], a[3]] + 4*G[a[7], a[7], a[1], a[3], a[3]] + 
   G[a[7], a[7], a[4], a[3], a[3]] + G[a[7], a[7], a[4], a[7], a[3]] - 
   G[a[7], a[7], a[9], a[3], a[3]] + 4*G[a[7], a[7], a[14], a[3], a[3]] - 
   2*G[a[7], a[7], a[15], a[3], a[3]] - 2*G[a[7], a[7], a[16], a[3], a[3]] + 
   4*G[a[7], a[9], a[1], a[3], a[3]] - 3*G[a[7], a[9], a[3], a[3], a[3]] + 
   2*G[a[7], a[9], a[4], a[3], a[3]] - G[a[7], a[9], a[7], a[3], a[3]] - 
   G[a[7], a[9], a[9], a[3], a[3]] + 4*G[a[7], a[9], a[14], a[3], a[3]] - 
   2*G[a[7], a[9], a[15], a[3], a[3]] - 2*G[a[7], a[9], a[16], a[3], a[3]] - 
   4*G[a[7], a[13], a[1], a[3], a[3]] - 2*G[a[7], a[13], a[4], a[3], a[3]] + 
   2*G[a[7], a[13], a[7], a[3], a[3]] + 2*G[a[7], a[13], a[9], a[3], a[3]] - 
   4*G[a[7], a[13], a[14], a[3], a[3]] + 
   2*G[a[7], a[13], a[15], a[3], a[3]] + 
   2*G[a[7], a[13], a[16], a[3], a[3]] - 4*G[a[7], a[14], a[1], a[3], a[3]] + 
   8*G[a[7], a[14], a[3], a[3], a[3]] - 4*G[a[7], a[14], a[14], a[3], a[3]] - 
   2*G[a[7], a[15], a[3], a[3], a[3]] - 2*G[a[7], a[15], a[4], a[3], a[3]] + 
   2*G[a[7], a[15], a[15], a[3], a[3]] + 
   2*G[a[7], a[15], a[16], a[3], a[3]] - 2*G[a[7], a[16], a[3], a[3], a[3]] - 
   2*G[a[7], a[16], a[4], a[3], a[3]] + 2*G[a[7], a[16], a[15], a[3], a[3]] + 
   2*G[a[7], a[16], a[16], a[3], a[3]] - G[a[8], a[4], a[4], a[6], a[3]] - 
   G[a[8], a[4], a[4], a[8], a[3]] + 2*G[a[8], a[4], a[4], a[11], a[3]] + 
   2*G[a[8], a[4], a[4], a[12], a[3]] - 2*G[a[8], a[4], a[4], a[22], a[3]] + 
   G[a[8], a[4], a[6], a[3], a[3]] + G[a[8], a[4], a[6], a[6], a[3]] + 
   G[a[8], a[4], a[6], a[8], a[3]] - 2*G[a[8], a[4], a[6], a[11], a[3]] - 
   2*G[a[8], a[4], a[6], a[12], a[3]] + G[a[8], a[4], a[8], a[3], a[3]] + 
   G[a[8], a[4], a[8], a[6], a[3]] + G[a[8], a[4], a[8], a[8], a[3]] - 
   2*G[a[8], a[4], a[8], a[11], a[3]] - 2*G[a[8], a[4], a[8], a[12], a[3]] - 
   2*G[a[8], a[4], a[10], a[6], a[3]] - 2*G[a[8], a[4], a[10], a[8], a[3]] + 
   2*G[a[8], a[4], a[10], a[11], a[3]] + 
   2*G[a[8], a[4], a[10], a[12], a[3]] - 
   2*G[a[8], a[4], a[10], a[22], a[3]] - 2*G[a[8], a[4], a[11], a[3], a[3]] + 
   2*G[a[8], a[4], a[11], a[11], a[3]] + 
   2*G[a[8], a[4], a[11], a[12], a[3]] + 
   2*G[a[8], a[4], a[11], a[22], a[3]] - 2*G[a[8], a[4], a[12], a[3], a[3]] + 
   2*G[a[8], a[4], a[12], a[11], a[3]] + 
   2*G[a[8], a[4], a[12], a[12], a[3]] + 
   2*G[a[8], a[4], a[12], a[22], a[3]] + 2*G[a[8], a[4], a[22], a[3], a[3]] - 
   4*G[a[8], a[4], a[22], a[22], a[3]] + G[a[8], a[6], a[4], a[6], a[3]] + 
   G[a[8], a[6], a[4], a[8], a[3]] - 2*G[a[8], a[6], a[4], a[11], a[3]] - 
   2*G[a[8], a[6], a[4], a[12], a[3]] + 2*G[a[8], a[6], a[4], a[22], a[3]] + 
   G[a[8], a[8], a[4], a[6], a[3]] + G[a[8], a[8], a[4], a[8], a[3]] - 
   2*G[a[8], a[8], a[4], a[11], a[3]] - 2*G[a[8], a[8], a[4], a[12], a[3]] + 
   2*G[a[8], a[8], a[4], a[22], a[3]] - 2*G[a[8], a[10], a[4], a[6], a[3]] - 
   2*G[a[8], a[10], a[4], a[8], a[3]] + 2*G[a[8], a[10], a[4], a[11], a[3]] + 
   2*G[a[8], a[10], a[4], a[12], a[3]] - 
   2*G[a[8], a[10], a[4], a[22], a[3]] + 
   2*G[a[8], a[11], a[4], a[11], a[3]] + 
   2*G[a[8], a[11], a[4], a[12], a[3]] - 
   2*G[a[8], a[11], a[4], a[22], a[3]] + 
   2*G[a[8], a[12], a[4], a[11], a[3]] + 
   2*G[a[8], a[12], a[4], a[12], a[3]] - 
   2*G[a[8], a[12], a[4], a[22], a[3]] + 4*G[a[9], a[1], a[1], a[3], a[3]] - 
   8*G[a[9], a[1], a[3], a[3], a[3]] + 4*G[a[9], a[1], a[14], a[3], a[3]] - 
   G[a[9], a[4], a[3], a[3], a[3]] + G[a[9], a[4], a[4], a[7], a[3]] - 
   G[a[9], a[4], a[4], a[9], a[3]] - 2*G[a[9], a[4], a[4], a[13], a[3]] + 
   G[a[9], a[4], a[7], a[3], a[3]] - G[a[9], a[4], a[9], a[3], a[3]] - 
   G[a[9], a[4], a[9], a[9], a[3]] - 4*G[a[9], a[7], a[1], a[3], a[3]] + 
   3*G[a[9], a[7], a[3], a[3], a[3]] - 2*G[a[9], a[7], a[4], a[3], a[3]] + 
   G[a[9], a[7], a[7], a[3], a[3]] + G[a[9], a[7], a[9], a[3], a[3]] - 
   4*G[a[9], a[7], a[14], a[3], a[3]] + 2*G[a[9], a[7], a[15], a[3], a[3]] + 
   2*G[a[9], a[7], a[16], a[3], a[3]] - 4*G[a[9], a[9], a[1], a[3], a[3]] - 
   G[a[9], a[9], a[4], a[3], a[3]] - G[a[9], a[9], a[4], a[9], a[3]] + 
   G[a[9], a[9], a[7], a[3], a[3]] - 4*G[a[9], a[9], a[14], a[3], a[3]] + 
   2*G[a[9], a[9], a[15], a[3], a[3]] + 2*G[a[9], a[9], a[16], a[3], a[3]] + 
   4*G[a[9], a[13], a[1], a[3], a[3]] + 2*G[a[9], a[13], a[4], a[3], a[3]] - 
   2*G[a[9], a[13], a[7], a[3], a[3]] - 2*G[a[9], a[13], a[9], a[3], a[3]] + 
   4*G[a[9], a[13], a[14], a[3], a[3]] - 
   2*G[a[9], a[13], a[15], a[3], a[3]] - 
   2*G[a[9], a[13], a[16], a[3], a[3]] + 4*G[a[9], a[14], a[1], a[3], a[3]] - 
   8*G[a[9], a[14], a[3], a[3], a[3]] + 4*G[a[9], a[14], a[14], a[3], a[3]] + 
   2*G[a[9], a[15], a[3], a[3], a[3]] + 2*G[a[9], a[15], a[4], a[3], a[3]] - 
   2*G[a[9], a[15], a[15], a[3], a[3]] - 
   2*G[a[9], a[15], a[16], a[3], a[3]] + 2*G[a[9], a[16], a[3], a[3], a[3]] + 
   2*G[a[9], a[16], a[4], a[3], a[3]] - 2*G[a[9], a[16], a[15], a[3], a[3]] - 
   2*G[a[9], a[16], a[16], a[3], a[3]] - G[a[18], a[1], a[1], a[3], a[3]] + 
   2*G[a[18], a[1], a[2], a[3], a[3]] - G[a[18], a[1], a[3], a[1], a[3]] + 
   2*G[a[18], a[1], a[3], a[2], a[3]] - G[a[18], a[1], a[3], a[3], a[3]] - 
   G[a[18], a[3], a[1], a[1], a[3]] + 2*G[a[18], a[3], a[1], a[2], a[3]] - 
   G[a[18], a[3], a[1], a[3], a[3]] + 2*G[a[18], a[3], a[2], a[1], a[3]] - 
   4*G[a[18], a[3], a[2], a[2], a[3]] + 2*G[a[18], a[3], a[2], a[3], a[3]] - 
   G[a[18], a[3], a[3], a[1], a[3]] + 2*G[a[18], a[3], a[3], a[2], a[3]] - 
   2*G[a[18], a[4], a[2], a[1], a[3]] + 4*G[a[18], a[4], a[2], a[2], a[3]] - 
   2*G[a[18], a[4], a[2], a[3], a[3]] - G[a[18], a[4], a[3], a[3], a[3]] - 
   2*G[a[18], a[4], a[4], a[2], a[3]] - 2*G[a[18], a[4], a[4], a[3], a[3]] + 
   2*G[a[18], a[4], a[4], a[17], a[3]] + G[a[18], a[4], a[4], a[18], a[3]] + 
   G[a[18], a[4], a[4], a[19], a[3]] + 2*G[a[18], a[4], a[17], a[2], a[3]] + 
   2*G[a[18], a[4], a[17], a[18], a[3]] + 
   2*G[a[18], a[4], a[17], a[19], a[3]] - 
   2*G[a[18], a[4], a[17], a[20], a[3]] - 
   2*G[a[18], a[4], a[17], a[21], a[3]] - G[a[18], a[4], a[18], a[1], a[3]] - 
   G[a[18], a[4], a[18], a[19], a[3]] + 
   2*G[a[18], a[4], a[18], a[20], a[3]] + 
   2*G[a[18], a[4], a[18], a[21], a[3]] - G[a[18], a[4], a[19], a[1], a[3]] - 
   G[a[18], a[4], a[19], a[18], a[3]] - G[a[18], a[4], a[19], a[19], a[3]] + 
   2*G[a[18], a[4], a[19], a[20], a[3]] + 
   2*G[a[18], a[4], a[19], a[21], a[3]] + 
   2*G[a[18], a[4], a[20], a[1], a[3]] - 
   2*G[a[18], a[4], a[20], a[2], a[3]] + 
   2*G[a[18], a[4], a[20], a[3], a[3]] - 
   2*G[a[18], a[4], a[20], a[20], a[3]] - 
   2*G[a[18], a[4], a[20], a[21], a[3]] + 
   2*G[a[18], a[4], a[21], a[1], a[3]] - 
   2*G[a[18], a[4], a[21], a[2], a[3]] + 
   2*G[a[18], a[4], a[21], a[3], a[3]] - 
   2*G[a[18], a[4], a[21], a[20], a[3]] - 
   2*G[a[18], a[4], a[21], a[21], a[3]] + 
   2*G[a[18], a[17], a[2], a[3], a[3]] + 
   2*G[a[18], a[17], a[4], a[2], a[3]] - 
   2*G[a[18], a[17], a[4], a[3], a[3]] + 
   2*G[a[18], a[17], a[4], a[18], a[3]] + 
   2*G[a[18], a[17], a[4], a[19], a[3]] - 
   2*G[a[18], a[17], a[4], a[20], a[3]] - 
   2*G[a[18], a[17], a[4], a[21], a[3]] + 
   2*G[a[18], a[17], a[18], a[3], a[3]] + 
   2*G[a[18], a[17], a[19], a[3], a[3]] - 
   2*G[a[18], a[17], a[20], a[3], a[3]] - 
   2*G[a[18], a[17], a[21], a[3], a[3]] - G[a[18], a[18], a[1], a[3], a[3]] - 
   G[a[18], a[18], a[3], a[1], a[3]] + 2*G[a[18], a[18], a[3], a[2], a[3]] - 
   2*G[a[18], a[18], a[4], a[2], a[3]] - G[a[18], a[18], a[4], a[3], a[3]] - 
   G[a[18], a[18], a[4], a[19], a[3]] + 
   2*G[a[18], a[18], a[4], a[20], a[3]] + 
   2*G[a[18], a[18], a[4], a[21], a[3]] - G[a[18], a[18], a[19], a[3], 
    a[3]] + 2*G[a[18], a[18], a[20], a[3], a[3]] + 
   2*G[a[18], a[18], a[21], a[3], a[3]] - G[a[18], a[19], a[1], a[3], a[3]] - 
   G[a[18], a[19], a[3], a[1], a[3]] + 2*G[a[18], a[19], a[3], a[2], a[3]] - 
   G[a[18], a[19], a[3], a[3], a[3]] - 2*G[a[18], a[19], a[4], a[2], a[3]] - 
   G[a[18], a[19], a[4], a[18], a[3]] - G[a[18], a[19], a[4], a[19], a[3]] + 
   2*G[a[18], a[19], a[4], a[20], a[3]] + 
   2*G[a[18], a[19], a[4], a[21], a[3]] - G[a[18], a[19], a[18], a[3], 
    a[3]] - G[a[18], a[19], a[19], a[3], a[3]] + 
   2*G[a[18], a[19], a[20], a[3], a[3]] + 
   2*G[a[18], a[19], a[21], a[3], a[3]] + 
   2*G[a[18], a[20], a[1], a[3], a[3]] - 
   2*G[a[18], a[20], a[2], a[3], a[3]] + 
   2*G[a[18], a[20], a[3], a[1], a[3]] - 
   4*G[a[18], a[20], a[3], a[2], a[3]] + 
   2*G[a[18], a[20], a[3], a[3], a[3]] + 
   2*G[a[18], a[20], a[4], a[2], a[3]] + 
   2*G[a[18], a[20], a[4], a[3], a[3]] - 
   2*G[a[18], a[20], a[4], a[20], a[3]] - 
   2*G[a[18], a[20], a[4], a[21], a[3]] - 
   2*G[a[18], a[20], a[20], a[3], a[3]] - 
   2*G[a[18], a[20], a[21], a[3], a[3]] + 
   2*G[a[18], a[21], a[1], a[3], a[3]] - 
   2*G[a[18], a[21], a[2], a[3], a[3]] + 
   2*G[a[18], a[21], a[3], a[1], a[3]] - 
   4*G[a[18], a[21], a[3], a[2], a[3]] + 
   2*G[a[18], a[21], a[3], a[3], a[3]] + 
   2*G[a[18], a[21], a[4], a[2], a[3]] + 
   2*G[a[18], a[21], a[4], a[3], a[3]] - 
   2*G[a[18], a[21], a[4], a[20], a[3]] - 
   2*G[a[18], a[21], a[4], a[21], a[3]] - 
   2*G[a[18], a[21], a[20], a[3], a[3]] - 
   2*G[a[18], a[21], a[21], a[3], a[3]] + G[a[19], a[1], a[1], a[3], a[3]] - 
   2*G[a[19], a[1], a[2], a[3], a[3]] + G[a[19], a[1], a[3], a[1], a[3]] - 
   2*G[a[19], a[1], a[3], a[2], a[3]] + G[a[19], a[1], a[3], a[3], a[3]] + 
   G[a[19], a[3], a[1], a[1], a[3]] - 2*G[a[19], a[3], a[1], a[2], a[3]] + 
   G[a[19], a[3], a[1], a[3], a[3]] - 2*G[a[19], a[3], a[2], a[1], a[3]] + 
   4*G[a[19], a[3], a[2], a[2], a[3]] - 2*G[a[19], a[3], a[2], a[3], a[3]] + 
   G[a[19], a[3], a[3], a[1], a[3]] - 2*G[a[19], a[3], a[3], a[2], a[3]] + 
   2*G[a[19], a[4], a[2], a[1], a[3]] - 4*G[a[19], a[4], a[2], a[2], a[3]] + 
   2*G[a[19], a[4], a[2], a[3], a[3]] + G[a[19], a[4], a[3], a[3], a[3]] + 
   2*G[a[19], a[4], a[4], a[2], a[3]] + 2*G[a[19], a[4], a[4], a[3], a[3]] - 
   2*G[a[19], a[4], a[4], a[17], a[3]] - G[a[19], a[4], a[4], a[18], a[3]] - 
   G[a[19], a[4], a[4], a[19], a[3]] - 2*G[a[19], a[4], a[17], a[2], a[3]] - 
   2*G[a[19], a[4], a[17], a[18], a[3]] - 
   2*G[a[19], a[4], a[17], a[19], a[3]] + 
   2*G[a[19], a[4], a[17], a[20], a[3]] + 
   2*G[a[19], a[4], a[17], a[21], a[3]] + G[a[19], a[4], a[18], a[1], a[3]] + 
   G[a[19], a[4], a[18], a[18], a[3]] + G[a[19], a[4], a[18], a[19], a[3]] - 
   2*G[a[19], a[4], a[18], a[20], a[3]] - 
   2*G[a[19], a[4], a[18], a[21], a[3]] + G[a[19], a[4], a[19], a[1], a[3]] + 
   G[a[19], a[4], a[19], a[18], a[3]] - 
   2*G[a[19], a[4], a[19], a[20], a[3]] - 
   2*G[a[19], a[4], a[19], a[21], a[3]] - 
   2*G[a[19], a[4], a[20], a[1], a[3]] + 
   2*G[a[19], a[4], a[20], a[2], a[3]] - 
   2*G[a[19], a[4], a[20], a[3], a[3]] + 
   2*G[a[19], a[4], a[20], a[20], a[3]] + 
   2*G[a[19], a[4], a[20], a[21], a[3]] - 
   2*G[a[19], a[4], a[21], a[1], a[3]] + 
   2*G[a[19], a[4], a[21], a[2], a[3]] - 
   2*G[a[19], a[4], a[21], a[3], a[3]] + 
   2*G[a[19], a[4], a[21], a[20], a[3]] + 
   2*G[a[19], a[4], a[21], a[21], a[3]] - 
   2*G[a[19], a[17], a[2], a[3], a[3]] - 
   2*G[a[19], a[17], a[4], a[2], a[3]] + 
   2*G[a[19], a[17], a[4], a[3], a[3]] - 
   2*G[a[19], a[17], a[4], a[18], a[3]] - 
   2*G[a[19], a[17], a[4], a[19], a[3]] + 
   2*G[a[19], a[17], a[4], a[20], a[3]] + 
   2*G[a[19], a[17], a[4], a[21], a[3]] - 
   2*G[a[19], a[17], a[18], a[3], a[3]] - 
   2*G[a[19], a[17], a[19], a[3], a[3]] + 
   2*G[a[19], a[17], a[20], a[3], a[3]] + 
   2*G[a[19], a[17], a[21], a[3], a[3]] + G[a[19], a[18], a[1], a[3], a[3]] + 
   G[a[19], a[18], a[3], a[1], a[3]] - 2*G[a[19], a[18], a[3], a[2], a[3]] + 
   G[a[19], a[18], a[3], a[3], a[3]] + 2*G[a[19], a[18], a[4], a[2], a[3]] + 
   G[a[19], a[18], a[4], a[18], a[3]] + G[a[19], a[18], a[4], a[19], a[3]] - 
   2*G[a[19], a[18], a[4], a[20], a[3]] - 
   2*G[a[19], a[18], a[4], a[21], a[3]] + G[a[19], a[18], a[18], a[3], 
    a[3]] + G[a[19], a[18], a[19], a[3], a[3]] - 
   2*G[a[19], a[18], a[20], a[3], a[3]] - 
   2*G[a[19], a[18], a[21], a[3], a[3]] + G[a[19], a[19], a[1], a[3], a[3]] + 
   G[a[19], a[19], a[3], a[1], a[3]] - 2*G[a[19], a[19], a[3], a[2], a[3]] + 
   2*G[a[19], a[19], a[4], a[2], a[3]] + G[a[19], a[19], a[4], a[3], a[3]] + 
   G[a[19], a[19], a[4], a[18], a[3]] - 
   2*G[a[19], a[19], a[4], a[20], a[3]] - 
   2*G[a[19], a[19], a[4], a[21], a[3]] + G[a[19], a[19], a[18], a[3], 
    a[3]] - 2*G[a[19], a[19], a[20], a[3], a[3]] - 
   2*G[a[19], a[19], a[21], a[3], a[3]] - 
   2*G[a[19], a[20], a[1], a[3], a[3]] + 
   2*G[a[19], a[20], a[2], a[3], a[3]] - 
   2*G[a[19], a[20], a[3], a[1], a[3]] + 
   4*G[a[19], a[20], a[3], a[2], a[3]] - 
   2*G[a[19], a[20], a[3], a[3], a[3]] - 
   2*G[a[19], a[20], a[4], a[2], a[3]] - 
   2*G[a[19], a[20], a[4], a[3], a[3]] + 
   2*G[a[19], a[20], a[4], a[20], a[3]] + 
   2*G[a[19], a[20], a[4], a[21], a[3]] + 
   2*G[a[19], a[20], a[20], a[3], a[3]] + 
   2*G[a[19], a[20], a[21], a[3], a[3]] - 
   2*G[a[19], a[21], a[1], a[3], a[3]] + 
   2*G[a[19], a[21], a[2], a[3], a[3]] - 
   2*G[a[19], a[21], a[3], a[1], a[3]] + 
   4*G[a[19], a[21], a[3], a[2], a[3]] - 
   2*G[a[19], a[21], a[3], a[3], a[3]] - 
   2*G[a[19], a[21], a[4], a[2], a[3]] - 
   2*G[a[19], a[21], a[4], a[3], a[3]] + 
   2*G[a[19], a[21], a[4], a[20], a[3]] + 
   2*G[a[19], a[21], a[4], a[21], a[3]] + 
   2*G[a[19], a[21], a[20], a[3], a[3]] + 
   2*G[a[19], a[21], a[21], a[3], a[3]] + G[a[4], a[6], a[11], a[3]]*
    ((-2*I)*Pi - 4*Log[3/2]) + G[a[4], a[6], a[12], a[3]]*
    ((-2*I)*Pi - 4*Log[3/2]) + G[a[6], a[4], a[11], a[3]]*
    ((-2*I)*Pi - 4*Log[3/2]) + G[a[6], a[4], a[12], a[3]]*
    ((-2*I)*Pi - 4*Log[3/2]) + G[a[8], a[4], a[22], a[3]]*
    ((-2*I)*Pi - 4*Log[3/2]) + G[a[4], a[8], a[6], a[3]]*
    ((-I)*Pi - 2*Log[3/2]) + G[a[8], a[4], a[6], a[3]]*
    ((-I)*Pi - 2*Log[3/2]) + G[a[4], a[6], a[8], a[3]]*(I*Pi + 2*Log[3/2]) + 
   G[a[6], a[4], a[8], a[3]]*(I*Pi + 2*Log[3/2]) + 
   G[a[4], a[8], a[11], a[3]]*((2*I)*Pi + 4*Log[3/2]) + 
   G[a[4], a[8], a[12], a[3]]*((2*I)*Pi + 4*Log[3/2]) + 
   G[a[6], a[4], a[22], a[3]]*((2*I)*Pi + 4*Log[3/2]) + 
   G[a[8], a[4], a[11], a[3]]*((2*I)*Pi + 4*Log[3/2]) + 
   G[a[8], a[4], a[12], a[3]]*((2*I)*Pi + 4*Log[3/2]) + 
   G[a[6], a[3], a[22], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[6], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[6], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[8], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[8], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[10], a[6], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[10], a[8], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[10], a[22], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[11], a[3], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[6], a[12], a[3], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[10], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[10], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[11], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[11], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[11], a[22], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[12], a[11], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[12], a[12], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[12], a[22], a[3]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[8], a[6], a[3], a[3]]*(I*Pi - Log[2]) + G[a[8], a[6], a[6], a[3]]*
    (I*Pi - Log[2]) + G[a[8], a[6], a[8], a[3]]*(I*Pi - Log[2]) + 
   G[a[8], a[8], a[6], a[3]]*(I*Pi - Log[2]) + G[a[6], a[4], a[6], a[3]]*
    ((2*I)*Pi + 2*Log[3/2] - Log[2]) + G[a[6], a[4], a[3], a[3]]*
    ((-I)*Pi + 2*Log[4/3] + 2*Log[3/2] - Log[2]) + 
   4*G[a[7], a[1], a[1], a[3]]*Log[2] + 4*G[a[7], a[1], a[14], a[3]]*Log[2] - 
   4*G[a[7], a[7], a[1], a[3]]*Log[2] - 4*G[a[7], a[7], a[14], a[3]]*Log[2] + 
   4*G[a[7], a[7], a[15], a[3]]*Log[2] + 4*G[a[7], a[7], a[16], a[3]]*
    Log[2] - 4*G[a[7], a[9], a[1], a[3]]*Log[2] - 
   4*G[a[7], a[9], a[14], a[3]]*Log[2] + 4*G[a[7], a[9], a[15], a[3]]*
    Log[2] + 4*G[a[7], a[9], a[16], a[3]]*Log[2] + 
   4*G[a[7], a[13], a[1], a[3]]*Log[2] + 4*G[a[7], a[13], a[14], a[3]]*
    Log[2] - 4*G[a[7], a[13], a[15], a[3]]*Log[2] - 
   4*G[a[7], a[13], a[16], a[3]]*Log[2] + 4*G[a[7], a[14], a[1], a[3]]*
    Log[2] + 4*G[a[7], a[14], a[14], a[3]]*Log[2] - 
   4*G[a[7], a[15], a[15], a[3]]*Log[2] - 4*G[a[7], a[15], a[16], a[3]]*
    Log[2] - 4*G[a[7], a[16], a[15], a[3]]*Log[2] - 
   4*G[a[7], a[16], a[16], a[3]]*Log[2] - 4*G[a[9], a[1], a[1], a[3]]*
    Log[2] - 4*G[a[9], a[1], a[14], a[3]]*Log[2] + 
   4*G[a[9], a[7], a[1], a[3]]*Log[2] + 4*G[a[9], a[7], a[14], a[3]]*Log[2] - 
   4*G[a[9], a[7], a[15], a[3]]*Log[2] - 4*G[a[9], a[7], a[16], a[3]]*
    Log[2] + 4*G[a[9], a[9], a[1], a[3]]*Log[2] + 
   4*G[a[9], a[9], a[14], a[3]]*Log[2] - 4*G[a[9], a[9], a[15], a[3]]*
    Log[2] - 4*G[a[9], a[9], a[16], a[3]]*Log[2] - 
   4*G[a[9], a[13], a[1], a[3]]*Log[2] - 4*G[a[9], a[13], a[14], a[3]]*
    Log[2] + 4*G[a[9], a[13], a[15], a[3]]*Log[2] + 
   4*G[a[9], a[13], a[16], a[3]]*Log[2] - 4*G[a[9], a[14], a[1], a[3]]*
    Log[2] - 4*G[a[9], a[14], a[14], a[3]]*Log[2] + 
   4*G[a[9], a[15], a[15], a[3]]*Log[2] + 4*G[a[9], a[15], a[16], a[3]]*
    Log[2] + 4*G[a[9], a[16], a[15], a[3]]*Log[2] + 
   4*G[a[9], a[16], a[16], a[3]]*Log[2] + (2*Pi^2*Log[3/2]*Log[2])/3 - 
   4*G[a[7], a[1], a[3]]*Log[2]^2 - 4*G[a[7], a[14], a[3]]*Log[2]^2 + 
   4*G[a[9], a[1], a[3]]*Log[2]^2 + 4*G[a[9], a[14], a[3]]*Log[2]^2 + 
   G[a[6], a[6], a[8], a[3]]*((-I)*Pi + Log[2]) + 
   G[a[6], a[8], a[3], a[3]]*((-I)*Pi + Log[2]) + 
   G[a[6], a[8], a[6], a[3]]*((-I)*Pi + Log[2]) + 
   G[a[6], a[8], a[8], a[3]]*((-I)*Pi + Log[2]) + 
   G[a[8], a[4], a[8], a[3]]*((-2*I)*Pi - 2*Log[3/2] + Log[2]) + 
   G[a[8], a[4], a[3], a[3]]*(I*Pi - 2*Log[4/3] - 2*Log[3/2] + Log[2]) + 
   G[a[6], a[10], a[11], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[10], a[12], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[11], a[11], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[11], a[12], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[11], a[22], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[12], a[11], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[12], a[12], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[12], a[22], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[3], a[22], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[6], a[11], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[6], a[12], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[8], a[11], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[8], a[12], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[10], a[6], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[10], a[8], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[10], a[22], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[11], a[3], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[8], a[12], a[3], a[3]]*((-2*I)*Pi + 2*Log[2]) + 
   G[a[7], a[9], a[3]]*(-1/3*Pi^2 - 4*Log[2]^2) + 
   G[a[9], a[13], a[3]]*(-1/3*Pi^2 - 4*Log[2]^2) + 
   G[a[7], a[13], a[3]]*(Pi^2/3 + 4*Log[2]^2) + 
   G[a[9], a[7], a[3]]*(Pi^2/3 + 4*Log[2]^2) + G[a[9], a[1], a[3], a[3]]*
    (8*Log[2] - 4*Log[4]) + G[a[9], a[14], a[3], a[3]]*
    (8*Log[2] - 4*Log[4]) + G[a[4], a[8], a[8], a[3]]*
    ((-2*I)*Pi - 2*Log[3/2] + 3*Log[2] - Log[4]) + 
   G[a[4], a[6], a[6], a[3]]*((2*I)*Pi + 2*Log[3/2] - 3*Log[2] + Log[4]) + 
   G[a[7], a[1], a[3], a[3]]*(-8*Log[2] + 4*Log[4]) + 
   G[a[7], a[14], a[3], a[3]]*(-8*Log[2] + 4*Log[4]) + 
   G[a[9], a[15], a[3]]*(-1/3*Pi^2 - 4*Log[2]*Log[4]) + 
   G[a[9], a[16], a[3]]*(-1/3*Pi^2 - 4*Log[2]*Log[4]) + 
   G[a[7], a[15], a[3]]*(Pi^2/3 + 4*Log[2]*Log[4]) + 
   G[a[7], a[16], a[3]]*(Pi^2/3 + 4*Log[2]*Log[4]) + 
   G[a[4], a[8], a[3], a[3]]*((-I)*Pi - 2*Log[3/2] + 6*Log[2] - 2*Log[8]) + 
   G[a[4], a[4], a[6], a[3]]*((-I)*Pi - 2*Log[3/2] - 3*Log[2] + 3*Log[4] - 
     Log[8]) + G[a[4], a[4], a[8], a[3]]*(I*Pi + 2*Log[3/2] + 3*Log[2] - 
     3*Log[4] + Log[8]) + G[a[4], a[6], a[3], a[3]]*
    (I*Pi + 2*Log[3/2] - 6*Log[2] + 2*Log[8]) + (I/3)*Pi^3*Log[25/3] + 
   G[a[4], a[4], a[7], a[3]]*(8*Log[4] - 6*Log[16]) + 
   G[a[4], a[7], a[3], a[3]]*(8*Log[4] - 4*Log[16]) + 
   G[a[7], a[4], a[15], a[3]]*(4*Log[2] - 2*Log[16]) + 
   G[a[7], a[4], a[16], a[3]]*(4*Log[2] - 2*Log[16]) + 
   G[a[7], a[15], a[3], a[3]]*(8*Log[2] - 2*Log[16]) + 
   G[a[7], a[16], a[3], a[3]]*(8*Log[2] - 2*Log[16]) + 
   G[a[9], a[4], a[3], a[3]]*(8*Log[2] - 2*Log[16]) + 
   G[a[4], a[7], a[3]]*((5*Pi^2)/12 - 12*Log[2]^2 + 2*Log[4] + 
     8*Log[2]*Log[4] + Log[4]^2 - Log[16]) + G[a[4], a[7], a[7], a[3]]*
    Log[16] + G[a[4], a[7], a[9], a[3]]*Log[16] - 
   2*G[a[4], a[7], a[15], a[3]]*Log[16] - 2*G[a[4], a[7], a[16], a[3]]*
    Log[16] - G[a[4], a[9], a[7], a[3]]*Log[16] - 
   G[a[4], a[9], a[9], a[3]]*Log[16] + 2*G[a[4], a[9], a[15], a[3]]*Log[16] + 
   2*G[a[4], a[9], a[16], a[3]]*Log[16] + G[a[7], a[4], a[7], a[3]]*Log[16] + 
   G[a[7], a[4], a[9], a[3]]*Log[16] - G[a[9], a[4], a[7], a[3]]*Log[16] - 
   G[a[9], a[4], a[9], a[3]]*Log[16] + G[a[4], a[9], a[3]]*
    ((-5*Pi^2)/12 + 12*Log[2]^2 - 2*Log[4] - 8*Log[2]*Log[4] - Log[4]^2 + 
     Log[16]) + G[a[7], a[4], a[3], a[3]]*(-8*Log[2] + 2*Log[16]) + 
   G[a[9], a[15], a[3], a[3]]*(-8*Log[2] + 2*Log[16]) + 
   G[a[9], a[16], a[3], a[3]]*(-8*Log[2] + 2*Log[16]) + 
   G[a[9], a[4], a[15], a[3]]*(-4*Log[2] + 2*Log[16]) + 
   G[a[9], a[4], a[16], a[3]]*(-4*Log[2] + 2*Log[16]) + 
   G[a[4], a[9], a[3], a[3]]*(-8*Log[4] + 4*Log[16]) + 
   G[a[4], a[4], a[9], a[3]]*(-8*Log[4] + 6*Log[16]) + 
   ((2*I)/3)*Pi^3*Log[36] - (Pi^2*Log[5]*Log[64])/12 + 
   (I/3)*Pi^3*Log[6 - 3*Sqrt[3]] - (I/12)*Pi^3*Log[4 - 2*Sqrt[3]] + 
   (I/6)*Pi*Log[4 - 2*Sqrt[3]]^3 + ((2*I)/3)*Pi*Log[2 - Sqrt[3]]^3 - 
   ((2*I)/3)*Pi^3*Log[-36*(-2 + Sqrt[3])] + (7*Log[-1 + Sqrt[3]]^4)/12 + 
   G[a[4], a[5], a[5], a[3]]*((-2*I)*Pi + 2*Log[-1 + Sqrt[3]] - 
     2*Log[1 + Sqrt[3]]) + G[a[5], a[4], a[5], a[3]]*
    ((-2*I)*Pi + 2*Log[-1 + Sqrt[3]] - 2*Log[1 + Sqrt[3]]) - 
   (7*Log[1 + Sqrt[3]]^4)/12 + G[a[4], a[5], a[3], a[3]]*
    ((2*I)*Pi - 2*Log[-1 + Sqrt[3]] + 2*Log[1 + Sqrt[3]]) + 
   G[a[5], a[4], a[3], a[3]]*((2*I)*Pi - 2*Log[-1 + Sqrt[3]] + 
     2*Log[1 + Sqrt[3]]) + Log[4]^2*(Pi^2/2 + Log[-1 + Sqrt[3]]^2/2 - 
     I*Pi*Log[1 + Sqrt[3]] - Log[1 + Sqrt[3]]^2/2) + 
   G[a[4], a[5], a[3]]*(-Pi^2 - 2*G[a[7], a[1], a[3]] + 
     2*G[a[7], a[9], a[3]] - 2*G[a[7], a[13], a[3]] - 
     2*G[a[7], a[14], a[3]] + 2*G[a[9], a[1], a[3]] - 2*G[a[9], a[7], a[3]] + 
     2*G[a[9], a[13], a[3]] + 2*G[a[9], a[14], a[3]] - Log[-1 + Sqrt[3]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[3]] + Log[1 + Sqrt[3]]^2) + 
   ((2*I)/3)*Pi^3*Log[(2 + Sqrt[3])/18] - ((2*I)/3)*Pi^3*
    Log[(2 + Sqrt[3])/12] + (I/3)*Pi^3*Log[(3*(2 + Sqrt[3]))/25] - 
   (I/6)*Pi^3*Log[(2*(2 + Sqrt[3]))/9] + G[a[4], a[3], a[2], a[3]]*
    (4*Log[2 - Sqrt[3]] - 4*Log[2 + Sqrt[3]]) + G[a[4], a[4], a[17], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[17], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[17], a[18], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[17], a[19], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[18], a[20], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[18], a[21], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[19], a[20], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[19], a[21], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[20], a[1], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[21], a[1], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[2], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[4], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[4], a[18], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[4], a[19], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[18], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[17], a[19], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[18], a[3], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[18], a[4], a[20], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[18], a[4], a[21], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[18], a[20], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[18], a[21], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[19], a[3], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[19], a[4], a[20], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[19], a[4], a[21], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[19], a[20], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[19], a[21], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[20], a[1], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[20], a[3], a[1], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[20], a[4], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[21], a[1], a[3], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[21], a[3], a[1], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[21], a[4], a[2], a[3]]*
    (2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + G[a[4], a[4], a[18], a[3]]*
    (Log[2 - Sqrt[3]] - Log[2 + Sqrt[3]]) + G[a[4], a[4], a[19], a[3]]*
    (Log[2 - Sqrt[3]] - Log[2 + Sqrt[3]]) + 
   Log[3]^3*(Log[2 - Sqrt[3]] - Log[2 + Sqrt[3]]) + 
   Log[-1 + Sqrt[3]]^3*((I/2)*Pi + Log[2 + Sqrt[3]]/3) + 
   Log[1 + Sqrt[3]]^3*(((-11*I)/6)*Pi + Log[2 + Sqrt[3]]/3) - 
   (Pi^2*Log[81]*Log[2 + Sqrt[3]])/6 - (I/2)*Pi*Log[2 + Sqrt[3]]^3 + 
   G[a[4], a[18], a[1], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[4], a[18], a[19], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[4], a[19], a[1], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[4], a[19], a[18], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[18], a[1], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[18], a[3], a[1], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[18], a[4], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[18], a[4], a[19], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[18], a[19], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[19], a[1], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[19], a[3], a[1], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[19], a[4], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[19], a[4], a[18], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[19], a[18], a[3], a[3]]*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
   G[a[4], a[2], a[1], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[17], a[20], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[17], a[21], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[20], a[2], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[20], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[20], a[21], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[21], a[2], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[21], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[21], a[20], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[17], a[4], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[17], a[4], a[20], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[17], a[4], a[21], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[17], a[20], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[17], a[21], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[18], a[4], a[2], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[19], a[4], a[2], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[20], a[2], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[20], a[4], a[21], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[20], a[21], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[21], a[2], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[21], a[4], a[20], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[21], a[20], a[3], a[3]]*(-2*Log[2 - Sqrt[3]] + 2*Log[2 + Sqrt[3]]) + 
   G[a[4], a[4], a[2], a[3]]*(-4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]]) + 
   G[a[4], a[4], a[20], a[3]]*(-4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]]) + 
   G[a[4], a[4], a[21], a[3]]*(-4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]]) + 
   G[a[20], a[3], a[2], a[3]]*(-4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]]) + 
   G[a[21], a[3], a[2], a[3]]*(-4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]]) + 
   G[a[2], a[1], a[3]]*(-2*G[a[4], a[8], a[3]] - (2*I)*Pi*Log[2 - Sqrt[3]] + 
     Log[2]*(2*Log[2 - Sqrt[3]] - 2*Log[2 + Sqrt[3]]) + 
     (2*I)*Pi*Log[2 + Sqrt[3]]) + Log[64]*(-1/72*(Pi^2*Log[2 - Sqrt[3]]) - 
     (Pi^2*Log[2 + Sqrt[3]])/9) + Log[4]*(Pi^2 - (I/3)*Pi^3 - 
     (Pi^2*Log[5])/12 - (Pi^2*Log[2 - Sqrt[3]])/4 + 
     (5*Pi^2*Log[-1 + Sqrt[3]])/3 + Log[-1 + Sqrt[3]]^2 + 
     (4*Log[-1 + Sqrt[3]]^3)/3 + ((-2*I)*Pi + (7*Pi^2)/3)*Log[1 + Sqrt[3]] + 
     (-1 - (4*I)*Pi)*Log[1 + Sqrt[3]]^2 - (4*Log[1 + Sqrt[3]]^3)/3 + 
     (7*Pi^2*Log[2 + Sqrt[3]])/24) + Log[3]*((-2*Pi^2*Log[2 - Sqrt[3]])/3 + 
     I*Pi*Log[6 - 3*Sqrt[3]]*Log[2 - Sqrt[3]] - (3*I)*Pi*Log[2 - Sqrt[3]]^2 + 
     (4*Pi^2*Log[2 + Sqrt[3]])/3) + Log[1 + Sqrt[3]]^2*
    ((11*Pi^2)/6 + Log[2 + Sqrt[3]]^2/4) + Log[-1 + Sqrt[3]]^2*
    (Pi^2/6 + I*Pi*Log[2 + Sqrt[3]] + Log[2 + Sqrt[3]]^2/4) + 
   Log[3]^2*(I*Pi*Log[2 - Sqrt[3]] - Log[2 - Sqrt[3]]^2/2 - 
     (2*I)*Pi*Log[2 + Sqrt[3]] + Log[2 + Sqrt[3]]^2/2) + 
   Log[8]*((Pi^2*Log[2 - Sqrt[3]])/6 - (I/6)*Pi*Log[2 - Sqrt[3]]^2 - 
     (Pi^2*Log[2 + Sqrt[3]])/6 + (I/3)*Pi*Log[2 + Sqrt[3]]^2) + 
   Log[16]*(-1/2*Pi^2 + (Pi^2*Log[2 - Sqrt[3]])/24 - Log[2 - Sqrt[3]]^3/12 - 
     (2*Pi^2*Log[-1 + Sqrt[3]])/3 - Log[-1 + Sqrt[3]]^2/2 - 
     (2*Log[-1 + Sqrt[3]]^3)/3 + (I*Pi - (4*Pi^2)/3)*Log[1 + Sqrt[3]] + 
     (1/2 + (2*I)*Pi)*Log[1 + Sqrt[3]]^2 + (2*Log[1 + Sqrt[3]]^3)/3 + 
     Log[2 + Sqrt[3]]^3/8) + G[a[2], a[1], a[3], a[3]]*
    (2*Log[4 - 2*Sqrt[3]] - 4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]] - 
     2*Log[2*(2 + Sqrt[3])]) + G[a[2], a[3], a[1], a[3]]*
    (2*Log[4 - 2*Sqrt[3]] - 4*Log[2 - Sqrt[3]] + 4*Log[2 + Sqrt[3]] - 
     2*Log[2*(2 + Sqrt[3])]) + G[a[1], a[2], a[3]]*
    (-2*G[a[4], a[8], a[3]] + (2*I)*Pi*Log[4 - 2*Sqrt[3]] - 
     (4*I)*Pi*Log[2 - Sqrt[3]] + Log[2]*(2*Log[2 - Sqrt[3]] - 
       2*Log[2 + Sqrt[3]]) + (4*I)*Pi*Log[2 + Sqrt[3]] - 
     (2*I)*Pi*Log[2*(2 + Sqrt[3])]) - (I/3)*Pi^3*Log[3*(2 + Sqrt[3])] - 
   (I/6)*Pi^3*Log[(9*(2 + Sqrt[3]))/2] + 
   Log[2]^2*(-8*Pi^2 - 2*Log[2 - Sqrt[3]]^2 + Log[2 - Sqrt[3]]*
      (((3*I)/2)*Pi + Log[-9*(-2 + Sqrt[3])]/2) - 8*Log[-1 + Sqrt[3]]^2 + 
     (16*I)*Pi*Log[1 + Sqrt[3]] + 8*Log[1 + Sqrt[3]]^2 + 
     2*Log[2 + Sqrt[3]]^2 + Log[2 + Sqrt[3]]*((-2*I)*Pi - 
       Log[9*(2 + Sqrt[3])]/2)) - ((2*I)/3)*Pi^3*Log[12*(2 + Sqrt[3])] + 
   ((2*I)/3)*Pi^3*Log[18*(2 + Sqrt[3])] + 
   Log[2]^3*(((-11*I)/2)*Pi - Log[125]/3 - Log[(2 - Sqrt[3])/27]/3 - 
     (5*Log[2 - Sqrt[3]])/6 + Log[-27*(-2 + Sqrt[3])]/3 + 
     Log[(-125*(-2 + Sqrt[3]))/27]/3 + (16*Log[-1 + Sqrt[3]])/3 - 
     (16*Log[1 + Sqrt[3]])/3 + (2*Log[(2 + Sqrt[3])/8])/3 + 
     (5*Log[2 + Sqrt[3]])/6 + (2*Log[8*(2 + Sqrt[3])])/3 - 
     Log[27*(2 + Sqrt[3])]/3) - (I/6)*Pi^3*Log[-5 + 3*Sqrt[3]] - 
   (I/12)*Pi^3*Log[5 + 3*Sqrt[3]] + G[a[8], a[11], a[3]]*
    (-1/3*Pi^2 + (4*I)*Pi*Log[3/2] + 2*Log[3/2]^2 + Log[2]^2 - Log[3]^2 - 
     Log[-1 + Sqrt[13]]^2 - (2*I)*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2) + G[a[8], a[12], a[3]]*
    (-1/3*Pi^2 + (4*I)*Pi*Log[3/2] + 2*Log[3/2]^2 + Log[2]^2 - Log[3]^2 - 
     Log[-1 + Sqrt[13]]^2 - (2*I)*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2) + G[a[6], a[8], a[3]]*((2*I)*Pi*Log[3/2] + 
     Log[3/2]^2 + Log[2]^2/2 + I*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2/2 + Log[1 + Sqrt[3]]^2/2 - Log[-1 + Sqrt[13]]^2 - 
     (2*I)*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2) + 
   G[a[8], a[10], a[3]]*(Pi^2/3 + Log[3]^2 + (2*I)*Pi*Log[-1 + Sqrt[3]] + 
     Log[-1 + Sqrt[3]]^2 + Log[1 + Sqrt[3]]^2 - Log[-1 + Sqrt[13]]^2 - 
     (2*I)*Pi*Log[1 + Sqrt[13]] - Log[1 + Sqrt[13]]^2) + 
   Log[2 + Sqrt[3]]^2*(-1/4*Pi^2 + ((2*I)/3)*Pi*Log[27] - 
     Log[-1 + Sqrt[13]]^2/2 - I*Pi*Log[1 + Sqrt[13]] - 
     Log[1 + Sqrt[13]]^2/2) + Log[2 - Sqrt[3]]^2*
    (Pi^2/4 - (I/3)*Pi*Log[-8*(-2 + Sqrt[3])] - (I/2)*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2/4 - Log[1 + Sqrt[3]]^2/4 + Log[-1 + Sqrt[13]]^2/2 + 
     I*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2/2) + 
   G[a[6], a[11], a[3]]*(Pi^2/3 - (4*I)*Pi*Log[3/2] - 2*Log[3/2]^2 - 
     Log[2]^2 + Log[3]^2 + Log[-1 + Sqrt[13]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2) + 
   G[a[6], a[12], a[3]]*(Pi^2/3 - (4*I)*Pi*Log[3/2] - 2*Log[3/2]^2 - 
     Log[2]^2 + Log[3]^2 + Log[-1 + Sqrt[13]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2) + 
   G[a[6], a[10], a[3]]*(-1/3*Pi^2 - Log[3]^2 - (2*I)*Pi*Log[-1 + Sqrt[3]] - 
     Log[-1 + Sqrt[3]]^2 - Log[1 + Sqrt[3]]^2 + Log[-1 + Sqrt[13]]^2 + 
     (2*I)*Pi*Log[1 + Sqrt[13]] + Log[1 + Sqrt[13]]^2) + 
   G[a[8], a[6], a[3]]*((-2*I)*Pi*Log[3/2] - Log[3/2]^2 - Log[2]^2/2 - 
     I*Pi*Log[-1 + Sqrt[3]] - Log[-1 + Sqrt[3]]^2/2 - Log[1 + Sqrt[3]]^2/2 + 
     Log[-1 + Sqrt[13]]^2 + (2*I)*Pi*Log[1 + Sqrt[13]] + 
     Log[1 + Sqrt[13]]^2) + G[a[4], a[6], a[3]]*
    ((11*Pi^2)/12 + 2*G[a[1], a[2], a[3]] + 2*G[a[2], a[1], a[3]] - 
     (4*I)*Pi*Log[3/2] - 3*Log[3/2]^2 + (3*I)*Pi*Log[2] - Log[2]^2/2 - 
     Log[4/3]*Log[3] + I*Pi*Log[-1 + Sqrt[3]] - I*Pi*Log[2*(-1 + Sqrt[3])] + 
     (2*I)*Pi*Log[1 + Sqrt[13]] - (2*I)*Pi*Log[2*(1 + Sqrt[13])]) + 
   G[a[4], a[8], a[3]]*((-11*Pi^2)/12 + (4*I)*Pi*Log[3/2] + 3*Log[3/2]^2 - 
     I*Pi*Log[2] + Log[2]^2/2 + Log[4/3]*Log[3] + I*Pi*Log[-1 + Sqrt[3]] - 
     I*Pi*Log[2*(-1 + Sqrt[3])] - (2*I)*Pi*Log[1 + Sqrt[13]] + 
     (2*I)*Pi*Log[2*(1 + Sqrt[13])]) + 
   Log[2]*((I/12)*Pi^3 + (2*Pi^2*Log[8/3])/3 + (2*Pi^2*Log[5])/3 + 
     (2*Pi^2*Log[6])/3 + (Pi^2*Log[1024])/6 + ((4*I)*Pi + (3*Log[81])/4)*
      Log[2 - Sqrt[3]]^2 - Log[2 - Sqrt[3]]^3/6 + 
     Log[2 - Sqrt[3]]*((7*Pi^2)/6 - I*Pi*Log[-9*(-2 + Sqrt[3])]) + 
     (4*Pi^2*Log[(2*(-1 + Sqrt[3]))/3])/3 - 2*Pi^2*Log[-1 + Sqrt[3]] - 
     (2*Pi^2*Log[(8*(-1 + Sqrt[3]))/3])/3 - (8*Pi^2*Log[1 + Sqrt[3]])/3 + 
     Log[4]*((5*Pi^2)/2 + 4*Log[-1 + Sqrt[3]]^2 - (8*I)*Pi*Log[1 + Sqrt[3]] - 
       4*Log[1 + Sqrt[3]]^2) + (4*Pi^2*Log[4*(1 + Sqrt[3])])/3 - 
     (4*I)*Pi*Log[2 + Sqrt[3]]^2 - Log[81]*Log[2 + Sqrt[3]]^2 + 
     Log[3]^2*(-Log[2 - Sqrt[3]] + Log[2 + Sqrt[3]]) + 
     Log[3]*(-(Log[6 - 3*Sqrt[3]]*Log[2 - Sqrt[3]]) + Log[2 + Sqrt[3]]^2 + 
       Log[2 + Sqrt[3]]*Log[3*(2 + Sqrt[3])]) + Log[2 + Sqrt[3]]*
      (-1/6*Pi^2 + I*Pi*Log[9*(2 + Sqrt[3])]) + (4*Pi^2*Log[3 + Sqrt[13]])/
      3 - (4*Pi^2*Log[2*(3 + Sqrt[13])])/3) + 
   (I/3)*Pi^3*Log[6/(5 + Sqrt[13])] - 
   (I/3)*Pi^3*Log[6/((2 + Sqrt[3])*(5 + Sqrt[13]))] + 
   Log[-1 + Sqrt[3]]*((-1/12*I)*Pi^3 - (5*Pi^2*Log[2 + Sqrt[3]])/6 + 
     (I/2)*Pi*Log[2 + Sqrt[3]]^2 - 6*Zeta[3]) + 
   Log[2 + Sqrt[3]]*((-1/3*I)*Pi^3 - (Pi^2*Log[-1 + Sqrt[13]])/3 - 
     (Pi^2*Log[1 + Sqrt[13]])/3 - 2*Zeta[3]) + (4*I)*Pi*Zeta[3] + 
   Log[2 - Sqrt[3]]*(((4*I)/3)*Pi^3 + (Pi^2*Log[9])/3 - (Pi^2*Log[81])/6 - 
     (Pi^2*Log[4096])/24 + (5*Pi^2*Log[-1 + Sqrt[3]])/6 - 
     I*Pi*Log[-1 + Sqrt[3]]^2 - Log[-1 + Sqrt[3]]^3/3 - 
     (Pi^2*Log[1 + Sqrt[3]])/6 - Log[1 + Sqrt[3]]^3/3 + 
     (Pi^2*Log[-1 + Sqrt[13]])/3 + (Pi^2*Log[1 + Sqrt[13]])/3 + 2*Zeta[3]) + 
   Log[1 + Sqrt[3]]*((I/3)*Pi^3 + (Pi^2*Log[2 + Sqrt[3]])/6 + 6*Zeta[3])}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> 0, a[5] -> 4/3, 
  a[6] -> (1 - Sqrt[3])/2, a[7] -> 2 - Sqrt[3], a[8] -> (1 + Sqrt[3])/2, 
  a[9] -> 2 + Sqrt[3], a[10] -> 5/4, a[11] -> (-1 - Sqrt[13])/2, 
  a[12] -> (-1 + Sqrt[13])/2, a[13] -> 2, a[14] -> 3, 
  a[15] -> (4 - Sqrt[13])/3, a[16] -> (4 + Sqrt[13])/3, a[17] -> -2/3, 
  a[18] -> -(1/Sqrt[3]), a[19] -> 1/Sqrt[3], a[20] -> (-2 - Sqrt[13])/9, 
  a[21] -> (-2 + Sqrt[13])/9, a[22] -> 3/2}}


==> anc/boundary/T3/f8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/8 + ((-1/2*I)*Pi - Log[2]/2)*Log[3] + 
   (PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2])/2, 
  (I/8)*Pi^3 - G[a[1], a[2], a[3], a[3]] - G[a[1], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[5], a[3]]/2 - G[a[2], a[1], a[3], a[3]]/2 - 
   G[a[2], a[3], a[1], a[3]]/2 + G[a[4], a[1], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3]]/2 + G[a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[3], a[2], a[3]] - G[a[5], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[6], a[4], a[3]]/2 - G[a[6], a[1], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3]]/2 - G[a[6], a[1], a[5], a[3]] - 
   G[a[6], a[2], a[1], a[3]]/2 + G[a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[3], a[7], a[3]] - G[a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[4], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[3]]/2 + 
   G[a[6], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*G[a[6], a[6], a[5], a[3]])/2 - 
   G[a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[8], a[3]]/2 + 
   G[a[6], a[7], a[3], a[3]]/2 - G[a[6], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[3]]/2 - G[a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[3]]/2 - 
   G[a[6], a[9], a[7], a[3]]/2 + G[a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[8], a[3]]/2 + 
   (G[a[6], a[7], a[3]]*Log[4/3])/2 - (G[a[6], a[8], a[3]]*Log[4/3])/2 + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + G[a[5], a[4], a[3]]*
    ((I/2)*Pi + Log[2]/2) + Log[2]^3/6 + G[a[1], a[2], a[3]]*
    (I*Pi + Log[2]) - (I/4)*Pi*Log[4/3]*Log[3] - Log[3]^3/4 - 
   (I/4)*Pi*Log[3]*Log[4] - (I/4)*Pi*Log[3/2]*Log[6] + 
   (I/4)*Pi*Log[4]*Log[6] - (Log[2]*Log[6]^2)/2 + Log[6]^3/4 + 
   Log[3]^2*((-1/4*I)*Pi - Log[64]/24) + Log[6]^2*((I/4)*Pi - Log[64]/24) + 
   Log[2]^2*(((-5*I)/4)*Pi + Log[288]/4) - (Pi^2*Log[2985984])/48 - 
   (11*Zeta[3])/4, (-35*Pi^4)/576 + G[a[1], a[1], a[2], a[3], a[3]] + 
   G[a[1], a[1], a[3], a[2], a[3]] - G[a[1], a[1], a[3], a[4], a[3]]/2 - 
   G[a[1], a[1], a[4], a[3], a[3]]/2 - G[a[1], a[1], a[6], a[5], a[3]]/2 + 
   G[a[1], a[2], a[1], a[3], a[3]] - 2*G[a[1], a[2], a[2], a[3], a[3]] + 
   G[a[1], a[2], a[3], a[1], a[3]] - 2*G[a[1], a[2], a[3], a[2], a[3]] + 
   G[a[1], a[2], a[3], a[3], a[3]] + G[a[1], a[2], a[3], a[4], a[3]] + 
   G[a[1], a[2], a[4], a[3], a[3]] + G[a[1], a[3], a[1], a[2], a[3]] - 
   G[a[1], a[3], a[1], a[4], a[3]]/2 + G[a[1], a[3], a[2], a[1], a[3]] - 
   2*G[a[1], a[3], a[2], a[2], a[3]] + G[a[1], a[3], a[2], a[3], a[3]] + 
   G[a[1], a[3], a[2], a[4], a[3]] + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]]/2 - G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   G[a[1], a[3], a[4], a[2], a[3]] - G[a[1], a[3], a[4], a[3], a[3]]/2 - 
   G[a[1], a[3], a[4], a[4], a[3]]/2 - G[a[1], a[4], a[1], a[3], a[3]]/2 + 
   G[a[1], a[4], a[2], a[3], a[3]] - G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   G[a[1], a[4], a[3], a[2], a[3]] - G[a[1], a[4], a[3], a[3], a[3]]/2 - 
   G[a[1], a[4], a[3], a[4], a[3]]/2 - G[a[1], a[4], a[4], a[3], a[3]]/2 - 
   G[a[1], a[6], a[1], a[5], a[3]] + G[a[1], a[6], a[3], a[5], a[3]]/2 + 
   G[a[1], a[6], a[5], a[3], a[3]]/2 + G[a[1], a[6], a[5], a[5], a[3]]/2 + 
   (3*G[a[1], a[6], a[6], a[5], a[3]])/2 + G[a[2], a[1], a[1], a[3], a[3]]/
    2 - G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[1], a[3]]/2 - 
   G[a[2], a[1], a[3], a[2], a[3]] + G[a[2], a[1], a[3], a[3], a[3]]/2 + 
   G[a[2], a[1], a[3], a[4], a[3]]/2 + G[a[2], a[1], a[4], a[3], a[3]]/2 - 
   G[a[2], a[2], a[1], a[3], a[3]] - G[a[2], a[2], a[3], a[1], a[3]] + 
   G[a[2], a[3], a[1], a[1], a[3]]/2 - G[a[2], a[3], a[1], a[2], a[3]] + 
   G[a[2], a[3], a[1], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[4], a[3]]/2 - 
   G[a[2], a[3], a[2], a[1], a[3]] + G[a[2], a[3], a[3], a[1], a[3]]/2 + 
   G[a[2], a[3], a[4], a[1], a[3]]/2 + G[a[2], a[4], a[1], a[3], a[3]]/2 + 
   G[a[2], a[4], a[3], a[1], a[3]]/2 - G[a[4], a[1], a[1], a[3], a[3]]/2 + 
   G[a[4], a[1], a[2], a[3], a[3]] - G[a[4], a[1], a[3], a[1], a[3]]/2 + 
   G[a[4], a[1], a[3], a[2], a[3]] - G[a[4], a[1], a[3], a[3], a[3]]/2 - 
   G[a[4], a[1], a[3], a[4], a[3]]/2 - G[a[4], a[1], a[4], a[3], a[3]]/2 + 
   G[a[4], a[2], a[1], a[3], a[3]] + G[a[4], a[2], a[3], a[1], a[3]] - 
   G[a[4], a[3], a[1], a[1], a[3]]/2 + G[a[4], a[3], a[1], a[2], a[3]] - 
   G[a[4], a[3], a[1], a[3], a[3]]/2 - G[a[4], a[3], a[1], a[4], a[3]]/2 + 
   G[a[4], a[3], a[2], a[1], a[3]] - G[a[4], a[3], a[3], a[1], a[3]]/2 - 
   G[a[4], a[3], a[4], a[1], a[3]]/2 - G[a[4], a[4], a[1], a[3], a[3]]/2 - 
   G[a[4], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[1], a[2], a[3], a[3]] - 
   G[a[5], a[1], a[3], a[2], a[3]] + G[a[5], a[1], a[3], a[4], a[3]]/2 + 
   G[a[5], a[1], a[4], a[3], a[3]]/2 - G[a[5], a[2], a[1], a[3], a[3]]/2 + 
   G[a[5], a[2], a[2], a[3], a[3]] - G[a[5], a[2], a[3], a[1], a[3]]/2 + 
   G[a[5], a[2], a[3], a[2], a[3]] - G[a[5], a[2], a[3], a[3], a[3]]/2 - 
   G[a[5], a[2], a[3], a[4], a[3]]/2 - G[a[5], a[2], a[4], a[3], a[3]]/2 - 
   2*G[a[5], a[3], a[1], a[2], a[3]] + G[a[5], a[3], a[1], a[4], a[3]] - 
   G[a[5], a[3], a[2], a[1], a[3]] + 2*G[a[5], a[3], a[2], a[2], a[3]] - 
   G[a[5], a[3], a[2], a[4], a[3]] + G[a[5], a[3], a[3], a[2], a[3]] - 
   G[a[5], a[3], a[3], a[4], a[3]] + G[a[5], a[3], a[4], a[1], a[3]] - 
   2*G[a[5], a[3], a[4], a[2], a[3]] + G[a[5], a[3], a[4], a[4], a[3]] + 
   G[a[5], a[3], a[5], a[2], a[3]] - G[a[5], a[3], a[5], a[4], a[3]] - 
   G[a[5], a[3], a[6], a[1], a[3]] + G[a[5], a[3], a[6], a[4], a[3]] + 
   G[a[5], a[4], a[1], a[3], a[3]]/2 - G[a[5], a[4], a[2], a[3], a[3]] + 
   G[a[5], a[4], a[3], a[1], a[3]]/2 - G[a[5], a[4], a[3], a[2], a[3]] + 
   G[a[5], a[4], a[3], a[3], a[3]]/2 + G[a[5], a[4], a[3], a[4], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3], a[3]]/2 + G[a[5], a[5], a[2], a[3], a[3]]/2 + 
   G[a[5], a[5], a[3], a[2], a[3]] - G[a[5], a[5], a[3], a[4], a[3]] - 
   G[a[5], a[5], a[4], a[3], a[3]]/2 - G[a[5], a[5], a[6], a[2], a[3]]/2 + 
   G[a[5], a[5], a[6], a[4], a[3]]/2 + G[a[5], a[6], a[1], a[2], a[3]] - 
   G[a[5], a[6], a[1], a[3], a[3]]/2 - G[a[5], a[6], a[1], a[4], a[3]]/2 + 
   G[a[5], a[6], a[2], a[1], a[3]]/2 - G[a[5], a[6], a[2], a[2], a[3]] + 
   G[a[5], a[6], a[2], a[4], a[3]]/2 - G[a[5], a[6], a[3], a[1], a[3]] - 
   G[a[5], a[6], a[3], a[2], a[3]] + (3*G[a[5], a[6], a[3], a[4], a[3]])/2 - 
   G[a[5], a[6], a[4], a[1], a[3]]/2 + G[a[5], a[6], a[4], a[2], a[3]] + 
   G[a[5], a[6], a[4], a[3], a[3]]/2 - G[a[5], a[6], a[4], a[4], a[3]]/2 - 
   G[a[5], a[6], a[5], a[2], a[3]]/2 + G[a[5], a[6], a[5], a[4], a[3]]/2 + 
   G[a[5], a[6], a[6], a[1], a[3]] + G[a[5], a[6], a[6], a[2], a[3]]/2 - 
   G[a[5], a[6], a[6], a[3], a[3]]/2 - G[a[5], a[6], a[6], a[4], a[3]] + 
   G[a[6], a[1], a[1], a[2], a[3]] - G[a[6], a[1], a[1], a[4], a[3]]/2 - 
   G[a[6], a[1], a[1], a[5], a[3]] + G[a[6], a[1], a[2], a[1], a[3]] - 
   2*G[a[6], a[1], a[2], a[2], a[3]] + G[a[6], a[1], a[2], a[3], a[3]] + 
   G[a[6], a[1], a[2], a[4], a[3]] + G[a[6], a[1], a[3], a[2], a[3]] - 
   G[a[6], a[1], a[3], a[4], a[3]]/2 + G[a[6], a[1], a[3], a[5], a[3]] - 
   G[a[6], a[1], a[4], a[1], a[3]]/2 + G[a[6], a[1], a[4], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3], a[3]]/2 - G[a[6], a[1], a[4], a[4], a[3]]/2 + 
   G[a[6], a[1], a[5], a[3], a[3]] + G[a[6], a[1], a[5], a[5], a[3]] + 
   (3*G[a[6], a[1], a[6], a[5], a[3]])/2 + G[a[6], a[2], a[1], a[1], a[3]]/
    2 - G[a[6], a[2], a[1], a[2], a[3]] + G[a[6], a[2], a[1], a[4], a[3]]/2 - 
   G[a[6], a[2], a[2], a[1], a[3]] + G[a[6], a[2], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[1], a[2], a[3]] - G[a[6], a[3], a[1], a[4], a[3]]/2 - 
   G[a[6], a[3], a[2], a[3], a[3]] - 2*G[a[6], a[3], a[3], a[2], a[3]] + 
   (3*G[a[6], a[3], a[3], a[4], a[3]])/2 - G[a[6], a[3], a[3], a[7], a[3]] + 
   G[a[6], a[3], a[3], a[8], a[3]]/2 - G[a[6], a[3], a[4], a[1], a[3]]/2 + 
   G[a[6], a[3], a[4], a[2], a[3]] + G[a[6], a[3], a[4], a[3], a[3]]/2 - 
   G[a[6], a[3], a[4], a[4], a[3]]/2 - G[a[6], a[3], a[5], a[2], a[3]] + 
   G[a[6], a[3], a[5], a[4], a[3]] - G[a[6], a[3], a[6], a[4], a[3]] - 
   G[a[6], a[3], a[7], a[3], a[3]] + 2*G[a[6], a[3], a[7], a[7], a[3]] - 
   G[a[6], a[3], a[7], a[8], a[3]] + G[a[6], a[3], a[8], a[3], a[3]]/2 - 
   G[a[6], a[3], a[8], a[7], a[3]] + G[a[6], a[3], a[8], a[8], a[3]]/2 - 
   G[a[6], a[4], a[1], a[1], a[3]]/2 + G[a[6], a[4], a[1], a[2], a[3]] - 
   G[a[6], a[4], a[1], a[3], a[3]]/2 - G[a[6], a[4], a[1], a[4], a[3]]/2 + 
   G[a[6], a[4], a[2], a[1], a[3]] + G[a[6], a[4], a[2], a[3], a[3]] - 
   G[a[6], a[4], a[3], a[1], a[3]]/2 + G[a[6], a[4], a[3], a[2], a[3]] - 
   G[a[6], a[4], a[3], a[3], a[3]]/2 - G[a[6], a[4], a[3], a[4], a[3]]/2 - 
   G[a[6], a[4], a[4], a[1], a[3]]/2 - G[a[6], a[4], a[4], a[3], a[3]]/2 - 
   G[a[6], a[5], a[1], a[2], a[3]] - G[a[6], a[5], a[1], a[3], a[3]]/2 + 
   G[a[6], a[5], a[1], a[4], a[3]]/2 - G[a[6], a[5], a[2], a[1], a[3]]/2 + 
   G[a[6], a[5], a[2], a[2], a[3]] - G[a[6], a[5], a[2], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[4], a[3]]/2 - G[a[6], a[5], a[3], a[1], a[3]] - 
   G[a[6], a[5], a[3], a[2], a[3]] + G[a[6], a[5], a[3], a[4], a[3]] + 
   G[a[6], a[5], a[4], a[1], a[3]]/2 - G[a[6], a[5], a[4], a[2], a[3]] + 
   G[a[6], a[5], a[4], a[3], a[3]] + G[a[6], a[5], a[4], a[4], a[3]]/2 + 
   G[a[6], a[5], a[5], a[2], a[3]]/2 - G[a[6], a[5], a[5], a[4], a[3]]/2 + 
   G[a[6], a[5], a[6], a[2], a[3]]/2 - G[a[6], a[5], a[6], a[3], a[3]]/2 + 
   4*G[a[6], a[6], a[1], a[5], a[3]] - G[a[6], a[6], a[2], a[1], a[3]]/2 - 
   G[a[6], a[6], a[3], a[4], a[3]] - (3*G[a[6], a[6], a[3], a[5], a[3]])/2 + 
   G[a[6], a[6], a[3], a[7], a[3]] - G[a[6], a[6], a[3], a[8], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]] - G[a[6], a[6], a[4], a[3], a[3]] - 
   G[a[6], a[6], a[4], a[4], a[3]]/2 - G[a[6], a[6], a[5], a[1], a[3]] - 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - (5*G[a[6], a[6], a[5], a[3], a[3]])/
    2 + G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   (3*G[a[6], a[6], a[5], a[5], a[3]])/2 - G[a[6], a[6], a[6], a[2], a[3]] + 
   G[a[6], a[6], a[6], a[4], a[3]]/2 - (13*G[a[6], a[6], a[6], a[5], a[3]])/
    2 - G[a[6], a[6], a[6], a[7], a[3]]/2 + G[a[6], a[6], a[6], a[8], a[3]]/
    2 + G[a[6], a[6], a[7], a[3], a[3]]/2 - G[a[6], a[6], a[7], a[7], a[3]] + 
   G[a[6], a[6], a[7], a[8], a[3]]/2 - G[a[6], a[6], a[8], a[3], a[3]]/2 + 
   G[a[6], a[6], a[8], a[7], a[3]] - G[a[6], a[6], a[8], a[8], a[3]]/2 + 
   G[a[6], a[6], a[9], a[3], a[3]] - G[a[6], a[6], a[9], a[7], a[3]]/2 + 
   G[a[6], a[6], a[9], a[8], a[3]]/2 - G[a[6], a[7], a[3], a[3], a[3]]/2 + 
   G[a[6], a[7], a[3], a[7], a[3]] - G[a[6], a[7], a[3], a[8], a[3]]/2 + 
   G[a[6], a[7], a[7], a[3], a[3]] - 2*G[a[6], a[7], a[7], a[7], a[3]] + 
   G[a[6], a[7], a[7], a[8], a[3]] - G[a[6], a[7], a[8], a[3], a[3]]/2 + 
   G[a[6], a[7], a[8], a[7], a[3]] - G[a[6], a[7], a[8], a[8], a[3]]/2 + 
   G[a[6], a[8], a[3], a[3], a[3]]/2 - G[a[6], a[8], a[3], a[7], a[3]] + 
   G[a[6], a[8], a[3], a[8], a[3]]/2 - G[a[6], a[8], a[7], a[3], a[3]] + 
   2*G[a[6], a[8], a[7], a[7], a[3]] - G[a[6], a[8], a[7], a[8], a[3]] + 
   G[a[6], a[8], a[8], a[3], a[3]]/2 - G[a[6], a[8], a[8], a[7], a[3]] + 
   G[a[6], a[8], a[8], a[8], a[3]]/2 + G[a[6], a[9], a[3], a[7], a[3]] - 
   G[a[6], a[9], a[3], a[8], a[3]]/2 - G[a[6], a[9], a[6], a[7], a[3]]/2 + 
   G[a[6], a[9], a[6], a[8], a[3]]/2 + G[a[6], a[9], a[7], a[3], a[3]]/2 - 
   G[a[6], a[9], a[7], a[7], a[3]] + G[a[6], a[9], a[7], a[8], a[3]]/2 - 
   G[a[6], a[9], a[8], a[3], a[3]]/2 + G[a[6], a[9], a[8], a[7], a[3]] - 
   G[a[6], a[9], a[8], a[8], a[3]]/2 - G[a[6], a[9], a[9], a[7], a[3]]/2 + 
   G[a[6], a[9], a[9], a[8], a[3]]/2 - G[a[9], a[6], a[3], a[7], a[3]] + 
   G[a[9], a[6], a[3], a[8], a[3]]/2 - G[a[9], a[6], a[6], a[3], a[3]] + 
   G[a[9], a[6], a[6], a[7], a[3]]/2 - G[a[9], a[6], a[6], a[8], a[3]]/2 - 
   G[a[9], a[6], a[7], a[3], a[3]]/2 + G[a[9], a[6], a[7], a[7], a[3]] - 
   G[a[9], a[6], a[7], a[8], a[3]]/2 + G[a[9], a[6], a[8], a[3], a[3]]/2 - 
   G[a[9], a[6], a[8], a[7], a[3]] + G[a[9], a[6], a[8], a[8], a[3]]/2 + 
   G[a[9], a[6], a[9], a[7], a[3]]/2 - G[a[9], a[6], a[9], a[8], a[3]]/2 + 
   G[a[9], a[9], a[6], a[7], a[3]]/2 - G[a[9], a[9], a[6], a[8], a[3]]/2 - 
   G[a[6], a[3], a[7], a[3]]*Log[4/3] + (G[a[6], a[3], a[8], a[3]]*Log[4/3])/
    2 + (G[a[6], a[6], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[6], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[7], a[3], a[3]]*Log[4/3])/2 + G[a[6], a[7], a[7], a[3]]*
    Log[4/3] - (G[a[6], a[7], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[3], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[8], a[8], a[3]]*Log[4/3])/2 + 
   (G[a[6], a[9], a[7], a[3]]*Log[4/3])/2 - 
   (G[a[6], a[9], a[8], a[3]]*Log[4/3])/2 - 
   (G[a[9], a[6], a[7], a[3]]*Log[4/3])/2 + 
   (G[a[9], a[6], a[8], a[3]]*Log[4/3])/2 + G[a[1], a[2], a[3], a[3]]*
    ((-I)*Pi - 2*Log[2]) + G[a[1], a[3], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((-I)*Pi - 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((-I)*Pi - (3*Log[2])/2) + 
   G[a[2], a[1], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[2], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[5], a[6], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[6], a[3], a[4], a[3]]*((-1/2*I)*Pi - Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[2], a[1], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[2], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[1], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[1], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[4], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[2], a[3]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[1], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[4], a[4], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[2], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[6], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[4], a[4], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[5], a[1], a[3]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[6], a[5], a[3]]*((I/2)*Pi + Log[2]/2) + 
   (G[a[5], a[6], a[2], a[3]]*Log[2])/2 - (G[a[6], a[2], a[1], a[3]]*Log[2])/
    2 - G[a[6], a[6], a[2], a[3]]*Log[2] - Log[2]^4/48 + 
   G[a[2], a[1], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[2], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[1], a[2], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[4], a[2], a[3]]*(I*Pi + Log[2]) + G[a[6], a[3], a[2], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[1], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[6], a[4], a[3]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[1], a[4], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[4], a[1], a[3]]*(Pi^2/4 - G[a[6], a[7], a[3]]/2 + 
     G[a[6], a[8], a[3]]/2 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[4], a[3]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[2], a[1], a[3]]*(-1/6*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[1], a[2], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[8], a[7], a[3]]*(2*Log[3/2] - Log[3]) - 
   (I/12)*Pi*Log[9/8]*Log[3]^2 + (7*Log[3]^4)/48 + 
   G[a[1], a[3], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[1], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[1], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[4], a[3], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[5], a[2], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[1], a[4], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[1], a[3]]*((I/2)*Pi + Log[4]/2) + 
   G[a[6], a[4], a[3], a[3]]*((I/2)*Pi + Log[4]/2) + 
   Log[2]^3*(((13*I)/12)*Pi + (11*Log[3])/12 + (7*Log[6])/12) - 
   (7*Log[6]^4)/48 + Log[4/3]*((3*Pi^2*Log[3])/16 + (I/4)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[8], a[3]]*((3*Log[2]^2)/4 + Log[3]^2/2 - Log[6]^2/4) + 
   G[a[6], a[7], a[3]]*((-3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + 
   G[a[6], a[5], a[2], a[3]]*(I*Pi + Log[8]/2) + 
   ((Pi^2*Log[32/9])/144 + (Pi^2*Log[9/2])/48)*Log[8] + 
   Log[3]^3*((I/6)*Pi - Log[16]/48) + Log[6]^3*((I/3)*Pi + Log[16]/48) + 
   G[a[6], a[6], a[4], a[3]]*(I*Pi + Log[32]/2) + 
   (Pi^2*Log[9/2]*Log[64])/144 - (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((-5*Pi^2)/48 - (I/24)*Pi*Log[64]) + 
   Log[3]^2*((-5*Pi^2)/48 + (I/24)*Pi*Log[64] - (I/6)*Pi*Log[72]) + 
   Log[3]*((-1/24*I)*Pi^3 + (Pi^2*Log[12])/24 + (Pi^2*Log[36])/24 - 
     (Pi^2*Log[108])/48) + (Pi^2*Log[48]*Log[729])/144 + 
   (Pi^2*Log[3/2]*Log[972])/24 + Log[2]^2*((-23*Pi^2)/16 + Log[3]^2/8 - 
     (9*Log[6]^2)/8 - (I/24)*Pi*Log[4398046511104]) + 
   (Pi^2*(PolyLog[2, -1/2] - PolyLog[2, 3/2] - PolyLog[2, 2]))/24 + 
   2*PolyLog[4, 1/2] + Log[4]*((-1/24*I)*Pi^3 + (Pi^2*Log[27])/144 - 
     Zeta[3]) + Log[6]*((Pi^2*Log[24])/48 + (Pi^2*Log[64])/144 - 
     (5*Zeta[3])/16) + Log[64]*((Pi^2*Log[81/2])/144 + 
     (Pi^2*Log[8192/9])/144 + (Pi^2*Log[4608])/144 - Zeta[3]/12) - 
   ((9*I)/8)*Pi*Zeta[3] + (5*Log[27]*Zeta[3])/48 + 
   Log[2]*((Pi^2*Log[9/8])/48 - (Pi^2*Log[27/16])/24 + 
     ((-25*Pi^2)/24 - (I/4)*Pi*Log[8/3])*Log[3] - ((3*I)/4)*Pi*Log[3]^2 + 
     Pi^2*Log[4] + (Pi^2*Log[6])/3 - (I/2)*Pi*Log[6]^2 + Log[6]^3/2 - 
     (Pi^2*Log[8])/6 + (I/4)*Pi*Log[9]*Log[12] - (Pi^2*Log[64/3])/12 - 
     (Pi^2*Log[54])/24 - (Pi^2*Log[162])/16 + (57*Zeta[3])/8)}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T3/f9.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + (I*Pi + Log[2])*Log[3] - PolyLog[2, -1/2] + 
   PolyLog[2, 3/2] + PolyLog[2, 2], (-1/4*I)*Pi^3 + 
   2*G[a[1], a[2], a[3], a[3]] + 2*G[a[1], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[4], a[3]] - G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[6], a[5], a[3]] + G[a[2], a[1], a[3], a[3]] + 
   G[a[2], a[3], a[1], a[3]] - G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[3], a[1], a[3]] - G[a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[3], a[2], a[3]] + 2*G[a[5], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[3], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + 2*G[a[6], a[1], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[5], a[3]] + 
   G[a[6], a[2], a[1], a[3]] - G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[7], a[3]] + G[a[6], a[3], a[8], a[3]] - 
   G[a[6], a[4], a[1], a[3]] - G[a[6], a[4], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[3]] + G[a[6], a[5], a[4], a[3]] - 
   G[a[6], a[6], a[4], a[3]] - 3*G[a[6], a[6], a[5], a[3]] + 
   G[a[6], a[6], a[7], a[3]] - G[a[6], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3], a[3]] + 2*G[a[6], a[7], a[7], a[3]] - 
   G[a[6], a[7], a[8], a[3]] + G[a[6], a[8], a[3], a[3]] - 
   2*G[a[6], a[8], a[7], a[3]] + G[a[6], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[7], a[3]] - G[a[6], a[9], a[8], a[3]] - 
   G[a[9], a[6], a[7], a[3]] + G[a[9], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3]]*Log[4/3] + G[a[6], a[8], a[3]]*Log[4/3] + 
   G[a[1], a[2], a[3]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + G[a[5], a[4], a[3]]*
    ((-I)*Pi - Log[2]) - Log[2]^3/3 + G[a[1], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[4], a[1], a[3]]*(I*Pi + Log[2]) + G[a[5], a[2], a[3]]*
    (I*Pi + Log[2]) + G[a[6], a[4], a[3]]*(I*Pi + Log[2]) + 
   (I/2)*Pi*Log[4/3]*Log[3] + Log[3]^3/2 + (I/2)*Pi*Log[3]*Log[4] + 
   (I/2)*Pi*Log[3/2]*Log[6] - (I/2)*Pi*Log[4]*Log[6] + Log[2]*Log[6]^2 - 
   Log[6]^3/2 + Log[6]^2*((-1/2*I)*Pi + Log[64]/12) + 
   Log[3]^2*((I/2)*Pi + Log[64]/12) + Log[2]^2*(((5*I)/2)*Pi - Log[288]/2) + 
   (Pi^2*Log[2985984])/24 + (11*Zeta[3])/2, 
  (35*Pi^4)/288 - 2*G[a[1], a[1], a[2], a[3], a[3]] - 
   2*G[a[1], a[1], a[3], a[2], a[3]] + G[a[1], a[1], a[3], a[4], a[3]] + 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[6], a[5], a[3]] - 
   2*G[a[1], a[2], a[1], a[3], a[3]] + 4*G[a[1], a[2], a[2], a[3], a[3]] - 
   2*G[a[1], a[2], a[3], a[1], a[3]] + 4*G[a[1], a[2], a[3], a[2], a[3]] - 
   2*G[a[1], a[2], a[3], a[3], a[3]] - 2*G[a[1], a[2], a[3], a[4], a[3]] - 
   2*G[a[1], a[2], a[4], a[3], a[3]] - 2*G[a[1], a[3], a[1], a[2], a[3]] + 
   G[a[1], a[3], a[1], a[4], a[3]] - 2*G[a[1], a[3], a[2], a[1], a[3]] + 
   4*G[a[1], a[3], a[2], a[2], a[3]] - 2*G[a[1], a[3], a[2], a[3], a[3]] - 
   2*G[a[1], a[3], a[2], a[4], a[3]] - 2*G[a[1], a[3], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[1], a[3]] - 
   2*G[a[1], a[3], a[4], a[2], a[3]] + G[a[1], a[3], a[4], a[3], a[3]] + 
   G[a[1], a[3], a[4], a[4], a[3]] + G[a[1], a[4], a[1], a[3], a[3]] - 
   2*G[a[1], a[4], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[1], a[3]] - 
   2*G[a[1], a[4], a[3], a[2], a[3]] + G[a[1], a[4], a[3], a[3], a[3]] + 
   G[a[1], a[4], a[3], a[4], a[3]] + G[a[1], a[4], a[4], a[3], a[3]] + 
   2*G[a[1], a[6], a[1], a[5], a[3]] - G[a[1], a[6], a[3], a[5], a[3]] - 
   G[a[1], a[6], a[5], a[3], a[3]] - G[a[1], a[6], a[5], a[5], a[3]] - 
   3*G[a[1], a[6], a[6], a[5], a[3]] - G[a[2], a[1], a[1], a[3], a[3]] + 
   2*G[a[2], a[1], a[2], a[3], a[3]] - G[a[2], a[1], a[3], a[1], a[3]] + 
   2*G[a[2], a[1], a[3], a[2], a[3]] - G[a[2], a[1], a[3], a[3], a[3]] - 
   G[a[2], a[1], a[3], a[4], a[3]] - G[a[2], a[1], a[4], a[3], a[3]] + 
   2*G[a[2], a[2], a[1], a[3], a[3]] + 2*G[a[2], a[2], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[1], a[1], a[3]] + 2*G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] - G[a[2], a[3], a[1], a[4], a[3]] + 
   2*G[a[2], a[3], a[2], a[1], a[3]] - G[a[2], a[3], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[4], a[1], a[3]] - G[a[2], a[4], a[1], a[3], a[3]] - 
   G[a[2], a[4], a[3], a[1], a[3]] + G[a[4], a[1], a[1], a[3], a[3]] - 
   2*G[a[4], a[1], a[2], a[3], a[3]] + G[a[4], a[1], a[3], a[1], a[3]] - 
   2*G[a[4], a[1], a[3], a[2], a[3]] + G[a[4], a[1], a[3], a[3], a[3]] + 
   G[a[4], a[1], a[3], a[4], a[3]] + G[a[4], a[1], a[4], a[3], a[3]] - 
   2*G[a[4], a[2], a[1], a[3], a[3]] - 2*G[a[4], a[2], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[1], a[1], a[3]] - 2*G[a[4], a[3], a[1], a[2], a[3]] + 
   G[a[4], a[3], a[1], a[3], a[3]] + G[a[4], a[3], a[1], a[4], a[3]] - 
   2*G[a[4], a[3], a[2], a[1], a[3]] + G[a[4], a[3], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[4], a[1], a[3]] + G[a[4], a[4], a[1], a[3], a[3]] + 
   G[a[4], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[1], a[2], a[3], a[3]] + 
   2*G[a[5], a[1], a[3], a[2], a[3]] - G[a[5], a[1], a[3], a[4], a[3]] - 
   G[a[5], a[1], a[4], a[3], a[3]] + G[a[5], a[2], a[1], a[3], a[3]] - 
   2*G[a[5], a[2], a[2], a[3], a[3]] + G[a[5], a[2], a[3], a[1], a[3]] - 
   2*G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[3], a[3]] + 
   G[a[5], a[2], a[3], a[4], a[3]] + G[a[5], a[2], a[4], a[3], a[3]] + 
   4*G[a[5], a[3], a[1], a[2], a[3]] - 2*G[a[5], a[3], a[1], a[4], a[3]] + 
   2*G[a[5], a[3], a[2], a[1], a[3]] - 4*G[a[5], a[3], a[2], a[2], a[3]] + 
   2*G[a[5], a[3], a[2], a[4], a[3]] - 2*G[a[5], a[3], a[3], a[2], a[3]] + 
   2*G[a[5], a[3], a[3], a[4], a[3]] - 2*G[a[5], a[3], a[4], a[1], a[3]] + 
   4*G[a[5], a[3], a[4], a[2], a[3]] - 2*G[a[5], a[3], a[4], a[4], a[3]] - 
   2*G[a[5], a[3], a[5], a[2], a[3]] + 2*G[a[5], a[3], a[5], a[4], a[3]] + 
   2*G[a[5], a[3], a[6], a[1], a[3]] - 2*G[a[5], a[3], a[6], a[4], a[3]] - 
   G[a[5], a[4], a[1], a[3], a[3]] + 2*G[a[5], a[4], a[2], a[3], a[3]] - 
   G[a[5], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[4], a[3], a[2], a[3]] - 
   G[a[5], a[4], a[3], a[3], a[3]] - G[a[5], a[4], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[4], a[3], a[3]] - G[a[5], a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[5], a[3], a[2], a[3]] + 2*G[a[5], a[5], a[3], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[3], a[3]] + G[a[5], a[5], a[6], a[2], a[3]] - 
   G[a[5], a[5], a[6], a[4], a[3]] - 2*G[a[5], a[6], a[1], a[2], a[3]] + 
   G[a[5], a[6], a[1], a[3], a[3]] + G[a[5], a[6], a[1], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[1], a[3]] + 2*G[a[5], a[6], a[2], a[2], a[3]] - 
   G[a[5], a[6], a[2], a[4], a[3]] + 2*G[a[5], a[6], a[3], a[1], a[3]] + 
   2*G[a[5], a[6], a[3], a[2], a[3]] - 3*G[a[5], a[6], a[3], a[4], a[3]] + 
   G[a[5], a[6], a[4], a[1], a[3]] - 2*G[a[5], a[6], a[4], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] + 
   G[a[5], a[6], a[5], a[2], a[3]] - G[a[5], a[6], a[5], a[4], a[3]] - 
   2*G[a[5], a[6], a[6], a[1], a[3]] - G[a[5], a[6], a[6], a[2], a[3]] + 
   G[a[5], a[6], a[6], a[3], a[3]] + 2*G[a[5], a[6], a[6], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[2], a[3]] + G[a[6], a[1], a[1], a[4], a[3]] + 
   2*G[a[6], a[1], a[1], a[5], a[3]] - 2*G[a[6], a[1], a[2], a[1], a[3]] + 
   4*G[a[6], a[1], a[2], a[2], a[3]] - 2*G[a[6], a[1], a[2], a[3], a[3]] - 
   2*G[a[6], a[1], a[2], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[2], a[3]] + 
   G[a[6], a[1], a[3], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[5], a[3]] + 
   G[a[6], a[1], a[4], a[1], a[3]] - 2*G[a[6], a[1], a[4], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3], a[3]] + G[a[6], a[1], a[4], a[4], a[3]] - 
   2*G[a[6], a[1], a[5], a[3], a[3]] - 2*G[a[6], a[1], a[5], a[5], a[3]] - 
   3*G[a[6], a[1], a[6], a[5], a[3]] - G[a[6], a[2], a[1], a[1], a[3]] + 
   2*G[a[6], a[2], a[1], a[2], a[3]] - G[a[6], a[2], a[1], a[4], a[3]] + 
   2*G[a[6], a[2], a[2], a[1], a[3]] - G[a[6], a[2], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[1], a[2], a[3]] + G[a[6], a[3], a[1], a[4], a[3]] + 
   2*G[a[6], a[3], a[2], a[3], a[3]] + 4*G[a[6], a[3], a[3], a[2], a[3]] - 
   3*G[a[6], a[3], a[3], a[4], a[3]] + 2*G[a[6], a[3], a[3], a[7], a[3]] - 
   G[a[6], a[3], a[3], a[8], a[3]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[4], a[2], a[3]] - G[a[6], a[3], a[4], a[3], a[3]] + 
   G[a[6], a[3], a[4], a[4], a[3]] + 2*G[a[6], a[3], a[5], a[2], a[3]] - 
   2*G[a[6], a[3], a[5], a[4], a[3]] + 2*G[a[6], a[3], a[6], a[4], a[3]] + 
   2*G[a[6], a[3], a[7], a[3], a[3]] - 4*G[a[6], a[3], a[7], a[7], a[3]] + 
   2*G[a[6], a[3], a[7], a[8], a[3]] - G[a[6], a[3], a[8], a[3], a[3]] + 
   2*G[a[6], a[3], a[8], a[7], a[3]] - G[a[6], a[3], a[8], a[8], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[3]] - 2*G[a[6], a[4], a[1], a[2], a[3]] + 
   G[a[6], a[4], a[1], a[3], a[3]] + G[a[6], a[4], a[1], a[4], a[3]] - 
   2*G[a[6], a[4], a[2], a[1], a[3]] - 2*G[a[6], a[4], a[2], a[3], a[3]] + 
   G[a[6], a[4], a[3], a[1], a[3]] - 2*G[a[6], a[4], a[3], a[2], a[3]] + 
   G[a[6], a[4], a[3], a[3], a[3]] + G[a[6], a[4], a[3], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[1], a[3]] + G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[5], a[1], a[2], a[3]] + G[a[6], a[5], a[1], a[3], a[3]] - 
   G[a[6], a[5], a[1], a[4], a[3]] + G[a[6], a[5], a[2], a[1], a[3]] - 
   2*G[a[6], a[5], a[2], a[2], a[3]] + 2*G[a[6], a[5], a[2], a[3], a[3]] + 
   G[a[6], a[5], a[2], a[4], a[3]] + 2*G[a[6], a[5], a[3], a[1], a[3]] + 
   2*G[a[6], a[5], a[3], a[2], a[3]] - 2*G[a[6], a[5], a[3], a[4], a[3]] - 
   G[a[6], a[5], a[4], a[1], a[3]] + 2*G[a[6], a[5], a[4], a[2], a[3]] - 
   2*G[a[6], a[5], a[4], a[3], a[3]] - G[a[6], a[5], a[4], a[4], a[3]] - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] - 
   G[a[6], a[5], a[6], a[2], a[3]] + G[a[6], a[5], a[6], a[3], a[3]] - 
   8*G[a[6], a[6], a[1], a[5], a[3]] + G[a[6], a[6], a[2], a[1], a[3]] + 
   2*G[a[6], a[6], a[3], a[4], a[3]] + 3*G[a[6], a[6], a[3], a[5], a[3]] - 
   2*G[a[6], a[6], a[3], a[7], a[3]] + G[a[6], a[6], a[3], a[8], a[3]] - 
   2*G[a[6], a[6], a[4], a[2], a[3]] + 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[5], a[1], a[3]] + 
   G[a[6], a[6], a[5], a[2], a[3]] + 5*G[a[6], a[6], a[5], a[3], a[3]] - 
   G[a[6], a[6], a[5], a[4], a[3]] + 3*G[a[6], a[6], a[5], a[5], a[3]] + 
   2*G[a[6], a[6], a[6], a[2], a[3]] - G[a[6], a[6], a[6], a[4], a[3]] + 
   13*G[a[6], a[6], a[6], a[5], a[3]] + G[a[6], a[6], a[6], a[7], a[3]] - 
   G[a[6], a[6], a[6], a[8], a[3]] - G[a[6], a[6], a[7], a[3], a[3]] + 
   2*G[a[6], a[6], a[7], a[7], a[3]] - G[a[6], a[6], a[7], a[8], a[3]] + 
   G[a[6], a[6], a[8], a[3], a[3]] - 2*G[a[6], a[6], a[8], a[7], a[3]] + 
   G[a[6], a[6], a[8], a[8], a[3]] - 2*G[a[6], a[6], a[9], a[3], a[3]] + 
   G[a[6], a[6], a[9], a[7], a[3]] - G[a[6], a[6], a[9], a[8], a[3]] + 
   G[a[6], a[7], a[3], a[3], a[3]] - 2*G[a[6], a[7], a[3], a[7], a[3]] + 
   G[a[6], a[7], a[3], a[8], a[3]] - 2*G[a[6], a[7], a[7], a[3], a[3]] + 
   4*G[a[6], a[7], a[7], a[7], a[3]] - 2*G[a[6], a[7], a[7], a[8], a[3]] + 
   G[a[6], a[7], a[8], a[3], a[3]] - 2*G[a[6], a[7], a[8], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[8], a[3]] - G[a[6], a[8], a[3], a[3], a[3]] + 
   2*G[a[6], a[8], a[3], a[7], a[3]] - G[a[6], a[8], a[3], a[8], a[3]] + 
   2*G[a[6], a[8], a[7], a[3], a[3]] - 4*G[a[6], a[8], a[7], a[7], a[3]] + 
   2*G[a[6], a[8], a[7], a[8], a[3]] - G[a[6], a[8], a[8], a[3], a[3]] + 
   2*G[a[6], a[8], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[8], a[3]] - 
   2*G[a[6], a[9], a[3], a[7], a[3]] + G[a[6], a[9], a[3], a[8], a[3]] + 
   G[a[6], a[9], a[6], a[7], a[3]] - G[a[6], a[9], a[6], a[8], a[3]] - 
   G[a[6], a[9], a[7], a[3], a[3]] + 2*G[a[6], a[9], a[7], a[7], a[3]] - 
   G[a[6], a[9], a[7], a[8], a[3]] + G[a[6], a[9], a[8], a[3], a[3]] - 
   2*G[a[6], a[9], a[8], a[7], a[3]] + G[a[6], a[9], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[9], a[7], a[3]] - G[a[6], a[9], a[9], a[8], a[3]] + 
   2*G[a[9], a[6], a[3], a[7], a[3]] - G[a[9], a[6], a[3], a[8], a[3]] + 
   2*G[a[9], a[6], a[6], a[3], a[3]] - G[a[9], a[6], a[6], a[7], a[3]] + 
   G[a[9], a[6], a[6], a[8], a[3]] + G[a[9], a[6], a[7], a[3], a[3]] - 
   2*G[a[9], a[6], a[7], a[7], a[3]] + G[a[9], a[6], a[7], a[8], a[3]] - 
   G[a[9], a[6], a[8], a[3], a[3]] + 2*G[a[9], a[6], a[8], a[7], a[3]] - 
   G[a[9], a[6], a[8], a[8], a[3]] - G[a[9], a[6], a[9], a[7], a[3]] + 
   G[a[9], a[6], a[9], a[8], a[3]] - G[a[9], a[9], a[6], a[7], a[3]] + 
   G[a[9], a[9], a[6], a[8], a[3]] + 2*G[a[6], a[3], a[7], a[3]]*Log[4/3] - 
   G[a[6], a[3], a[8], a[3]]*Log[4/3] - G[a[6], a[6], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[7], a[3], a[3]]*Log[4/3] - 
   2*G[a[6], a[7], a[7], a[3]]*Log[4/3] + G[a[6], a[7], a[8], a[3]]*
    Log[4/3] - G[a[6], a[8], a[3], a[3]]*Log[4/3] - 
   G[a[6], a[8], a[8], a[3]]*Log[4/3] - G[a[6], a[9], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[9], a[8], a[3]]*Log[4/3] + G[a[9], a[6], a[7], a[3]]*Log[4/3] - 
   G[a[9], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[3], a[2], a[3]]*
    ((-2*I)*Pi - 4*Log[2]) + G[a[1], a[2], a[2], a[3]]*
    ((-4*I)*Pi - 4*Log[2]) + G[a[2], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[2], a[2], a[1], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[4], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[1], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[5], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[6], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[5], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((-I)*Pi - Log[2]) - 
   G[a[5], a[6], a[2], a[3]]*Log[2] + G[a[6], a[2], a[1], a[3]]*Log[2] + 
   2*G[a[6], a[6], a[2], a[3]]*Log[2] + Log[2]^4/24 + 
   G[a[2], a[1], a[1], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[4], a[3]]*
    (I*Pi + Log[2]) + G[a[2], a[4], a[1], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[1], a[4], a[3]]*(I*Pi + Log[2]) + G[a[5], a[4], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[4], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[5], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[3], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[2], a[3], a[1], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*(I*Pi + 2*Log[2]) + G[a[5], a[6], a[4], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[6], a[3], a[4], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((2*I)*Pi + 3*Log[2]) + 
   G[a[1], a[2], a[3], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[3], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[2], a[3]]*(Pi^2 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (4*I)*Pi*Log[2] - 5*Log[2]^2) + 
   G[a[5], a[4], a[3]]*((2*Pi^2)/3 - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[2], a[1], a[3]]*(Pi^2/3 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[5], a[2], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[4], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[1], a[4], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[1], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   (I/6)*Pi*Log[9/8]*Log[3]^2 - (7*Log[3]^4)/24 + 
   G[a[6], a[8], a[7], a[3]]*(-4*Log[3/2] + 2*Log[3]) + 
   G[a[1], a[3], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[1], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[1], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[3], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[5], a[2], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[1], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   Log[2]^3*(((-13*I)/6)*Pi - (11*Log[3])/6 - (7*Log[6])/6) + 
   (7*Log[6]^4)/24 + Log[4/3]*((-3*Pi^2*Log[3])/8 - (I/2)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[7], a[3]]*((3*Log[2]^2)/2 + Log[3]^2 - Log[6]^2/2) + 
   G[a[6], a[8], a[3]]*((-3*Log[2]^2)/2 - Log[3]^2 + Log[6]^2/2) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi - Log[8]) + 
   (-1/72*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/24)*Log[8] + 
   Log[6]^3*(((-2*I)/3)*Pi - Log[16]/24) + 
   Log[3]^3*((-1/3*I)*Pi + Log[16]/24) + G[a[6], a[6], a[4], a[3]]*
    ((-2*I)*Pi - Log[32]) - (Pi^2*Log[9/2]*Log[64])/72 + 
   (Pi^2*Log[64]^2)/72 + Log[6]^2*((5*Pi^2)/24 + (I/12)*Pi*Log[64]) + 
   Log[3]^2*((5*Pi^2)/24 - (I/12)*Pi*Log[64] + (I/3)*Pi*Log[72]) + 
   Log[3]*((I/12)*Pi^3 - (Pi^2*Log[12])/12 - (Pi^2*Log[36])/12 + 
     (Pi^2*Log[108])/24) - (Pi^2*Log[48]*Log[729])/72 - 
   (Pi^2*Log[3/2]*Log[972])/12 + Log[2]^2*((23*Pi^2)/8 - Log[3]^2/4 + 
     (9*Log[6]^2)/4 + (I/12)*Pi*Log[4398046511104]) + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/12 - 
   4*PolyLog[4, 1/2] + Log[2]*(-1/24*(Pi^2*Log[9/8]) + (Pi^2*Log[27/16])/12 + 
     ((25*Pi^2)/12 + (I/2)*Pi*Log[8/3])*Log[3] + ((3*I)/2)*Pi*Log[3]^2 - 
     2*Pi^2*Log[4] - (2*Pi^2*Log[6])/3 + I*Pi*Log[6]^2 - Log[6]^3 + 
     (Pi^2*Log[8])/3 - (I/2)*Pi*Log[9]*Log[12] + (Pi^2*Log[64/3])/6 + 
     (Pi^2*Log[54])/12 + (Pi^2*Log[162])/8 - (57*Zeta[3])/4) + 
   Log[64]*(-1/72*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/72 - 
     (Pi^2*Log[4608])/72 + Zeta[3]/6) + 
   Log[6]*(-1/24*(Pi^2*Log[24]) - (Pi^2*Log[64])/72 + (5*Zeta[3])/8) + 
   ((9*I)/4)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/24 + 
   Log[4]*((I/12)*Pi^3 - (Pi^2*Log[27])/72 + 2*Zeta[3])}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T4/boundAnNum.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 2.4609327432457426964`19.39109974469168 - 
   3.9757225913423936902`19.599416073599446*I, 
  10.21006002075857462`18.009028295133692 - 
   1.2962611560592664957`19.11269250709749*I}, 
 {0, 0, 3.1072775995827838984`19.492380054214586, 
  5.676376027813033546`18.754071157291964, 
  10.617568449609171872`19.02602506949241 + 
   6.984701445694740940000000000000000000000001`17.8441478473495*^-16*I}, 
 {1., -2.0794415416798359283`19.3179467157648 + 
   3.1415926535897932385`19.497149872694134*I, 
  -6.9427347778787707596`19.841530574920416 - 
   8.710344361214408524`18.940035325067235*I, 
  11.683737601727759816`19.06758179484368 - 
   26.302314809818932903`19.41999397148946*I, 
  49.47441245359884915`18.694380645330682 - 
   28.626335598389195225`19.45676575838651*I}, 
 {0.5, -1.3862943611198906189`19.14185545670912 + 
   3.1415926535897932385`19.497149872694134*I, 
  -4.2466906950080434385`19.628050630582624 - 
   4.3551721806072042614`19.639005329403254*I, 
  4.3279327861532986593`19.636280507452167 - 
   8.283674038118286053`18.918223001106043*I, 
  10.54875308932224534`18.023201127081016 - 
   4.443509814180760714`18.647726143712084*I}, 
 {0, 0, -1.4520657563605679397`19.16198628370424, 
  -1.7866425699433131752`19.25203767761608, 
  -5.145036902680897232`18.71138849407867}, {0, 0, 0, 0, 0}, 
 {0, 0, 3.5843094876149353902`19.554405501816102, 
  4.4746660743369412387`19.65076063127564, 
  11.349617908251945584`19.05498124098897 + 
   1.647691377141413741700000000000000000000001`19.21687586891673*^-16*I}, 
 {0, 0, 1.5536387997913919101`19.1913500585506, 
  -0.36644710789359231896`19.564011298465164, 
  1.3461310815298987995`19.129087352022655}, 
 {0, 1.7627471740390860505`19.246190027107293, 
  -0.7964086383423988158`18.901135962008425, 
  1.6684645303279936172`19.222316978478638, 
  -1.4043960955607508573`19.147489613388885}, 
 {0, 1.3862943611198906189`19.14185545670912, 
  0.01756336509390325808`18.24460772920677, 
  1.3683082124203303752`19.136183933551354, 
  -0.3478373916800911726`18.541376265784795}, 
 {0, 1.3862943611198906189`19.14185545670912, 
  0.017563365093903259137`19.24460772920677, 
  1.3683082124203303758`19.136183933551354, 
  -0.3478373916800911698`18.541376265784795}, 
 {0.5, 0, 0.41123351671205660916`19.614088503676662, 
  -0.20034281719326571425`19.301773776470498, 
  0.30440340948125761643`19.48344951245663}}


==> anc/boundary/T4/bound_Num_T4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 2.4609327432457426849963609334102009163222802466695307099529449811\
61126015428289847330270534767038324050613998952763791007394031665602968`115.8\
6037350514808 - 3.97572259134239360693649136597169269129360172709215267949106\
354326242026183542813914141081917900528691103522104767206629069147197265578`1\
15.06868983405586*I, 10.21006002075857458092253528822109714351108059485813502\
17478892169401917339312280809458463077271375306217239213873409671609316443032\
17602`115.43690937043186 - 1.296261156059266321006996193699817755849043293109\
84264752801259058689320862355715207751385896941056060527922794855742957513246\
2164959911`114.28093627188993*I}, {0, 0, 5.1373972976144737905097572565618011\
27192286665497520125646115924737477178896380876990819819291265403397301933518\
8597`100.15051499783199, 2.22401714627166355276472676749666789495294184969811\
7834155913754239937154810825343359537017720016881033161355528217`99.256620759\
59359 + 17.276808000925815738071971403677252906909231384399336841297850921913\
3714626650651721064756960074500226275895991253135`100.14694613534994*I, 
  -27.72355319460499104066077968730231141714373774188531447132497276072739319\
75560223436204336705252829492441951946297128`100.00415093803589 + 
   27.19356321150643683474599423357096527152944087485469838390527142802581457\
73975629482266163174626726882445710921001506`99.99576816463546*I}, 
 {0, 0, 3.1072775995827839260022988403576756184282312572398196368360946030346\
90680111029949202552369065326575129496158747840440000000000000000009`115.4131\
9880816695, 5.676376027813033523829009209040009503685175320391186735780810428\
020728444757919827120618865200457199545125768951337865199999999999999955`114.\
97548582942898, 10.6175684496091719576172082206927731842427973819719233653047\
79302925017555515173818134389852713020780286698755544383856031914252446421271`\
114.73365909919691}, {1/2, -0.69314718055994530941723212145817656807550013436\
02552541206800094933936219696947156058633269964186875420014810205706857336855\
20235758130557032670751635075961930727570828371435190572329310530407226831135\
54844691103141361392304979768589718636291825809351335532605989390528461203978\
07776393036396361836358976818682905303934720745460371477950827967984430412737\
57805951593755085399594067054637675459407879819604594461398155253818632984189\
43903498150644791023219897693927423686816041696576733758149594017263719015871\
77076792457`499.52287874528037 + 
   8.799829483109733653869013`4.272101411621911*^-496*I, 
  5.3460357172567359185353492915995818649615871789220949226405642454525242788\
104028399592939270142157922380140366257061`99.9344559407562 - 
   4.355172180607204261001377796475227894677167400738572588651590506388617098\
3534839728606579232213260501152282681865579`99.84542941417597*I, 
  16.031367810889557706307806230137106280984242250883995813909065734556493781\
0542935340115255596952875636461210271445315`99.59662800728854 + 
   2.761350397173092522177123979128011846190515759575740312010977438626624828\
9764184803748638950199439197380670310299396`98.83277894819774*I, 
  19.473496731677343860439456906598359230820929877351543654028685132150976023\
5488379183650894690867080388282371272020746`99.14810518562571 + 
   9.738797154952611380797499572529885686400007635187501139596728679822975990\
6717667818291500666958940587542588569229021`98.84716656381404*I}, 
 {1, -2.079441541679835928251696364374529704226500403080765762362040028480180\
86590908414681758998098925606262600444306171205720105656070727439167109801225\
490522788579218271248511430587678887640519231942718784776015305518`200.176091\
25905568 + 3.1415926535897932384626433832795028841971693993751058209749445923\
07816406286208998628034825342117067982148086513282306647093844609550582231725\
35940812848111745028410270193852110555964462294895493038196442881097566593344\
6128475648232`216.38878184169712*I, -6.94273477787877075498734181831210389377\
23441050854318214430918713350552974828951188204604674587740799626488844703129\
25073204741399101136`116.14256057058441 - 8.710344361214408522002755592950455\
78935433480147714517730318101277723419670696794572131584644265210023045653637\
336710016669000286778979`115.46291407034758*I, 11.683737601727759830646902592\
13338502499879543785542313787341501289626068193489726691586236184167018344411\
6400259975224296206628424355924`115.85539419043972 - 
   26.30231480981893289408640737025855949929622699387533029983964277457502301\
3165153664646629205527196320630539064894617758081946208156273016`115.62065342\
203589*I, 49.4744124535988493836405692035257615816250808795551976665369188552\
14321840580888030648958311611678743132866375429703579011307119927637728`115.9\
8078649573701 - 28.6263355983891953199783944126341759763186563011206512188835\
20942028143113408297675111415663271820672068425393766746363158535354241534747`\
115.92947090892444*I}, {1/2, -1.386294361119890618834464242916353136151000268\
72051050824136001898678724393938943121172665399283737508400296204114137146737\
10404715162611140653415032701519238614551416567428706862165470946619122003567\
122117061442`200. + 3.1415926535897932384626433832795028841971693993751058209\
74944592307816406286208998628034825342117067982148086513282306647093844609550\
58223172535940812848111745028410270193852110555964462294895493038196442881097\
5665933446128475648231`216.34851730264546*I, 
  -4.246690695008043438103146769615934572648850323147311794040886825642866484\
972665388076315323548387181159153805463834604041056536886029245`115.724960643\
59069 - 4.3551721806072042610013777964752278946771674007385725886515905063886\
17098353483972860657923221326050115228268186713881195859650504180766`115.8608\
540790196*I, 4.32793278615329865909748087087958027703742523301617672026398761\
1536977548924853863137500403119304067169155043457364779469461680359664642`114\
.97352267577057 - 8.283674038118286051170047713084767316023047310523503875391\
80794612436790281084511558047763784288299148486502469293896283285496124796174\
9`115.66295049600274*I, 10.54875308932224533109938835730613216993100765347480\
25476121370629157257061154151283135639070845350409187106498546662631307868344\
3758787`114.8752784028516 - 4.44350981418076071762985640984236583292146265062\
48933978255321859276398303271673495474015128522257330991715309856211030017791\
04638961903`115.28723114476762*I}, 
 {0, 0, -1.652889573841796129347760681090527043075293008985055668581074821458\
96349177481143522753689127244480128886895083505506225596029571545328323633547\
42087674510638830531167507466396415197403899539882984393283653449513363088991\
23339133186228937066972853663308987161883719686584409417653315241712785905310\
29538872550954869541345064609906849646889047915450381631249544546417428396186\
10506106385483860577819562222390178122451520596922195338345826832583279788348\
254407019490932208170732000304769371164491670693596240757459506242021`500. - 
   4.648213365422013177652396887125981088183883360468141570109698161201011734\
63453509295199868049868268736199353857408510212174645509685954963865960321459\
32829150199416547303286988574126731066348026854414350708559035286639107902552\
89027705475803115667154532225673603639642105732839788227937634467294074560294\
10277858172168536840043857968865571798086507109413109021190934309531307033283\
50745152038639073632360580260020578364814435761417976602926568212071090673169\
631145617657582230414541014611395049652880769985253817204072802`500.124659221\
32446*I, 8.108182624318674280514089445646354291784086498254372154914973326775\
83175285969923023456694265447978682421314417278853756653606702223814646090923\
42201364860646138942354024781116271501931921490016695965234261303850111778509\
77884234310469040492188966289060419339780995213424731254674269115045027219579\
07314103429041033883499100215241995073902342106117366798295803912734230242195\
38399389648893378155320325834069571980407950090780832913989072046546865441586\
525243502478787551330123660867574193896669406645131960271810520547383`500. - 
   10.04768109592860007327101953536955261256131390374489104903411172469527003\
49278475368368105128156616726915199722692135174072252512040007026573182241369\
74932755768528060820930134427954404561524020290504856759069979428439348435008\
01978017729510242096534684833750017465730852073408046943456240034699010930886\
84856137234720563155134207238113722859053186932020245892699940965224383223400\
65215941376946317825934143034033371108015823154801606802172816182963253002381\
9460455491844538898660165662897774895164211025340453798421108083`500.04161496\
717705*I, 21.0555016789950101780676483456173070580438192068423346911935811672\
79901906934195595914921611636234246760498501480937904410158251448072200876769\
60944366094634283761270387870522985872274888239951729852093384939986767554828\
91238212565229595498195282186992365943683418978564662709592846387556610879433\
40609117820951133105900014518108651088811125800380056916213547585749537768429\
65573113683938283943942237340103551646299024214821205149533035816424710888069\
04396437597677880137024247387043293824314635611958955993429399573110665`500.1\
045698245191 - 10.22082314771478631781292685617556396790764080255506107581088\
44806812792020344640024669959821861088651694760143737328110328392338994301611\
25655418240336227779791281040020127755038520679505469760573342754893336880840\
37140765293911758048983417216673106219474860323636352911477425402671874095485\
43204026153881744537133403663861909359804467702781352517471203518036246319935\
55912950573641197445673139334865780156151372237720415099391573481722967566449\
3774733681410942139913516694959844219228855450618735373579030690656062118079`\
500.*I}, {0, 0, -1.4520657563605679414343540171464983732147126266124641340253\
031467546938762748164853397454943913111996783612280078111`115.16198628370425, 
  -1.786642569943313180356356036795989750407645137900450394080543113828413265\
45828306861886872338620942727922426465932027`116.25203767761609, 
  -5.145036902680897226967190011969128715383884169625499566711038556007293772\
672419084972505376564606173781333837811687999999999999999999999`114.711388494\
07868}, {0, 0, 0, 0, 0}, {0, 0, 3.5843094876149353895496868858239166304415400\
79015376863574115696117979998715484625422671897609317004120038580245300159999\
999999999999999`115.95234551048814, 4.474666074336941236803801771571010324255\
53471269636679893328147897439983856346915860526313793500549617371685143509039\
9999999999999999999`115.04870063994768, 11.3496179082519455737742550909753979\
41031279006151436999382591923732596652097965628685633292723319768739118144016\
658803442570349611781111`115.41859497808862}, {0, 0, 1.5536387997913919630011\
49420178837809214115628619909818418047301517345340055514974601276184532663287\
564748079373934600000000000000000002`115.58929006722265, 
  -0.366447107893592400281653285417160110284079057886224585451533180761641071\
024156335462190530557922456291228723813139560000000000000000001`114.961951307\
13721, 1.34613108152989893678356580476675719477246699692630661374886499616992\
2643937137925688588371945658668183208058864790844791897764971288833`115.26636\
76795793}, {0, 0, -0.13878509441840419127114456807562522427670175534798010691\
22581421267250365699630745584597467564878679804139750385960262609566351584185\
76151393042704353492057137203615878686973079516491921574150321070561051371036\
05946165646267337748878093362990420813346683251300960807200896100947706231991\
91123936772163556175511640206395099689137555807384600581861246181018448578255\
43427772213909881678235148424676563255401396709529144289340782587875130743232\
26096849365528921221310872884491433028429997790954698374350021123985596676752\
05`500. - 5.05619832211186268198935765202417718026370080775334273437933189655\
47729608766420260110601030592979058572607285945346581814003522358395473850752\
28499617302559323863980849890654893046327499243809561778121668469971455299357\
16645889349707419990367149975341410773398831661967160514859293163258264483852\
75500197407433962538769117253210472718746508001039597880731182487715148491774\
01692377272463091746885731938091530335930111503741562783641033533756159467103\
6712638325308758299414991656125366496549007320987203393631670925418717`500.15\
035145624273*I, 9.82484408671945988497652057085424928906521497982168770539961\
79659514993470819332915454135783315218516251578274391585445252706046419921835\
68178848486505342239835533080905074756048340523375682813844004661877260827250\
46736362583124038145036464573884116695625940868831300712058655960787698493157\
12801692163089631313264717538812414098864491426486771527738125940571364423325\
95006142381705766894701717548726609307383074676453236475351869487541585307835\
2048535812299892119668224791197132006053348990000577507336838745741157249695`\
500.1015568080773 - 4.9408311023015074966464987819379004483285702013696275381\
38507465250993470603092762795700281771255415913189575800828852271514976415048\
08631564207717448160893286526527745544748940085790818032887304043928847153901\
79142514362369475714362489401488554093824293184767361286853035052678185847214\
67171779301749801254605084995563048305078451013370702777808413614070595898818\
21591178261052828227084116733434198114330893256562864714227229145272909289871\
46790876287640804151083468405901438185477953950221498086948973206734751424440\
02`500.*I, 13.500587401249094061189179042267564536998816095296427196367279604\
46720489322932983055320433839344365363562841850445361000132506588849450982956\
25676025869273692425948241249651156360176654294362475048022058113593355802421\
83988724164213463711421712707727358326614001911457353098160893148607431605058\
23497118742553069839477247025596738675274564056951027323129725029529651740427\
77598398349867258564290580034868541543997146886305079570442061698439607201537\
364919941974367324314105754535186443206279216980800351606711170408573037`500.\
1501696157835 - 0.53863937974098982585501994889479022718050728414710158368204\
40171481177331851153308249321450906039120098999245134019789599189061835378448\
54080701305767532628309731110150937033211950858705541395422763873220669933168\
73550808319552960589356437341049769879636143619627966546088487634858273277773\
61314840402937768887767243418516951135837344401067378911186710036230089845709\
90395941685776925990047368580923659303920211263024651319190335828004807964964\
6997758235512623389768697288758114991347113869625481017205325910981429470651`\
500.*I}, {0, 0, -0.5364612620464677686626347389814542443309530569545291179040\
21353869296169677095923480647655368491687915573213281972557964407352605496281\
39625767381251063680327585070773793926809577334890747900038928681722372277414\
50434795822979417798246358750883192201527556443663173750040854742758670309663\
31268517938476514404101293548375731374551716186684611472472515223378441668858\
16635686575156127717103035342349863889068048114802748409249372248511302546586\
73348923727237966742843520480903110445792811863131526865897602951810384238059`\
500. + 1.60480602688866002055553706820609153511151077672764988457495929211010\
55764765773034952738254288724280190972979825125205594606096418223624932121598\
57263288289192224564274649033116745544097216658025862645577448714250506082936\
02992753765355163855840785370013498310342732147312903230947854241166698425984\
27323230596324581546454773012224712067332389280501965739186579732487173161949\
84203384717830162822483807346588883307886616814494270837501795784936240765177\
7887862791812585984624666860847343291712897740516472286910421581478`500.12751\
22274303*I, -3.39468602485194132071005987649384406985520533138536205315836887\
13623263706838197205965994257408149444952223718503052070282046521734447783504\
38264134155611130391390685408301724986168644537780049795720877981685292785107\
05176715971386909801180652745121024060916166539019466690188158006595674071330\
92593580528264429246106138008720337301981731538336085239150377822213842610034\
82299145085666370196878180058513512907332534851357993010582096360603742329107\
3785542609400449995462550136957245498723268022308207708360673286679376329`500\
.1250377594006 - 1.1977378776384469717653787759080769007191925312223959084729\
78871682934283191820826590640392704230851317260588444763156702911709619852266\
05061028184632335114996491934149747769322476890699461158668708081771226390735\
84399195427317103954078230221999576287653268093557608678761920888796201283448\
83603934988571795354577076045446876825822686281802512667848025839610332855322\
63262550982957491769377211425022109743740411910605633869715977520665445716935\
50768466481911724431749554877903571323762736953998076102732936664349450794624`\
500.*I, 0.5754749908027606573185764560611438961615586795589610584394107797595\
56717980581355477105762244934618216439479346737835154249787414276102709267243\
74503452890328938545941144817576487220652960574741816734889251143457664612405\
48281789212096588203442078886431602976384974629519758661978730937282490866983\
95718118683427881904101125174231233169976641734575511965016277633630983495925\
21535217927413477134745604885522158850157554984923130784409416702797038192361\
45282865704254831624172907201858008764906117959115247108130992978741`500. - 
   3.461844528196936464299037553170923743869567509317741308906087302683160846\
45001458229418631820446718306008833881001159595528368352147448665908578043376\
18893046658198239874772796050190433593227873637196405135187617523992091993324\
14686486369931868582167099711624422132075355868205269870836709162536359909939\
21441240428233401978954293099667972325060048926718131887420196240989048732871\
92685980075961699224482832437493770855333130170440504351525671095715604652301\
045892299833833423365497928934430108136336223202601128551845049`500.144595845\
6266*I}, {0, 1.76274717403908605046521864995958461805632065652327082150659121\
7306754368444052175667413783820512085713479632384212939999999999999999999`115\
.94516003144332, -0.796408638342398815945757060930912928439437991460124828124\
77375727629605045911517241432862421733739274338140185804172000000000000000000\
1`115.60010596634444, 1.66846453032799362909447922338212233638173171531727188\
79903158287390991422890031180352099196189728845655614573945758600000000000000\
00001`115.92128698281466, -1.404396095560750901943751457566165191052971879016\
76292479956400456204906022055299908742549111862991584037152030536239999999999\
9999999999`114.84645961772492}, {0, 0.693147180559945309417232121458176568075\
50013436025525412068000949339362196969471560586332699641868754200148102057068\
57336855202357581305570326707516350759619307275708283714354961747991574089724\
84941147529424059266982207116649020024792616714933946495264216830851685432270\
09043827423572175792426291448123903878820485689608920305839830006735624774070\
88042007226205440856774396090615080786531893774237867275576816692223121098529\
36077761069795285300038152884810983945739603841733023742869408252329917352574\
8285354254834835647`500. - 3.141592653589793238462643383279502884197169399375\
10582097494459230781640628620899862803482534211706798214808651328230664709384\
46095505822317253594081284811174502841027019385211055596446229489549303819644\
28810975665933446128475648233786783165271201909145648566923460348610454326648\
21339360726024914127372458700660631558817488152092096282925409171536436789259\
03600113305305488204665213841469519415116094330572703657595919530921861173819\
32611793105118548074462379962749567351885752724891227938183011645669484257674\
1205028779`500.1401934910426*I, 7.0689709638580587977611939998463815057565417\
42136937376994647517230350763509110898929088837529886979691318808829471345384\
22873721279840561262374784930666860353856784619813494706374874025246297693211\
16535303266782159182518687449037930971537384112039936835715928917177122418930\
79866015316927794971517766681561191123551102788783976767625700394998604867980\
87683153432902892664064136856127974272452586864911958257144467675786018810388\
46829374248347859569460063109387087309812926502159550169752423786191841919578\
233173058481954`500.1469941950159 + 0.903779885384001599567557212657142249524\
97736971287973884721790194394971395341925034487164559090057227706483757475396\
62827206079150608489789760088947641649426614753915334945498949822595487017168\
39234986237992354288261370910419836549948338063410923397779200653861750753912\
58496126121597435730230128177139242696829935416738397620973777859849249745015\
99193612614972911835868020733287114619226265185983450129943062209053307617838\
61465139348851571002659018168647891961367628793995253378174913003389354673412\
0296209779383674592`500.*I, 1.70388806767524637175575326667125175859614094088\
89842530421162819403989713812765248990110230913472158995310385162298836717519\
56070422948389460054808320281287880809560218671044030268787018193621020879494\
90105605225113521564180839833418866671368198213644735698471529906939861221486\
93411389996862425581143395875713111697928339120044306452325697173977540683591\
22489719476436779776822353346144063967544880555317785691401356060809304909306\
81171112128123581603941599169305846793617727991760910153677397549621220618574\
52658873745`500. + 7.62156853484120373855177653705862801444729415129115659180\
04869897204609131376248151097140602810658155210209173925413150245765707307237\
12256547800972127895258134565197116383887176191439656498503946873564551869928\
96866171669549470099887898767128505771162078259123302473164676891814257747970\
42523489697554098140387015161631827286992866475859130305252010238600408728115\
53266843701498599551340120547883054134267592761471581722960158612093188498908\
81910634835275554353131991706254274097775471151681663804579463065531080700357\
88`500.13992455223814*I, -3.9493913409380382405831486220434989329971824062105\
96964525227937799732114982525596365228467646334339997667750973148643250584899\
70411123694314982859176410806202175509070716980051074344410310532893328248459\
16795709298357040854600232344541215632533446007951475365239243159242905996583\
10676340588987929310054778123031516931563540709840435046360332814764537448956\
60884188397205453509662740396001589676763266331897048016871307356152120482817\
33396220323255317731049493917841101023988544287305650522213243474270750106749\
232678247`500. + 6.5940161181680541215152749859518356110813701800466974973350\
64808842330757322642015852189413645898046369354574078267345917392246864338105\
61304054021376758457114512175343303439209253087313845625573869184241314176849\
35582611121660861771000444366353576208714833087319079295250596707848229321096\
78741467182521481779882728725851198116043139145040953391043132699456224580581\
70913106426805896101059031042185770167103621320096551232187036559953711765840\
96929511656286761738795567980463422639990184058903173375472859026648604704707`\
500.08394938809545*I}, {0, 1.386294361119890618834464242916353136151000268720\
51050824136001898678724393938943121172665399283737508400296204114137146737104\
04715162611140653415032701519238614551416567428706862165470946619122003567122\
11706144146046834143944585488759560663065156680802627405697805717638211683801\
66656076991453081832620212792151821484390047154965057795220979451135967697950\
80767215842228686242724042995622931951172974292897694823719043018922160806656\
82285607991309629056542124115994773587159915642197336160736477992076514670917\
1556973307`500. - 3.141592653589793238462643383279502884197169399375105820974\
94459230781640628620899862803482534211706798214808651328230664709384460955058\
22317253594081284811174502841027019385211055596446229489549303819644288109756\
65933446128475648233786783165271201909145648566923460348610454326648213393607\
26024914127372458700660631558817488152092096282925409171536436789259036001133\
05305488204665213841469519415116094330572703657595919530921861173819326117931\
05118548074462379962749567351885752724891227938183010765686535946700755115975\
9`500.11188188136254*I, 6.164073184149922292422521159847840834895835944307829\
73429807647022865078640670340580989170256659769480874522912729805398432342260\
76960995669607985242378975772128991526998532388193104098826403113873455550155\
34710461332974907284164288161683371968437459764634685320440663703490403557286\
30558627166329961252304703987473164739403583487751603883442485383306655827171\
35387633889535370144015325798057829438253747005270400927915214229007240163111\
13848442345015197857477903750398769493344410101079262980429931396228979320517\
4019298`500.0851185588005 + 3.65414603910254584001339794092627860909063399372\
38024429238491162224612358303259197102557433833541943731958077789553112794130\
99140822050571190748900240929925412487456996408675675986762133959675403733707\
98547472793967917750527617459119960119011171596328469745634951828720773190897\
74788181444797281876434662294362143292385765446689438586972020972201108114446\
70940675871242653719263188647607653867610378026183572723394271666286868016686\
07802163536740551439456619122590284559903922123149003185452731032241395696181\
9435203751`500.*I, -3.5628519128329854801583764624648650686065656168661265300\
22355668576134115172251032346268160065009310986305803705176602433493053696247\
15251982320564306011408481624347392902808921240042574405934365919394139621070\
42520056676748834497304171479778222340730470982111749936727793436419306863566\
79176296018394383463282092505658034979978587017650698672490570094955898776804\
46172406150665276649784900110645105656213299700260006583318916661197662487935\
04402975549536023954787453125084945893664441214828144800489250923249302737331\
925`500. + 5.6264077078097813627028591154291104962124799064216340548285984290\
38433593091686454560987465733902541267010891207475143631410487976537846962345\
06061300842609886800785568182114980607973805123977967263221164208331659967008\
22096005617502679520183254648464068819768645383890003345538779428796732724425\
70631032552031771642260670049406272055446772105788557538642869757740828280010\
41635561086819083265983678703796082847194093667367242411336192637357307816276\
25873369080055625472079033917175585269154770644328026233691736096326689`500.0\
772975370527*I, -3.3512689699191070441588990972816545388875791991642886013286\
48569448177001111141590180972443993532928706297489104515858532944264940783481\
70302773442986800221205362583282657063825245180230101091793493070247616150715\
83184357558072556405350665763829367014792001543749959638284630718555998287943\
76066127426841687709810313771737549783419569840856331039391809545714650256515\
18606047285809761853806971728047985647370213945716400777655519943992913745734\
30826603984863559653551632953736023083725497190039680559520843056207523424441`\
500.1432244019404 + 0.6192544522102712280982305948898666788466763140602462393\
48040798079715481133287890718384583060756116664200109433134975554022775011053\
18755039589752607850838720069520155289665112657142100437280027380574204771709\
99580416970922140594151849411695084668665452659640113715533139776754028131036\
81422237163458082682140950833582016275218668776562071465748553026022208403664\
65643774572496255213811669017684676554063324585630725182566600904228623313209\
84787547016569994078786187966612551894927860678602552569706529925796062781441\
134`500.*I}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {0, 2*Log[2], Pi^2/6 - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 + 
   Log[9/5]*(Log[9/8] + Log[7 - 3*Sqrt[5]]) + 
   8*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(-5 + 3*Sqrt[5])/2] - 
   4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
      (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   Log[9/5]*Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
      (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*
    Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
      (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   2*(Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/
        4] + PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2]) - 
   4*(Log[9/5]*Log[(2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (5 - 6*Sqrt[5])/31] + PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/
       155]) + 2*(Log[(-5 + 3*Sqrt[5])/2]*(I*Pi + Log[(-5 + 6*Sqrt[5])/31]) + 
     PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
     PolyLog[2, (2*(55 + 27*Sqrt[5]))/155]) + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*(Log[(-5 + 3*Sqrt[5])/2]*Log[((-6*I)*(-2 + Sqrt[5]) + 
         Sqrt[6*(-19 + 9*Sqrt[5])])/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]), 
  1.3683082124203303759276751641805244582604886226190244472193799196367667868\
40626259501191985908965430783758307476218586423682569781848251380858931351253\
853500433744746019619109205110397907588837098341843155194055`210.136183933551\
37, -0.3478373916800911722093549112577501282626979208498953033741010055363565\
28545451336278247118679603973340721713401190498745208424962114782758283186013\
38564196745385400492830244848304868134184462386012736167103449858`211.5413762\
657848}, {1/2, 0, Pi^2/24, PolyGamma[2, 1]/12, Pi^4/320}}


==> anc/boundary/T4/boundary_work_T4_Analytic.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


<<PolyLogTools`


(*Loading analytic expressions for boundary values of topology T4*)


Do[
f[ToExpression[i]]=Get["f"<>i<>".m"];
,{i,{"1","3","5","6","8","10","11","14","17","18","19"}}]


(* ::Section:: *)
(*Boundary Evaluation*)


(* ::Subsection:: *)
(*Direct Integration*)


(*The Prec variable sets the precision of the evaluation of the boundaries*)


Prec=16;


Do[
b[i]=Table[Ginsh[f[i][[1]][[k]]/.f[i][[2]],{},PrecisionGoal->Prec],{k,5}];
,{i,{1,3,5,6,8,10,11,14,17,18,19}}]


b[9]={0,0,0,0,0};


boundAnNum={b[1],b[3],b[5],b[6],b[8],b[9],b[10],b[11],b[14],b[17],b[18],b[19]};


(*Store numerical evaluation of the analytically computed boundary values*)


Export["boundAnNum.m",boundAnNum];


==> anc/boundary/T4/boundary_work_T4_diffexp.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Load*)


Quit[];


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir]


Get[PathTo<>"DiffExp.m"];


(*Set $MaxExtraPrecision=500 allows avoiding warning messaged when generating boundaries in DiffExp*)


$MaxExtraPrecision=500


(*Loading commands to evaluate topology permutations in DiffExp*)


Get["../Permutation.m"];


(*Loading numerical evaluation of analytically computed boundary values*)


boundAnNum=Import["boundAnNum.m"];


(* ::Subsection:: *)
(*T1*)


(*Loading polynomial set for the analytic continuation of topology T1*)


AC=Get["../../MIs_Evaluation/T1/Analytic_Continuation_T1.m"];


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T1/DEQs_T1/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Loading numerical boundary values*)


boundary=Get["../T1/bound_Num_T1.m"];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*Generate the point "pointP6" in which the boundary are computed for permutation P6 of topology T1*)


inv0=InvariantsPermutations[[1,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


(*Transport the values of the boundary conditions from the point "point" to "pointP6"*)


ResultsP6=TransportTo[DiffExpBC,pointP6];


(*The boundary values for the MIs f15 and f16 in topology T4 are obtained from the values of the MIs f11 and f14 in permutation P6 of topology T1*)


b[16]=ResultsP6[[2]][[14]];
b[15]=ResultsP6[[2]][[11]];


(* ::Subsection:: *)
(*T2*)


(*Loading polynomial set for the analytic continuation of topology T2*)


AC=Get["../../MIs_Evaluation/T2/Analytic_Continuation_T2.m"];


OneLoopConfiguration={
Variables->{d12,d23,d34,d45,d15,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T2/DEQs_T2/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->50,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


(*Loading numerical boundary values*)


boundary=Get["../T2/bound_Num_T2.m"];


(*Point in which the boundaries are computed with respect to the ordering (1,2,3,4,5)*)


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


(*Generate boundary values in DiffExp format*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*Generate the point "pointP6" in which the boundary are computed for permutation P6 of topology T6*)


inv0=InvariantsPermutations[[2,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


(*In order to avoid singularities along the integration path we first transport the boundary values to a different point, "pointP6AUX"*)


pointP6AUX={d12->-2,d23->1,d34->4,d45->-2,d15->2,mt2->1};


ResultsP6AUX=TransportTo[DiffExpBC,pointP6AUX];


(*Transport the values of the boundary conditions to the point "pointP6"*)


ResultsP6=TransportTo[ResultsP6AUX,pointP6];


(*The boundary values for the MI f13,f12,f7 and f2 in topology T4 are obtained from the values of the MIs f5,f10,f11 and f4 in permutation P6 of topology T2*)


b[13]=-ResultsP6[[2]][[15]];
b[12]=ResultsP6[[2]][[10]];
b[7]=ResultsP6[[2]][[11]];
b[2]=-ResultsP6[[2]][[4]];


(* ::Subsection:: *)
(*T3*)


(*Loading polynomial set for the analytic continuation of topology T3*)


AC=Get["../../MIs_Evaluation/T3/Analytic_Continuation_T3.m"][[1]];


OneLoopConfiguration={
Variables->{d12,d15,d23,d34,d45,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"../../MIs_Evaluation/T3/DEQs_T3/",
Verbosity->1,
UseMobius->False,
UsePade->False,
AccuracyGoal->16,
ExpansionOrder->80,
EpsilonOrder->4,WorkingPrecision->300,ChopPrecision->200
};

LoadConfiguration[OneLoopConfiguration];


boundary=Get["../T3/bound_Num_T3.m"];


point=<|d12->-2,d15->-2,d23->-2,d34->-2,d45->-2,mt2->1|>;


DiffExpBC=PrepareBoundaryConditions[boundary,point];


inv0=InvariantsPermutations[[3,6]]/.mmp[p5,p3]->d35/.mmp[p5,p4]->d45;
inv1=inv0[[All,1]];
inv2=inv0[[All,2]]/.sijreplace/.point;
pointP6=Inner[Rule,inv1,inv2,List]


ResultsP6=TransportTo[DiffExpBC,pointP6];


b[4]=ResultsP6[[2]][[2]];


(* ::Subsection:: *)
(*Export*)


(*Create complete list of new boundary values for topology T4*)


listT4Prec={boundAnNum[[1]],b[2],boundAnNum[[2]],b[4],boundAnNum[[3]],boundAnNum[[4]],b[7],boundAnNum[[5]],boundAnNum[[6]],boundAnNum[[7]],boundAnNum[[8]],b[12],b[13],boundAnNum[[9]],b[15],b[16],boundAnNum[[10]],boundAnNum[[11]],boundAnNum[[12]]};


(*Loading boundary values evaluated with 100 digits accuracy*)


boundOG=Get["bound_Num_T4.m"];


(*Comparison between the new evaluation and the 100 digits one*)


Chop[listT4Prec-boundOG,10^(-4)]


Export["listT4Prec.m",listT4Prec];


==> anc/boundary/T4/f1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 24*Sqrt[2]*((G[(2 + 3*Sqrt[2])/4, 1]*G[0, 2, 1])/(24*Sqrt[2]) - 
    ((I/24)*Pi*G[(2 - 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
    ((I/24)*Pi*G[(2 + 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
    G[(2 - 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
    G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
    (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*(I*Pi - Log[2]))/
     (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
      (I*Pi - Log[2]))/(24*Sqrt[2]) - ((I/24)*G[(2 - 3*Sqrt[2])/4, -1, 1]*
      (-Pi + I*Log[2]))/Sqrt[2] - (G[(2 - 3*Sqrt[2])/4, -1/2, 1]*Log[2])/
     (12*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) + 
    (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
    (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
    (G[(2 + 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) + 
    (G[(2 + 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) - 
    (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
    (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
    (G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*((-I)*Pi + Log[2]))/
     (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
      ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
    (G[(2 + 3*Sqrt[2])/4, -1, 1]*(I*Pi + Log[2]))/(24*Sqrt[2]) - 
    (G[(2 + 3*Sqrt[2])/4, 5/4, 1]*(I*Pi - Log[4]))/(24*Sqrt[2]) - 
    (G[(2 - 3*Sqrt[2])/4, 5/4, 1]*((-I)*Pi + Log[4]))/(24*Sqrt[2]) - 
    G[(2 - 3*Sqrt[2])/4, 1]*(G[0, 2, 1]/(24*Sqrt[2]) - 
      G[0, 4, 1]/(24*Sqrt[2]) + G[2, 5/2, 1]/(24*Sqrt[2]) - 
      (5*Pi^2 + 24*Log[2]^2 - (12*I)*Pi*Log[12/5] - 6*Log[2]*Log[25/9] - 
        6*Log[16/9]*Log[4])/(288*Sqrt[2])) - G[(2 + 3*Sqrt[2])/4, 1]*
     (G[0, 4, 1]/(24*Sqrt[2]) - G[2, 5/2, 1]/(24*Sqrt[2]) + 
      (5*Pi^2 + 24*Log[2]^2 - (12*I)*Pi*Log[12/5] - 6*Log[2]*Log[25/9] - 
        6*Log[16/9]*Log[4])/(288*Sqrt[2]))), 
  24*Sqrt[2]*((G[(2 + 3*Sqrt[2])/4, 1]*G[0, 2, 1])/(24*Sqrt[2]) - 
     ((I/24)*Pi*G[(2 - 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
     ((I/24)*Pi*G[(2 + 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
     G[(2 - 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1, 0, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*(I*Pi - Log[2]))/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - ((I/24)*G[(2 - 3*Sqrt[2])/4, -1, 1]*
       (-Pi + I*Log[2]))/Sqrt[2] - (G[(2 - 3*Sqrt[2])/4, -1/2, 1]*Log[2])/
      (12*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*((-I)*Pi + Log[2]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1, 1]*(I*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 5/4, 1]*(I*Pi - Log[4]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 5/4, 1]*((-I)*Pi + Log[4]))/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1]*(G[0, 2, 1]/(24*Sqrt[2]) - 
       G[0, 4, 1]/(24*Sqrt[2]) + G[2, 5/2, 1]/(24*Sqrt[2]) - 
       (5*Pi^2 + 24*Log[2]^2 - (12*I)*Pi*Log[12/5] - 6*Log[2]*Log[25/9] - 
         6*Log[16/9]*Log[4])/(288*Sqrt[2])) - G[(2 + 3*Sqrt[2])/4, 1]*
      (G[0, 4, 1]/(24*Sqrt[2]) - G[2, 5/2, 1]/(24*Sqrt[2]) + 
       (5*Pi^2 + 24*Log[2]^2 - (12*I)*Pi*Log[12/5] - 6*Log[2]*Log[25/9] - 
         6*Log[16/9]*Log[4])/(288*Sqrt[2]))) + 
   24*Sqrt[2]*(-(G[0, 4/3, 1]*(G[(2 - 3*Sqrt[2])/4, -1, 1]/(24*Sqrt[2]) - 
        G[(2 - 3*Sqrt[2])/4, -1/4, 1]/(12*Sqrt[2]) - 
        G[(2 - 3*Sqrt[2])/4, 2, 1]/(24*Sqrt[2]) + 
        G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) + 
        G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) - 
        G[(2 + 3*Sqrt[2])/4, -1, 1]/(24*Sqrt[2]) + 
        G[(2 + 3*Sqrt[2])/4, -1/4, 1]/(12*Sqrt[2]) + 
        G[(2 + 3*Sqrt[2])/4, 2, 1]/(24*Sqrt[2]) - 
        G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) - 
        G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]/(24*Sqrt[2]))) - 
     G[0, 5, 1]*(-1/24*G[(2 - 3*Sqrt[2])/4, 5/4, 1]/Sqrt[2] + 
       G[(2 - 3*Sqrt[2])/4, 2, 1]/(24*Sqrt[2]) + 
       G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]/(24*Sqrt[2]) + 
       G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, -1, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, 5/4, 1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, 2, 1]/
        (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]/
        (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]/
        (24*Sqrt[2])) - G[-1, -3/2, 1]*(G[(2 - 3*Sqrt[2])/4, -1, 1]/
        (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, 1]/(24*Sqrt[2]) - 
       G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) - 
       G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) + 
       G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]/(12*Sqrt[2]) + 
       G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]/(12*Sqrt[2]) - 
       G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]/(24*Sqrt[2]) - 
       G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]/(24*Sqrt[2]) - 
       G[(2 + 3*Sqrt[2])/4, -1, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, 1/2, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]/(24*Sqrt[2]) - 
       G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]/(12*Sqrt[2]) - 
       G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]/(12*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]/(24*Sqrt[2]) + 
       G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]/(24*Sqrt[2])) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     ((I/12)*Pi*G[(2 - 3*Sqrt[2])/4, 1/2, 2, 1])/Sqrt[2] - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     ((I/24)*Pi*G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 2, 1])/Sqrt[2] - 
     ((I/24)*Pi*G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 2, 1])/Sqrt[2] - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - ((I/12)*Pi*G[(2 + 3*Sqrt[2])/4, 1/2, 2, 1])/Sqrt[2] + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     ((I/24)*Pi*G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
     ((I/24)*Pi*G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 2, 1])/Sqrt[2] + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, -1, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, 0, 0, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1, 0, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1, 0, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1, 1, 1, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, 1, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, 1, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, -1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, 0, 0, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, 0, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, 0, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, 1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/2, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/2, 0, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/2, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/2, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, 0, 0, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, 1/2, 0, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, 1/2, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1/4, 1/2, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, -1, 0, 1]/
      (12*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, 1/2, -1, 1, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 0, 0, 1]/(6*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, 0, (1 - Sqrt[2])/2, 1]/(8*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, 0, (1 + Sqrt[2])/2, 1]/(8*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 1, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, 1, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, 2, 1, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, 5/4, 1, 1, 1]/
      (12*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 5/4, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, 2, 1, 1, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, 2, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
       (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
       (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
       (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
       (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 0, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 0, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 5/4, 1, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 1, 1]/
      (12*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(12*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[13])/4, 1, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(12*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 0, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 0, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 5/4, 1, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 1, 1]/
      (12*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(12*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[13])/4, 1, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(12*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1, 1]/(12*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, 0, 0, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, 0, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, 0, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, 1, 1, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, 1, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, 1, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, -1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, 0, 0, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, 0, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, 0, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, 1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/2, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, -1/2, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/2, 0, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/2, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/2, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, 0, 0, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, 1/2, 0, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, 1/2, (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, -1/4, 1/2, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, -1/4, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 1/2, -1, 0, 1]/
      (12*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, 1/2, -1, 1, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/4, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, -1/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 0, 0, 1]/(6*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, 0, (1 - Sqrt[2])/2, 1]/(8*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, 0, (1 + Sqrt[2])/2, 1]/(8*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 1/2, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 1/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 1, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, 1, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, 2, 1, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[2])/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, 5/4, 1, 1, 1]/
      (12*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, 5/4, 5/4, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, 2, 1, 1, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, 2, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
       (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
       (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 1, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 0, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, 0, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 0, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 5/4, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 2, 1, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
       (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
       (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 0, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 0, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 5/4, 1, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 1, 1]/
      (12*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(12*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[13])/4, 1, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(12*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 
       (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 0, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 0, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 5/4, 1, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 - Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (2 - Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 + Sqrt[6])/4, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (2 + Sqrt[6])/4, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 1, 1]/
      (12*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, 
       1]/(12*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[13])/4, 1, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, 
       1]/(12*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
       (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, 1]/(12*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1, 1]/(12*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, (1 - Sqrt[2])/2, 1]/
      (24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[2])/2, (1 - Sqrt[2])/2, 
       1]/(24*Sqrt[2]) - G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 1, 1]/
      (24*Sqrt[2]) + G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 - Sqrt[2])/2, 1]/(24*Sqrt[2]) + 
     G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 
       (1 + Sqrt[2])/2, 1]/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 1]*(I*Pi - Log[2]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 1]*
       (I*Pi - Log[2]))/(24*Sqrt[2]) - 
     ((I/24)*G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 1]*(-Pi + I*Log[2]))/
      Sqrt[2] - ((I/24)*G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 1]*
       (-Pi + I*Log[2]))/Sqrt[2] - ((I/12)*G[(2 + 3*Sqrt[2])/4, 1/2, -1, 1]*
       (-Pi + I*Log[2]))/Sqrt[2] - (G[(2 - 3*Sqrt[2])/4, -1/2, -1/2, 1]*
       Log[2])/(12*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, -1/2, 1/2, 1]*Log[2])/
      (12*Sqrt[2]) + (G[(2 - 3*Sqrt[2])/4, -1/4, -1/2, 1]*Log[2])/
      (6*Sqrt[2]) + (G[(2 - 3*Sqrt[2])/4, -1/4, 1/2, 1]*Log[2])/(6*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 1/2, -1/2, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, 1/2, 1, 1]*Log[2])/(12*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) + (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
        (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) + (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
        (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, 1]*Log[2])/(12*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 + Sqrt[6])/4, 
        1]*Log[2])/(24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, 
        1]*Log[2])/(12*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
        (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 + Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) + (G[(2 + 3*Sqrt[2])/4, -1/2, -1/2, 1]*Log[2])/
      (12*Sqrt[2]) + (G[(2 + 3*Sqrt[2])/4, -1/2, 1/2, 1]*Log[2])/
      (12*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, -1/4, -1/2, 1]*Log[2])/
      (6*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, -1/4, 1/2, 1]*Log[2])/(6*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, 1/2, -1/2, 1]*Log[2])/(12*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 1/2, 1, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
        (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1/2, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1/2, 1]*Log[2])/(8*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 
        (2 + Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1, 1]*Log[2])/(12*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 - Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) + (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (2 + Sqrt[6])/4, 
        1]*Log[2])/(24*Sqrt[2]) + (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1, 
        1]*Log[2])/(12*Sqrt[2]) + (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 
        (2 - Sqrt[6])/4, 1]*Log[2])/(24*Sqrt[2]) + 
     (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (2 + Sqrt[6])/4, 1]*Log[2])/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, -1, (1 - Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, -1, (1 + Sqrt[13])/4, 1]*((-I)*Pi + Log[2]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 
        (1 - Sqrt[13])/4, 1]*((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 - Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, (1 + Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 - Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, (1 + Sqrt[13])/4, 1]*
       ((-I)*Pi + Log[2]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, -1, 1]*(I*Pi + Log[2]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, -1, 1]*
       (I*Pi + Log[2]))/(24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 2, 5/4, 1]*
       (I*Pi - Log[4]))/(24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, 5/4, 5/4, 1]*
       (I*Pi - Log[4]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 5/4, 1]*(I*Pi - Log[4]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 5/4, 1]*
       (I*Pi - Log[4]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 1]*((2*I)*Pi - Log[4]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 1]*
       ((2*I)*Pi - Log[4]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 5/4, 5/4, 1]*((-I)*Pi + Log[4]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 5/4, 1]*((-I)*Pi + Log[4]))/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 5/4, 1]*
       ((-I)*Pi + Log[4]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 2, 5/4, 1]*((-I)*Pi + Log[4]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 1/2, (1 - Sqrt[13])/4, 1]*((-2*I)*Pi + Log[4]))/
      (48*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, 1/2, (1 + Sqrt[13])/4, 1]*
       ((-2*I)*Pi + Log[4]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]*(1 - (2*I)*Pi + Log[4]))/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]*
       (1 - (2*I)*Pi + Log[4]))/(24*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]*
       (2*Pi^2 - 12*Log[4/3]*Log[2] + 9*Log[2]^2 - (6*I)*Pi*Log[12/5] + 
        6*Log[12/5]*Log[4] - 6*Log[3]*Log[4]))/(144*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]*
       (2*Pi^2 - 12*Log[4/3]*Log[2] + 9*Log[2]^2 - (6*I)*Pi*Log[12/5] + 
        6*Log[12/5]*Log[4] - 6*Log[3]*Log[4]))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - 3*Sqrt[2])/4, 1]*
       (2*Pi^2 - 12*Log[4/3]*Log[2] + 9*Log[2]^2 - (6*I)*Pi*Log[12/5] + 
        6*Log[12/5]*Log[4] - 6*Log[3]*Log[4]))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + 3*Sqrt[2])/4, 1]*
       (2*Pi^2 - 12*Log[4/3]*Log[2] + 9*Log[2]^2 - (6*I)*Pi*Log[12/5] + 
        6*Log[12/5]*Log[4] - 6*Log[3]*Log[4]))/(144*Sqrt[2]) + 
     ((I/24)*G[(2 - 3*Sqrt[2])/4, -1, 1, 1]*(-2*Pi - I*(1 + Log[4])))/
      Sqrt[2] + ((I/24)*G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1, 1]*
       (-2*Pi - I*(1 + Log[4])))/Sqrt[2] + 
     ((I/24)*G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1, 1]*
       (-2*Pi - I*(1 + Log[4])))/Sqrt[2] - 
     (G[(2 - 3*Sqrt[2])/4, -1/2, 0, 1]*(-1 - Log[16]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1/4, 0, 1]*(-1 - Log[16]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 1/2, 5/4, 1]*((2*I)*Pi - Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 1]*
       ((4*I)*Pi - Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[13])/4, 1]*
       ((4*I)*Pi - Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 1]*
       ((4*I)*Pi - Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[13])/4, 1]*
       ((4*I)*Pi - Log[16]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, -1/4, 0, 1]*(1 + Log[16]))/(24*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1/2, 0, 1]*(1 + Log[16]))/(24*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 1/2, 5/4, 1]*((-2*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 5/4, 1, 1]*(1 - (2*I)*Pi + Log[16]))/
      (24*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 - Sqrt[13])/4, 
        1]*((-4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, (1 + Sqrt[13])/4, 1]*
       ((-4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 - Sqrt[13])/4, 1]*
       ((-4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, (1 + Sqrt[13])/4, 1]*
       ((-4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1, 1, 1]*(2 - (4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 1/2, -1, 1]*((4*I)*Pi + Log[16]))/(48*Sqrt[2]) + 
     ((I/24)*G[(2 - 3*Sqrt[2])/4, 5/4, 1, 1]*(-2*Pi - I*(1 + Log[16])))/
      Sqrt[2] + ((I/24)*G[(2 + 3*Sqrt[2])/4, 2, 1, 1]*
       (-2*Pi - I*(1 + Log[16])))/Sqrt[2] + 
     (G[(2 - 3*Sqrt[2])/4, -1/2, 1]*(Pi^2 + 6*Log[2]*(2 + Log[16])))/
      (144*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, -1/2, 1]*
       (Pi^2 + 6*Log[2]*(2 + Log[16])))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, -1/4, 1]*(-2*Pi^2 + 
        3*(-4*Log[2]^2 + Log[3]^2 + Log[9/4]*Log[4] + Log[3]*Log[16/3] - 
          Log[9]*Log[16])))/(144*Sqrt[2]) + 
     (G[(2 - 3*Sqrt[2])/4, 2, 1]*(4*Pi^2 + (3*I)*Pi*(2 + Log[256/25]) + 
        3*Log[5/4]*Log[20]))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 2, 1]*(4*Pi^2 + (3*I)*Pi*(2 + Log[256/25]) + 
        3*Log[5/4]*Log[20]))/(144*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 5/4, 1]*(4*Pi^2 + (6*I)*Pi*(1 + Log[16/5]) - 
        3*(Log[4]^2 + Log[16] - Log[5/4]*Log[20])))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 5/4, 1]*(-4*Pi^2 - (6*I)*Pi*(1 + Log[16/5]) + 
        3*(Log[4]^2 + Log[16] - Log[5/4]*Log[20])))/(144*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, -1/4, 1]*(2*Pi^2 + 12*Log[2]^2 - 
        6*Log[2]*Log[9/4] + Log[16]*Log[27]))/(144*Sqrt[2]) - 
     G[(2 - 3*Sqrt[2])/4, -1, 1]*(-1/24*G[0, 5, 1]/Sqrt[2] + 
       (4*Pi^2 + (3*I)*Pi*(2 + Log[16/9]) + 6*Log[2]^2 - 36*Log[2]*Log[3] + 
         3*Log[7/4]*Log[28/9] - 6*Log[5/3]*Log[4] + 12*Log[3]*Log[4] + 
         6*Log[3]*Log[7] - 3*Log[7]^2 + 12*Log[2]*Log[9] - 6*Log[3]*Log[16] + 
         3*Log[5/4]*Log[20] + Log[64] + Log[16]*Log[64])/(144*Sqrt[2])) + 
     (G[(2 + 3*Sqrt[2])/4, -1, 1]*(4*Pi^2 + (3*I)*Pi*(2 + Log[16/9]) + 
        6*Log[2]^2 - 36*Log[2]*Log[3] + 3*Log[7/4]*Log[28/9] - 
        6*Log[5/3]*Log[4] - 3*Log[7]^2 + 3*Log[7]*Log[9] + 
        3*Log[5/4]*Log[20] + Log[64] + Log[16]*Log[64] + Log[64]*Log[81]))/
      (144*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 1/2, 0, 1]*(-2 - Log[256]))/
      (24*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, -1, 0, 1]*(-2 - Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 5/4, 1]*
       ((4*I)*Pi - Log[256]))/(48*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 5/4, 1]*((4*I)*Pi - Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, -1, 0, 1]*(2 + Log[256]))/
      (48*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 5/4, 1]*
       ((-4*I)*Pi + Log[256]))/(48*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 5/4, 1]*((-4*I)*Pi + Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, 2, 1, 1]*(2 - (4*I)*Pi + 
        Log[256]))/(48*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*
       ((4*I)*Pi*Log[6/5] + 2*Log[2]^2 - Log[4] - Log[6/5]*Log[256]))/
      (48*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*
       ((4*I)*Pi*Log[6/5] + 2*Log[2]^2 - Log[4] - Log[6/5]*Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 - Sqrt[6])/4, 1]*
       ((-4*I)*Pi*Log[6/5] - 2*Log[2]^2 + Log[4] + Log[6/5]*Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (2 + Sqrt[6])/4, 1]*
       ((-4*I)*Pi*Log[6/5] - 2*Log[2]^2 + Log[4] + Log[6/5]*Log[256]))/
      (48*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*
       (-4*Pi^2 - (6*I)*Pi*(1 + Log[4/3]) + 6*Log[2]^2 + 3*Log[25/9]*Log[4] + 
        3*Log[4]^2 - 3*Log[5/4]*Log[20] + Log[64] - Log[8]*Log[256]))/
      (144*Sqrt[2]) - (G[(2 - 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       (-4*Pi^2 - (6*I)*Pi*(1 + Log[4/3]) + 6*Log[2]^2 + 3*Log[25/9]*Log[4] + 
        3*Log[4]^2 - 3*Log[5/4]*Log[20] + Log[64] - Log[8]*Log[256]))/
      (144*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, (1 - Sqrt[13])/4, 1]*
       (4*Pi^2 + (6*I)*Pi*(1 + Log[4/3]) - 6*Log[2]^2 - 6*Log[4] - 
        6*Log[5/3]*Log[4] - 3*Log[4]^2 + 3*Log[5/4]*Log[20] + Log[64] + 
        Log[8]*Log[256]))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, (1 + Sqrt[13])/4, 1]*
       (4*Pi^2 + (6*I)*Pi*(1 + Log[4/3]) - 6*Log[2]^2 - 6*Log[4] - 
        6*Log[5/3]*Log[4] - 3*Log[4]^2 + 3*Log[5/4]*Log[20] + Log[64] + 
        Log[8]*Log[256]))/(144*Sqrt[2]) - 
     (G[(2 + 3*Sqrt[2])/4, 1/2, 1]*(-Pi^2 + 12*Log[2]^2 + 6*Log[4] + 
        6*Log[5/3]*Log[4] - 6*Log[2]*Log[4] + (6*I)*Pi*Log[20/3] + Log[64] - 
        3*Log[5/3]*Log[256] + Log[64]*Log[256]))/(144*Sqrt[2]) - 
     (G[(2 - 3*Sqrt[2])/4, 1/2, 1]*(Pi^2 - (6*I)*Pi*Log[20/3] - 
        3*(4*Log[2]^2 - Log[9/4]*Log[4] + Log[25/9]*Log[4] + Log[3]*Log[16] - 
          Log[4]*Log[16] + Log[64] - Log[5/3]*Log[256] + Log[4]*Log[256])))/
      (144*Sqrt[2]) - (G[(2 + 3*Sqrt[2])/4, 1/2, 0, 1]*(4 + Log[65536]))/
      (48*Sqrt[2]) - G[(2 - 3*Sqrt[2])/4, 1]*
      (G[-1, -3/2, -3/2, 1]/(24*Sqrt[2]) - G[-1, -3/2, -1/3, 1]/
        (24*Sqrt[2]) - G[-1, -1, -3/2, 1]/(12*Sqrt[2]) + 
       G[-1, 0, -1/3, 1]/(12*Sqrt[2]) + G[-1/3, 0, -1/6, 1]/(24*Sqrt[2]) - 
       G[-1/3, 0, 1, 1]/(24*Sqrt[2]) - G[-1/3, 1, -1/6, 1]/(24*Sqrt[2]) + 
       G[0, -1, -1/3, 1]/(12*Sqrt[2]) - G[0, -1/3, 1, 1]/(24*Sqrt[2]) - 
       G[0, 0, -1/3, 1]/(6*Sqrt[2]) - G[0, 0, -1/6, 1]/(24*Sqrt[2]) + 
       G[0, 0, 4/3, 1]/(24*Sqrt[2]) + G[0, 1, -1/6, 1]/(24*Sqrt[2]) - 
       G[0, 4/3, 4/3, 1]/(24*Sqrt[2]) - G[4/3, 0, 4/3, 1]/(24*Sqrt[2]) - 
       G[4/3, 0, 7/3, 1]/(24*Sqrt[2]) - (G[0, 7/3, 1]*Log[2])/(12*Sqrt[2]) + 
       (G[0, 4/3, 1]*(-1 - Log[16/7]))/(24*Sqrt[2]) + (G[0, 5, 1]*Log[12/5])/
        (24*Sqrt[2]) + (G[-3/2, -1/3, 1]*((-I)*Pi + Log[4]))/(24*Sqrt[2]) + 
       (G[0, -1/3, 1]*((4*I)*Pi - Log[16]))/(48*Sqrt[2]) + 
       (G[-1, -3/2, 1]*(2 - (4*I)*Pi + Log[256]))/(48*Sqrt[2]) + 
       ((-4*I)*Pi^3 - (6*I)*Pi*(-Log[5/3]^2 + 4*Log[3/2]*Log[2] - 
           14*Log[2]^2 - 2*Log[5/4]*Log[12/5] - Log[25/9] + 2*Log[4] - 
           Log[25/9]*Log[4] - Log[3]*Log[16] + Log[4]*Log[16] + Log[16]^2) + 
         Pi^2*(4 - 6*Log[12/5] + Log[1600/9]) - 
         3*(4*Log[2]^3 + Log[25/9]*Log[4]^2 - 4*Log[2]*(Log[7/4]*Log[28/9] + 
             Log[9/7]*Log[7] + Log[9]) + Log[5/3]^2*Log[16] - 
           2*Log[5/4]*Log[5/3]*Log[20] + 2*Log[5/4]*Log[4]*Log[20] + 
           Log[4]*Log[81] + Log[4]*Log[16]*Log[81] + Log[5/3]*Log[256] - 
           2*Log[2]^2*(3 + Log[26873856]) - Zeta[3]))/(288*Sqrt[2])) - 
     G[(2 + 3*Sqrt[2])/4, 1]*(-1/24*G[-1, -3/2, -3/2, 1]/Sqrt[2] + 
       G[-1, -3/2, -1/3, 1]/(24*Sqrt[2]) + G[-1, -1, -3/2, 1]/(12*Sqrt[2]) - 
       G[-1, 0, -1/3, 1]/(12*Sqrt[2]) - G[-1/3, 0, -1/6, 1]/(24*Sqrt[2]) + 
       G[-1/3, 0, 1, 1]/(24*Sqrt[2]) + G[-1/3, 1, -1/6, 1]/(24*Sqrt[2]) - 
       G[0, -1, -1/3, 1]/(12*Sqrt[2]) + G[0, -1/3, 1, 1]/(24*Sqrt[2]) + 
       G[0, 0, -1/3, 1]/(6*Sqrt[2]) + G[0, 0, -1/6, 1]/(24*Sqrt[2]) - 
       G[0, 0, 4/3, 1]/(24*Sqrt[2]) - G[0, 1, -1/6, 1]/(24*Sqrt[2]) + 
       G[0, 4/3, 4/3, 1]/(24*Sqrt[2]) + G[4/3, 0, 4/3, 1]/(24*Sqrt[2]) + 
       G[4/3, 0, 7/3, 1]/(24*Sqrt[2]) + (G[0, 7/3, 1]*Log[2])/(12*Sqrt[2]) + 
       (G[0, 4/3, 1]*(1 + Log[16/7]))/(24*Sqrt[2]) - (G[0, 5, 1]*Log[12/5])/
        (24*Sqrt[2]) + (G[-3/2, -1/3, 1]*(I*Pi - Log[4]))/(24*Sqrt[2]) + 
       (G[0, -1/3, 1]*((-4*I)*Pi + Log[16]))/(48*Sqrt[2]) - 
       ((I/48)*G[-1, -3/2, 1]*(-4*Pi - I*(2 + Log[256])))/Sqrt[2] + 
       ((4*I)*Pi^3 + (6*I)*Pi*(-Log[5/3]^2 + 4*Log[3/2]*Log[2] - 
           14*Log[2]^2 - 2*Log[5/4]*Log[12/5] - Log[25/9] + 2*Log[4] - 
           Log[25/9]*Log[4] - Log[3]*Log[16] + Log[4]*Log[16] + Log[16]^2) + 
         Pi^2*(-4 + 6*Log[12/5] - Log[1600/9]) + 
         3*(4*Log[2]^3 + Log[25/9]*Log[4]^2 - 4*Log[2]*(Log[7/4]*Log[28/9] + 
             Log[9/7]*Log[7] + Log[9]) + Log[5/3]^2*Log[16] - 
           2*Log[5/4]*Log[5/3]*Log[20] + 2*Log[5/4]*Log[4]*Log[20] + 
           Log[4]*Log[81] + Log[4]*Log[16]*Log[81] + Log[5/3]*Log[256] - 
           2*Log[2]^2*(3 + Log[26873856]) - Zeta[3]))/(288*Sqrt[2])))}, 
 {a[1] -> (2 - 3*Sqrt[2])/4, a[2] -> 1, a[3] -> (2 + 3*Sqrt[2])/4, a[4] -> 0, 
  a[5] -> 2, a[6] -> 4, a[7] -> 5/2, a[8] -> -1, a[9] -> -1/2, a[10] -> 1/2, 
  a[11] -> 5/4, a[12] -> (2 - Sqrt[6])/4, a[13] -> (2 + Sqrt[6])/4, 
  a[14] -> (1 - Sqrt[13])/4, a[15] -> (1 + Sqrt[13])/4, 
  a[16] -> 1/2 - 1/Sqrt[2], a[17] -> 1/2 + 1/Sqrt[2], a[18] -> -1/4}}


==> anc/boundary/T4/f10.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + (I*Pi + Log[2])*Log[3] - PolyLog[2, -1/2] + 
   PolyLog[2, 3/2] + PolyLog[2, 2], (-1/4*I)*Pi^3 + 
   2*G[a[1], a[2], a[3], a[3]] + 2*G[a[1], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[4], a[3]] - G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[6], a[5], a[3]] + G[a[2], a[1], a[3], a[3]] + 
   G[a[2], a[3], a[1], a[3]] - G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[3], a[1], a[3]] - G[a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[3], a[2], a[3]] + 2*G[a[5], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[3], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + 2*G[a[6], a[1], a[2], a[3]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[5], a[3]] + 
   G[a[6], a[2], a[1], a[3]] - G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[7], a[3]] + G[a[6], a[3], a[8], a[3]] - 
   G[a[6], a[4], a[1], a[3]] - G[a[6], a[4], a[3], a[3]] - 
   G[a[6], a[5], a[2], a[3]] + G[a[6], a[5], a[4], a[3]] - 
   G[a[6], a[6], a[4], a[3]] - 3*G[a[6], a[6], a[5], a[3]] + 
   G[a[6], a[6], a[7], a[3]] - G[a[6], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3], a[3]] + 2*G[a[6], a[7], a[7], a[3]] - 
   G[a[6], a[7], a[8], a[3]] + G[a[6], a[8], a[3], a[3]] - 
   2*G[a[6], a[8], a[7], a[3]] + G[a[6], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[7], a[3]] - G[a[6], a[9], a[8], a[3]] - 
   G[a[9], a[6], a[7], a[3]] + G[a[9], a[6], a[8], a[3]] - 
   G[a[6], a[7], a[3]]*Log[4/3] + G[a[6], a[8], a[3]]*Log[4/3] + 
   G[a[1], a[2], a[3]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + G[a[5], a[4], a[3]]*
    ((-I)*Pi - Log[2]) - Log[2]^3/3 + G[a[1], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[4], a[1], a[3]]*(I*Pi + Log[2]) + G[a[5], a[2], a[3]]*
    (I*Pi + Log[2]) + G[a[6], a[4], a[3]]*(I*Pi + Log[2]) + 
   (I/2)*Pi*Log[4/3]*Log[3] + Log[3]^3/2 + (I/2)*Pi*Log[3]*Log[4] + 
   (I/2)*Pi*Log[3/2]*Log[6] - (I/2)*Pi*Log[4]*Log[6] + Log[2]*Log[6]^2 - 
   Log[6]^3/2 + Log[6]^2*((-1/2*I)*Pi + Log[64]/12) + 
   Log[3]^2*((I/2)*Pi + Log[64]/12) + Log[2]^2*(((5*I)/2)*Pi - Log[288]/2) + 
   (Pi^2*Log[2985984])/24 + (11*Zeta[3])/2, 
  (35*Pi^4)/288 - 2*G[a[1], a[1], a[2], a[3], a[3]] - 
   2*G[a[1], a[1], a[3], a[2], a[3]] + G[a[1], a[1], a[3], a[4], a[3]] + 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[6], a[5], a[3]] - 
   2*G[a[1], a[2], a[1], a[3], a[3]] + 4*G[a[1], a[2], a[2], a[3], a[3]] - 
   2*G[a[1], a[2], a[3], a[1], a[3]] + 4*G[a[1], a[2], a[3], a[2], a[3]] - 
   2*G[a[1], a[2], a[3], a[3], a[3]] - 2*G[a[1], a[2], a[3], a[4], a[3]] - 
   2*G[a[1], a[2], a[4], a[3], a[3]] - 2*G[a[1], a[3], a[1], a[2], a[3]] + 
   G[a[1], a[3], a[1], a[4], a[3]] - 2*G[a[1], a[3], a[2], a[1], a[3]] + 
   4*G[a[1], a[3], a[2], a[2], a[3]] - 2*G[a[1], a[3], a[2], a[3], a[3]] - 
   2*G[a[1], a[3], a[2], a[4], a[3]] - 2*G[a[1], a[3], a[3], a[2], a[3]] + 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[1], a[3]] - 
   2*G[a[1], a[3], a[4], a[2], a[3]] + G[a[1], a[3], a[4], a[3], a[3]] + 
   G[a[1], a[3], a[4], a[4], a[3]] + G[a[1], a[4], a[1], a[3], a[3]] - 
   2*G[a[1], a[4], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[1], a[3]] - 
   2*G[a[1], a[4], a[3], a[2], a[3]] + G[a[1], a[4], a[3], a[3], a[3]] + 
   G[a[1], a[4], a[3], a[4], a[3]] + G[a[1], a[4], a[4], a[3], a[3]] + 
   2*G[a[1], a[6], a[1], a[5], a[3]] - G[a[1], a[6], a[3], a[5], a[3]] - 
   G[a[1], a[6], a[5], a[3], a[3]] - G[a[1], a[6], a[5], a[5], a[3]] - 
   3*G[a[1], a[6], a[6], a[5], a[3]] - G[a[2], a[1], a[1], a[3], a[3]] + 
   2*G[a[2], a[1], a[2], a[3], a[3]] - G[a[2], a[1], a[3], a[1], a[3]] + 
   2*G[a[2], a[1], a[3], a[2], a[3]] - G[a[2], a[1], a[3], a[3], a[3]] - 
   G[a[2], a[1], a[3], a[4], a[3]] - G[a[2], a[1], a[4], a[3], a[3]] + 
   2*G[a[2], a[2], a[1], a[3], a[3]] + 2*G[a[2], a[2], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[1], a[1], a[3]] + 2*G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] - G[a[2], a[3], a[1], a[4], a[3]] + 
   2*G[a[2], a[3], a[2], a[1], a[3]] - G[a[2], a[3], a[3], a[1], a[3]] - 
   G[a[2], a[3], a[4], a[1], a[3]] - G[a[2], a[4], a[1], a[3], a[3]] - 
   G[a[2], a[4], a[3], a[1], a[3]] + G[a[4], a[1], a[1], a[3], a[3]] - 
   2*G[a[4], a[1], a[2], a[3], a[3]] + G[a[4], a[1], a[3], a[1], a[3]] - 
   2*G[a[4], a[1], a[3], a[2], a[3]] + G[a[4], a[1], a[3], a[3], a[3]] + 
   G[a[4], a[1], a[3], a[4], a[3]] + G[a[4], a[1], a[4], a[3], a[3]] - 
   2*G[a[4], a[2], a[1], a[3], a[3]] - 2*G[a[4], a[2], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[1], a[1], a[3]] - 2*G[a[4], a[3], a[1], a[2], a[3]] + 
   G[a[4], a[3], a[1], a[3], a[3]] + G[a[4], a[3], a[1], a[4], a[3]] - 
   2*G[a[4], a[3], a[2], a[1], a[3]] + G[a[4], a[3], a[3], a[1], a[3]] + 
   G[a[4], a[3], a[4], a[1], a[3]] + G[a[4], a[4], a[1], a[3], a[3]] + 
   G[a[4], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[1], a[2], a[3], a[3]] + 
   2*G[a[5], a[1], a[3], a[2], a[3]] - G[a[5], a[1], a[3], a[4], a[3]] - 
   G[a[5], a[1], a[4], a[3], a[3]] + G[a[5], a[2], a[1], a[3], a[3]] - 
   2*G[a[5], a[2], a[2], a[3], a[3]] + G[a[5], a[2], a[3], a[1], a[3]] - 
   2*G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[3], a[3]] + 
   G[a[5], a[2], a[3], a[4], a[3]] + G[a[5], a[2], a[4], a[3], a[3]] + 
   4*G[a[5], a[3], a[1], a[2], a[3]] - 2*G[a[5], a[3], a[1], a[4], a[3]] + 
   2*G[a[5], a[3], a[2], a[1], a[3]] - 4*G[a[5], a[3], a[2], a[2], a[3]] + 
   2*G[a[5], a[3], a[2], a[4], a[3]] - 2*G[a[5], a[3], a[3], a[2], a[3]] + 
   2*G[a[5], a[3], a[3], a[4], a[3]] - 2*G[a[5], a[3], a[4], a[1], a[3]] + 
   4*G[a[5], a[3], a[4], a[2], a[3]] - 2*G[a[5], a[3], a[4], a[4], a[3]] - 
   2*G[a[5], a[3], a[5], a[2], a[3]] + 2*G[a[5], a[3], a[5], a[4], a[3]] + 
   2*G[a[5], a[3], a[6], a[1], a[3]] - 2*G[a[5], a[3], a[6], a[4], a[3]] - 
   G[a[5], a[4], a[1], a[3], a[3]] + 2*G[a[5], a[4], a[2], a[3], a[3]] - 
   G[a[5], a[4], a[3], a[1], a[3]] + 2*G[a[5], a[4], a[3], a[2], a[3]] - 
   G[a[5], a[4], a[3], a[3], a[3]] - G[a[5], a[4], a[3], a[4], a[3]] - 
   G[a[5], a[4], a[4], a[3], a[3]] - G[a[5], a[5], a[2], a[3], a[3]] - 
   2*G[a[5], a[5], a[3], a[2], a[3]] + 2*G[a[5], a[5], a[3], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[3], a[3]] + G[a[5], a[5], a[6], a[2], a[3]] - 
   G[a[5], a[5], a[6], a[4], a[3]] - 2*G[a[5], a[6], a[1], a[2], a[3]] + 
   G[a[5], a[6], a[1], a[3], a[3]] + G[a[5], a[6], a[1], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[1], a[3]] + 2*G[a[5], a[6], a[2], a[2], a[3]] - 
   G[a[5], a[6], a[2], a[4], a[3]] + 2*G[a[5], a[6], a[3], a[1], a[3]] + 
   2*G[a[5], a[6], a[3], a[2], a[3]] - 3*G[a[5], a[6], a[3], a[4], a[3]] + 
   G[a[5], a[6], a[4], a[1], a[3]] - 2*G[a[5], a[6], a[4], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] + 
   G[a[5], a[6], a[5], a[2], a[3]] - G[a[5], a[6], a[5], a[4], a[3]] - 
   2*G[a[5], a[6], a[6], a[1], a[3]] - G[a[5], a[6], a[6], a[2], a[3]] + 
   G[a[5], a[6], a[6], a[3], a[3]] + 2*G[a[5], a[6], a[6], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[2], a[3]] + G[a[6], a[1], a[1], a[4], a[3]] + 
   2*G[a[6], a[1], a[1], a[5], a[3]] - 2*G[a[6], a[1], a[2], a[1], a[3]] + 
   4*G[a[6], a[1], a[2], a[2], a[3]] - 2*G[a[6], a[1], a[2], a[3], a[3]] - 
   2*G[a[6], a[1], a[2], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[2], a[3]] + 
   G[a[6], a[1], a[3], a[4], a[3]] - 2*G[a[6], a[1], a[3], a[5], a[3]] + 
   G[a[6], a[1], a[4], a[1], a[3]] - 2*G[a[6], a[1], a[4], a[2], a[3]] + 
   G[a[6], a[1], a[4], a[3], a[3]] + G[a[6], a[1], a[4], a[4], a[3]] - 
   2*G[a[6], a[1], a[5], a[3], a[3]] - 2*G[a[6], a[1], a[5], a[5], a[3]] - 
   3*G[a[6], a[1], a[6], a[5], a[3]] - G[a[6], a[2], a[1], a[1], a[3]] + 
   2*G[a[6], a[2], a[1], a[2], a[3]] - G[a[6], a[2], a[1], a[4], a[3]] + 
   2*G[a[6], a[2], a[2], a[1], a[3]] - G[a[6], a[2], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[1], a[2], a[3]] + G[a[6], a[3], a[1], a[4], a[3]] + 
   2*G[a[6], a[3], a[2], a[3], a[3]] + 4*G[a[6], a[3], a[3], a[2], a[3]] - 
   3*G[a[6], a[3], a[3], a[4], a[3]] + 2*G[a[6], a[3], a[3], a[7], a[3]] - 
   G[a[6], a[3], a[3], a[8], a[3]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   2*G[a[6], a[3], a[4], a[2], a[3]] - G[a[6], a[3], a[4], a[3], a[3]] + 
   G[a[6], a[3], a[4], a[4], a[3]] + 2*G[a[6], a[3], a[5], a[2], a[3]] - 
   2*G[a[6], a[3], a[5], a[4], a[3]] + 2*G[a[6], a[3], a[6], a[4], a[3]] + 
   2*G[a[6], a[3], a[7], a[3], a[3]] - 4*G[a[6], a[3], a[7], a[7], a[3]] + 
   2*G[a[6], a[3], a[7], a[8], a[3]] - G[a[6], a[3], a[8], a[3], a[3]] + 
   2*G[a[6], a[3], a[8], a[7], a[3]] - G[a[6], a[3], a[8], a[8], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[3]] - 2*G[a[6], a[4], a[1], a[2], a[3]] + 
   G[a[6], a[4], a[1], a[3], a[3]] + G[a[6], a[4], a[1], a[4], a[3]] - 
   2*G[a[6], a[4], a[2], a[1], a[3]] - 2*G[a[6], a[4], a[2], a[3], a[3]] + 
   G[a[6], a[4], a[3], a[1], a[3]] - 2*G[a[6], a[4], a[3], a[2], a[3]] + 
   G[a[6], a[4], a[3], a[3], a[3]] + G[a[6], a[4], a[3], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[1], a[3]] + G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[5], a[1], a[2], a[3]] + G[a[6], a[5], a[1], a[3], a[3]] - 
   G[a[6], a[5], a[1], a[4], a[3]] + G[a[6], a[5], a[2], a[1], a[3]] - 
   2*G[a[6], a[5], a[2], a[2], a[3]] + 2*G[a[6], a[5], a[2], a[3], a[3]] + 
   G[a[6], a[5], a[2], a[4], a[3]] + 2*G[a[6], a[5], a[3], a[1], a[3]] + 
   2*G[a[6], a[5], a[3], a[2], a[3]] - 2*G[a[6], a[5], a[3], a[4], a[3]] - 
   G[a[6], a[5], a[4], a[1], a[3]] + 2*G[a[6], a[5], a[4], a[2], a[3]] - 
   2*G[a[6], a[5], a[4], a[3], a[3]] - G[a[6], a[5], a[4], a[4], a[3]] - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] - 
   G[a[6], a[5], a[6], a[2], a[3]] + G[a[6], a[5], a[6], a[3], a[3]] - 
   8*G[a[6], a[6], a[1], a[5], a[3]] + G[a[6], a[6], a[2], a[1], a[3]] + 
   2*G[a[6], a[6], a[3], a[4], a[3]] + 3*G[a[6], a[6], a[3], a[5], a[3]] - 
   2*G[a[6], a[6], a[3], a[7], a[3]] + G[a[6], a[6], a[3], a[8], a[3]] - 
   2*G[a[6], a[6], a[4], a[2], a[3]] + 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[5], a[1], a[3]] + 
   G[a[6], a[6], a[5], a[2], a[3]] + 5*G[a[6], a[6], a[5], a[3], a[3]] - 
   G[a[6], a[6], a[5], a[4], a[3]] + 3*G[a[6], a[6], a[5], a[5], a[3]] + 
   2*G[a[6], a[6], a[6], a[2], a[3]] - G[a[6], a[6], a[6], a[4], a[3]] + 
   13*G[a[6], a[6], a[6], a[5], a[3]] + G[a[6], a[6], a[6], a[7], a[3]] - 
   G[a[6], a[6], a[6], a[8], a[3]] - G[a[6], a[6], a[7], a[3], a[3]] + 
   2*G[a[6], a[6], a[7], a[7], a[3]] - G[a[6], a[6], a[7], a[8], a[3]] + 
   G[a[6], a[6], a[8], a[3], a[3]] - 2*G[a[6], a[6], a[8], a[7], a[3]] + 
   G[a[6], a[6], a[8], a[8], a[3]] - 2*G[a[6], a[6], a[9], a[3], a[3]] + 
   G[a[6], a[6], a[9], a[7], a[3]] - G[a[6], a[6], a[9], a[8], a[3]] + 
   G[a[6], a[7], a[3], a[3], a[3]] - 2*G[a[6], a[7], a[3], a[7], a[3]] + 
   G[a[6], a[7], a[3], a[8], a[3]] - 2*G[a[6], a[7], a[7], a[3], a[3]] + 
   4*G[a[6], a[7], a[7], a[7], a[3]] - 2*G[a[6], a[7], a[7], a[8], a[3]] + 
   G[a[6], a[7], a[8], a[3], a[3]] - 2*G[a[6], a[7], a[8], a[7], a[3]] + 
   G[a[6], a[7], a[8], a[8], a[3]] - G[a[6], a[8], a[3], a[3], a[3]] + 
   2*G[a[6], a[8], a[3], a[7], a[3]] - G[a[6], a[8], a[3], a[8], a[3]] + 
   2*G[a[6], a[8], a[7], a[3], a[3]] - 4*G[a[6], a[8], a[7], a[7], a[3]] + 
   2*G[a[6], a[8], a[7], a[8], a[3]] - G[a[6], a[8], a[8], a[3], a[3]] + 
   2*G[a[6], a[8], a[8], a[7], a[3]] - G[a[6], a[8], a[8], a[8], a[3]] - 
   2*G[a[6], a[9], a[3], a[7], a[3]] + G[a[6], a[9], a[3], a[8], a[3]] + 
   G[a[6], a[9], a[6], a[7], a[3]] - G[a[6], a[9], a[6], a[8], a[3]] - 
   G[a[6], a[9], a[7], a[3], a[3]] + 2*G[a[6], a[9], a[7], a[7], a[3]] - 
   G[a[6], a[9], a[7], a[8], a[3]] + G[a[6], a[9], a[8], a[3], a[3]] - 
   2*G[a[6], a[9], a[8], a[7], a[3]] + G[a[6], a[9], a[8], a[8], a[3]] + 
   G[a[6], a[9], a[9], a[7], a[3]] - G[a[6], a[9], a[9], a[8], a[3]] + 
   2*G[a[9], a[6], a[3], a[7], a[3]] - G[a[9], a[6], a[3], a[8], a[3]] + 
   2*G[a[9], a[6], a[6], a[3], a[3]] - G[a[9], a[6], a[6], a[7], a[3]] + 
   G[a[9], a[6], a[6], a[8], a[3]] + G[a[9], a[6], a[7], a[3], a[3]] - 
   2*G[a[9], a[6], a[7], a[7], a[3]] + G[a[9], a[6], a[7], a[8], a[3]] - 
   G[a[9], a[6], a[8], a[3], a[3]] + 2*G[a[9], a[6], a[8], a[7], a[3]] - 
   G[a[9], a[6], a[8], a[8], a[3]] - G[a[9], a[6], a[9], a[7], a[3]] + 
   G[a[9], a[6], a[9], a[8], a[3]] - G[a[9], a[9], a[6], a[7], a[3]] + 
   G[a[9], a[9], a[6], a[8], a[3]] + 2*G[a[6], a[3], a[7], a[3]]*Log[4/3] - 
   G[a[6], a[3], a[8], a[3]]*Log[4/3] - G[a[6], a[6], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[7], a[3], a[3]]*Log[4/3] - 
   2*G[a[6], a[7], a[7], a[3]]*Log[4/3] + G[a[6], a[7], a[8], a[3]]*
    Log[4/3] - G[a[6], a[8], a[3], a[3]]*Log[4/3] - 
   G[a[6], a[8], a[8], a[3]]*Log[4/3] - G[a[6], a[9], a[7], a[3]]*Log[4/3] + 
   G[a[6], a[9], a[8], a[3]]*Log[4/3] + G[a[9], a[6], a[7], a[3]]*Log[4/3] - 
   G[a[9], a[6], a[8], a[3]]*Log[4/3] + G[a[6], a[3], a[2], a[3]]*
    ((-2*I)*Pi - 4*Log[2]) + G[a[1], a[2], a[2], a[3]]*
    ((-4*I)*Pi - 4*Log[2]) + G[a[2], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[2], a[2], a[1], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[1], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[5], a[4], a[2], a[3]]*
    ((-2*I)*Pi - 2*Log[2]) + G[a[1], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[1], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[1], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[2], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[5], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[6], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[4], a[4], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[5], a[1], a[3]]*((-I)*Pi - Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((-I)*Pi - Log[2]) - 
   G[a[5], a[6], a[2], a[3]]*Log[2] + G[a[6], a[2], a[1], a[3]]*Log[2] + 
   2*G[a[6], a[6], a[2], a[3]]*Log[2] + Log[2]^4/24 + 
   G[a[2], a[1], a[1], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[4], a[3]]*
    (I*Pi + Log[2]) + G[a[2], a[4], a[1], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[1], a[4], a[3]]*(I*Pi + Log[2]) + G[a[5], a[4], a[1], a[3]]*
    (I*Pi + Log[2]) + G[a[5], a[4], a[4], a[3]]*(I*Pi + Log[2]) + 
   G[a[5], a[5], a[2], a[3]]*(I*Pi + Log[2]) + G[a[2], a[1], a[3], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[2], a[3], a[1], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[3], a[3]]*(I*Pi + 2*Log[2]) + G[a[5], a[6], a[4], a[3]]*
    (I*Pi + 2*Log[2]) + G[a[6], a[3], a[4], a[3]]*(I*Pi + 2*Log[2]) + 
   G[a[1], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[2], a[4], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[1], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[1], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[4], a[2], a[1], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[5], a[2], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[2], a[3]]*((2*I)*Pi + 2*Log[2]) + 
   G[a[6], a[5], a[4], a[3]]*((2*I)*Pi + 3*Log[2]) + 
   G[a[1], a[2], a[3], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[3], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi + 4*Log[2]) + 
   G[a[1], a[2], a[3]]*(Pi^2 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (4*I)*Pi*Log[2] - 5*Log[2]^2) + 
   G[a[5], a[4], a[3]]*((2*Pi^2)/3 - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[2], a[1], a[3]]*(Pi^2/3 - 2*G[a[6], a[7], a[3]] + 
     2*G[a[6], a[8], a[3]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[5], a[2], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[6], a[4], a[3]]*((-2*Pi^2)/3 + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[1], a[4], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   G[a[4], a[1], a[3]]*(-1/2*Pi^2 + G[a[6], a[7], a[3]] - 
     G[a[6], a[8], a[3]] + (2*I)*Pi*Log[2] + (5*Log[2]^2)/2) + 
   (I/6)*Pi*Log[9/8]*Log[3]^2 - (7*Log[3]^4)/24 + 
   G[a[6], a[8], a[7], a[3]]*(-4*Log[3/2] + 2*Log[3]) + 
   G[a[1], a[3], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[1], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[1], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[4], a[3], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[5], a[2], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[1], a[4], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[1], a[3]]*((-I)*Pi - Log[4]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi - Log[4]) + 
   Log[2]^3*(((-13*I)/6)*Pi - (11*Log[3])/6 - (7*Log[6])/6) + 
   (7*Log[6]^4)/24 + Log[4/3]*((-3*Pi^2*Log[3])/8 - (I/2)*Pi*Log[2]*Log[6]) + 
   G[a[6], a[7], a[3]]*((3*Log[2]^2)/2 + Log[3]^2 - Log[6]^2/2) + 
   G[a[6], a[8], a[3]]*((-3*Log[2]^2)/2 - Log[3]^2 + Log[6]^2/2) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi - Log[8]) + 
   (-1/72*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/24)*Log[8] + 
   Log[6]^3*(((-2*I)/3)*Pi - Log[16]/24) + 
   Log[3]^3*((-1/3*I)*Pi + Log[16]/24) + G[a[6], a[6], a[4], a[3]]*
    ((-2*I)*Pi - Log[32]) - (Pi^2*Log[9/2]*Log[64])/72 + 
   (Pi^2*Log[64]^2)/72 + Log[6]^2*((5*Pi^2)/24 + (I/12)*Pi*Log[64]) + 
   Log[3]^2*((5*Pi^2)/24 - (I/12)*Pi*Log[64] + (I/3)*Pi*Log[72]) + 
   Log[3]*((I/12)*Pi^3 - (Pi^2*Log[12])/12 - (Pi^2*Log[36])/12 + 
     (Pi^2*Log[108])/24) - (Pi^2*Log[48]*Log[729])/72 - 
   (Pi^2*Log[3/2]*Log[972])/12 + Log[2]^2*((23*Pi^2)/8 - Log[3]^2/4 + 
     (9*Log[6]^2)/4 + (I/12)*Pi*Log[4398046511104]) + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/12 - 
   4*PolyLog[4, 1/2] + Log[2]*(-1/24*(Pi^2*Log[9/8]) + (Pi^2*Log[27/16])/12 + 
     ((25*Pi^2)/12 + (I/2)*Pi*Log[8/3])*Log[3] + ((3*I)/2)*Pi*Log[3]^2 - 
     2*Pi^2*Log[4] - (2*Pi^2*Log[6])/3 + I*Pi*Log[6]^2 - Log[6]^3 + 
     (Pi^2*Log[8])/3 - (I/2)*Pi*Log[9]*Log[12] + (Pi^2*Log[64/3])/6 + 
     (Pi^2*Log[54])/12 + (Pi^2*Log[162])/8 - (57*Zeta[3])/4) + 
   Log[64]*(-1/72*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/72 - 
     (Pi^2*Log[4608])/72 + Zeta[3]/6) + 
   Log[6]*(-1/24*(Pi^2*Log[24]) - (Pi^2*Log[64])/72 + (5*Zeta[3])/8) + 
   ((9*I)/4)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/24 + 
   Log[4]*((I/12)*Pi^3 - (Pi^2*Log[27])/72 + 2*Zeta[3])}, 
 {a[1] -> -1, a[2] -> -1/2, a[3] -> 1, a[4] -> -1/5, a[5] -> -1/3, a[6] -> 0, 
  a[7] -> 3/2, a[8] -> 3, a[9] -> 2}}


==> anc/boundary/T4/f11.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 2*G[a[1], a[2], a[3]] - G[a[1], a[4], a[3]] - G[a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^2/2, 4*G[a[1], a[1], a[2], a[3]] + 
   G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[2], a[2], a[3]] + 
   4*G[a[1], a[2], a[3], a[3]] + G[a[1], a[4], a[3], a[3]] - 
   G[a[1], a[4], a[4], a[3]] - 4*G[a[2], a[1], a[2], a[3]] + 
   4*G[a[2], a[1], a[3], a[3]] + 2*G[a[2], a[4], a[2], a[3]] - 
   2*G[a[2], a[4], a[3], a[3]] + G[a[4], a[1], a[3], a[3]] - 
   G[a[4], a[1], a[4], a[3]] + 2*G[a[4], a[2], a[2], a[3]] - 
   2*G[a[4], a[2], a[3], a[3]] - G[a[4], a[4], a[2], a[3]] + 
   Log[17 - 12*Sqrt[2]]^3/6, (Pi^2*G[a[1], a[2], a[3]])/6 - 
   (Pi^2*G[a[1], a[4], a[3]])/12 - (Pi^2*G[a[4], a[2], a[3]])/12 + 
   8*G[a[1], a[1], a[1], a[2], a[3]] - G[a[1], a[1], a[1], a[4], a[3]] - 
   8*G[a[1], a[1], a[2], a[2], a[3]] + 8*G[a[1], a[1], a[2], a[3], a[3]] - 
   G[a[1], a[1], a[4], a[3], a[3]] + G[a[1], a[1], a[4], a[4], a[3]] - 
   8*G[a[1], a[2], a[1], a[2], a[3]] + 8*G[a[1], a[2], a[1], a[3], a[3]] + 
   8*G[a[1], a[2], a[2], a[2], a[3]] - 8*G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[4], a[1], a[3], a[3]] + G[a[1], a[4], a[1], a[4], a[3]] + 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]] - 
   8*G[a[2], a[1], a[1], a[2], a[3]] + 8*G[a[2], a[1], a[1], a[3], a[3]] + 
   8*G[a[2], a[1], a[2], a[2], a[3]] - 8*G[a[2], a[1], a[2], a[3], a[3]] + 
   8*G[a[2], a[2], a[1], a[2], a[3]] - 8*G[a[2], a[2], a[1], a[3], a[3]] - 
   4*G[a[2], a[2], a[4], a[2], a[3]] + 4*G[a[2], a[2], a[4], a[3], a[3]] - 
   4*G[a[2], a[4], a[2], a[2], a[3]] + 4*G[a[2], a[4], a[2], a[3], a[3]] + 
   2*G[a[2], a[4], a[4], a[2], a[3]] - 2*G[a[2], a[4], a[4], a[3], a[3]] - 
   G[a[4], a[1], a[1], a[3], a[3]] + G[a[4], a[1], a[1], a[4], a[3]] + 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[1], a[4], a[4], a[3]] - 
   4*G[a[4], a[2], a[2], a[2], a[3]] + 4*G[a[4], a[2], a[2], a[3], a[3]] + 
   2*G[a[4], a[2], a[4], a[2], a[3]] - 2*G[a[4], a[2], a[4], a[3], a[3]] + 
   G[a[4], a[4], a[1], a[3], a[3]] - G[a[4], a[4], a[1], a[4], a[3]] + 
   2*G[a[4], a[4], a[2], a[2], a[3]] - 2*G[a[4], a[4], a[2], a[3], a[3]] - 
   G[a[4], a[4], a[4], a[2], a[3]] + (Pi^2*Log[17 - 12*Sqrt[2]]^2)/24 + 
   Log[17 - 12*Sqrt[2]]^4/24}, {a[1] -> 0, a[2] -> 1/2 + 1/Sqrt[2], 
  a[3] -> 1, a[4] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T4/f14.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, Sqrt[2]*Log[3 + 2*Sqrt[2]] + (1/2 - 1/Sqrt[2])*Log[17 + 12*Sqrt[2]], 
  (-1 + Sqrt[2])*G[a[1], a[2], a[3]] + Sqrt[2]*G[a[2], a[1], a[3]] - 
   Sqrt[2]*Log[3 + 2*Sqrt[2]]^2 + ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^2)/4, 
  (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[1], a[3]] + (-1 + Sqrt[2])*
    G[a[1], a[2], a[2], a[3]] - 2*Sqrt[2]*G[a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[1], a[3]] + (Pi^2*Log[3 + 2*Sqrt[2]])/
    (6*Sqrt[2]) + (2*Sqrt[2]*Log[3 + 2*Sqrt[2]]^3)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]])/24 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^3)/12, 
  ((-1 + Sqrt[2])*Pi^2*G[a[1], a[2], a[3]])/12 + (Pi^2*G[a[2], a[1], a[3]])/
    (6*Sqrt[2]) + 4*(-1 + Sqrt[2])*G[a[1], a[1], a[1], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[1], a[2], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[1], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[1], a[2], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[1], a[2], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[1], a[2], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[1], a[2], a[2], a[2], a[3]] + 
   4*Sqrt[2]*G[a[2], a[1], a[1], a[1], a[3]] + 
   (2 - 2*Sqrt[2])*G[a[2], a[1], a[1], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[1], a[2], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[1], a[2], a[2], a[3]] - 
   2*Sqrt[2]*G[a[2], a[2], a[1], a[1], a[3]] + 
   (-1 + Sqrt[2])*G[a[2], a[2], a[1], a[2], a[3]] + 
   Sqrt[2]*G[a[2], a[2], a[2], a[1], a[3]] - (Pi^2*Log[3 + 2*Sqrt[2]]^2)/
    (6*Sqrt[2]) - (Sqrt[2]*Log[3 + 2*Sqrt[2]]^4)/3 + 
   ((1 - Sqrt[2])*Pi^2*Log[17 + 12*Sqrt[2]]^2)/48 + 
   ((1 - Sqrt[2])*Log[17 + 12*Sqrt[2]]^4)/48 - 
   (Sqrt[2]*Log[3 + 2*Sqrt[2]]*Zeta[3])/3 + 
   ((-1 + Sqrt[2])*Log[17 + 12*Sqrt[2]]*Zeta[3])/6}, 
 {a[1] -> 1/2 - 1/Sqrt[2], a[2] -> (4 - 3*Sqrt[2])/8, a[3] -> 1}}


==> anc/boundary/T4/f17.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T4/f18.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 2*Log[2], Pi^2/6 + Log[9/8]*Log[9/5] - Log[9/5]^2/2 - 
   2*Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]^2 - 4*Log[(-5 + 3*Sqrt[5])/2]^2 + 
   Log[9/5]*(Log[7 - 3*Sqrt[5]] - 4*Log[(2*(13 + 3*Sqrt[5]))/31] + 
     Log[(24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])/
       (59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     Log[(2*(6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]))/
       (-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(-5 + 3*Sqrt[5])/2]*((2*I)*Pi + 2*Log[(-5 + 6*Sqrt[5])/31] + 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   Log[(3*Sqrt[(7 - 3*Sqrt[5])/2])/2]*(8*Log[(-5 + 3*Sqrt[5])/2] - 
     2*Log[(4 - 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[(4 + 3*Sqrt[14 - 6*Sqrt[5]])/4] - 
     2*Log[((-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (-2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
     2*Log[((6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])])/
        (2*I + Sqrt[6*(-19 + 9*Sqrt[5])])]) + 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] - 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] - 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] - 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] - 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (Pi^2*G[a[1], a[3]])/6 + (Pi^2*G[a[5], a[3]])/6 + 
   G[a[7], a[6]]*(Pi^2/12 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[8], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 
     4*G[a[4], a[4], a[3]] - 2*G[a[5], a[4], a[3]]) + 
   G[a[9], a[6]]*(Pi^2/6 - 2*G[a[1], a[4], a[3]] - 4*G[a[4], a[4], a[3]] - 
     2*G[a[5], a[4], a[3]]) + G[a[5], a[6]]*
    (-1/2*Pi^2 + 8*G[a[1], a[4], a[3]] + 16*G[a[4], a[4], a[3]] + 
     8*G[a[5], a[4], a[3]]) + G[a[4], a[3]]*
    (Pi^2/6 - 32*G[a[5], a[5], a[6]] + 8*G[a[5], a[7], a[6]] + 
     8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 8*G[a[7], a[5], a[6]] - 
     2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 2*G[a[7], a[9], a[6]] + 
     8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 2*G[a[8], a[8], a[6]] - 
     2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 2*G[a[9], a[7], a[6]] - 
     2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) - 
   2*G[a[1], a[1], a[4], a[3]] - 4*G[a[1], a[4], a[4], a[3]] - 
   2*G[a[1], a[5], a[4], a[3]] - 4*G[a[4], a[1], a[4], a[3]] - 
   8*G[a[4], a[4], a[4], a[3]] - 4*G[a[4], a[5], a[4], a[3]] - 
   2*G[a[5], a[1], a[4], a[3]] - 4*G[a[5], a[4], a[4], a[3]] - 
   2*G[a[5], a[5], a[4], a[3]] + 32*G[a[5], a[5], a[5], a[6]] - 
   16*G[a[5], a[5], a[7], a[6]] - 8*G[a[5], a[7], a[5], a[6]] + 
   4*G[a[5], a[7], a[7], a[6]] - 8*G[a[5], a[8], a[5], a[6]] + 
   4*G[a[5], a[8], a[7], a[6]] - 8*G[a[5], a[9], a[5], a[6]] + 
   4*G[a[5], a[9], a[7], a[6]] - 8*G[a[7], a[5], a[5], a[6]] + 
   4*G[a[7], a[5], a[7], a[6]] + 2*G[a[7], a[7], a[5], a[6]] - 
   G[a[7], a[7], a[7], a[6]] + 2*G[a[7], a[8], a[5], a[6]] - 
   G[a[7], a[8], a[7], a[6]] + 2*G[a[7], a[9], a[5], a[6]] - 
   G[a[7], a[9], a[7], a[6]] - 8*G[a[8], a[5], a[5], a[6]] + 
   4*G[a[8], a[5], a[7], a[6]] + 2*G[a[8], a[7], a[5], a[6]] - 
   G[a[8], a[7], a[7], a[6]] + 2*G[a[8], a[8], a[5], a[6]] - 
   G[a[8], a[8], a[7], a[6]] + 2*G[a[8], a[9], a[5], a[6]] - 
   G[a[8], a[9], a[7], a[6]] - 8*G[a[9], a[5], a[5], a[6]] + 
   4*G[a[9], a[5], a[7], a[6]] + 2*G[a[9], a[7], a[5], a[6]] - 
   G[a[9], a[7], a[7], a[6]] + 2*G[a[9], a[8], a[5], a[6]] - 
   G[a[9], a[8], a[7], a[6]] + 2*G[a[9], a[9], a[5], a[6]] - 
   G[a[9], a[9], a[7], a[6]] + 2*Zeta[3], 
  (7*Pi^4)/180 + (Pi^2*G[a[1], a[1], a[2]])/6 + (Pi^2*G[a[1], a[5], a[2]])/
    6 + (Pi^2*G[a[4], a[1], a[2]])/3 + (Pi^2*G[a[4], a[5], a[2]])/3 + 
   (Pi^2*G[a[5], a[1], a[2]])/6 + (Pi^2*G[a[5], a[5], a[2]])/6 + 
   2*Pi^2*G[a[5], a[5], a[6]] - (Pi^2*G[a[5], a[7], a[6]])/3 - 
   (2*Pi^2*G[a[5], a[8], a[6]])/3 - (2*Pi^2*G[a[5], a[9], a[6]])/3 - 
   (Pi^2*G[a[7], a[5], a[6]])/2 + (Pi^2*G[a[7], a[7], a[6]])/12 + 
   (Pi^2*G[a[7], a[8], a[6]])/6 + (Pi^2*G[a[7], a[9], a[6]])/6 - 
   (Pi^2*G[a[8], a[5], a[6]])/2 + (Pi^2*G[a[8], a[7], a[6]])/12 + 
   (Pi^2*G[a[8], a[8], a[6]])/6 + (Pi^2*G[a[8], a[9], a[6]])/6 - 
   (Pi^2*G[a[9], a[5], a[6]])/2 + (Pi^2*G[a[9], a[7], a[6]])/12 + 
   (Pi^2*G[a[9], a[8], a[6]])/6 + G[a[4], a[4], a[2]]*
    (Pi^2/3 - 64*G[a[5], a[5], a[6]] + 16*G[a[5], a[7], a[6]] + 
     16*G[a[5], a[8], a[6]] + 16*G[a[5], a[9], a[6]] + 
     16*G[a[7], a[5], a[6]] - 4*G[a[7], a[7], a[6]] - 4*G[a[7], a[8], a[6]] - 
     4*G[a[7], a[9], a[6]] + 16*G[a[8], a[5], a[6]] - 4*G[a[8], a[7], a[6]] - 
     4*G[a[8], a[8], a[6]] - 4*G[a[8], a[9], a[6]] + 16*G[a[9], a[5], a[6]] - 
     4*G[a[9], a[7], a[6]] - 4*G[a[9], a[8], a[6]] - 4*G[a[9], a[9], a[6]]) + 
   G[a[1], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   G[a[5], a[4], a[2]]*(Pi^2/6 - 32*G[a[5], a[5], a[6]] + 
     8*G[a[5], a[7], a[6]] + 8*G[a[5], a[8], a[6]] + 8*G[a[5], a[9], a[6]] + 
     8*G[a[7], a[5], a[6]] - 2*G[a[7], a[7], a[6]] - 2*G[a[7], a[8], a[6]] - 
     2*G[a[7], a[9], a[6]] + 8*G[a[8], a[5], a[6]] - 2*G[a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[6]] - 2*G[a[8], a[9], a[6]] + 8*G[a[9], a[5], a[6]] - 
     2*G[a[9], a[7], a[6]] - 2*G[a[9], a[8], a[6]] - 2*G[a[9], a[9], a[6]]) + 
   (Pi^2*G[a[9], a[9], a[6]])/6 - 2*G[a[1], a[1], a[1], a[4], a[2]] - 
   4*G[a[1], a[1], a[4], a[4], a[2]] - 2*G[a[1], a[1], a[5], a[4], a[2]] - 
   4*G[a[1], a[4], a[1], a[4], a[2]] - 8*G[a[1], a[4], a[4], a[4], a[2]] - 
   4*G[a[1], a[4], a[5], a[4], a[2]] - 2*G[a[1], a[5], a[1], a[4], a[2]] - 
   4*G[a[1], a[5], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[5], a[4], a[2]] - 
   4*G[a[4], a[1], a[1], a[4], a[2]] - 8*G[a[4], a[1], a[4], a[4], a[2]] - 
   4*G[a[4], a[1], a[5], a[4], a[2]] - 8*G[a[4], a[4], a[1], a[4], a[2]] - 
   16*G[a[4], a[4], a[4], a[4], a[2]] - 8*G[a[4], a[4], a[5], a[4], a[2]] - 
   4*G[a[4], a[5], a[1], a[4], a[2]] - 8*G[a[4], a[5], a[4], a[4], a[2]] - 
   4*G[a[4], a[5], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[1], a[4], a[2]] - 
   4*G[a[5], a[1], a[4], a[4], a[2]] - 2*G[a[5], a[1], a[5], a[4], a[2]] - 
   4*G[a[5], a[4], a[1], a[4], a[2]] - 8*G[a[5], a[4], a[4], a[4], a[2]] - 
   4*G[a[5], a[4], a[5], a[4], a[2]] - 2*G[a[5], a[5], a[1], a[4], a[2]] - 
   4*G[a[5], a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[5], a[4], a[2]] - 
   128*G[a[5], a[5], a[5], a[5], a[6]] + 64*G[a[5], a[5], a[5], a[7], a[6]] + 
   32*G[a[5], a[5], a[7], a[5], a[6]] - 16*G[a[5], a[5], a[7], a[7], a[6]] + 
   32*G[a[5], a[5], a[8], a[5], a[6]] - 16*G[a[5], a[5], a[8], a[7], a[6]] + 
   32*G[a[5], a[5], a[9], a[5], a[6]] - 16*G[a[5], a[5], a[9], a[7], a[6]] + 
   32*G[a[5], a[7], a[5], a[5], a[6]] - 16*G[a[5], a[7], a[5], a[7], a[6]] - 
   8*G[a[5], a[7], a[7], a[5], a[6]] + 4*G[a[5], a[7], a[7], a[7], a[6]] - 
   8*G[a[5], a[7], a[8], a[5], a[6]] + 4*G[a[5], a[7], a[8], a[7], a[6]] - 
   8*G[a[5], a[7], a[9], a[5], a[6]] + 4*G[a[5], a[7], a[9], a[7], a[6]] + 
   32*G[a[5], a[8], a[5], a[5], a[6]] - 16*G[a[5], a[8], a[5], a[7], a[6]] - 
   8*G[a[5], a[8], a[7], a[5], a[6]] + 4*G[a[5], a[8], a[7], a[7], a[6]] - 
   8*G[a[5], a[8], a[8], a[5], a[6]] + 4*G[a[5], a[8], a[8], a[7], a[6]] - 
   8*G[a[5], a[8], a[9], a[5], a[6]] + 4*G[a[5], a[8], a[9], a[7], a[6]] + 
   32*G[a[5], a[9], a[5], a[5], a[6]] - 16*G[a[5], a[9], a[5], a[7], a[6]] - 
   8*G[a[5], a[9], a[7], a[5], a[6]] + 4*G[a[5], a[9], a[7], a[7], a[6]] - 
   8*G[a[5], a[9], a[8], a[5], a[6]] + 4*G[a[5], a[9], a[8], a[7], a[6]] - 
   8*G[a[5], a[9], a[9], a[5], a[6]] + 4*G[a[5], a[9], a[9], a[7], a[6]] + 
   32*G[a[7], a[5], a[5], a[5], a[6]] - 16*G[a[7], a[5], a[5], a[7], a[6]] - 
   8*G[a[7], a[5], a[7], a[5], a[6]] + 4*G[a[7], a[5], a[7], a[7], a[6]] - 
   8*G[a[7], a[5], a[8], a[5], a[6]] + 4*G[a[7], a[5], a[8], a[7], a[6]] - 
   8*G[a[7], a[5], a[9], a[5], a[6]] + 4*G[a[7], a[5], a[9], a[7], a[6]] - 
   8*G[a[7], a[7], a[5], a[5], a[6]] + 4*G[a[7], a[7], a[5], a[7], a[6]] + 
   2*G[a[7], a[7], a[7], a[5], a[6]] - G[a[7], a[7], a[7], a[7], a[6]] + 
   2*G[a[7], a[7], a[8], a[5], a[6]] - G[a[7], a[7], a[8], a[7], a[6]] + 
   2*G[a[7], a[7], a[9], a[5], a[6]] - G[a[7], a[7], a[9], a[7], a[6]] - 
   8*G[a[7], a[8], a[5], a[5], a[6]] + 4*G[a[7], a[8], a[5], a[7], a[6]] + 
   2*G[a[7], a[8], a[7], a[5], a[6]] - G[a[7], a[8], a[7], a[7], a[6]] + 
   2*G[a[7], a[8], a[8], a[5], a[6]] - G[a[7], a[8], a[8], a[7], a[6]] + 
   2*G[a[7], a[8], a[9], a[5], a[6]] - G[a[7], a[8], a[9], a[7], a[6]] - 
   8*G[a[7], a[9], a[5], a[5], a[6]] + 4*G[a[7], a[9], a[5], a[7], a[6]] + 
   2*G[a[7], a[9], a[7], a[5], a[6]] - G[a[7], a[9], a[7], a[7], a[6]] + 
   2*G[a[7], a[9], a[8], a[5], a[6]] - G[a[7], a[9], a[8], a[7], a[6]] + 
   2*G[a[7], a[9], a[9], a[5], a[6]] - G[a[7], a[9], a[9], a[7], a[6]] + 
   32*G[a[8], a[5], a[5], a[5], a[6]] - 16*G[a[8], a[5], a[5], a[7], a[6]] - 
   8*G[a[8], a[5], a[7], a[5], a[6]] + 4*G[a[8], a[5], a[7], a[7], a[6]] - 
   8*G[a[8], a[5], a[8], a[5], a[6]] + 4*G[a[8], a[5], a[8], a[7], a[6]] - 
   8*G[a[8], a[5], a[9], a[5], a[6]] + 4*G[a[8], a[5], a[9], a[7], a[6]] - 
   8*G[a[8], a[7], a[5], a[5], a[6]] + 4*G[a[8], a[7], a[5], a[7], a[6]] + 
   2*G[a[8], a[7], a[7], a[5], a[6]] - G[a[8], a[7], a[7], a[7], a[6]] + 
   2*G[a[8], a[7], a[8], a[5], a[6]] - G[a[8], a[7], a[8], a[7], a[6]] + 
   2*G[a[8], a[7], a[9], a[5], a[6]] - G[a[8], a[7], a[9], a[7], a[6]] - 
   8*G[a[8], a[8], a[5], a[5], a[6]] + 4*G[a[8], a[8], a[5], a[7], a[6]] + 
   2*G[a[8], a[8], a[7], a[5], a[6]] - G[a[8], a[8], a[7], a[7], a[6]] + 
   2*G[a[8], a[8], a[8], a[5], a[6]] - G[a[8], a[8], a[8], a[7], a[6]] + 
   2*G[a[8], a[8], a[9], a[5], a[6]] - G[a[8], a[8], a[9], a[7], a[6]] - 
   8*G[a[8], a[9], a[5], a[5], a[6]] + 4*G[a[8], a[9], a[5], a[7], a[6]] + 
   2*G[a[8], a[9], a[7], a[5], a[6]] - G[a[8], a[9], a[7], a[7], a[6]] + 
   2*G[a[8], a[9], a[8], a[5], a[6]] - G[a[8], a[9], a[8], a[7], a[6]] + 
   2*G[a[8], a[9], a[9], a[5], a[6]] - G[a[8], a[9], a[9], a[7], a[6]] + 
   32*G[a[9], a[5], a[5], a[5], a[6]] - 16*G[a[9], a[5], a[5], a[7], a[6]] - 
   8*G[a[9], a[5], a[7], a[5], a[6]] + 4*G[a[9], a[5], a[7], a[7], a[6]] - 
   8*G[a[9], a[5], a[8], a[5], a[6]] + 4*G[a[9], a[5], a[8], a[7], a[6]] - 
   8*G[a[9], a[5], a[9], a[5], a[6]] + 4*G[a[9], a[5], a[9], a[7], a[6]] - 
   8*G[a[9], a[7], a[5], a[5], a[6]] + 4*G[a[9], a[7], a[5], a[7], a[6]] + 
   2*G[a[9], a[7], a[7], a[5], a[6]] - G[a[9], a[7], a[7], a[7], a[6]] + 
   2*G[a[9], a[7], a[8], a[5], a[6]] - G[a[9], a[7], a[8], a[7], a[6]] + 
   2*G[a[9], a[7], a[9], a[5], a[6]] - G[a[9], a[7], a[9], a[7], a[6]] - 
   8*G[a[9], a[8], a[5], a[5], a[6]] + 4*G[a[9], a[8], a[5], a[7], a[6]] + 
   2*G[a[9], a[8], a[7], a[5], a[6]] - G[a[9], a[8], a[7], a[7], a[6]] + 
   2*G[a[9], a[8], a[8], a[5], a[6]] - G[a[9], a[8], a[8], a[7], a[6]] + 
   2*G[a[9], a[8], a[9], a[5], a[6]] - G[a[9], a[8], a[9], a[7], a[6]] - 
   8*G[a[9], a[9], a[5], a[5], a[6]] + 4*G[a[9], a[9], a[5], a[7], a[6]] + 
   2*G[a[9], a[9], a[7], a[5], a[6]] - G[a[9], a[9], a[7], a[7], a[6]] + 
   2*G[a[9], a[9], a[8], a[5], a[6]] - G[a[9], a[9], a[8], a[7], a[6]] + 
   2*G[a[9], a[9], a[9], a[5], a[6]] - G[a[9], a[9], a[9], a[7], a[6]] + 
   G[a[5], a[6]]*((-2*Pi^2*G[a[4], a[2]])/3 - (2*Pi^2*G[a[5], a[2]])/3 + 
     8*G[a[1], a[1], a[4], a[2]] + 16*G[a[1], a[4], a[4], a[2]] + 
     8*G[a[1], a[5], a[4], a[2]] + 16*G[a[4], a[1], a[4], a[2]] + 
     32*G[a[4], a[4], a[4], a[2]] + 16*G[a[4], a[5], a[4], a[2]] + 
     8*G[a[5], a[1], a[4], a[2]] + 16*G[a[5], a[4], a[4], a[2]] + 
     8*G[a[5], a[5], a[4], a[2]] - (26*Zeta[3])/3) + 
   G[a[5], a[2]]*((Pi^2*G[a[7], a[6]])/6 + (Pi^2*G[a[8], a[6]])/6 + 
     (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[1], a[2]]*((-2*Pi^2*G[a[5], a[6]])/3 + (Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 2*Zeta[3]) + 
   G[a[8], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[9], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 2*Zeta[3]) + 
   G[a[7], a[6]]*(-2*G[a[1], a[1], a[4], a[2]] - 
     4*G[a[1], a[4], a[4], a[2]] - 2*G[a[1], a[5], a[4], a[2]] - 
     4*G[a[4], a[1], a[4], a[2]] - 8*G[a[4], a[4], a[4], a[2]] - 
     4*G[a[4], a[5], a[4], a[2]] - 2*G[a[5], a[1], a[4], a[2]] - 
     4*G[a[5], a[4], a[4], a[2]] - 2*G[a[5], a[5], a[4], a[2]] + 
     (7*Zeta[3])/3) + G[a[4], a[2]]*((Pi^2*G[a[7], a[6]])/6 + 
     (Pi^2*G[a[8], a[6]])/6 + (Pi^2*G[a[9], a[6]])/6 + 
     128*G[a[5], a[5], a[5], a[6]] - 32*G[a[5], a[5], a[7], a[6]] - 
     32*G[a[5], a[5], a[8], a[6]] - 32*G[a[5], a[5], a[9], a[6]] - 
     32*G[a[5], a[7], a[5], a[6]] + 8*G[a[5], a[7], a[7], a[6]] + 
     8*G[a[5], a[7], a[8], a[6]] + 8*G[a[5], a[7], a[9], a[6]] - 
     32*G[a[5], a[8], a[5], a[6]] + 8*G[a[5], a[8], a[7], a[6]] + 
     8*G[a[5], a[8], a[8], a[6]] + 8*G[a[5], a[8], a[9], a[6]] - 
     32*G[a[5], a[9], a[5], a[6]] + 8*G[a[5], a[9], a[7], a[6]] + 
     8*G[a[5], a[9], a[8], a[6]] + 8*G[a[5], a[9], a[9], a[6]] - 
     32*G[a[7], a[5], a[5], a[6]] + 8*G[a[7], a[5], a[7], a[6]] + 
     8*G[a[7], a[5], a[8], a[6]] + 8*G[a[7], a[5], a[9], a[6]] + 
     8*G[a[7], a[7], a[5], a[6]] - 2*G[a[7], a[7], a[7], a[6]] - 
     2*G[a[7], a[7], a[8], a[6]] - 2*G[a[7], a[7], a[9], a[6]] + 
     8*G[a[7], a[8], a[5], a[6]] - 2*G[a[7], a[8], a[7], a[6]] - 
     2*G[a[7], a[8], a[8], a[6]] - 2*G[a[7], a[8], a[9], a[6]] + 
     8*G[a[7], a[9], a[5], a[6]] - 2*G[a[7], a[9], a[7], a[6]] - 
     2*G[a[7], a[9], a[8], a[6]] - 2*G[a[7], a[9], a[9], a[6]] - 
     32*G[a[8], a[5], a[5], a[6]] + 8*G[a[8], a[5], a[7], a[6]] + 
     8*G[a[8], a[5], a[8], a[6]] + 8*G[a[8], a[5], a[9], a[6]] + 
     8*G[a[8], a[7], a[5], a[6]] - 2*G[a[8], a[7], a[7], a[6]] - 
     2*G[a[8], a[7], a[8], a[6]] - 2*G[a[8], a[7], a[9], a[6]] + 
     8*G[a[8], a[8], a[5], a[6]] - 2*G[a[8], a[8], a[7], a[6]] - 
     2*G[a[8], a[8], a[8], a[6]] - 2*G[a[8], a[8], a[9], a[6]] + 
     8*G[a[8], a[9], a[5], a[6]] - 2*G[a[8], a[9], a[7], a[6]] - 
     2*G[a[8], a[9], a[8], a[6]] - 2*G[a[8], a[9], a[9], a[6]] - 
     32*G[a[9], a[5], a[5], a[6]] + 8*G[a[9], a[5], a[7], a[6]] + 
     8*G[a[9], a[5], a[8], a[6]] + 8*G[a[9], a[5], a[9], a[6]] + 
     8*G[a[9], a[7], a[5], a[6]] - 2*G[a[9], a[7], a[7], a[6]] - 
     2*G[a[9], a[7], a[8], a[6]] - 2*G[a[9], a[7], a[9], a[6]] + 
     8*G[a[9], a[8], a[5], a[6]] - 2*G[a[9], a[8], a[7], a[6]] - 
     2*G[a[9], a[8], a[8], a[6]] - 2*G[a[9], a[8], a[9], a[6]] + 
     8*G[a[9], a[9], a[5], a[6]] - 2*G[a[9], a[9], a[7], a[6]] - 
     2*G[a[9], a[9], a[8], a[6]] - 2*G[a[9], a[9], a[9], a[6]] + 
     (14*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> 0, a[5] -> 1, 
  a[6] -> (7 - 3*Sqrt[5])/2, a[7] -> (-9*(-7 + 3*Sqrt[5]))/8, 
  a[8] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[9] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4}}


==> anc/boundary/T4/f19.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, 0, Pi^2/24, -1/6*Zeta[3], Pi^4/320}, {}}


==> anc/boundary/T4/f3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, Pi^2/6 - (2*I)*Pi*G[a[1], a[2]] + (I/2)*Pi*G[a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[3]] + I*Pi*G[a[6], a[3]] - 2*G[a[1], a[4], a[2]] + 
   G[a[1], a[4], a[3]]/2 + 2*G[a[1], a[9], a[2]] - G[a[1], a[9], a[3]]/2 - 
   (3*G[a[2], a[4], a[3]])/2 + (3*G[a[2], a[9], a[3]])/2 - 
   (3*G[a[3], a[1], a[2]])/2 + (3*G[a[3], a[2], a[2]])/2 + 
   (3*G[a[3], a[4], a[2]])/2 - (3*G[a[3], a[9], a[2]])/2 + 
   (3*G[a[4], a[1], a[3]])/2 - (3*G[a[4], a[2], a[3]])/2 + 
   G[a[6], a[4], a[3]] + G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 
   (3*G[a[6], a[13], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
   G[a[6], a[16], a[2]]/2 + G[a[6], a[17], a[2]] + G[a[6], a[18], a[2]]/2 - 
   G[a[6], a[19], a[2]]/2 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 - 
   (3*G[a[10], a[1], a[2]])/2 + (3*G[a[10], a[2], a[2]])/2 + 
   (3*G[a[10], a[4], a[2]])/2 - (3*G[a[10], a[9], a[2]])/2 - 
   G[a[17], a[16], a[2]]/2 + G[a[17], a[18], a[2]]/2 + 
   G[a[19], a[16], a[2]]/2 - G[a[19], a[17], a[2]]/2 - 
   G[a[19], a[18], a[2]]/2 + G[a[3], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[10], a[2]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   (3*G[a[4], a[3]]*Log[3])/2 + 2*G[a[9], a[2]]*Log[3] - 
   (G[a[9], a[3]]*Log[3])/2 - (3*Log[4/3]*Log[12])/4 - (I/4)*Pi*Log[81/4] + 
   Log[3]*(-1/4*Log[16/3] + Log[64]/12) + Log[17 - 12*Sqrt[2]]^2/4 + 
   (-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2])/2, 
  (I/3)*Pi^3 + (I/2)*Pi*G[a[5], a[2]]*G[a[6], a[3]] + 
   (2*I)*Pi*G[a[1], a[1], a[2]] - (I/2)*Pi*G[a[1], a[1], a[3]] + 
   (2*I)*Pi*G[a[1], a[2], a[2]] - (I/2)*Pi*G[a[1], a[2], a[3]] - 
   (4*I)*Pi*G[a[1], a[6], a[2]] + I*Pi*G[a[1], a[6], a[3]] + 
   ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + ((3*I)/2)*Pi*G[a[2], a[2], a[3]] - 
   (3*I)*Pi*G[a[2], a[6], a[3]] - ((3*I)/2)*Pi*G[a[5], a[4], a[2]] - 
   I*Pi*G[a[6], a[2], a[3]] + (2*I)*Pi*G[a[6], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[2]] - G[a[1], a[1], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[9], a[2]] + G[a[1], a[1], a[9], a[3]]/2 + 
   2*G[a[1], a[2], a[4], a[2]] - G[a[1], a[2], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[9], a[2]] + G[a[1], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[3], a[1], a[2]] - G[a[1], a[3], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[2]] + G[a[1], a[3], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[2]] + G[a[1], a[3], a[4], a[3]]/2 + 
   2*G[a[1], a[3], a[9], a[2]] - G[a[1], a[3], a[9], a[3]]/2 - 
   4*G[a[1], a[4], a[1], a[2]] + G[a[1], a[4], a[1], a[3]] + 
   8*G[a[1], a[4], a[2], a[2]] - 2*G[a[1], a[4], a[2], a[3]] + 
   6*G[a[1], a[4], a[4], a[2]] - (3*G[a[1], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[4], a[6], a[2]] + G[a[1], a[4], a[6], a[3]] - 
   2*G[a[1], a[4], a[9], a[2]] + G[a[1], a[4], a[9], a[3]]/2 - 
   4*G[a[1], a[6], a[4], a[2]] + G[a[1], a[6], a[4], a[3]] + 
   4*G[a[1], a[6], a[9], a[2]] - G[a[1], a[6], a[9], a[3]] + 
   2*G[a[1], a[7], a[1], a[2]] - G[a[1], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[7], a[2], a[2]] + G[a[1], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[2]] - G[a[1], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[7], a[9], a[2]] + G[a[1], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[1], a[2]] - G[a[1], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[2]] + G[a[1], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[2]] - G[a[1], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[8], a[9], a[2]] + G[a[1], a[8], a[9], a[3]]/2 - 
   4*G[a[1], a[9], a[1], a[2]] + G[a[1], a[9], a[1], a[3]] - 
   2*G[a[1], a[9], a[4], a[2]] + G[a[1], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[9], a[6], a[2]] - G[a[1], a[9], a[6], a[3]] - 
   2*G[a[1], a[9], a[9], a[2]] + G[a[1], a[9], a[9], a[3]]/2 + 
   2*G[a[1], a[10], a[1], a[2]] - G[a[1], a[10], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[2]] + G[a[1], a[10], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[2]] + G[a[1], a[10], a[4], a[3]]/2 + 
   2*G[a[1], a[10], a[9], a[2]] - G[a[1], a[10], a[9], a[3]]/2 + 
   (3*G[a[2], a[1], a[4], a[3]])/2 - (3*G[a[2], a[1], a[9], a[3]])/2 + 
   (3*G[a[2], a[2], a[4], a[3]])/2 - (3*G[a[2], a[2], a[9], a[3]])/2 + 
   (3*G[a[2], a[3], a[1], a[3]])/2 - (3*G[a[2], a[3], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[4], a[3]])/2 + (3*G[a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[2], a[4], a[1], a[3]] + 6*G[a[2], a[4], a[2], a[3]] + 
   (9*G[a[2], a[4], a[4], a[3]])/2 - 3*G[a[2], a[4], a[6], a[3]] - 
   (3*G[a[2], a[4], a[9], a[3]])/2 - 3*G[a[2], a[6], a[4], a[3]] + 
   3*G[a[2], a[6], a[9], a[3]] + (3*G[a[2], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[7], a[2], a[3]])/2 + (3*G[a[2], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[7], a[9], a[3]])/2 + (3*G[a[2], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[2], a[3]])/2 + (3*G[a[2], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[8], a[9], a[3]])/2 - 3*G[a[2], a[9], a[1], a[3]] - 
   (3*G[a[2], a[9], a[4], a[3]])/2 + 3*G[a[2], a[9], a[6], a[3]] - 
   (3*G[a[2], a[9], a[9], a[3]])/2 + (3*G[a[2], a[10], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[2], a[3]])/2 - (3*G[a[2], a[10], a[4], a[3]])/2 + 
   (3*G[a[2], a[10], a[9], a[3]])/2 + (3*G[a[3], a[1], a[1], a[2]])/2 + 
   (3*G[a[3], a[1], a[2], a[2]])/2 + (3*G[a[3], a[1], a[4], a[2]])/2 - 
   3*G[a[3], a[1], a[6], a[2]] + (3*G[a[3], a[1], a[9], a[2]])/2 + 
   (3*G[a[3], a[2], a[1], a[2]])/2 - (9*G[a[3], a[2], a[2], a[2]])/2 - 
   (9*G[a[3], a[2], a[4], a[2]])/2 + 3*G[a[3], a[2], a[6], a[2]] + 
   (3*G[a[3], a[2], a[9], a[2]])/2 + (3*G[a[3], a[4], a[1], a[2]])/2 - 
   (9*G[a[3], a[4], a[2], a[2]])/2 - (9*G[a[3], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[6], a[2]] + (3*G[a[3], a[4], a[9], a[2]])/2 - 
   3*G[a[3], a[6], a[1], a[2]] + 3*G[a[3], a[6], a[2], a[2]] + 
   3*G[a[3], a[6], a[4], a[2]] - 3*G[a[3], a[6], a[9], a[2]] + 
   (3*G[a[3], a[9], a[1], a[2]])/2 + (3*G[a[3], a[9], a[2], a[2]])/2 + 
   (3*G[a[3], a[9], a[4], a[2]])/2 - 3*G[a[3], a[9], a[6], a[2]] + 
   (3*G[a[3], a[9], a[9], a[2]])/2 - (3*G[a[4], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[1], a[2], a[2]])/2 - (3*G[a[4], a[1], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[6], a[3]] - 3*G[a[4], a[1], a[9], a[3]] - 
   (3*G[a[4], a[2], a[1], a[2]])/2 - (3*G[a[4], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[2], a[2], a[3]])/2 + 6*G[a[4], a[2], a[4], a[3]] - 
   3*G[a[4], a[2], a[6], a[3]] - 3*G[a[4], a[2], a[9], a[3]] + 
   G[a[4], a[2], a[11], a[2]] - G[a[4], a[2], a[12], a[2]]/2 + 
   (3*G[a[4], a[3], a[1], a[3]])/2 - (3*G[a[4], a[3], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[4], a[3]])/2 + (3*G[a[4], a[3], a[9], a[3]])/2 - 
   (3*G[a[4], a[4], a[1], a[3]])/2 + (3*G[a[4], a[4], a[2], a[3]])/2 + 
   3*G[a[4], a[6], a[1], a[3]] - 3*G[a[4], a[6], a[2], a[3]] + 
   G[a[4], a[6], a[5], a[2]]/2 - (3*G[a[4], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[2], a[3]])/2 - (3*G[a[4], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[7], a[9], a[3]])/2 - (3*G[a[4], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[2], a[3]])/2 - (3*G[a[4], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[8], a[9], a[3]])/2 - (3*G[a[4], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[2], a[3]])/2 + (3*G[a[4], a[10], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[2], a[3]])/2 - (3*G[a[4], a[10], a[4], a[3]])/2 + 
   (3*G[a[4], a[10], a[9], a[3]])/2 + G[a[4], a[11], a[2], a[2]] - 
   G[a[4], a[12], a[2], a[2]]/2 - G[a[5], a[2], a[11], a[2]] + 
   G[a[5], a[2], a[12], a[2]] - (3*G[a[5], a[4], a[2], a[2]])/2 + 
   G[a[5], a[6], a[11], a[2]]/2 - G[a[5], a[6], a[12], a[2]]/2 - 
   G[a[5], a[11], a[2], a[2]]/2 + G[a[5], a[12], a[2], a[2]]/2 + 
   (3*G[a[6], a[1], a[2], a[2]])/2 - 2*G[a[6], a[1], a[4], a[2]] - 
   G[a[6], a[1], a[4], a[3]] + 2*G[a[6], a[1], a[9], a[2]] + 
   G[a[6], a[1], a[9], a[3]] + (3*G[a[6], a[2], a[1], a[2]])/2 - 
   G[a[6], a[2], a[4], a[3]] + 2*G[a[6], a[2], a[9], a[2]] + 
   G[a[6], a[2], a[9], a[3]] - G[a[6], a[2], a[12], a[2]]/2 - 
   G[a[6], a[2], a[13], a[2]] + G[a[6], a[2], a[14], a[2]]/2 - 
   G[a[6], a[2], a[16], a[2]]/2 + G[a[6], a[2], a[18], a[2]]/2 - 
   2*G[a[6], a[3], a[1], a[2]] - G[a[6], a[3], a[1], a[3]] + 
   2*G[a[6], a[3], a[2], a[2]] + G[a[6], a[3], a[2], a[3]] + 
   2*G[a[6], a[3], a[4], a[2]] + G[a[6], a[3], a[4], a[3]] - 
   2*G[a[6], a[3], a[9], a[2]] - G[a[6], a[3], a[9], a[3]] - 
   G[a[6], a[4], a[1], a[2]]/2 + 2*G[a[6], a[4], a[1], a[3]] - 
   4*G[a[6], a[4], a[2], a[3]] - 3*G[a[6], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[5], a[2]] + 2*G[a[6], a[4], a[6], a[3]] - 
   G[a[6], a[4], a[9], a[2]] + G[a[6], a[4], a[9], a[3]] + 
   G[a[6], a[4], a[11], a[2]] - G[a[6], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[12], a[2]]/2 + 
   (3*G[a[6], a[6], a[1], a[2]])/2 + 2*G[a[6], a[6], a[4], a[3]] - 
   (3*G[a[6], a[6], a[5], a[2]])/2 + 2*G[a[6], a[6], a[9], a[2]] - 
   2*G[a[6], a[6], a[9], a[3]] - G[a[6], a[6], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2]] - G[a[6], a[6], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[2]])/2 + (3*G[a[6], a[6], a[16], a[2]])/2 + 
   2*G[a[6], a[6], a[17], a[2]] - (3*G[a[6], a[6], a[18], a[2]])/2 + 
   G[a[6], a[6], a[19], a[2]]/2 + G[a[6], a[7], a[1], a[2]] - 
   G[a[6], a[7], a[1], a[3]] - G[a[6], a[7], a[2], a[2]] + 
   G[a[6], a[7], a[2], a[3]] + G[a[6], a[7], a[4], a[2]] - 
   G[a[6], a[7], a[4], a[3]] - G[a[6], a[7], a[9], a[2]] + 
   G[a[6], a[7], a[9], a[3]] + G[a[6], a[8], a[1], a[2]] - 
   G[a[6], a[8], a[1], a[3]] - G[a[6], a[8], a[2], a[2]] + 
   G[a[6], a[8], a[2], a[3]] + G[a[6], a[8], a[4], a[2]] - 
   G[a[6], a[8], a[4], a[3]] - G[a[6], a[8], a[9], a[2]] + 
   G[a[6], a[8], a[9], a[3]] + G[a[6], a[9], a[1], a[2]] + 
   2*G[a[6], a[9], a[1], a[3]] - 3*G[a[6], a[9], a[2], a[2]] - 
   G[a[6], a[9], a[4], a[2]] + G[a[6], a[9], a[4], a[3]] + 
   2*G[a[6], a[9], a[6], a[2]] - 2*G[a[6], a[9], a[6], a[3]] - 
   G[a[6], a[9], a[9], a[2]] + G[a[6], a[9], a[9], a[3]] - 
   2*G[a[6], a[10], a[1], a[2]] - G[a[6], a[10], a[1], a[3]] + 
   2*G[a[6], a[10], a[2], a[2]] + G[a[6], a[10], a[2], a[3]] + 
   2*G[a[6], a[10], a[4], a[2]] + G[a[6], a[10], a[4], a[3]] - 
   2*G[a[6], a[10], a[9], a[2]] - G[a[6], a[10], a[9], a[3]] + 
   G[a[6], a[11], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[2]]/2 - 
   G[a[6], a[12], a[4], a[2]]/2 - G[a[6], a[13], a[2], a[2]]/2 + 
   (5*G[a[6], a[13], a[13], a[2]])/2 - G[a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[14], a[2], a[2]]/2 - G[a[6], a[14], a[13], a[2]] + 
   G[a[6], a[14], a[14], a[2]]/2 + (3*G[a[6], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[2], a[2]] + G[a[6], a[16], a[16], a[2]]/2 + 
   2*G[a[6], a[17], a[2], a[2]] - 2*G[a[6], a[17], a[17], a[2]] - 
   G[a[6], a[18], a[2], a[2]] - G[a[6], a[18], a[18], a[2]]/2 + 
   G[a[6], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[2]]/2 + 
   G[a[6], a[20], a[13], a[2]]/2 - G[a[6], a[20], a[14], a[2]]/2 - 
   2*G[a[9], a[1], a[1], a[2]] + G[a[9], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[1], a[2], a[2]] + G[a[9], a[1], a[2], a[3]]/2 + 
   4*G[a[9], a[1], a[6], a[2]] - G[a[9], a[1], a[6], a[3]] - 
   4*G[a[9], a[1], a[9], a[2]] + G[a[9], a[1], a[9], a[3]] - 
   2*G[a[9], a[2], a[1], a[2]] + G[a[9], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[2], a[2], a[2]] - (3*G[a[9], a[2], a[2], a[3]])/2 + 
   8*G[a[9], a[2], a[4], a[2]] - 2*G[a[9], a[2], a[4], a[3]] - 
   4*G[a[9], a[2], a[6], a[2]] + G[a[9], a[2], a[6], a[3]] - 
   4*G[a[9], a[2], a[9], a[2]] + G[a[9], a[2], a[9], a[3]] + 
   2*G[a[9], a[3], a[1], a[2]] - G[a[9], a[3], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[2]] + G[a[9], a[3], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[2]] + G[a[9], a[3], a[4], a[3]]/2 + 
   2*G[a[9], a[3], a[9], a[2]] - G[a[9], a[3], a[9], a[3]]/2 - 
   2*G[a[9], a[4], a[1], a[2]] + G[a[9], a[4], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[2], a[2]] - G[a[9], a[4], a[2], a[3]]/2 + 
   4*G[a[9], a[6], a[1], a[2]] - G[a[9], a[6], a[1], a[3]] - 
   4*G[a[9], a[6], a[2], a[2]] + G[a[9], a[6], a[2], a[3]] - 
   2*G[a[9], a[7], a[1], a[2]] + G[a[9], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[7], a[2], a[2]] - G[a[9], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[2]] + G[a[9], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[7], a[9], a[2]] - G[a[9], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[1], a[2]] + G[a[9], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[2]] - G[a[9], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[2]] + G[a[9], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[8], a[9], a[2]] - G[a[9], a[8], a[9], a[3]]/2 - 
   2*G[a[9], a[9], a[1], a[2]] + G[a[9], a[9], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[2], a[2]] - G[a[9], a[9], a[2], a[3]]/2 + 
   2*G[a[9], a[10], a[1], a[2]] - G[a[9], a[10], a[1], a[3]]/2 - 
   2*G[a[9], a[10], a[2], a[2]] + G[a[9], a[10], a[2], a[3]]/2 - 
   2*G[a[9], a[10], a[4], a[2]] + G[a[9], a[10], a[4], a[3]]/2 + 
   2*G[a[9], a[10], a[9], a[2]] - G[a[9], a[10], a[9], a[3]]/2 + 
   (3*G[a[10], a[1], a[1], a[2]])/2 + (3*G[a[10], a[1], a[2], a[2]])/2 + 
   (3*G[a[10], a[1], a[4], a[2]])/2 - 3*G[a[10], a[1], a[6], a[2]] + 
   (3*G[a[10], a[1], a[9], a[2]])/2 + (3*G[a[10], a[2], a[1], a[2]])/2 - 
   (9*G[a[10], a[2], a[2], a[2]])/2 - (9*G[a[10], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[6], a[2]] + (3*G[a[10], a[2], a[9], a[2]])/2 + 
   (3*G[a[10], a[4], a[1], a[2]])/2 - (9*G[a[10], a[4], a[2], a[2]])/2 - 
   (9*G[a[10], a[4], a[4], a[2]])/2 + 3*G[a[10], a[4], a[6], a[2]] + 
   (3*G[a[10], a[4], a[9], a[2]])/2 - 3*G[a[10], a[6], a[1], a[2]] + 
   3*G[a[10], a[6], a[2], a[2]] + 3*G[a[10], a[6], a[4], a[2]] - 
   3*G[a[10], a[6], a[9], a[2]] + (3*G[a[10], a[9], a[1], a[2]])/2 + 
   (3*G[a[10], a[9], a[2], a[2]])/2 + (3*G[a[10], a[9], a[4], a[2]])/2 - 
   3*G[a[10], a[9], a[6], a[2]] + (3*G[a[10], a[9], a[9], a[2]])/2 + 
   G[a[11], a[2], a[4], a[2]]/2 + G[a[11], a[4], a[2], a[2]]/2 - 
   G[a[12], a[2], a[4], a[2]]/2 - G[a[12], a[4], a[2], a[2]]/2 + 
   G[a[16], a[2], a[18], a[2]]/2 + G[a[16], a[18], a[2], a[2]]/2 + 
   2*G[a[17], a[6], a[2], a[2]] - 2*G[a[17], a[6], a[17], a[2]] + 
   G[a[17], a[16], a[16], a[2]]/2 - G[a[17], a[16], a[18], a[2]]/2 + 
   G[a[17], a[17], a[16], a[2]] - G[a[17], a[17], a[18], a[2]] + 
   G[a[17], a[18], a[16], a[2]]/2 - G[a[17], a[18], a[18], a[2]]/2 - 
   G[a[17], a[19], a[2], a[2]] - G[a[17], a[19], a[16], a[2]] + 
   G[a[17], a[19], a[17], a[2]] + G[a[17], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[16], a[2]]/2 - G[a[18], a[16], a[2], a[2]]/2 + 
   G[a[19], a[2], a[16], a[2]]/2 - G[a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[6], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[2]]/2 - 
   G[a[19], a[16], a[16], a[2]]/2 + G[a[19], a[16], a[18], a[2]]/2 - 
   G[a[19], a[17], a[2], a[2]] - G[a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[17], a[17], a[2]] + G[a[19], a[17], a[18], a[2]]/2 - 
   G[a[19], a[18], a[16], a[2]]/2 + G[a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[16], a[2]]/2 - G[a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[18], a[2]]/2 - G[a[20], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[14], a[2]]/2 + ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[6/5] + 
   ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[5/4] + G[a[6], a[13], a[2]]*
    (((-3*I)/2)*Pi - 2*Log[4/3]) + (G[a[6], a[14], a[2]]*Log[4/3])/2 + 
   G[a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + G[a[5], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[11], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[2]/2) + G[a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[6], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - Log[2]^3/6 + 
   G[a[3], a[6], a[2]]*((3*I)*Pi - 3*Log[3]) + G[a[10], a[6], a[2]]*
    ((3*I)*Pi - 3*Log[3]) + G[a[9], a[7], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[8], a[2]]*((-2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + G[a[6], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 
     2*Log[3]) + G[a[9], a[2], a[2]]*((4*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[4], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2) + 
   G[a[4], a[2], a[3]]*((3*I)*Pi - 3*Log[2] - (3*Log[3])/2) + 
   G[a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + G[a[6], a[8], a[3]]*
    ((-I)*Pi - Log[3]) + G[a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[1], a[7], a[3]]*
    ((-1/2*I)*Pi - Log[3]/2) + G[a[1], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + G[a[1], a[10], a[3]]*
    ((I/2)*Pi - Log[3]/2) + G[a[9], a[3], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[10], a[3]]*((I/2)*Pi - Log[3]/2) + 
   G[a[9], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + G[a[9], a[8], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[9], a[3]]*((-1/2*I)*Pi - Log[4/3]/2 + 
     Log[3]/2) + G[a[9], a[2], a[3]]*((-I)*Pi + Log[2] + Log[3]/2) + 
   G[a[6], a[9], a[2]]*(I*Pi - Log[4/3]/2 + 3*Log[2] + Log[3]/2) - 
   (3*G[a[4], a[4], a[3]]*Log[3])/2 + 3*G[a[4], a[6], a[3]]*Log[3] - 
   (3*G[a[4], a[9], a[3]]*Log[3])/2 - 2*G[a[9], a[4], a[2]]*Log[3] + 
   (G[a[9], a[4], a[3]]*Log[3])/2 + 4*G[a[9], a[6], a[2]]*Log[3] - 
   G[a[9], a[6], a[3]]*Log[3] - 2*G[a[9], a[9], a[2]]*Log[3] + 
   (G[a[9], a[9], a[3]]*Log[3])/2 + (7*Log[3]^3)/12 + 
   G[a[2], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[3], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[10], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[3], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[1], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[9], a[2]]*(((-3*I)/2)*Pi - 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[3], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[2], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[10], a[4], a[2]]*(((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + 
   G[a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + G[a[1], a[8], a[2]]*
    ((2*I)*Pi + 2*Log[3]) + G[a[6], a[9], a[3]]*((-I)*Pi + Log[4/3]/2 - 
     3*Log[2] + (5*Log[3])/2) + G[a[9], a[2]]*
    (-1/3*Pi^2 - 2*G[a[5], a[2], a[2]] - 2*G[a[6], a[15], a[2]] + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] - Log[4/3] + 2*Log[2] + 
     8*Log[2]^2 - Log[3] - Log[3]^2) + G[a[9], a[3]]*
    (Pi^2/12 + G[a[5], a[2], a[2]]/2 + G[a[6], a[15], a[2]]/2 - 
     I*Pi*Log[6/5] - I*Pi*Log[5/4] + (-2 + 3/Sqrt[2])*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] - 2*Log[2]^2 + (-2 + 3/Sqrt[2])*Log[3] + 
     Log[3]^2/4) + G[a[3], a[2]]*((-3*Pi^2)/4 + 
     Log[2]*((3*I)*Pi - 3*Log[3]) - ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + 
   G[a[10], a[2]]*((-3*Pi^2)/4 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     ((3*I)/2)*Pi*Log[3] + (3*Log[3]^2)/4) + G[a[6], a[1], a[2]]*
    ((-2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + G[a[9], a[1], a[3]]*
    ((-I)*Pi + Log[3]/2 - Log[4]/2) + G[a[6], a[1], a[3]]*
    ((-I)*Pi - 3*Log[2] + (3*Log[4])/2) + G[a[4], a[1], a[3]]*
    ((3*I)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + G[a[9], a[1], a[2]]*
    ((4*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   Log[3]*(6 - 3*Sqrt[2] + Pi^2/12 + (I/4)*Pi*Log[4] + Log[4]^2/2) - 
   ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[16/3] + (3*G[a[6], a[15], a[2]]*Log[16/3])/
    2 - Log[6]^3/4 + Log[3/2]*((-3*I)*(-2 + Sqrt[2])*Pi + (I/4)*Pi*Log[6]) + 
   G[a[2], a[3]]*((3*Pi^2)/4 + (3*G[a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[13], a[2]] - (3*G[a[6], a[15], a[2]])/2 + 
     Log[4/3]*(((-3*I)/2)*Pi + (3*Log[9])/4)) + 
   G[a[1], a[3]]*(-1/4*Pi^2 - (I/2)*Pi*G[a[5], a[2]] - 
     G[a[5], a[2], a[2]]/2 - G[a[6], a[13], a[2]] + G[a[6], a[15], a[2]]/2 - 
     3*(2 + Sqrt[2])*Log[2] + (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[16/3] - 
     (Log[4/3]*Log[9])/4) + G[a[1], a[2]]*(Pi^2 + (2*I)*Pi*G[a[5], a[2]] + 
     2*G[a[5], a[2], a[2]] + 4*G[a[6], a[13], a[2]] - 
     2*G[a[6], a[15], a[2]] + 12*Log[2] - 6*Log[4] - (2*I)*Pi*Log[16/3] + 
     Log[4/3]*Log[9]) + (Pi^2*Log[729/64])/8 + 
   G[a[6], a[3]]*(-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - 
     (3*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((3*I)*Pi - 3*Log[3]) - 
     (3*I)*Pi*Log[3] + (I/4)*Pi*Log[16/3] + 
     Log[4/3]*(((-3*I)/4)*Pi + Log[9]/4 - (3*Log[12])/2)) + 
   G[a[1], a[4], a[2]]*((2*I)*Pi - 2*Log[3] - 2*Log[12]) + 
   G[a[2], a[4], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 - (3*Log[12])/2) + 
   G[a[6], a[4], a[3]]*((-I)*Pi + 3*Log[2] + (5*Log[3])/2 - Log[12]/2) + 
   G[a[1], a[4], a[3]]*((-1/2*I)*Pi + Log[3]/2 + Log[12]/2) + 
   (-3 + 3/Sqrt[2] + Pi^2/24)*Log[12] + 
   Log[2]*(3*(-2 + Sqrt[2]) + (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/2 + 
     (3 - 3*Sqrt[2] - (6*I)*Pi)*Log[3] - (3*Log[3]^2)/2 + Log[6]^2/2 + 
     3*Log[12]) + G[a[4], a[3]]*(-1/4*Pi^2 - ((3*I)/2)*Pi*G[a[5], a[2]] - 
     (3*G[a[5], a[2], a[2]])/2 - (3*G[a[6], a[15], a[2]])/2 + 
     3*Sqrt[2]*Log[2] + 6*Log[2]^2 + (3/Sqrt[2] + (3*I)*Pi)*Log[3] - 
     (3*Log[3]^2)/4 - (3*Log[12])/Sqrt[2]) + 
   Log[4/3]*(3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (13*Log[2]^2)/4 + 
     ((I/4)*Pi + Log[9/4]/4)*Log[3] + (3*(-2 + Sqrt[2])*Log[9])/4 + 
     (3 - 3/Sqrt[2])*Log[12]) - (Pi^2*Log[512/9])/6 + 
   Log[6]^2*((-1/4*I)*Pi + Log[64]/24) + 
   Log[2]^2*(6*(-3 + Sqrt[2]) + ((13*I)/2)*Pi - Log[288]/4) + 
   (Pi^2*Log[2985984])/48 - G[a[6], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   Log[17 - 12*Sqrt[2]]^3/12 + Log[4]*(3 - 3/Sqrt[2] - (I/4)*Pi*Log[6] + 
     (I/2)*Pi*Log[12 - 8*Sqrt[2]]) + Log[3]^2*(((7*I)/4)*Pi + Log[64]/24 - 
     Log[3 - 2*Sqrt[2]]/4) + (-1/4*Pi^2 - (Log[16]*Log[729])/12)*
    Log[3 - 2*Sqrt[2]] + (Log[9]*Log[262144]*Log[3 - 2*Sqrt[2]])/12 + 
   G[a[6], a[18], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + (17*Zeta[3])/8, 
  (5*Pi^4)/64 + (Pi^2*G[a[6], a[17], a[2]])/12 - (Pi^2*G[a[6], a[19], a[2]])/
    24 + G[a[5], a[2], a[2]]*((-7*Pi^2)/12 + 2*G[a[6], a[1], a[2]] + 
     G[a[6], a[1], a[3]] + G[a[6], a[2], a[3]] - G[a[6], a[4], a[3]] - 
     2*G[a[6], a[6], a[3]] + 2*G[a[6], a[7], a[3]] + 2*G[a[6], a[8], a[3]] - 
     2*G[a[6], a[9], a[2]] - G[a[6], a[9], a[3]] - 2*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]]/2 - 2*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]]/2 + 
     2*G[a[9], a[4], a[2]] - G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + 
     G[a[9], a[6], a[3]] + 4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 
     4*G[a[9], a[8], a[2]] - G[a[9], a[8], a[3]] + 2*G[a[9], a[9], a[2]] - 
     G[a[9], a[9], a[3]]/2) - (Pi^2*G[a[17], a[16], a[2]])/24 + 
   (Pi^2*G[a[17], a[18], a[2]])/24 + (Pi^2*G[a[19], a[16], a[2]])/24 - 
   (Pi^2*G[a[19], a[17], a[2]])/24 - (Pi^2*G[a[19], a[18], a[2]])/24 - 
   (2*I)*Pi*G[a[1], a[1], a[1], a[2]] + (I/2)*Pi*G[a[1], a[1], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[1], a[2], a[2]] + (I/2)*Pi*G[a[1], a[1], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[1], a[6], a[2]] - I*Pi*G[a[1], a[1], a[6], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[1], a[2]] + (I/2)*Pi*G[a[1], a[2], a[1], a[3]] - 
   (2*I)*Pi*G[a[1], a[2], a[2], a[2]] + (I/2)*Pi*G[a[1], a[2], a[2], a[3]] + 
   (4*I)*Pi*G[a[1], a[2], a[6], a[2]] - I*Pi*G[a[1], a[2], a[6], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[1], a[2]] - I*Pi*G[a[1], a[6], a[1], a[3]] + 
   (4*I)*Pi*G[a[1], a[6], a[2], a[2]] - I*Pi*G[a[1], a[6], a[2], a[3]] - 
   (8*I)*Pi*G[a[1], a[6], a[6], a[2]] + (2*I)*Pi*G[a[1], a[6], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[1], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[1], a[6], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[1], a[3]] - 
   ((3*I)/2)*Pi*G[a[2], a[2], a[2], a[3]] + 
   (3*I)*Pi*G[a[2], a[2], a[6], a[3]] + (3*I)*Pi*G[a[2], a[6], a[1], a[3]] + 
   (3*I)*Pi*G[a[2], a[6], a[2], a[3]] - (6*I)*Pi*G[a[2], a[6], a[6], a[3]] + 
   (3*I)*Pi*G[a[4], a[5], a[4], a[2]] + (3*I)*Pi*G[a[5], a[4], a[4], a[2]] - 
   ((3*I)/2)*Pi*G[a[5], a[5], a[4], a[2]] - 
   (2*I)*Pi*G[a[6], a[2], a[6], a[3]] - (2*I)*Pi*G[a[6], a[6], a[2], a[3]] + 
   (4*I)*Pi*G[a[6], a[6], a[6], a[3]] - 2*G[a[1], a[1], a[1], a[4], a[2]] + 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + 2*G[a[1], a[1], a[1], a[9], a[2]] - 
   G[a[1], a[1], a[1], a[9], a[3]]/2 - 2*G[a[1], a[1], a[2], a[4], a[2]] + 
   G[a[1], a[1], a[2], a[4], a[3]]/2 + 2*G[a[1], a[1], a[2], a[9], a[2]] - 
   G[a[1], a[1], a[2], a[9], a[3]]/2 - 2*G[a[1], a[1], a[3], a[1], a[2]] + 
   G[a[1], a[1], a[3], a[1], a[3]]/2 + 2*G[a[1], a[1], a[3], a[2], a[2]] - 
   G[a[1], a[1], a[3], a[2], a[3]]/2 + 2*G[a[1], a[1], a[3], a[4], a[2]] - 
   G[a[1], a[1], a[3], a[4], a[3]]/2 - 2*G[a[1], a[1], a[3], a[9], a[2]] + 
   G[a[1], a[1], a[3], a[9], a[3]]/2 + 4*G[a[1], a[1], a[4], a[1], a[2]] - 
   G[a[1], a[1], a[4], a[1], a[3]] - 8*G[a[1], a[1], a[4], a[2], a[2]] + 
   2*G[a[1], a[1], a[4], a[2], a[3]] - 6*G[a[1], a[1], a[4], a[4], a[2]] + 
   (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[1], a[4], a[6], a[2]] - G[a[1], a[1], a[4], a[6], a[3]] + 
   2*G[a[1], a[1], a[4], a[9], a[2]] - G[a[1], a[1], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[6], a[4], a[2]] - G[a[1], a[1], a[6], a[4], a[3]] - 
   4*G[a[1], a[1], a[6], a[9], a[2]] + G[a[1], a[1], a[6], a[9], a[3]] - 
   2*G[a[1], a[1], a[7], a[1], a[2]] + G[a[1], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[2], a[2]] - G[a[1], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[7], a[4], a[2]] + G[a[1], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[7], a[9], a[2]] - G[a[1], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[1], a[2]] + G[a[1], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[2], a[2]] - G[a[1], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[1], a[8], a[4], a[2]] + G[a[1], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[1], a[8], a[9], a[2]] - G[a[1], a[1], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[1], a[9], a[1], a[2]] - G[a[1], a[1], a[9], a[1], a[3]] + 
   2*G[a[1], a[1], a[9], a[4], a[2]] - G[a[1], a[1], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[1], a[9], a[6], a[2]] + G[a[1], a[1], a[9], a[6], a[3]] + 
   2*G[a[1], a[1], a[9], a[9], a[2]] - G[a[1], a[1], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[1], a[2]] + G[a[1], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[2], a[2]] - G[a[1], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[1], a[10], a[4], a[2]] - G[a[1], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[1], a[10], a[9], a[2]] + G[a[1], a[1], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[1], a[4], a[2]] + G[a[1], a[2], a[1], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[1], a[9], a[2]] - G[a[1], a[2], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[2], a[4], a[2]] + G[a[1], a[2], a[2], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[2], a[9], a[2]] - G[a[1], a[2], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[1], a[2]] + G[a[1], a[2], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[2], a[2]] - G[a[1], a[2], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[3], a[4], a[2]] - G[a[1], a[2], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[3], a[9], a[2]] + G[a[1], a[2], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[1], a[3]] - 
   8*G[a[1], a[2], a[4], a[2], a[2]] + 2*G[a[1], a[2], a[4], a[2], a[3]] - 
   6*G[a[1], a[2], a[4], a[4], a[2]] + (3*G[a[1], a[2], a[4], a[4], a[3]])/
    2 + 4*G[a[1], a[2], a[4], a[6], a[2]] - G[a[1], a[2], a[4], a[6], a[3]] + 
   2*G[a[1], a[2], a[4], a[9], a[2]] - G[a[1], a[2], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[6], a[4], a[2]] - G[a[1], a[2], a[6], a[4], a[3]] - 
   4*G[a[1], a[2], a[6], a[9], a[2]] + G[a[1], a[2], a[6], a[9], a[3]] - 
   2*G[a[1], a[2], a[7], a[1], a[2]] + G[a[1], a[2], a[7], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[2], a[2]] - G[a[1], a[2], a[7], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[7], a[4], a[2]] + G[a[1], a[2], a[7], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[7], a[9], a[2]] - G[a[1], a[2], a[7], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[1], a[2]] + G[a[1], a[2], a[8], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[2], a[2]] - G[a[1], a[2], a[8], a[2], a[3]]/2 - 
   2*G[a[1], a[2], a[8], a[4], a[2]] + G[a[1], a[2], a[8], a[4], a[3]]/2 + 
   2*G[a[1], a[2], a[8], a[9], a[2]] - G[a[1], a[2], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[2], a[9], a[1], a[2]] - G[a[1], a[2], a[9], a[1], a[3]] + 
   2*G[a[1], a[2], a[9], a[4], a[2]] - G[a[1], a[2], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[2], a[9], a[6], a[2]] + G[a[1], a[2], a[9], a[6], a[3]] + 
   2*G[a[1], a[2], a[9], a[9], a[2]] - G[a[1], a[2], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[1], a[2]] + G[a[1], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[2], a[2]] - G[a[1], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[2], a[10], a[4], a[2]] - G[a[1], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[2], a[10], a[9], a[2]] + G[a[1], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[1], a[2]] + G[a[1], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[2], a[2]] + G[a[1], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[1], a[4], a[2]] + G[a[1], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[1], a[6], a[2]] - G[a[1], a[3], a[1], a[6], a[3]] - 
   2*G[a[1], a[3], a[1], a[9], a[2]] + G[a[1], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[2], a[1], a[2]] + G[a[1], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[2], a[2], a[2]] - (3*G[a[1], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[2], a[4], a[2]] - 
   (3*G[a[1], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[2], a[6], a[2]] + G[a[1], a[3], a[2], a[6], a[3]] - 
   2*G[a[1], a[3], a[2], a[9], a[2]] + G[a[1], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[3], a[4], a[1], a[2]] + G[a[1], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[3], a[4], a[2], a[2]] - (3*G[a[1], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[3], a[4], a[4], a[2]] - 
   (3*G[a[1], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[3], a[4], a[6], a[2]] + G[a[1], a[3], a[4], a[6], a[3]] - 
   2*G[a[1], a[3], a[4], a[9], a[2]] + G[a[1], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[3], a[6], a[1], a[2]] - G[a[1], a[3], a[6], a[1], a[3]] - 
   4*G[a[1], a[3], a[6], a[2], a[2]] + G[a[1], a[3], a[6], a[2], a[3]] - 
   4*G[a[1], a[3], a[6], a[4], a[2]] + G[a[1], a[3], a[6], a[4], a[3]] + 
   4*G[a[1], a[3], a[6], a[9], a[2]] - G[a[1], a[3], a[6], a[9], a[3]] - 
   2*G[a[1], a[3], a[9], a[1], a[2]] + G[a[1], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[2], a[2]] + G[a[1], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[3], a[9], a[4], a[2]] + G[a[1], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[3], a[9], a[6], a[2]] - G[a[1], a[3], a[9], a[6], a[3]] - 
   2*G[a[1], a[3], a[9], a[9], a[2]] + G[a[1], a[3], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[1], a[1], a[2]] - G[a[1], a[4], a[1], a[1], a[3]] + 
   4*G[a[1], a[4], a[1], a[2], a[2]] - G[a[1], a[4], a[1], a[2], a[3]] + 
   2*G[a[1], a[4], a[1], a[4], a[2]] - G[a[1], a[4], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[4], a[1], a[6], a[2]] + 2*G[a[1], a[4], a[1], a[6], a[3]] + 
   6*G[a[1], a[4], a[1], a[9], a[2]] - (3*G[a[1], a[4], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[4], a[2], a[1], a[2]] - G[a[1], a[4], a[2], a[1], a[3]] - 
   20*G[a[1], a[4], a[2], a[2], a[2]] + 5*G[a[1], a[4], a[2], a[2], a[3]] - 
   22*G[a[1], a[4], a[2], a[4], a[2]] + (11*G[a[1], a[4], a[2], a[4], a[3]])/
    2 + 16*G[a[1], a[4], a[2], a[6], a[2]] - 
   4*G[a[1], a[4], a[2], a[6], a[3]] + 6*G[a[1], a[4], a[2], a[9], a[2]] - 
   (3*G[a[1], a[4], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[4], a[3], a[1], a[2]] + G[a[1], a[4], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[2], a[2]] - G[a[1], a[4], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[4], a[3], a[4], a[2]] - G[a[1], a[4], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[4], a[3], a[9], a[2]] + G[a[1], a[4], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[4], a[4], a[1], a[2]] - G[a[1], a[4], a[4], a[1], a[3]] - 
   16*G[a[1], a[4], a[4], a[2], a[2]] + 4*G[a[1], a[4], a[4], a[2], a[3]] - 
   14*G[a[1], a[4], a[4], a[4], a[2]] + (7*G[a[1], a[4], a[4], a[4], a[3]])/
    2 + 12*G[a[1], a[4], a[4], a[6], a[2]] - 
   3*G[a[1], a[4], a[4], a[6], a[3]] + 2*G[a[1], a[4], a[4], a[9], a[2]] - 
   G[a[1], a[4], a[4], a[9], a[3]]/2 - 8*G[a[1], a[4], a[6], a[1], a[2]] + 
   2*G[a[1], a[4], a[6], a[1], a[3]] + 16*G[a[1], a[4], a[6], a[2], a[2]] - 
   4*G[a[1], a[4], a[6], a[2], a[3]] + 12*G[a[1], a[4], a[6], a[4], a[2]] - 
   3*G[a[1], a[4], a[6], a[4], a[3]] - 8*G[a[1], a[4], a[6], a[6], a[2]] + 
   2*G[a[1], a[4], a[6], a[6], a[3]] - 4*G[a[1], a[4], a[6], a[9], a[2]] + 
   G[a[1], a[4], a[6], a[9], a[3]] + 2*G[a[1], a[4], a[7], a[1], a[2]] - 
   G[a[1], a[4], a[7], a[1], a[3]]/2 - 2*G[a[1], a[4], a[7], a[2], a[2]] + 
   G[a[1], a[4], a[7], a[2], a[3]]/2 + 2*G[a[1], a[4], a[7], a[4], a[2]] - 
   G[a[1], a[4], a[7], a[4], a[3]]/2 - 2*G[a[1], a[4], a[7], a[9], a[2]] + 
   G[a[1], a[4], a[7], a[9], a[3]]/2 + 2*G[a[1], a[4], a[8], a[1], a[2]] - 
   G[a[1], a[4], a[8], a[1], a[3]]/2 - 2*G[a[1], a[4], a[8], a[2], a[2]] + 
   G[a[1], a[4], a[8], a[2], a[3]]/2 + 2*G[a[1], a[4], a[8], a[4], a[2]] - 
   G[a[1], a[4], a[8], a[4], a[3]]/2 - 2*G[a[1], a[4], a[8], a[9], a[2]] + 
   G[a[1], a[4], a[8], a[9], a[3]]/2 + 4*G[a[1], a[4], a[9], a[1], a[2]] - 
   G[a[1], a[4], a[9], a[1], a[3]] + 2*G[a[1], a[4], a[9], a[4], a[2]] - 
   G[a[1], a[4], a[9], a[4], a[3]]/2 - 4*G[a[1], a[4], a[9], a[6], a[2]] + 
   G[a[1], a[4], a[9], a[6], a[3]] + 2*G[a[1], a[4], a[9], a[9], a[2]] - 
   G[a[1], a[4], a[9], a[9], a[3]]/2 - 2*G[a[1], a[4], a[10], a[1], a[2]] + 
   G[a[1], a[4], a[10], a[1], a[3]]/2 + 2*G[a[1], a[4], a[10], a[2], a[2]] - 
   G[a[1], a[4], a[10], a[2], a[3]]/2 + 2*G[a[1], a[4], a[10], a[4], a[2]] - 
   G[a[1], a[4], a[10], a[4], a[3]]/2 - 2*G[a[1], a[4], a[10], a[9], a[2]] + 
   G[a[1], a[4], a[10], a[9], a[3]]/2 + 4*G[a[1], a[6], a[1], a[4], a[2]] - 
   G[a[1], a[6], a[1], a[4], a[3]] - 4*G[a[1], a[6], a[1], a[9], a[2]] + 
   G[a[1], a[6], a[1], a[9], a[3]] + 4*G[a[1], a[6], a[2], a[4], a[2]] - 
   G[a[1], a[6], a[2], a[4], a[3]] - 4*G[a[1], a[6], a[2], a[9], a[2]] + 
   G[a[1], a[6], a[2], a[9], a[3]] + 4*G[a[1], a[6], a[3], a[1], a[2]] - 
   G[a[1], a[6], a[3], a[1], a[3]] - 4*G[a[1], a[6], a[3], a[2], a[2]] + 
   G[a[1], a[6], a[3], a[2], a[3]] - 4*G[a[1], a[6], a[3], a[4], a[2]] + 
   G[a[1], a[6], a[3], a[4], a[3]] + 4*G[a[1], a[6], a[3], a[9], a[2]] - 
   G[a[1], a[6], a[3], a[9], a[3]] - 8*G[a[1], a[6], a[4], a[1], a[2]] + 
   2*G[a[1], a[6], a[4], a[1], a[3]] + 16*G[a[1], a[6], a[4], a[2], a[2]] - 
   4*G[a[1], a[6], a[4], a[2], a[3]] + 12*G[a[1], a[6], a[4], a[4], a[2]] - 
   3*G[a[1], a[6], a[4], a[4], a[3]] - 8*G[a[1], a[6], a[4], a[6], a[2]] + 
   2*G[a[1], a[6], a[4], a[6], a[3]] - 4*G[a[1], a[6], a[4], a[9], a[2]] + 
   G[a[1], a[6], a[4], a[9], a[3]] - 8*G[a[1], a[6], a[6], a[4], a[2]] + 
   2*G[a[1], a[6], a[6], a[4], a[3]] + 8*G[a[1], a[6], a[6], a[9], a[2]] - 
   2*G[a[1], a[6], a[6], a[9], a[3]] + 4*G[a[1], a[6], a[7], a[1], a[2]] - 
   G[a[1], a[6], a[7], a[1], a[3]] - 4*G[a[1], a[6], a[7], a[2], a[2]] + 
   G[a[1], a[6], a[7], a[2], a[3]] + 4*G[a[1], a[6], a[7], a[4], a[2]] - 
   G[a[1], a[6], a[7], a[4], a[3]] - 4*G[a[1], a[6], a[7], a[9], a[2]] + 
   G[a[1], a[6], a[7], a[9], a[3]] + 4*G[a[1], a[6], a[8], a[1], a[2]] - 
   G[a[1], a[6], a[8], a[1], a[3]] - 4*G[a[1], a[6], a[8], a[2], a[2]] + 
   G[a[1], a[6], a[8], a[2], a[3]] + 4*G[a[1], a[6], a[8], a[4], a[2]] - 
   G[a[1], a[6], a[8], a[4], a[3]] - 4*G[a[1], a[6], a[8], a[9], a[2]] + 
   G[a[1], a[6], a[8], a[9], a[3]] - 8*G[a[1], a[6], a[9], a[1], a[2]] + 
   2*G[a[1], a[6], a[9], a[1], a[3]] - 4*G[a[1], a[6], a[9], a[4], a[2]] + 
   G[a[1], a[6], a[9], a[4], a[3]] + 8*G[a[1], a[6], a[9], a[6], a[2]] - 
   2*G[a[1], a[6], a[9], a[6], a[3]] - 4*G[a[1], a[6], a[9], a[9], a[2]] + 
   G[a[1], a[6], a[9], a[9], a[3]] + 4*G[a[1], a[6], a[10], a[1], a[2]] - 
   G[a[1], a[6], a[10], a[1], a[3]] - 4*G[a[1], a[6], a[10], a[2], a[2]] + 
   G[a[1], a[6], a[10], a[2], a[3]] - 4*G[a[1], a[6], a[10], a[4], a[2]] + 
   G[a[1], a[6], a[10], a[4], a[3]] + 4*G[a[1], a[6], a[10], a[9], a[2]] - 
   G[a[1], a[6], a[10], a[9], a[3]] - 2*G[a[1], a[7], a[1], a[1], a[2]] + 
   G[a[1], a[7], a[1], a[1], a[3]]/2 - 2*G[a[1], a[7], a[1], a[2], a[2]] + 
   G[a[1], a[7], a[1], a[2], a[3]]/2 - 2*G[a[1], a[7], a[1], a[4], a[2]] + 
   G[a[1], a[7], a[1], a[4], a[3]]/2 + 4*G[a[1], a[7], a[1], a[6], a[2]] - 
   G[a[1], a[7], a[1], a[6], a[3]] - 2*G[a[1], a[7], a[1], a[9], a[2]] + 
   G[a[1], a[7], a[1], a[9], a[3]]/2 - 2*G[a[1], a[7], a[2], a[1], a[2]] + 
   G[a[1], a[7], a[2], a[1], a[3]]/2 + 6*G[a[1], a[7], a[2], a[2], a[2]] - 
   (3*G[a[1], a[7], a[2], a[2], a[3]])/2 + 
   6*G[a[1], a[7], a[2], a[4], a[2]] - (3*G[a[1], a[7], a[2], a[4], a[3]])/
    2 - 4*G[a[1], a[7], a[2], a[6], a[2]] + G[a[1], a[7], a[2], a[6], a[3]] - 
   2*G[a[1], a[7], a[2], a[9], a[2]] + G[a[1], a[7], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[7], a[4], a[1], a[2]] - G[a[1], a[7], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[7], a[4], a[2], a[2]] + (3*G[a[1], a[7], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[7], a[4], a[4], a[2]] + 
   (3*G[a[1], a[7], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[7], a[4], a[6], a[2]] - G[a[1], a[7], a[4], a[6], a[3]] + 
   2*G[a[1], a[7], a[4], a[9], a[2]] - G[a[1], a[7], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[7], a[6], a[1], a[2]] - G[a[1], a[7], a[6], a[1], a[3]] - 
   4*G[a[1], a[7], a[6], a[2], a[2]] + G[a[1], a[7], a[6], a[2], a[3]] + 
   4*G[a[1], a[7], a[6], a[4], a[2]] - G[a[1], a[7], a[6], a[4], a[3]] - 
   4*G[a[1], a[7], a[6], a[9], a[2]] + G[a[1], a[7], a[6], a[9], a[3]] - 
   4*G[a[1], a[7], a[7], a[1], a[2]] + G[a[1], a[7], a[7], a[1], a[3]] + 
   4*G[a[1], a[7], a[7], a[2], a[2]] - G[a[1], a[7], a[7], a[2], a[3]] - 
   4*G[a[1], a[7], a[7], a[4], a[2]] + G[a[1], a[7], a[7], a[4], a[3]] + 
   4*G[a[1], a[7], a[7], a[9], a[2]] - G[a[1], a[7], a[7], a[9], a[3]] - 
   4*G[a[1], a[7], a[8], a[1], a[2]] + G[a[1], a[7], a[8], a[1], a[3]] + 
   4*G[a[1], a[7], a[8], a[2], a[2]] - G[a[1], a[7], a[8], a[2], a[3]] - 
   4*G[a[1], a[7], a[8], a[4], a[2]] + G[a[1], a[7], a[8], a[4], a[3]] + 
   4*G[a[1], a[7], a[8], a[9], a[2]] - G[a[1], a[7], a[8], a[9], a[3]] + 
   2*G[a[1], a[7], a[9], a[1], a[2]] - G[a[1], a[7], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[2], a[2]] - G[a[1], a[7], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[7], a[9], a[4], a[2]] - G[a[1], a[7], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[7], a[9], a[6], a[2]] + G[a[1], a[7], a[9], a[6], a[3]] + 
   2*G[a[1], a[7], a[9], a[9], a[2]] - G[a[1], a[7], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[1], a[2]] + G[a[1], a[8], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[2], a[2]] + G[a[1], a[8], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[8], a[1], a[4], a[2]] + G[a[1], a[8], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[8], a[1], a[6], a[2]] - G[a[1], a[8], a[1], a[6], a[3]] - 
   2*G[a[1], a[8], a[1], a[9], a[2]] + G[a[1], a[8], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[8], a[2], a[1], a[2]] + G[a[1], a[8], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[8], a[2], a[2], a[2]] - (3*G[a[1], a[8], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[8], a[2], a[4], a[2]] - 
   (3*G[a[1], a[8], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[8], a[2], a[6], a[2]] + G[a[1], a[8], a[2], a[6], a[3]] - 
   2*G[a[1], a[8], a[2], a[9], a[2]] + G[a[1], a[8], a[2], a[9], a[3]]/2 + 
   2*G[a[1], a[8], a[4], a[1], a[2]] - G[a[1], a[8], a[4], a[1], a[3]]/2 - 
   6*G[a[1], a[8], a[4], a[2], a[2]] + (3*G[a[1], a[8], a[4], a[2], a[3]])/
    2 - 6*G[a[1], a[8], a[4], a[4], a[2]] + 
   (3*G[a[1], a[8], a[4], a[4], a[3]])/2 + 
   4*G[a[1], a[8], a[4], a[6], a[2]] - G[a[1], a[8], a[4], a[6], a[3]] + 
   2*G[a[1], a[8], a[4], a[9], a[2]] - G[a[1], a[8], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[8], a[6], a[1], a[2]] - G[a[1], a[8], a[6], a[1], a[3]] - 
   4*G[a[1], a[8], a[6], a[2], a[2]] + G[a[1], a[8], a[6], a[2], a[3]] + 
   4*G[a[1], a[8], a[6], a[4], a[2]] - G[a[1], a[8], a[6], a[4], a[3]] - 
   4*G[a[1], a[8], a[6], a[9], a[2]] + G[a[1], a[8], a[6], a[9], a[3]] - 
   4*G[a[1], a[8], a[7], a[1], a[2]] + G[a[1], a[8], a[7], a[1], a[3]] + 
   4*G[a[1], a[8], a[7], a[2], a[2]] - G[a[1], a[8], a[7], a[2], a[3]] - 
   4*G[a[1], a[8], a[7], a[4], a[2]] + G[a[1], a[8], a[7], a[4], a[3]] + 
   4*G[a[1], a[8], a[7], a[9], a[2]] - G[a[1], a[8], a[7], a[9], a[3]] - 
   4*G[a[1], a[8], a[8], a[1], a[2]] + G[a[1], a[8], a[8], a[1], a[3]] + 
   4*G[a[1], a[8], a[8], a[2], a[2]] - G[a[1], a[8], a[8], a[2], a[3]] - 
   4*G[a[1], a[8], a[8], a[4], a[2]] + G[a[1], a[8], a[8], a[4], a[3]] + 
   4*G[a[1], a[8], a[8], a[9], a[2]] - G[a[1], a[8], a[8], a[9], a[3]] + 
   2*G[a[1], a[8], a[9], a[1], a[2]] - G[a[1], a[8], a[9], a[1], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[2], a[2]] - G[a[1], a[8], a[9], a[2], a[3]]/2 + 
   2*G[a[1], a[8], a[9], a[4], a[2]] - G[a[1], a[8], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[8], a[9], a[6], a[2]] + G[a[1], a[8], a[9], a[6], a[3]] + 
   2*G[a[1], a[8], a[9], a[9], a[2]] - G[a[1], a[8], a[9], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[1], a[1], a[2]] - G[a[1], a[9], a[1], a[1], a[3]] + 
   4*G[a[1], a[9], a[1], a[2], a[2]] - G[a[1], a[9], a[1], a[2], a[3]] + 
   2*G[a[1], a[9], a[1], a[4], a[2]] - G[a[1], a[9], a[1], a[4], a[3]]/2 - 
   8*G[a[1], a[9], a[1], a[6], a[2]] + 2*G[a[1], a[9], a[1], a[6], a[3]] + 
   6*G[a[1], a[9], a[1], a[9], a[2]] - (3*G[a[1], a[9], a[1], a[9], a[3]])/
    2 + 4*G[a[1], a[9], a[2], a[1], a[2]] - G[a[1], a[9], a[2], a[1], a[3]] - 
   4*G[a[1], a[9], a[2], a[2], a[2]] + G[a[1], a[9], a[2], a[2], a[3]] - 
   6*G[a[1], a[9], a[2], a[4], a[2]] + (3*G[a[1], a[9], a[2], a[4], a[3]])/
    2 + 6*G[a[1], a[9], a[2], a[9], a[2]] - 
   (3*G[a[1], a[9], a[2], a[9], a[3]])/2 - 
   2*G[a[1], a[9], a[3], a[1], a[2]] + G[a[1], a[9], a[3], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[2], a[2]] - G[a[1], a[9], a[3], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[3], a[4], a[2]] - G[a[1], a[9], a[3], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[3], a[9], a[2]] + G[a[1], a[9], a[3], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[4], a[1], a[2]] - G[a[1], a[9], a[4], a[1], a[3]] + 
   2*G[a[1], a[9], a[4], a[4], a[2]] - G[a[1], a[9], a[4], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[4], a[6], a[2]] + G[a[1], a[9], a[4], a[6], a[3]] + 
   2*G[a[1], a[9], a[4], a[9], a[2]] - G[a[1], a[9], a[4], a[9], a[3]]/2 - 
   8*G[a[1], a[9], a[6], a[1], a[2]] + 2*G[a[1], a[9], a[6], a[1], a[3]] - 
   4*G[a[1], a[9], a[6], a[4], a[2]] + G[a[1], a[9], a[6], a[4], a[3]] + 
   8*G[a[1], a[9], a[6], a[6], a[2]] - 2*G[a[1], a[9], a[6], a[6], a[3]] - 
   4*G[a[1], a[9], a[6], a[9], a[2]] + G[a[1], a[9], a[6], a[9], a[3]] + 
   2*G[a[1], a[9], a[7], a[1], a[2]] - G[a[1], a[9], a[7], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[2], a[2]] + G[a[1], a[9], a[7], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[7], a[4], a[2]] - G[a[1], a[9], a[7], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[7], a[9], a[2]] + G[a[1], a[9], a[7], a[9], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[1], a[2]] - G[a[1], a[9], a[8], a[1], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[2], a[2]] + G[a[1], a[9], a[8], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[8], a[4], a[2]] - G[a[1], a[9], a[8], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[8], a[9], a[2]] + G[a[1], a[9], a[8], a[9], a[3]]/2 + 
   4*G[a[1], a[9], a[9], a[1], a[2]] - G[a[1], a[9], a[9], a[1], a[3]] + 
   2*G[a[1], a[9], a[9], a[4], a[2]] - G[a[1], a[9], a[9], a[4], a[3]]/2 - 
   4*G[a[1], a[9], a[9], a[6], a[2]] + G[a[1], a[9], a[9], a[6], a[3]] + 
   2*G[a[1], a[9], a[9], a[9], a[2]] - G[a[1], a[9], a[9], a[9], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[1], a[2]] + G[a[1], a[9], a[10], a[1], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[2], a[2]] - G[a[1], a[9], a[10], a[2], a[3]]/2 + 
   2*G[a[1], a[9], a[10], a[4], a[2]] - G[a[1], a[9], a[10], a[4], a[3]]/2 - 
   2*G[a[1], a[9], a[10], a[9], a[2]] + G[a[1], a[9], a[10], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[1], a[2]] + G[a[1], a[10], a[1], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[2], a[2]] + G[a[1], a[10], a[1], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[1], a[4], a[2]] + G[a[1], a[10], a[1], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[1], a[6], a[2]] - G[a[1], a[10], a[1], a[6], a[3]] - 
   2*G[a[1], a[10], a[1], a[9], a[2]] + G[a[1], a[10], a[1], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[2], a[1], a[2]] + G[a[1], a[10], a[2], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[2], a[2], a[2]] - (3*G[a[1], a[10], a[2], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[2], a[4], a[2]] - 
   (3*G[a[1], a[10], a[2], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[2], a[6], a[2]] + G[a[1], a[10], a[2], a[6], a[3]] - 
   2*G[a[1], a[10], a[2], a[9], a[2]] + G[a[1], a[10], a[2], a[9], a[3]]/2 - 
   2*G[a[1], a[10], a[4], a[1], a[2]] + G[a[1], a[10], a[4], a[1], a[3]]/2 + 
   6*G[a[1], a[10], a[4], a[2], a[2]] - (3*G[a[1], a[10], a[4], a[2], a[3]])/
    2 + 6*G[a[1], a[10], a[4], a[4], a[2]] - 
   (3*G[a[1], a[10], a[4], a[4], a[3]])/2 - 
   4*G[a[1], a[10], a[4], a[6], a[2]] + G[a[1], a[10], a[4], a[6], a[3]] - 
   2*G[a[1], a[10], a[4], a[9], a[2]] + G[a[1], a[10], a[4], a[9], a[3]]/2 + 
   4*G[a[1], a[10], a[6], a[1], a[2]] - G[a[1], a[10], a[6], a[1], a[3]] - 
   4*G[a[1], a[10], a[6], a[2], a[2]] + G[a[1], a[10], a[6], a[2], a[3]] - 
   4*G[a[1], a[10], a[6], a[4], a[2]] + G[a[1], a[10], a[6], a[4], a[3]] + 
   4*G[a[1], a[10], a[6], a[9], a[2]] - G[a[1], a[10], a[6], a[9], a[3]] - 
   2*G[a[1], a[10], a[9], a[1], a[2]] + G[a[1], a[10], a[9], a[1], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[2], a[2]] + G[a[1], a[10], a[9], a[2], a[3]]/2 - 
   2*G[a[1], a[10], a[9], a[4], a[2]] + G[a[1], a[10], a[9], a[4], a[3]]/2 + 
   4*G[a[1], a[10], a[9], a[6], a[2]] - G[a[1], a[10], a[9], a[6], a[3]] - 
   2*G[a[1], a[10], a[9], a[9], a[2]] + G[a[1], a[10], a[9], a[9], a[3]]/2 - 
   (3*G[a[2], a[1], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[1], a[3]] - 6*G[a[2], a[1], a[4], a[2], a[3]] - 
   (9*G[a[2], a[1], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[1], a[4], a[6], a[3]] + (3*G[a[2], a[1], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[1], a[6], a[4], a[3]] - 
   3*G[a[2], a[1], a[6], a[9], a[3]] - (3*G[a[2], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[1], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[1], a[9], a[1], a[3]] + (3*G[a[2], a[1], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[1], a[9], a[6], a[3]] + 
   (3*G[a[2], a[1], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[1], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[1], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[1], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[2], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[1], a[3]] - 6*G[a[2], a[2], a[4], a[2], a[3]] - 
   (9*G[a[2], a[2], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[2], a[4], a[6], a[3]] + (3*G[a[2], a[2], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[2], a[6], a[4], a[3]] - 
   3*G[a[2], a[2], a[6], a[9], a[3]] - (3*G[a[2], a[2], a[7], a[1], a[3]])/
    2 + (3*G[a[2], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[2], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[2], a[2], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[2], a[9], a[1], a[3]] + (3*G[a[2], a[2], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[2], a[9], a[6], a[3]] + 
   (3*G[a[2], a[2], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[2], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[1], a[6], a[3]] - (3*G[a[2], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[2], a[6], a[3]] - (3*G[a[2], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[3], a[4], a[6], a[3]] - (3*G[a[2], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[3], a[6], a[1], a[3]] - 
   3*G[a[2], a[3], a[6], a[2], a[3]] - 3*G[a[2], a[3], a[6], a[4], a[3]] + 
   3*G[a[2], a[3], a[6], a[9], a[3]] - (3*G[a[2], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[3], a[9], a[6], a[3]] - (3*G[a[2], a[3], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[4], a[1], a[1], a[3]] + 
   3*G[a[2], a[4], a[1], a[2], a[3]] + (3*G[a[2], a[4], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[4], a[1], a[6], a[3]] + 
   (9*G[a[2], a[4], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[2], a[1], a[3]] - 15*G[a[2], a[4], a[2], a[2], a[3]] - 
   (33*G[a[2], a[4], a[2], a[4], a[3]])/2 + 
   12*G[a[2], a[4], a[2], a[6], a[3]] + (9*G[a[2], a[4], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[4], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[4], a[1], a[3]] - 12*G[a[2], a[4], a[4], a[2], a[3]] - 
   (21*G[a[2], a[4], a[4], a[4], a[3]])/2 + 
   9*G[a[2], a[4], a[4], a[6], a[3]] + (3*G[a[2], a[4], a[4], a[9], a[3]])/
    2 - 6*G[a[2], a[4], a[6], a[1], a[3]] + 
   12*G[a[2], a[4], a[6], a[2], a[3]] + 9*G[a[2], a[4], a[6], a[4], a[3]] - 
   6*G[a[2], a[4], a[6], a[6], a[3]] - 3*G[a[2], a[4], a[6], a[9], a[3]] + 
   (3*G[a[2], a[4], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[4], a[9], a[1], a[3]] + (3*G[a[2], a[4], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[4], a[9], a[6], a[3]] + 
   (3*G[a[2], a[4], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[4], a[10], a[9], a[3]])/2 + 
   3*G[a[2], a[6], a[1], a[4], a[3]] - 3*G[a[2], a[6], a[1], a[9], a[3]] + 
   3*G[a[2], a[6], a[2], a[4], a[3]] - 3*G[a[2], a[6], a[2], a[9], a[3]] + 
   3*G[a[2], a[6], a[3], a[1], a[3]] - 3*G[a[2], a[6], a[3], a[2], a[3]] - 
   3*G[a[2], a[6], a[3], a[4], a[3]] + 3*G[a[2], a[6], a[3], a[9], a[3]] - 
   6*G[a[2], a[6], a[4], a[1], a[3]] + 12*G[a[2], a[6], a[4], a[2], a[3]] + 
   9*G[a[2], a[6], a[4], a[4], a[3]] - 6*G[a[2], a[6], a[4], a[6], a[3]] - 
   3*G[a[2], a[6], a[4], a[9], a[3]] - 6*G[a[2], a[6], a[6], a[4], a[3]] + 
   6*G[a[2], a[6], a[6], a[9], a[3]] + 3*G[a[2], a[6], a[7], a[1], a[3]] - 
   3*G[a[2], a[6], a[7], a[2], a[3]] + 3*G[a[2], a[6], a[7], a[4], a[3]] - 
   3*G[a[2], a[6], a[7], a[9], a[3]] + 3*G[a[2], a[6], a[8], a[1], a[3]] - 
   3*G[a[2], a[6], a[8], a[2], a[3]] + 3*G[a[2], a[6], a[8], a[4], a[3]] - 
   3*G[a[2], a[6], a[8], a[9], a[3]] - 6*G[a[2], a[6], a[9], a[1], a[3]] - 
   3*G[a[2], a[6], a[9], a[4], a[3]] + 6*G[a[2], a[6], a[9], a[6], a[3]] - 
   3*G[a[2], a[6], a[9], a[9], a[3]] + 3*G[a[2], a[6], a[10], a[1], a[3]] - 
   3*G[a[2], a[6], a[10], a[2], a[3]] - 3*G[a[2], a[6], a[10], a[4], a[3]] + 
   3*G[a[2], a[6], a[10], a[9], a[3]] - (3*G[a[2], a[7], a[1], a[1], a[3]])/
    2 - (3*G[a[2], a[7], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[7], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[1], a[6], a[3]] - (3*G[a[2], a[7], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[7], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[7], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[2], a[6], a[3]] - (3*G[a[2], a[7], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[7], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[7], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[7], a[4], a[6], a[3]] + (3*G[a[2], a[7], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[7], a[6], a[1], a[3]] - 
   3*G[a[2], a[7], a[6], a[2], a[3]] + 3*G[a[2], a[7], a[6], a[4], a[3]] - 
   3*G[a[2], a[7], a[6], a[9], a[3]] - 3*G[a[2], a[7], a[7], a[1], a[3]] + 
   3*G[a[2], a[7], a[7], a[2], a[3]] - 3*G[a[2], a[7], a[7], a[4], a[3]] + 
   3*G[a[2], a[7], a[7], a[9], a[3]] - 3*G[a[2], a[7], a[8], a[1], a[3]] + 
   3*G[a[2], a[7], a[8], a[2], a[3]] - 3*G[a[2], a[7], a[8], a[4], a[3]] + 
   3*G[a[2], a[7], a[8], a[9], a[3]] + (3*G[a[2], a[7], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[7], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[7], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[7], a[9], a[6], a[3]] + (3*G[a[2], a[7], a[9], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[8], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[1], a[6], a[3]] - (3*G[a[2], a[8], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[8], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[8], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[2], a[6], a[3]] - (3*G[a[2], a[8], a[2], a[9], a[3]])/
    2 + (3*G[a[2], a[8], a[4], a[1], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[2], a[3]])/2 - 
   (9*G[a[2], a[8], a[4], a[4], a[3]])/2 + 
   3*G[a[2], a[8], a[4], a[6], a[3]] + (3*G[a[2], a[8], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[8], a[6], a[1], a[3]] - 
   3*G[a[2], a[8], a[6], a[2], a[3]] + 3*G[a[2], a[8], a[6], a[4], a[3]] - 
   3*G[a[2], a[8], a[6], a[9], a[3]] - 3*G[a[2], a[8], a[7], a[1], a[3]] + 
   3*G[a[2], a[8], a[7], a[2], a[3]] - 3*G[a[2], a[8], a[7], a[4], a[3]] + 
   3*G[a[2], a[8], a[7], a[9], a[3]] - 3*G[a[2], a[8], a[8], a[1], a[3]] + 
   3*G[a[2], a[8], a[8], a[2], a[3]] - 3*G[a[2], a[8], a[8], a[4], a[3]] + 
   3*G[a[2], a[8], a[8], a[9], a[3]] + (3*G[a[2], a[8], a[9], a[1], a[3]])/
    2 + (3*G[a[2], a[8], a[9], a[2], a[3]])/2 + 
   (3*G[a[2], a[8], a[9], a[4], a[3]])/2 - 
   3*G[a[2], a[8], a[9], a[6], a[3]] + (3*G[a[2], a[8], a[9], a[9], a[3]])/
    2 + 3*G[a[2], a[9], a[1], a[1], a[3]] + 
   3*G[a[2], a[9], a[1], a[2], a[3]] + (3*G[a[2], a[9], a[1], a[4], a[3]])/
    2 - 6*G[a[2], a[9], a[1], a[6], a[3]] + 
   (9*G[a[2], a[9], a[1], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[2], a[1], a[3]] - 3*G[a[2], a[9], a[2], a[2], a[3]] - 
   (9*G[a[2], a[9], a[2], a[4], a[3]])/2 + 
   (9*G[a[2], a[9], a[2], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[3], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[4], a[1], a[3]] + (3*G[a[2], a[9], a[4], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[4], a[6], a[3]] + 
   (3*G[a[2], a[9], a[4], a[9], a[3]])/2 - 
   6*G[a[2], a[9], a[6], a[1], a[3]] - 3*G[a[2], a[9], a[6], a[4], a[3]] + 
   6*G[a[2], a[9], a[6], a[6], a[3]] - 3*G[a[2], a[9], a[6], a[9], a[3]] + 
   (3*G[a[2], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[8], a[9], a[3]])/2 + 
   3*G[a[2], a[9], a[9], a[1], a[3]] + (3*G[a[2], a[9], a[9], a[4], a[3]])/
    2 - 3*G[a[2], a[9], a[9], a[6], a[3]] + 
   (3*G[a[2], a[9], a[9], a[9], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[2], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[2], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[1], a[6], a[3]] - (3*G[a[2], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[2], a[6], a[3]] - (3*G[a[2], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[2], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[2], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[2], a[10], a[4], a[6], a[3]] - (3*G[a[2], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[2], a[10], a[6], a[1], a[3]] - 
   3*G[a[2], a[10], a[6], a[2], a[3]] - 3*G[a[2], a[10], a[6], a[4], a[3]] + 
   3*G[a[2], a[10], a[6], a[9], a[3]] - (3*G[a[2], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[2], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[2], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[2], a[10], a[9], a[6], a[3]] - (3*G[a[2], a[10], a[9], a[9], a[3]])/
    2 - (3*G[a[3], a[1], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[1], a[6], a[2]] - (3*G[a[3], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[2], a[6], a[2]] - (3*G[a[3], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[4], a[6], a[2]] - (3*G[a[3], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[1], a[6], a[1], a[2]] + 
   3*G[a[3], a[1], a[6], a[2], a[2]] + 3*G[a[3], a[1], a[6], a[4], a[2]] - 
   6*G[a[3], a[1], a[6], a[6], a[2]] + 3*G[a[3], a[1], a[6], a[9], a[2]] - 
   (3*G[a[3], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[1], a[9], a[6], a[2]] - (3*G[a[3], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[1], a[6], a[2]] - (3*G[a[3], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[2], a[6], a[2]] - (3*G[a[3], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[2], a[4], a[6], a[2]] - (3*G[a[3], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[2], a[6], a[1], a[2]] - 
   9*G[a[3], a[2], a[6], a[2], a[2]] - 9*G[a[3], a[2], a[6], a[4], a[2]] + 
   6*G[a[3], a[2], a[6], a[6], a[2]] + 3*G[a[3], a[2], a[6], a[9], a[2]] - 
   (3*G[a[3], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[2], a[9], a[6], a[2]] - (3*G[a[3], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[1], a[6], a[2]] - (3*G[a[3], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[2], a[6], a[2]] - (3*G[a[3], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[3], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[3], a[4], a[4], a[6], a[2]] - (3*G[a[3], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[4], a[6], a[1], a[2]] - 
   9*G[a[3], a[4], a[6], a[2], a[2]] - 9*G[a[3], a[4], a[6], a[4], a[2]] + 
   6*G[a[3], a[4], a[6], a[6], a[2]] + 3*G[a[3], a[4], a[6], a[9], a[2]] - 
   (3*G[a[3], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[4], a[9], a[6], a[2]] - (3*G[a[3], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[3], a[6], a[1], a[1], a[2]] + 
   3*G[a[3], a[6], a[1], a[2], a[2]] + 3*G[a[3], a[6], a[1], a[4], a[2]] - 
   6*G[a[3], a[6], a[1], a[6], a[2]] + 3*G[a[3], a[6], a[1], a[9], a[2]] + 
   3*G[a[3], a[6], a[2], a[1], a[2]] - 9*G[a[3], a[6], a[2], a[2], a[2]] - 
   9*G[a[3], a[6], a[2], a[4], a[2]] + 6*G[a[3], a[6], a[2], a[6], a[2]] + 
   3*G[a[3], a[6], a[2], a[9], a[2]] + 3*G[a[3], a[6], a[4], a[1], a[2]] - 
   9*G[a[3], a[6], a[4], a[2], a[2]] - 9*G[a[3], a[6], a[4], a[4], a[2]] + 
   6*G[a[3], a[6], a[4], a[6], a[2]] + 3*G[a[3], a[6], a[4], a[9], a[2]] - 
   6*G[a[3], a[6], a[6], a[1], a[2]] + 6*G[a[3], a[6], a[6], a[2], a[2]] + 
   6*G[a[3], a[6], a[6], a[4], a[2]] - 6*G[a[3], a[6], a[6], a[9], a[2]] + 
   3*G[a[3], a[6], a[9], a[1], a[2]] + 3*G[a[3], a[6], a[9], a[2], a[2]] + 
   3*G[a[3], a[6], a[9], a[4], a[2]] - 6*G[a[3], a[6], a[9], a[6], a[2]] + 
   3*G[a[3], a[6], a[9], a[9], a[2]] - (3*G[a[3], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[3], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[1], a[6], a[2]] - (3*G[a[3], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[2], a[6], a[2]] - (3*G[a[3], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[3], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[4], a[6], a[2]] - (3*G[a[3], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[3], a[9], a[6], a[1], a[2]] + 
   3*G[a[3], a[9], a[6], a[2], a[2]] + 3*G[a[3], a[9], a[6], a[4], a[2]] - 
   6*G[a[3], a[9], a[6], a[6], a[2]] + 3*G[a[3], a[9], a[6], a[9], a[2]] - 
   (3*G[a[3], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[3], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[3], a[9], a[9], a[6], a[2]] - (3*G[a[3], a[9], a[9], a[9], a[2]])/
    2 + (3*G[a[4], a[1], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[1], a[6], a[3]] + 3*G[a[4], a[1], a[1], a[9], a[3]] + 
   (3*G[a[4], a[1], a[2], a[1], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[2]])/2 + 
   (3*G[a[4], a[1], a[2], a[2], a[3]])/2 - 
   3*G[a[4], a[1], a[2], a[4], a[2]] - 3*G[a[4], a[1], a[2], a[6], a[3]] + 
   3*G[a[4], a[1], a[2], a[9], a[3]] - (3*G[a[4], a[1], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[3], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[4], a[1], a[3]])/2 - 
   3*G[a[4], a[1], a[4], a[2], a[2]] - (9*G[a[4], a[1], a[4], a[2], a[3]])/
    2 - 3*G[a[4], a[1], a[4], a[4], a[3]] + 
   3*G[a[4], a[1], a[4], a[9], a[3]] - 3*G[a[4], a[1], a[6], a[1], a[3]] - 
   3*G[a[4], a[1], a[6], a[2], a[3]] + 6*G[a[4], a[1], a[6], a[6], a[3]] - 
   6*G[a[4], a[1], a[6], a[9], a[3]] - (3*G[a[4], a[1], a[7], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[1], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[1], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[1], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[1], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[1], a[9], a[4], a[3]] - 6*G[a[4], a[1], a[9], a[6], a[3]] + 
   3*G[a[4], a[1], a[9], a[9], a[3]] - (3*G[a[4], a[1], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[1], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[1], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[1], a[10], a[9], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[2]])/2 + 
   (3*G[a[4], a[2], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[2], a[1], a[4], a[2]] - 3*G[a[4], a[2], a[1], a[6], a[3]] + 
   3*G[a[4], a[2], a[1], a[9], a[3]] + (3*G[a[4], a[2], a[2], a[1], a[2]])/
    2 + (3*G[a[4], a[2], a[2], a[1], a[3]])/2 - 
   (21*G[a[4], a[2], a[2], a[2], a[3]])/2 - 
   12*G[a[4], a[2], a[2], a[4], a[3]] + 9*G[a[4], a[2], a[2], a[6], a[3]] + 
   3*G[a[4], a[2], a[2], a[9], a[3]] - G[a[4], a[2], a[2], a[11], a[2]] + 
   G[a[4], a[2], a[2], a[12], a[2]]/2 - (3*G[a[4], a[2], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[3], a[9], a[3]])/2 - 
   3*G[a[4], a[2], a[4], a[1], a[2]] + (9*G[a[4], a[2], a[4], a[1], a[3]])/
    2 - (33*G[a[4], a[2], a[4], a[2], a[3]])/2 - 
   15*G[a[4], a[2], a[4], a[4], a[3]] + 12*G[a[4], a[2], a[4], a[6], a[3]] + 
   3*G[a[4], a[2], a[4], a[9], a[3]] - G[a[4], a[2], a[4], a[11], a[2]] + 
   G[a[4], a[2], a[4], a[12], a[2]]/2 - 3*G[a[4], a[2], a[6], a[1], a[3]] + 
   9*G[a[4], a[2], a[6], a[2], a[3]] + 12*G[a[4], a[2], a[6], a[4], a[3]] - 
   6*G[a[4], a[2], a[6], a[6], a[3]] - 6*G[a[4], a[2], a[6], a[9], a[3]] - 
   (3*G[a[4], a[2], a[7], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[7], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[7], a[9], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[2], a[3]])/2 - 
   (3*G[a[4], a[2], a[8], a[4], a[3]])/2 + 
   (3*G[a[4], a[2], a[8], a[9], a[3]])/2 + 
   (9*G[a[4], a[2], a[9], a[1], a[3]])/2 + 
   (3*G[a[4], a[2], a[9], a[2], a[3]])/2 + 
   3*G[a[4], a[2], a[9], a[4], a[3]] - 6*G[a[4], a[2], a[9], a[6], a[3]] + 
   3*G[a[4], a[2], a[9], a[9], a[3]] - (3*G[a[4], a[2], a[10], a[1], a[3]])/
    2 + (3*G[a[4], a[2], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[2], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[2], a[10], a[9], a[3]])/2 - G[a[4], a[2], a[11], a[2], 
    a[2]] - G[a[4], a[2], a[11], a[4], a[2]] + 
   2*G[a[4], a[2], a[11], a[11], a[2]] - G[a[4], a[2], a[11], a[12], a[2]] + 
   G[a[4], a[2], a[12], a[2], a[2]]/2 + G[a[4], a[2], a[12], a[4], a[2]]/2 - 
   G[a[4], a[2], a[12], a[11], a[2]] + G[a[4], a[2], a[12], a[12], a[2]]/2 - 
   (3*G[a[4], a[3], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[1], a[6], a[3]] - (3*G[a[4], a[3], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[2], a[6], a[3]] - (3*G[a[4], a[3], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[3], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[3], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[3], a[4], a[6], a[3]] - (3*G[a[4], a[3], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[3], a[6], a[1], a[3]] - 
   3*G[a[4], a[3], a[6], a[2], a[3]] - 3*G[a[4], a[3], a[6], a[4], a[3]] + 
   3*G[a[4], a[3], a[6], a[9], a[3]] - (3*G[a[4], a[3], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[3], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[3], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[3], a[9], a[6], a[3]] - (3*G[a[4], a[3], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[4], a[1], a[1], a[3]])/2 - 
   3*G[a[4], a[4], a[1], a[2], a[2]] + (3*G[a[4], a[4], a[1], a[2], a[3]])/
    2 - 3*G[a[4], a[4], a[1], a[6], a[3]] + 
   3*G[a[4], a[4], a[1], a[9], a[3]] - 3*G[a[4], a[4], a[2], a[1], a[2]] + 
   (3*G[a[4], a[4], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[4], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[4], a[2], a[4], a[3]] + 3*G[a[4], a[4], a[2], a[6], a[3]] + 
   3*G[a[4], a[4], a[2], a[9], a[3]] - G[a[4], a[4], a[2], a[11], a[2]] + 
   G[a[4], a[4], a[2], a[12], a[2]]/2 - (3*G[a[4], a[4], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[4], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[4], a[6], a[1], a[3]] + 3*G[a[4], a[4], a[6], a[2], a[3]] + 
   G[a[4], a[4], a[6], a[5], a[2]]/2 + (3*G[a[4], a[4], a[7], a[1], a[3]])/
    2 - (3*G[a[4], a[4], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[4], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[4], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[4], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[4], a[10], a[9], a[3]])/2 - G[a[4], a[4], a[11], a[2], 
    a[2]] + G[a[4], a[4], a[12], a[2], a[2]]/2 + 
   3*G[a[4], a[5], a[4], a[2], a[2]] - 3*G[a[4], a[6], a[1], a[1], a[3]] - 
   3*G[a[4], a[6], a[1], a[2], a[3]] + 6*G[a[4], a[6], a[1], a[6], a[3]] - 
   6*G[a[4], a[6], a[1], a[9], a[3]] - 3*G[a[4], a[6], a[2], a[1], a[3]] + 
   9*G[a[4], a[6], a[2], a[2], a[3]] + 12*G[a[4], a[6], a[2], a[4], a[3]] - 
   G[a[4], a[6], a[2], a[5], a[2]]/2 - 6*G[a[4], a[6], a[2], a[6], a[3]] - 
   6*G[a[4], a[6], a[2], a[9], a[3]] + 3*G[a[4], a[6], a[3], a[1], a[3]] - 
   3*G[a[4], a[6], a[3], a[2], a[3]] - 3*G[a[4], a[6], a[3], a[4], a[3]] + 
   3*G[a[4], a[6], a[3], a[9], a[3]] - 3*G[a[4], a[6], a[4], a[1], a[3]] + 
   3*G[a[4], a[6], a[4], a[2], a[3]] + G[a[4], a[6], a[4], a[5], a[2]] - 
   G[a[4], a[6], a[5], a[2], a[2]]/2 - G[a[4], a[6], a[5], a[5], a[2]]/2 + 
   6*G[a[4], a[6], a[6], a[1], a[3]] - 6*G[a[4], a[6], a[6], a[2], a[3]] - 
   (3*G[a[4], a[6], a[6], a[5], a[2]])/2 - 
   3*G[a[4], a[6], a[7], a[1], a[3]] + 3*G[a[4], a[6], a[7], a[2], a[3]] - 
   3*G[a[4], a[6], a[7], a[4], a[3]] + 3*G[a[4], a[6], a[7], a[9], a[3]] - 
   3*G[a[4], a[6], a[8], a[1], a[3]] + 3*G[a[4], a[6], a[8], a[2], a[3]] - 
   3*G[a[4], a[6], a[8], a[4], a[3]] + 3*G[a[4], a[6], a[8], a[9], a[3]] - 
   3*G[a[4], a[6], a[9], a[1], a[3]] + 3*G[a[4], a[6], a[9], a[2], a[3]] + 
   3*G[a[4], a[6], a[10], a[1], a[3]] - 3*G[a[4], a[6], a[10], a[2], a[3]] - 
   3*G[a[4], a[6], a[10], a[4], a[3]] + 3*G[a[4], a[6], a[10], a[9], a[3]] + 
   (3*G[a[4], a[7], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[7], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[1], a[6], a[3]] + (3*G[a[4], a[7], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[7], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[7], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[2], a[6], a[3]] + (3*G[a[4], a[7], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[7], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[7], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[7], a[4], a[6], a[3]] - (3*G[a[4], a[7], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[7], a[6], a[1], a[3]] + 
   3*G[a[4], a[7], a[6], a[2], a[3]] - 3*G[a[4], a[7], a[6], a[4], a[3]] + 
   3*G[a[4], a[7], a[6], a[9], a[3]] + 3*G[a[4], a[7], a[7], a[1], a[3]] - 
   3*G[a[4], a[7], a[7], a[2], a[3]] + 3*G[a[4], a[7], a[7], a[4], a[3]] - 
   3*G[a[4], a[7], a[7], a[9], a[3]] + 3*G[a[4], a[7], a[8], a[1], a[3]] - 
   3*G[a[4], a[7], a[8], a[2], a[3]] + 3*G[a[4], a[7], a[8], a[4], a[3]] - 
   3*G[a[4], a[7], a[8], a[9], a[3]] - (3*G[a[4], a[7], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[7], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[7], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[7], a[9], a[6], a[3]] - (3*G[a[4], a[7], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[2], a[3]])/2 + 
   (3*G[a[4], a[8], a[1], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[1], a[6], a[3]] + (3*G[a[4], a[8], a[1], a[9], a[3]])/
    2 + (3*G[a[4], a[8], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[2], a[3]])/2 - 
   (9*G[a[4], a[8], a[2], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[2], a[6], a[3]] + (3*G[a[4], a[8], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[8], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[8], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[8], a[4], a[6], a[3]] - (3*G[a[4], a[8], a[4], a[9], a[3]])/
    2 - 3*G[a[4], a[8], a[6], a[1], a[3]] + 
   3*G[a[4], a[8], a[6], a[2], a[3]] - 3*G[a[4], a[8], a[6], a[4], a[3]] + 
   3*G[a[4], a[8], a[6], a[9], a[3]] + 3*G[a[4], a[8], a[7], a[1], a[3]] - 
   3*G[a[4], a[8], a[7], a[2], a[3]] + 3*G[a[4], a[8], a[7], a[4], a[3]] - 
   3*G[a[4], a[8], a[7], a[9], a[3]] + 3*G[a[4], a[8], a[8], a[1], a[3]] - 
   3*G[a[4], a[8], a[8], a[2], a[3]] + 3*G[a[4], a[8], a[8], a[4], a[3]] - 
   3*G[a[4], a[8], a[8], a[9], a[3]] - (3*G[a[4], a[8], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[8], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[8], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[8], a[9], a[6], a[3]] - (3*G[a[4], a[8], a[9], a[9], a[3]])/
    2 + (3*G[a[4], a[9], a[1], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[1], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[1], a[6], a[3]] + 3*G[a[4], a[9], a[1], a[9], a[3]] + 
   (3*G[a[4], a[9], a[2], a[1], a[3]])/2 - 
   (9*G[a[4], a[9], a[2], a[2], a[3]])/2 - 
   6*G[a[4], a[9], a[2], a[4], a[3]] + 3*G[a[4], a[9], a[2], a[6], a[3]] + 
   3*G[a[4], a[9], a[2], a[9], a[3]] - (3*G[a[4], a[9], a[3], a[1], a[3]])/
    2 + (3*G[a[4], a[9], a[3], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[3], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[3], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[4], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[4], a[2], a[3]])/2 - 
   3*G[a[4], a[9], a[6], a[1], a[3]] + 3*G[a[4], a[9], a[6], a[2], a[3]] + 
   (3*G[a[4], a[9], a[7], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[7], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[7], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[8], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[8], a[9], a[3]])/2 + 
   (3*G[a[4], a[9], a[9], a[1], a[3]])/2 - 
   (3*G[a[4], a[9], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[1], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[2], a[3]])/2 + 
   (3*G[a[4], a[9], a[10], a[4], a[3]])/2 - 
   (3*G[a[4], a[9], a[10], a[9], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[1], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[1], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[1], a[6], a[3]] - (3*G[a[4], a[10], a[1], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[2], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[2], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[2], a[6], a[3]] - (3*G[a[4], a[10], a[2], a[9], a[3]])/
    2 - (3*G[a[4], a[10], a[4], a[1], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[2], a[3]])/2 + 
   (9*G[a[4], a[10], a[4], a[4], a[3]])/2 - 
   3*G[a[4], a[10], a[4], a[6], a[3]] - (3*G[a[4], a[10], a[4], a[9], a[3]])/
    2 + 3*G[a[4], a[10], a[6], a[1], a[3]] - 
   3*G[a[4], a[10], a[6], a[2], a[3]] - 3*G[a[4], a[10], a[6], a[4], a[3]] + 
   3*G[a[4], a[10], a[6], a[9], a[3]] - (3*G[a[4], a[10], a[9], a[1], a[3]])/
    2 - (3*G[a[4], a[10], a[9], a[2], a[3]])/2 - 
   (3*G[a[4], a[10], a[9], a[4], a[3]])/2 + 
   3*G[a[4], a[10], a[9], a[6], a[3]] - (3*G[a[4], a[10], a[9], a[9], a[3]])/
    2 - G[a[4], a[11], a[2], a[2], a[2]] - G[a[4], a[11], a[2], a[4], a[2]] + 
   2*G[a[4], a[11], a[2], a[11], a[2]] - G[a[4], a[11], a[2], a[12], a[2]] - 
   G[a[4], a[11], a[4], a[2], a[2]] + 2*G[a[4], a[11], a[11], a[2], a[2]] - 
   G[a[4], a[11], a[12], a[2], a[2]] + G[a[4], a[12], a[2], a[2], a[2]]/2 + 
   G[a[4], a[12], a[2], a[4], a[2]]/2 - G[a[4], a[12], a[2], a[11], a[2]] + 
   G[a[4], a[12], a[2], a[12], a[2]]/2 + G[a[4], a[12], a[4], a[2], a[2]]/2 - 
   G[a[4], a[12], a[11], a[2], a[2]] + G[a[4], a[12], a[12], a[2], a[2]]/2 - 
   G[a[5], a[2], a[2], a[11], a[2]] + G[a[5], a[2], a[2], a[12], a[2]] + 
   2*G[a[5], a[2], a[4], a[11], a[2]] - G[a[5], a[2], a[4], a[12], a[2]] - 
   G[a[5], a[2], a[5], a[11], a[2]] + G[a[5], a[2], a[5], a[12], a[2]] + 
   G[a[5], a[2], a[6], a[4], a[2]] - G[a[5], a[2], a[6], a[12], a[2]] + 
   G[a[5], a[2], a[11], a[4], a[2]] - 2*G[a[5], a[2], a[11], a[11], a[2]] + 
   G[a[5], a[2], a[11], a[12], a[2]] - G[a[5], a[2], a[12], a[4], a[2]] + 
   2*G[a[5], a[2], a[12], a[11], a[2]] - G[a[5], a[2], a[12], a[12], a[2]] + 
   (3*G[a[5], a[4], a[2], a[2], a[2]])/2 + G[a[5], a[4], a[2], a[11], a[2]] - 
   G[a[5], a[4], a[2], a[12], a[2]]/2 + 3*G[a[5], a[4], a[4], a[2], a[2]] + 
   G[a[5], a[4], a[11], a[2], a[2]] - G[a[5], a[4], a[12], a[2], a[2]]/2 - 
   G[a[5], a[5], a[2], a[11], a[2]] + G[a[5], a[5], a[2], a[12], a[2]] - 
   (3*G[a[5], a[5], a[4], a[2], a[2]])/2 + G[a[5], a[5], a[6], a[11], a[2]]/
    2 - G[a[5], a[5], a[6], a[12], a[2]]/2 - G[a[5], a[5], a[11], a[2], a[2]]/
    2 + G[a[5], a[5], a[12], a[2], a[2]]/2 + G[a[5], a[6], a[2], a[4], 
    a[2]] + G[a[5], a[6], a[2], a[11], a[2]] - 
   (3*G[a[5], a[6], a[2], a[12], a[2]])/2 + G[a[5], a[6], a[4], a[2], a[2]]/
    2 - G[a[5], a[6], a[4], a[11], a[2]] + G[a[5], a[6], a[4], a[12], a[2]]/
    2 + G[a[5], a[6], a[5], a[11], a[2]]/2 - G[a[5], a[6], a[5], a[12], a[2]]/
    2 + G[a[5], a[6], a[6], a[2], a[2]]/2 - G[a[5], a[6], a[6], a[4], a[2]] - 
   G[a[5], a[6], a[6], a[11], a[2]]/2 + G[a[5], a[6], a[6], a[12], a[2]] - 
   G[a[5], a[6], a[11], a[4], a[2]]/2 + G[a[5], a[6], a[11], a[11], a[2]] - 
   G[a[5], a[6], a[11], a[12], a[2]]/2 - G[a[5], a[6], a[12], a[2], a[2]]/2 + 
   G[a[5], a[6], a[12], a[4], a[2]]/2 - G[a[5], a[6], a[12], a[11], a[2]] + 
   G[a[5], a[6], a[12], a[12], a[2]]/2 + G[a[5], a[11], a[2], a[2], a[2]]/2 + 
   G[a[5], a[11], a[2], a[4], a[2]]/2 - G[a[5], a[11], a[2], a[11], a[2]] + 
   G[a[5], a[11], a[2], a[12], a[2]]/2 + G[a[5], a[11], a[4], a[2], a[2]]/2 - 
   G[a[5], a[11], a[11], a[2], a[2]] + G[a[5], a[11], a[12], a[2], a[2]]/2 - 
   G[a[5], a[12], a[2], a[2], a[2]]/2 - G[a[5], a[12], a[2], a[4], a[2]]/2 + 
   G[a[5], a[12], a[2], a[11], a[2]] - G[a[5], a[12], a[2], a[12], a[2]]/2 - 
   G[a[5], a[12], a[4], a[2], a[2]]/2 + G[a[5], a[12], a[11], a[2], a[2]] - 
   G[a[5], a[12], a[12], a[2], a[2]]/2 - (3*G[a[6], a[1], a[1], a[2], a[2]])/
    2 + 2*G[a[6], a[1], a[1], a[4], a[2]] + G[a[6], a[1], a[1], a[4], a[3]] - 
   2*G[a[6], a[1], a[1], a[9], a[2]] - G[a[6], a[1], a[1], a[9], a[3]] - 
   (3*G[a[6], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[6], a[1], a[2], a[2], a[2]])/2 + 
   5*G[a[6], a[1], a[2], a[4], a[2]] + G[a[6], a[1], a[2], a[4], a[3]] - 
   2*G[a[6], a[1], a[2], a[9], a[2]] - G[a[6], a[1], a[2], a[9], a[3]] + 
   2*G[a[6], a[1], a[3], a[1], a[2]] + G[a[6], a[1], a[3], a[1], a[3]] - 
   2*G[a[6], a[1], a[3], a[2], a[2]] - G[a[6], a[1], a[3], a[2], a[3]] - 
   2*G[a[6], a[1], a[3], a[4], a[2]] - G[a[6], a[1], a[3], a[4], a[3]] + 
   2*G[a[6], a[1], a[3], a[9], a[2]] + G[a[6], a[1], a[3], a[9], a[3]] - 
   4*G[a[6], a[1], a[4], a[1], a[2]] - 2*G[a[6], a[1], a[4], a[1], a[3]] + 
   11*G[a[6], a[1], a[4], a[2], a[2]] + 4*G[a[6], a[1], a[4], a[2], a[3]] + 
   6*G[a[6], a[1], a[4], a[4], a[2]] + 3*G[a[6], a[1], a[4], a[4], a[3]] - 
   4*G[a[6], a[1], a[4], a[6], a[2]] - 2*G[a[6], a[1], a[4], a[6], a[3]] - 
   2*G[a[6], a[1], a[4], a[9], a[2]] - G[a[6], a[1], a[4], a[9], a[3]] - 
   4*G[a[6], a[1], a[6], a[4], a[2]] - 2*G[a[6], a[1], a[6], a[4], a[3]] + 
   4*G[a[6], a[1], a[6], a[9], a[2]] + 2*G[a[6], a[1], a[6], a[9], a[3]] + 
   2*G[a[6], a[1], a[7], a[1], a[2]] + G[a[6], a[1], a[7], a[1], a[3]] - 
   2*G[a[6], a[1], a[7], a[2], a[2]] - G[a[6], a[1], a[7], a[2], a[3]] + 
   2*G[a[6], a[1], a[7], a[4], a[2]] + G[a[6], a[1], a[7], a[4], a[3]] - 
   2*G[a[6], a[1], a[7], a[9], a[2]] - G[a[6], a[1], a[7], a[9], a[3]] + 
   2*G[a[6], a[1], a[8], a[1], a[2]] + G[a[6], a[1], a[8], a[1], a[3]] - 
   2*G[a[6], a[1], a[8], a[2], a[2]] - G[a[6], a[1], a[8], a[2], a[3]] + 
   2*G[a[6], a[1], a[8], a[4], a[2]] + G[a[6], a[1], a[8], a[4], a[3]] - 
   2*G[a[6], a[1], a[8], a[9], a[2]] - G[a[6], a[1], a[8], a[9], a[3]] - 
   4*G[a[6], a[1], a[9], a[1], a[2]] - 2*G[a[6], a[1], a[9], a[1], a[3]] - 
   2*G[a[6], a[1], a[9], a[4], a[2]] - G[a[6], a[1], a[9], a[4], a[3]] + 
   4*G[a[6], a[1], a[9], a[6], a[2]] + 2*G[a[6], a[1], a[9], a[6], a[3]] - 
   2*G[a[6], a[1], a[9], a[9], a[2]] - G[a[6], a[1], a[9], a[9], a[3]] + 
   2*G[a[6], a[1], a[10], a[1], a[2]] + G[a[6], a[1], a[10], a[1], a[3]] - 
   2*G[a[6], a[1], a[10], a[2], a[2]] - G[a[6], a[1], a[10], a[2], a[3]] - 
   2*G[a[6], a[1], a[10], a[4], a[2]] - G[a[6], a[1], a[10], a[4], a[3]] + 
   2*G[a[6], a[1], a[10], a[9], a[2]] + G[a[6], a[1], a[10], a[9], a[3]] - 
   (3*G[a[6], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[6], a[2], a[1], a[2], a[2]])/2 + 
   5*G[a[6], a[2], a[1], a[4], a[2]] + G[a[6], a[2], a[1], a[4], a[3]] - 
   2*G[a[6], a[2], a[1], a[9], a[2]] - G[a[6], a[2], a[1], a[9], a[3]] - 
   (3*G[a[6], a[2], a[2], a[1], a[2]])/2 + G[a[6], a[2], a[2], a[4], a[3]] - 
   2*G[a[6], a[2], a[2], a[9], a[2]] - G[a[6], a[2], a[2], a[9], a[3]] + 
   2*G[a[6], a[2], a[2], a[11], a[2]] - (3*G[a[6], a[2], a[2], a[12], a[2]])/
    2 + G[a[6], a[2], a[2], a[13], a[2]] - G[a[6], a[2], a[2], a[14], a[2]]/
    2 - G[a[6], a[2], a[2], a[16], a[2]] + G[a[6], a[2], a[2], a[18], a[2]] + 
   2*G[a[6], a[2], a[3], a[1], a[2]] + G[a[6], a[2], a[3], a[1], a[3]] - 
   2*G[a[6], a[2], a[3], a[2], a[2]] - G[a[6], a[2], a[3], a[2], a[3]] - 
   2*G[a[6], a[2], a[3], a[4], a[2]] - G[a[6], a[2], a[3], a[4], a[3]] + 
   2*G[a[6], a[2], a[3], a[9], a[2]] + G[a[6], a[2], a[3], a[9], a[3]] - 
   G[a[6], a[2], a[4], a[1], a[2]] - 2*G[a[6], a[2], a[4], a[1], a[3]] + 
   4*G[a[6], a[2], a[4], a[2], a[3]] + 3*G[a[6], a[2], a[4], a[4], a[3]] - 
   2*G[a[6], a[2], a[4], a[6], a[3]] - 2*G[a[6], a[2], a[4], a[9], a[2]] - 
   G[a[6], a[2], a[4], a[9], a[3]] - G[a[6], a[2], a[4], a[11], a[2]] + 
   G[a[6], a[2], a[4], a[12], a[2]]/2 + G[a[6], a[2], a[5], a[11], a[2]] - 
   G[a[6], a[2], a[5], a[12], a[2]] - 2*G[a[6], a[2], a[6], a[4], a[3]] + 
   4*G[a[6], a[2], a[6], a[9], a[2]] + 2*G[a[6], a[2], a[6], a[9], a[3]] + 
   G[a[6], a[2], a[6], a[12], a[2]] + G[a[6], a[2], a[6], a[16], a[2]] - 
   G[a[6], a[2], a[6], a[18], a[2]] + 2*G[a[6], a[2], a[7], a[1], a[2]] + 
   G[a[6], a[2], a[7], a[1], a[3]] - 2*G[a[6], a[2], a[7], a[2], a[2]] - 
   G[a[6], a[2], a[7], a[2], a[3]] + 2*G[a[6], a[2], a[7], a[4], a[2]] + 
   G[a[6], a[2], a[7], a[4], a[3]] - 2*G[a[6], a[2], a[7], a[9], a[2]] - 
   G[a[6], a[2], a[7], a[9], a[3]] + 2*G[a[6], a[2], a[8], a[1], a[2]] + 
   G[a[6], a[2], a[8], a[1], a[3]] - 2*G[a[6], a[2], a[8], a[2], a[2]] - 
   G[a[6], a[2], a[8], a[2], a[3]] + 2*G[a[6], a[2], a[8], a[4], a[2]] + 
   G[a[6], a[2], a[8], a[4], a[3]] - 2*G[a[6], a[2], a[8], a[9], a[2]] - 
   G[a[6], a[2], a[8], a[9], a[3]] - 4*G[a[6], a[2], a[9], a[1], a[2]] - 
   2*G[a[6], a[2], a[9], a[1], a[3]] - 2*G[a[6], a[2], a[9], a[4], a[2]] - 
   G[a[6], a[2], a[9], a[4], a[3]] + 4*G[a[6], a[2], a[9], a[6], a[2]] + 
   2*G[a[6], a[2], a[9], a[6], a[3]] - 2*G[a[6], a[2], a[9], a[9], a[2]] - 
   G[a[6], a[2], a[9], a[9], a[3]] + 2*G[a[6], a[2], a[10], a[1], a[2]] + 
   G[a[6], a[2], a[10], a[1], a[3]] - 2*G[a[6], a[2], a[10], a[2], a[2]] - 
   G[a[6], a[2], a[10], a[2], a[3]] - 2*G[a[6], a[2], a[10], a[4], a[2]] - 
   G[a[6], a[2], a[10], a[4], a[3]] + 2*G[a[6], a[2], a[10], a[9], a[2]] + 
   G[a[6], a[2], a[10], a[9], a[3]] + G[a[6], a[2], a[11], a[2], a[2]] - 
   G[a[6], a[2], a[12], a[2], a[2]]/2 + G[a[6], a[2], a[12], a[4], a[2]]/2 - 
   G[a[6], a[2], a[12], a[11], a[2]] + G[a[6], a[2], a[12], a[12], a[2]]/2 + 
   G[a[6], a[2], a[13], a[2], a[2]] - 2*G[a[6], a[2], a[13], a[13], a[2]] + 
   G[a[6], a[2], a[13], a[14], a[2]] - G[a[6], a[2], a[14], a[2], a[2]]/2 + 
   G[a[6], a[2], a[14], a[13], a[2]] - G[a[6], a[2], a[14], a[14], a[2]]/2 + 
   G[a[6], a[2], a[16], a[16], a[2]]/2 - G[a[6], a[2], a[18], a[18], a[2]]/
    2 + 2*G[a[6], a[3], a[1], a[1], a[2]] + G[a[6], a[3], a[1], a[1], a[3]] + 
   2*G[a[6], a[3], a[1], a[2], a[2]] + G[a[6], a[3], a[1], a[2], a[3]] + 
   2*G[a[6], a[3], a[1], a[4], a[2]] + G[a[6], a[3], a[1], a[4], a[3]] - 
   4*G[a[6], a[3], a[1], a[6], a[2]] - 2*G[a[6], a[3], a[1], a[6], a[3]] + 
   2*G[a[6], a[3], a[1], a[9], a[2]] + G[a[6], a[3], a[1], a[9], a[3]] + 
   2*G[a[6], a[3], a[2], a[1], a[2]] + G[a[6], a[3], a[2], a[1], a[3]] - 
   6*G[a[6], a[3], a[2], a[2], a[2]] - 3*G[a[6], a[3], a[2], a[2], a[3]] - 
   6*G[a[6], a[3], a[2], a[4], a[2]] - 3*G[a[6], a[3], a[2], a[4], a[3]] + 
   4*G[a[6], a[3], a[2], a[6], a[2]] + 2*G[a[6], a[3], a[2], a[6], a[3]] + 
   2*G[a[6], a[3], a[2], a[9], a[2]] + G[a[6], a[3], a[2], a[9], a[3]] + 
   2*G[a[6], a[3], a[4], a[1], a[2]] + G[a[6], a[3], a[4], a[1], a[3]] - 
   6*G[a[6], a[3], a[4], a[2], a[2]] - 3*G[a[6], a[3], a[4], a[2], a[3]] - 
   6*G[a[6], a[3], a[4], a[4], a[2]] - 3*G[a[6], a[3], a[4], a[4], a[3]] + 
   4*G[a[6], a[3], a[4], a[6], a[2]] + 2*G[a[6], a[3], a[4], a[6], a[3]] + 
   2*G[a[6], a[3], a[4], a[9], a[2]] + G[a[6], a[3], a[4], a[9], a[3]] - 
   4*G[a[6], a[3], a[6], a[1], a[2]] - 2*G[a[6], a[3], a[6], a[1], a[3]] + 
   4*G[a[6], a[3], a[6], a[2], a[2]] + 2*G[a[6], a[3], a[6], a[2], a[3]] + 
   4*G[a[6], a[3], a[6], a[4], a[2]] + 2*G[a[6], a[3], a[6], a[4], a[3]] - 
   4*G[a[6], a[3], a[6], a[9], a[2]] - 2*G[a[6], a[3], a[6], a[9], a[3]] + 
   2*G[a[6], a[3], a[9], a[1], a[2]] + G[a[6], a[3], a[9], a[1], a[3]] + 
   2*G[a[6], a[3], a[9], a[2], a[2]] + G[a[6], a[3], a[9], a[2], a[3]] + 
   2*G[a[6], a[3], a[9], a[4], a[2]] + G[a[6], a[3], a[9], a[4], a[3]] - 
   4*G[a[6], a[3], a[9], a[6], a[2]] - 2*G[a[6], a[3], a[9], a[6], a[3]] + 
   2*G[a[6], a[3], a[9], a[9], a[2]] + G[a[6], a[3], a[9], a[9], a[3]] + 
   G[a[6], a[4], a[1], a[1], a[2]]/2 - 2*G[a[6], a[4], a[1], a[1], a[3]] + 
   2*G[a[6], a[4], a[1], a[2], a[2]] - 2*G[a[6], a[4], a[1], a[2], a[3]] - 
   2*G[a[6], a[4], a[1], a[4], a[2]] - G[a[6], a[4], a[1], a[4], a[3]] + 
   2*G[a[6], a[4], a[1], a[6], a[2]] + 4*G[a[6], a[4], a[1], a[6], a[3]] - 
   3*G[a[6], a[4], a[1], a[9], a[2]] - 3*G[a[6], a[4], a[1], a[9], a[3]] + 
   2*G[a[6], a[4], a[2], a[1], a[2]] - 2*G[a[6], a[4], a[2], a[1], a[3]] + 
   10*G[a[6], a[4], a[2], a[2], a[3]] + 11*G[a[6], a[4], a[2], a[4], a[3]] - 
   G[a[6], a[4], a[2], a[5], a[2]] - 8*G[a[6], a[4], a[2], a[6], a[3]] - 
   3*G[a[6], a[4], a[2], a[9], a[2]] - 3*G[a[6], a[4], a[2], a[9], a[3]] - 
   G[a[6], a[4], a[2], a[11], a[2]] + G[a[6], a[4], a[2], a[12], a[2]]/2 + 
   2*G[a[6], a[4], a[3], a[1], a[2]] + G[a[6], a[4], a[3], a[1], a[3]] - 
   2*G[a[6], a[4], a[3], a[2], a[2]] - G[a[6], a[4], a[3], a[2], a[3]] - 
   2*G[a[6], a[4], a[3], a[4], a[2]] - G[a[6], a[4], a[3], a[4], a[3]] + 
   2*G[a[6], a[4], a[3], a[9], a[2]] + G[a[6], a[4], a[3], a[9], a[3]] - 
   4*G[a[6], a[4], a[4], a[1], a[2]] - 2*G[a[6], a[4], a[4], a[1], a[3]] + 
   8*G[a[6], a[4], a[4], a[2], a[3]] + 7*G[a[6], a[4], a[4], a[4], a[3]] + 
   G[a[6], a[4], a[4], a[5], a[2]] - 6*G[a[6], a[4], a[4], a[6], a[3]] + 
   G[a[6], a[4], a[4], a[9], a[2]] - G[a[6], a[4], a[4], a[9], a[3]] - 
   G[a[6], a[4], a[4], a[11], a[2]] + G[a[6], a[4], a[4], a[12], a[2]]/2 - 
   G[a[6], a[4], a[5], a[2], a[2]] - G[a[6], a[4], a[5], a[5], a[2]] + 
   2*G[a[6], a[4], a[6], a[1], a[2]] + 4*G[a[6], a[4], a[6], a[1], a[3]] - 
   8*G[a[6], a[4], a[6], a[2], a[3]] - 6*G[a[6], a[4], a[6], a[4], a[3]] - 
   (3*G[a[6], a[4], a[6], a[5], a[2]])/2 + 
   4*G[a[6], a[4], a[6], a[6], a[3]] - 2*G[a[6], a[4], a[6], a[9], a[2]] + 
   2*G[a[6], a[4], a[6], a[9], a[3]] - 2*G[a[6], a[4], a[7], a[1], a[2]] - 
   G[a[6], a[4], a[7], a[1], a[3]] + 2*G[a[6], a[4], a[7], a[2], a[2]] + 
   G[a[6], a[4], a[7], a[2], a[3]] - 2*G[a[6], a[4], a[7], a[4], a[2]] - 
   G[a[6], a[4], a[7], a[4], a[3]] + 2*G[a[6], a[4], a[7], a[9], a[2]] + 
   G[a[6], a[4], a[7], a[9], a[3]] - 2*G[a[6], a[4], a[8], a[1], a[2]] - 
   G[a[6], a[4], a[8], a[1], a[3]] + 2*G[a[6], a[4], a[8], a[2], a[2]] + 
   G[a[6], a[4], a[8], a[2], a[3]] - 2*G[a[6], a[4], a[8], a[4], a[2]] - 
   G[a[6], a[4], a[8], a[4], a[3]] + 2*G[a[6], a[4], a[8], a[9], a[2]] + 
   G[a[6], a[4], a[8], a[9], a[3]] - G[a[6], a[4], a[9], a[1], a[2]] - 
   2*G[a[6], a[4], a[9], a[1], a[3]] + 3*G[a[6], a[4], a[9], a[2], a[2]] + 
   G[a[6], a[4], a[9], a[4], a[2]] - G[a[6], a[4], a[9], a[4], a[3]] - 
   2*G[a[6], a[4], a[9], a[6], a[2]] + 2*G[a[6], a[4], a[9], a[6], a[3]] + 
   G[a[6], a[4], a[9], a[9], a[2]] - G[a[6], a[4], a[9], a[9], a[3]] + 
   2*G[a[6], a[4], a[10], a[1], a[2]] + G[a[6], a[4], a[10], a[1], a[3]] - 
   2*G[a[6], a[4], a[10], a[2], a[2]] - G[a[6], a[4], a[10], a[2], a[3]] - 
   2*G[a[6], a[4], a[10], a[4], a[2]] - G[a[6], a[4], a[10], a[4], a[3]] + 
   2*G[a[6], a[4], a[10], a[9], a[2]] + G[a[6], a[4], a[10], a[9], a[3]] - 
   G[a[6], a[4], a[11], a[2], a[2]] - G[a[6], a[4], a[11], a[4], a[2]] + 
   2*G[a[6], a[4], a[11], a[11], a[2]] - G[a[6], a[4], a[11], a[12], a[2]] + 
   G[a[6], a[4], a[12], a[2], a[2]]/2 + G[a[6], a[4], a[12], a[4], a[2]]/2 - 
   G[a[6], a[4], a[12], a[11], a[2]] + G[a[6], a[4], a[12], a[12], a[2]]/2 + 
   G[a[6], a[5], a[2], a[4], a[2]] + G[a[6], a[5], a[2], a[11], a[2]] - 
   G[a[6], a[5], a[2], a[12], a[2]] + G[a[6], a[5], a[4], a[2], a[2]]/2 + 
   G[a[6], a[5], a[4], a[11], a[2]] - G[a[6], a[5], a[4], a[12], a[2]]/2 - 
   G[a[6], a[5], a[5], a[11], a[2]]/2 + G[a[6], a[5], a[5], a[12], a[2]]/2 + 
   G[a[6], a[5], a[6], a[2], a[2]]/2 - G[a[6], a[5], a[6], a[11], a[2]]/2 + 
   G[a[6], a[5], a[11], a[2], a[2]] + G[a[6], a[5], a[11], a[4], a[2]]/2 - 
   G[a[6], a[5], a[11], a[11], a[2]] + G[a[6], a[5], a[11], a[12], a[2]]/2 - 
   G[a[6], a[5], a[12], a[2], a[2]] - G[a[6], a[5], a[12], a[4], a[2]]/2 + 
   G[a[6], a[5], a[12], a[11], a[2]] - G[a[6], a[5], a[12], a[12], a[2]]/2 - 
   (3*G[a[6], a[6], a[1], a[1], a[2]])/2 - G[a[6], a[6], a[1], a[4], a[2]] - 
   2*G[a[6], a[6], a[1], a[4], a[3]] + 4*G[a[6], a[6], a[1], a[9], a[2]] + 
   2*G[a[6], a[6], a[1], a[9], a[3]] - 2*G[a[6], a[6], a[2], a[4], a[3]] + 
   (3*G[a[6], a[6], a[2], a[5], a[2]])/2 + 
   4*G[a[6], a[6], a[2], a[9], a[2]] + 2*G[a[6], a[6], a[2], a[9], a[3]] + 
   G[a[6], a[6], a[2], a[12], a[2]] - G[a[6], a[6], a[2], a[13], a[2]] + 
   G[a[6], a[6], a[2], a[14], a[2]]/2 + (3*G[a[6], a[6], a[2], a[16], a[2]])/
    2 - (3*G[a[6], a[6], a[2], a[18], a[2]])/2 - 
   4*G[a[6], a[6], a[3], a[1], a[2]] - 2*G[a[6], a[6], a[3], a[1], a[3]] + 
   4*G[a[6], a[6], a[3], a[2], a[2]] + 2*G[a[6], a[6], a[3], a[2], a[3]] + 
   4*G[a[6], a[6], a[3], a[4], a[2]] + 2*G[a[6], a[6], a[3], a[4], a[3]] - 
   4*G[a[6], a[6], a[3], a[9], a[2]] - 2*G[a[6], a[6], a[3], a[9], a[3]] + 
   (7*G[a[6], a[6], a[4], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[4], a[1], a[3]] - 8*G[a[6], a[6], a[4], a[2], a[3]] - 
   6*G[a[6], a[6], a[4], a[4], a[3]] - 4*G[a[6], a[6], a[4], a[5], a[2]] + 
   4*G[a[6], a[6], a[4], a[6], a[3]] - 2*G[a[6], a[6], a[4], a[9], a[2]] + 
   2*G[a[6], a[6], a[4], a[9], a[3]] + (5*G[a[6], a[6], a[5], a[2], a[2]])/
    2 + G[a[6], a[6], a[5], a[4], a[2]] + (3*G[a[6], a[6], a[5], a[5], a[2]])/
    2 + G[a[6], a[6], a[5], a[11], a[2]]/2 - G[a[6], a[6], a[5], a[12], a[2]]/
    2 + (3*G[a[6], a[6], a[6], a[1], a[2]])/2 + 
   4*G[a[6], a[6], a[6], a[4], a[3]] + (13*G[a[6], a[6], a[6], a[5], a[2]])/
    2 + 4*G[a[6], a[6], a[6], a[9], a[2]] - 
   4*G[a[6], a[6], a[6], a[9], a[3]] + G[a[6], a[6], a[6], a[11], a[2]] - 
   G[a[6], a[6], a[6], a[12], a[2]]/2 - G[a[6], a[6], a[6], a[13], a[2]] - 
   G[a[6], a[6], a[6], a[14], a[2]]/2 + (3*G[a[6], a[6], a[6], a[15], a[2]])/
    2 - G[a[6], a[6], a[6], a[16], a[2]]/2 + 
   4*G[a[6], a[6], a[6], a[17], a[2]] + G[a[6], a[6], a[6], a[18], a[2]]/2 - 
   G[a[6], a[6], a[6], a[19], a[2]]/2 + 2*G[a[6], a[6], a[7], a[1], a[2]] - 
   2*G[a[6], a[6], a[7], a[1], a[3]] - 2*G[a[6], a[6], a[7], a[2], a[2]] + 
   2*G[a[6], a[6], a[7], a[2], a[3]] + 2*G[a[6], a[6], a[7], a[4], a[2]] - 
   2*G[a[6], a[6], a[7], a[4], a[3]] - 2*G[a[6], a[6], a[7], a[9], a[2]] + 
   2*G[a[6], a[6], a[7], a[9], a[3]] + 2*G[a[6], a[6], a[8], a[1], a[2]] - 
   2*G[a[6], a[6], a[8], a[1], a[3]] - 2*G[a[6], a[6], a[8], a[2], a[2]] + 
   2*G[a[6], a[6], a[8], a[2], a[3]] + 2*G[a[6], a[6], a[8], a[4], a[2]] - 
   2*G[a[6], a[6], a[8], a[4], a[3]] - 2*G[a[6], a[6], a[8], a[9], a[2]] + 
   2*G[a[6], a[6], a[8], a[9], a[3]] + 2*G[a[6], a[6], a[9], a[1], a[2]] + 
   4*G[a[6], a[6], a[9], a[1], a[3]] - 6*G[a[6], a[6], a[9], a[2], a[2]] - 
   2*G[a[6], a[6], a[9], a[4], a[2]] + 2*G[a[6], a[6], a[9], a[4], a[3]] + 
   4*G[a[6], a[6], a[9], a[6], a[2]] - 4*G[a[6], a[6], a[9], a[6], a[3]] - 
   2*G[a[6], a[6], a[9], a[9], a[2]] + 2*G[a[6], a[6], a[9], a[9], a[3]] - 
   4*G[a[6], a[6], a[10], a[1], a[2]] - 2*G[a[6], a[6], a[10], a[1], a[3]] + 
   4*G[a[6], a[6], a[10], a[2], a[2]] + 2*G[a[6], a[6], a[10], a[2], a[3]] + 
   4*G[a[6], a[6], a[10], a[4], a[2]] + 2*G[a[6], a[6], a[10], a[4], a[3]] - 
   4*G[a[6], a[6], a[10], a[9], a[2]] - 2*G[a[6], a[6], a[10], a[9], a[3]] + 
   G[a[6], a[6], a[11], a[4], a[2]]/2 + G[a[6], a[6], a[12], a[2], a[2]] - 
   G[a[6], a[6], a[12], a[11], a[2]] + G[a[6], a[6], a[12], a[12], a[2]]/2 - 
   G[a[6], a[6], a[13], a[2], a[2]]/2 + (5*G[a[6], a[6], a[13], a[13], a[2]])/
    2 - G[a[6], a[6], a[13], a[14], a[2]]/2 + 
   G[a[6], a[6], a[14], a[2], a[2]]/2 - G[a[6], a[6], a[14], a[13], a[2]] + 
   G[a[6], a[6], a[14], a[14], a[2]]/2 + 
   (3*G[a[6], a[6], a[15], a[15], a[2]])/2 + G[a[6], a[6], a[16], a[2], 
    a[2]] - (3*G[a[6], a[6], a[16], a[16], a[2]])/2 + 
   4*G[a[6], a[6], a[17], a[2], a[2]] - 4*G[a[6], a[6], a[17], a[17], a[2]] - 
   G[a[6], a[6], a[18], a[2], a[2]] + (3*G[a[6], a[6], a[18], a[18], a[2]])/
    2 - G[a[6], a[6], a[19], a[2], a[2]]/2 + 
   G[a[6], a[6], a[19], a[19], a[2]]/2 - G[a[6], a[6], a[20], a[2], a[2]] + 
   G[a[6], a[6], a[20], a[13], a[2]]/2 - G[a[6], a[6], a[20], a[14], a[2]]/
    2 - G[a[6], a[7], a[1], a[1], a[2]] + G[a[6], a[7], a[1], a[1], a[3]] - 
   G[a[6], a[7], a[1], a[2], a[2]] + G[a[6], a[7], a[1], a[2], a[3]] - 
   G[a[6], a[7], a[1], a[4], a[2]] + G[a[6], a[7], a[1], a[4], a[3]] + 
   2*G[a[6], a[7], a[1], a[6], a[2]] - 2*G[a[6], a[7], a[1], a[6], a[3]] - 
   G[a[6], a[7], a[1], a[9], a[2]] + G[a[6], a[7], a[1], a[9], a[3]] - 
   G[a[6], a[7], a[2], a[1], a[2]] + G[a[6], a[7], a[2], a[1], a[3]] + 
   3*G[a[6], a[7], a[2], a[2], a[2]] - 3*G[a[6], a[7], a[2], a[2], a[3]] + 
   3*G[a[6], a[7], a[2], a[4], a[2]] - 3*G[a[6], a[7], a[2], a[4], a[3]] - 
   2*G[a[6], a[7], a[2], a[6], a[2]] + 2*G[a[6], a[7], a[2], a[6], a[3]] - 
   G[a[6], a[7], a[2], a[9], a[2]] + G[a[6], a[7], a[2], a[9], a[3]] + 
   G[a[6], a[7], a[4], a[1], a[2]] - G[a[6], a[7], a[4], a[1], a[3]] - 
   3*G[a[6], a[7], a[4], a[2], a[2]] + 3*G[a[6], a[7], a[4], a[2], a[3]] - 
   3*G[a[6], a[7], a[4], a[4], a[2]] + 3*G[a[6], a[7], a[4], a[4], a[3]] + 
   2*G[a[6], a[7], a[4], a[6], a[2]] - 2*G[a[6], a[7], a[4], a[6], a[3]] + 
   G[a[6], a[7], a[4], a[9], a[2]] - G[a[6], a[7], a[4], a[9], a[3]] + 
   2*G[a[6], a[7], a[6], a[1], a[2]] - 2*G[a[6], a[7], a[6], a[1], a[3]] - 
   2*G[a[6], a[7], a[6], a[2], a[2]] + 2*G[a[6], a[7], a[6], a[2], a[3]] + 
   2*G[a[6], a[7], a[6], a[4], a[2]] - 2*G[a[6], a[7], a[6], a[4], a[3]] - 
   2*G[a[6], a[7], a[6], a[9], a[2]] + 2*G[a[6], a[7], a[6], a[9], a[3]] - 
   2*G[a[6], a[7], a[7], a[1], a[2]] + 2*G[a[6], a[7], a[7], a[1], a[3]] + 
   2*G[a[6], a[7], a[7], a[2], a[2]] - 2*G[a[6], a[7], a[7], a[2], a[3]] - 
   2*G[a[6], a[7], a[7], a[4], a[2]] + 2*G[a[6], a[7], a[7], a[4], a[3]] + 
   2*G[a[6], a[7], a[7], a[9], a[2]] - 2*G[a[6], a[7], a[7], a[9], a[3]] - 
   2*G[a[6], a[7], a[8], a[1], a[2]] + 2*G[a[6], a[7], a[8], a[1], a[3]] + 
   2*G[a[6], a[7], a[8], a[2], a[2]] - 2*G[a[6], a[7], a[8], a[2], a[3]] - 
   2*G[a[6], a[7], a[8], a[4], a[2]] + 2*G[a[6], a[7], a[8], a[4], a[3]] + 
   2*G[a[6], a[7], a[8], a[9], a[2]] - 2*G[a[6], a[7], a[8], a[9], a[3]] + 
   G[a[6], a[7], a[9], a[1], a[2]] - G[a[6], a[7], a[9], a[1], a[3]] + 
   G[a[6], a[7], a[9], a[2], a[2]] - G[a[6], a[7], a[9], a[2], a[3]] + 
   G[a[6], a[7], a[9], a[4], a[2]] - G[a[6], a[7], a[9], a[4], a[3]] - 
   2*G[a[6], a[7], a[9], a[6], a[2]] + 2*G[a[6], a[7], a[9], a[6], a[3]] + 
   G[a[6], a[7], a[9], a[9], a[2]] - G[a[6], a[7], a[9], a[9], a[3]] - 
   G[a[6], a[8], a[1], a[1], a[2]] + G[a[6], a[8], a[1], a[1], a[3]] - 
   G[a[6], a[8], a[1], a[2], a[2]] + G[a[6], a[8], a[1], a[2], a[3]] - 
   G[a[6], a[8], a[1], a[4], a[2]] + G[a[6], a[8], a[1], a[4], a[3]] + 
   2*G[a[6], a[8], a[1], a[6], a[2]] - 2*G[a[6], a[8], a[1], a[6], a[3]] - 
   G[a[6], a[8], a[1], a[9], a[2]] + G[a[6], a[8], a[1], a[9], a[3]] - 
   G[a[6], a[8], a[2], a[1], a[2]] + G[a[6], a[8], a[2], a[1], a[3]] + 
   3*G[a[6], a[8], a[2], a[2], a[2]] - 3*G[a[6], a[8], a[2], a[2], a[3]] + 
   3*G[a[6], a[8], a[2], a[4], a[2]] - 3*G[a[6], a[8], a[2], a[4], a[3]] - 
   2*G[a[6], a[8], a[2], a[6], a[2]] + 2*G[a[6], a[8], a[2], a[6], a[3]] - 
   G[a[6], a[8], a[2], a[9], a[2]] + G[a[6], a[8], a[2], a[9], a[3]] + 
   G[a[6], a[8], a[4], a[1], a[2]] - G[a[6], a[8], a[4], a[1], a[3]] - 
   3*G[a[6], a[8], a[4], a[2], a[2]] + 3*G[a[6], a[8], a[4], a[2], a[3]] - 
   3*G[a[6], a[8], a[4], a[4], a[2]] + 3*G[a[6], a[8], a[4], a[4], a[3]] + 
   2*G[a[6], a[8], a[4], a[6], a[2]] - 2*G[a[6], a[8], a[4], a[6], a[3]] + 
   G[a[6], a[8], a[4], a[9], a[2]] - G[a[6], a[8], a[4], a[9], a[3]] + 
   2*G[a[6], a[8], a[6], a[1], a[2]] - 2*G[a[6], a[8], a[6], a[1], a[3]] - 
   2*G[a[6], a[8], a[6], a[2], a[2]] + 2*G[a[6], a[8], a[6], a[2], a[3]] + 
   2*G[a[6], a[8], a[6], a[4], a[2]] - 2*G[a[6], a[8], a[6], a[4], a[3]] - 
   2*G[a[6], a[8], a[6], a[9], a[2]] + 2*G[a[6], a[8], a[6], a[9], a[3]] - 
   2*G[a[6], a[8], a[7], a[1], a[2]] + 2*G[a[6], a[8], a[7], a[1], a[3]] + 
   2*G[a[6], a[8], a[7], a[2], a[2]] - 2*G[a[6], a[8], a[7], a[2], a[3]] - 
   2*G[a[6], a[8], a[7], a[4], a[2]] + 2*G[a[6], a[8], a[7], a[4], a[3]] + 
   2*G[a[6], a[8], a[7], a[9], a[2]] - 2*G[a[6], a[8], a[7], a[9], a[3]] - 
   2*G[a[6], a[8], a[8], a[1], a[2]] + 2*G[a[6], a[8], a[8], a[1], a[3]] + 
   2*G[a[6], a[8], a[8], a[2], a[2]] - 2*G[a[6], a[8], a[8], a[2], a[3]] - 
   2*G[a[6], a[8], a[8], a[4], a[2]] + 2*G[a[6], a[8], a[8], a[4], a[3]] + 
   2*G[a[6], a[8], a[8], a[9], a[2]] - 2*G[a[6], a[8], a[8], a[9], a[3]] + 
   G[a[6], a[8], a[9], a[1], a[2]] - G[a[6], a[8], a[9], a[1], a[3]] + 
   G[a[6], a[8], a[9], a[2], a[2]] - G[a[6], a[8], a[9], a[2], a[3]] + 
   G[a[6], a[8], a[9], a[4], a[2]] - G[a[6], a[8], a[9], a[4], a[3]] - 
   2*G[a[6], a[8], a[9], a[6], a[2]] + 2*G[a[6], a[8], a[9], a[6], a[3]] + 
   G[a[6], a[8], a[9], a[9], a[2]] - G[a[6], a[8], a[9], a[9], a[3]] - 
   G[a[6], a[9], a[1], a[1], a[2]] - 2*G[a[6], a[9], a[1], a[1], a[3]] - 
   G[a[6], a[9], a[1], a[2], a[2]] - 2*G[a[6], a[9], a[1], a[2], a[3]] + 
   G[a[6], a[9], a[1], a[4], a[2]] - G[a[6], a[9], a[1], a[4], a[3]] + 
   2*G[a[6], a[9], a[1], a[6], a[2]] + 4*G[a[6], a[9], a[1], a[6], a[3]] - 
   3*G[a[6], a[9], a[1], a[9], a[2]] - 3*G[a[6], a[9], a[1], a[9], a[3]] - 
   G[a[6], a[9], a[2], a[1], a[2]] - 2*G[a[6], a[9], a[2], a[1], a[3]] + 
   7*G[a[6], a[9], a[2], a[2], a[2]] + 2*G[a[6], a[9], a[2], a[2], a[3]] + 
   9*G[a[6], a[9], a[2], a[4], a[2]] + 3*G[a[6], a[9], a[2], a[4], a[3]] - 
   6*G[a[6], a[9], a[2], a[6], a[2]] - 3*G[a[6], a[9], a[2], a[9], a[2]] - 
   3*G[a[6], a[9], a[2], a[9], a[3]] + 2*G[a[6], a[9], a[3], a[1], a[2]] + 
   G[a[6], a[9], a[3], a[1], a[3]] - 2*G[a[6], a[9], a[3], a[2], a[2]] - 
   G[a[6], a[9], a[3], a[2], a[3]] - 2*G[a[6], a[9], a[3], a[4], a[2]] - 
   G[a[6], a[9], a[3], a[4], a[3]] + 2*G[a[6], a[9], a[3], a[9], a[2]] + 
   G[a[6], a[9], a[3], a[9], a[3]] - G[a[6], a[9], a[4], a[1], a[2]] - 
   2*G[a[6], a[9], a[4], a[1], a[3]] + 3*G[a[6], a[9], a[4], a[2], a[2]] + 
   G[a[6], a[9], a[4], a[4], a[2]] - G[a[6], a[9], a[4], a[4], a[3]] - 
   2*G[a[6], a[9], a[4], a[6], a[2]] + 2*G[a[6], a[9], a[4], a[6], a[3]] + 
   G[a[6], a[9], a[4], a[9], a[2]] - G[a[6], a[9], a[4], a[9], a[3]] + 
   2*G[a[6], a[9], a[6], a[1], a[2]] + 4*G[a[6], a[9], a[6], a[1], a[3]] - 
   6*G[a[6], a[9], a[6], a[2], a[2]] - 2*G[a[6], a[9], a[6], a[4], a[2]] + 
   2*G[a[6], a[9], a[6], a[4], a[3]] + 4*G[a[6], a[9], a[6], a[6], a[2]] - 
   4*G[a[6], a[9], a[6], a[6], a[3]] - 2*G[a[6], a[9], a[6], a[9], a[2]] + 
   2*G[a[6], a[9], a[6], a[9], a[3]] - 2*G[a[6], a[9], a[7], a[1], a[2]] - 
   G[a[6], a[9], a[7], a[1], a[3]] + 2*G[a[6], a[9], a[7], a[2], a[2]] + 
   G[a[6], a[9], a[7], a[2], a[3]] - 2*G[a[6], a[9], a[7], a[4], a[2]] - 
   G[a[6], a[9], a[7], a[4], a[3]] + 2*G[a[6], a[9], a[7], a[9], a[2]] + 
   G[a[6], a[9], a[7], a[9], a[3]] - 2*G[a[6], a[9], a[8], a[1], a[2]] - 
   G[a[6], a[9], a[8], a[1], a[3]] + 2*G[a[6], a[9], a[8], a[2], a[2]] + 
   G[a[6], a[9], a[8], a[2], a[3]] - 2*G[a[6], a[9], a[8], a[4], a[2]] - 
   G[a[6], a[9], a[8], a[4], a[3]] + 2*G[a[6], a[9], a[8], a[9], a[2]] + 
   G[a[6], a[9], a[8], a[9], a[3]] - G[a[6], a[9], a[9], a[1], a[2]] - 
   2*G[a[6], a[9], a[9], a[1], a[3]] + 3*G[a[6], a[9], a[9], a[2], a[2]] + 
   G[a[6], a[9], a[9], a[4], a[2]] - G[a[6], a[9], a[9], a[4], a[3]] - 
   2*G[a[6], a[9], a[9], a[6], a[2]] + 2*G[a[6], a[9], a[9], a[6], a[3]] + 
   G[a[6], a[9], a[9], a[9], a[2]] - G[a[6], a[9], a[9], a[9], a[3]] + 
   2*G[a[6], a[9], a[10], a[1], a[2]] + G[a[6], a[9], a[10], a[1], a[3]] - 
   2*G[a[6], a[9], a[10], a[2], a[2]] - G[a[6], a[9], a[10], a[2], a[3]] - 
   2*G[a[6], a[9], a[10], a[4], a[2]] - G[a[6], a[9], a[10], a[4], a[3]] + 
   2*G[a[6], a[9], a[10], a[9], a[2]] + G[a[6], a[9], a[10], a[9], a[3]] + 
   2*G[a[6], a[10], a[1], a[1], a[2]] + G[a[6], a[10], a[1], a[1], a[3]] + 
   2*G[a[6], a[10], a[1], a[2], a[2]] + G[a[6], a[10], a[1], a[2], a[3]] + 
   2*G[a[6], a[10], a[1], a[4], a[2]] + G[a[6], a[10], a[1], a[4], a[3]] - 
   4*G[a[6], a[10], a[1], a[6], a[2]] - 2*G[a[6], a[10], a[1], a[6], a[3]] + 
   2*G[a[6], a[10], a[1], a[9], a[2]] + G[a[6], a[10], a[1], a[9], a[3]] + 
   2*G[a[6], a[10], a[2], a[1], a[2]] + G[a[6], a[10], a[2], a[1], a[3]] - 
   6*G[a[6], a[10], a[2], a[2], a[2]] - 3*G[a[6], a[10], a[2], a[2], a[3]] - 
   6*G[a[6], a[10], a[2], a[4], a[2]] - 3*G[a[6], a[10], a[2], a[4], a[3]] + 
   4*G[a[6], a[10], a[2], a[6], a[2]] + 2*G[a[6], a[10], a[2], a[6], a[3]] + 
   2*G[a[6], a[10], a[2], a[9], a[2]] + G[a[6], a[10], a[2], a[9], a[3]] + 
   2*G[a[6], a[10], a[4], a[1], a[2]] + G[a[6], a[10], a[4], a[1], a[3]] - 
   6*G[a[6], a[10], a[4], a[2], a[2]] - 3*G[a[6], a[10], a[4], a[2], a[3]] - 
   6*G[a[6], a[10], a[4], a[4], a[2]] - 3*G[a[6], a[10], a[4], a[4], a[3]] + 
   4*G[a[6], a[10], a[4], a[6], a[2]] + 2*G[a[6], a[10], a[4], a[6], a[3]] + 
   2*G[a[6], a[10], a[4], a[9], a[2]] + G[a[6], a[10], a[4], a[9], a[3]] - 
   4*G[a[6], a[10], a[6], a[1], a[2]] - 2*G[a[6], a[10], a[6], a[1], a[3]] + 
   4*G[a[6], a[10], a[6], a[2], a[2]] + 2*G[a[6], a[10], a[6], a[2], a[3]] + 
   4*G[a[6], a[10], a[6], a[4], a[2]] + 2*G[a[6], a[10], a[6], a[4], a[3]] - 
   4*G[a[6], a[10], a[6], a[9], a[2]] - 2*G[a[6], a[10], a[6], a[9], a[3]] + 
   2*G[a[6], a[10], a[9], a[1], a[2]] + G[a[6], a[10], a[9], a[1], a[3]] + 
   2*G[a[6], a[10], a[9], a[2], a[2]] + G[a[6], a[10], a[9], a[2], a[3]] + 
   2*G[a[6], a[10], a[9], a[4], a[2]] + G[a[6], a[10], a[9], a[4], a[3]] - 
   4*G[a[6], a[10], a[9], a[6], a[2]] - 2*G[a[6], a[10], a[9], a[6], a[3]] + 
   2*G[a[6], a[10], a[9], a[9], a[2]] + G[a[6], a[10], a[9], a[9], a[3]] - 
   G[a[6], a[11], a[4], a[4], a[2]]/2 + G[a[6], a[11], a[4], a[11], a[2]] - 
   G[a[6], a[11], a[4], a[12], a[2]]/2 + G[a[6], a[11], a[11], a[4], a[2]] - 
   G[a[6], a[11], a[12], a[4], a[2]]/2 + G[a[6], a[12], a[2], a[2], a[2]]/2 + 
   G[a[6], a[12], a[2], a[4], a[2]]/2 - G[a[6], a[12], a[2], a[11], a[2]] + 
   G[a[6], a[12], a[2], a[12], a[2]]/2 + G[a[6], a[12], a[4], a[2], a[2]]/2 + 
   G[a[6], a[12], a[4], a[4], a[2]]/2 - G[a[6], a[12], a[4], a[11], a[2]] + 
   G[a[6], a[12], a[4], a[12], a[2]]/2 - G[a[6], a[12], a[11], a[2], a[2]] - 
   G[a[6], a[12], a[11], a[4], a[2]] + G[a[6], a[12], a[12], a[2], a[2]]/2 + 
   G[a[6], a[12], a[12], a[4], a[2]]/2 + G[a[6], a[13], a[2], a[2], a[2]]/2 - 
   G[a[6], a[13], a[2], a[13], a[2]] + G[a[6], a[13], a[2], a[14], a[2]]/2 - 
   G[a[6], a[13], a[13], a[2], a[2]] + G[a[6], a[13], a[13], a[13], a[2]]/2 - 
   G[a[6], a[13], a[13], a[14], a[2]] + G[a[6], a[13], a[14], a[2], a[2]]/2 - 
   G[a[6], a[13], a[14], a[13], a[2]] + G[a[6], a[13], a[14], a[14], a[2]]/
    2 - G[a[6], a[14], a[2], a[2], a[2]]/2 + G[a[6], a[14], a[2], a[13], 
    a[2]] - G[a[6], a[14], a[2], a[14], a[2]]/2 + 
   G[a[6], a[14], a[13], a[2], a[2]] - 2*G[a[6], a[14], a[13], a[13], a[2]] + 
   G[a[6], a[14], a[13], a[14], a[2]] - G[a[6], a[14], a[14], a[2], a[2]]/2 + 
   G[a[6], a[14], a[14], a[13], a[2]] - G[a[6], a[14], a[14], a[14], a[2]]/
    2 + (3*G[a[6], a[15], a[15], a[15], a[2]])/2 + 
   G[a[6], a[16], a[6], a[2], a[2]] - G[a[6], a[16], a[6], a[16], a[2]] - 
   G[a[6], a[16], a[16], a[2], a[2]] - G[a[6], a[16], a[16], a[16], a[2]]/2 + 
   4*G[a[6], a[17], a[6], a[2], a[2]] - 4*G[a[6], a[17], a[6], a[17], a[2]] - 
   4*G[a[6], a[17], a[17], a[2], a[2]] + 
   4*G[a[6], a[17], a[17], a[17], a[2]] - G[a[6], a[18], a[6], a[2], a[2]] + 
   G[a[6], a[18], a[6], a[18], a[2]] + G[a[6], a[18], a[18], a[2], a[2]] + 
   G[a[6], a[18], a[18], a[18], a[2]]/2 - G[a[6], a[19], a[6], a[2], a[2]]/
    2 + G[a[6], a[19], a[6], a[19], a[2]]/2 + 
   G[a[6], a[19], a[19], a[2], a[2]]/2 - G[a[6], a[19], a[19], a[19], a[2]]/
    2 - G[a[6], a[20], a[2], a[13], a[2]] + G[a[6], a[20], a[2], a[14], a[2]]/
    2 + G[a[6], a[20], a[6], a[13], a[2]]/2 - 
   G[a[6], a[20], a[6], a[14], a[2]]/2 - G[a[6], a[20], a[13], a[2], a[2]]/
    2 + G[a[6], a[20], a[13], a[13], a[2]] - 
   G[a[6], a[20], a[13], a[14], a[2]]/2 + G[a[6], a[20], a[14], a[2], a[2]]/
    2 - G[a[6], a[20], a[14], a[13], a[2]] + 
   G[a[6], a[20], a[14], a[14], a[2]]/2 + G[a[6], a[20], a[20], a[13], a[2]]/
    2 - G[a[6], a[20], a[20], a[14], a[2]]/2 + 
   2*G[a[9], a[1], a[1], a[1], a[2]] - G[a[9], a[1], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[1], a[2], a[2]] - G[a[9], a[1], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[1], a[6], a[2]] + G[a[9], a[1], a[1], a[6], a[3]] + 
   4*G[a[9], a[1], a[1], a[9], a[2]] - G[a[9], a[1], a[1], a[9], a[3]] + 
   2*G[a[9], a[1], a[2], a[1], a[2]] - G[a[9], a[1], a[2], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[2], a[2], a[2]] - G[a[9], a[1], a[2], a[2], a[3]]/2 - 
   4*G[a[9], a[1], a[2], a[6], a[2]] + G[a[9], a[1], a[2], a[6], a[3]] + 
   4*G[a[9], a[1], a[2], a[9], a[2]] - G[a[9], a[1], a[2], a[9], a[3]] - 
   2*G[a[9], a[1], a[3], a[1], a[2]] + G[a[9], a[1], a[3], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[2], a[2]] - G[a[9], a[1], a[3], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[3], a[4], a[2]] - G[a[9], a[1], a[3], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[3], a[9], a[2]] + G[a[9], a[1], a[3], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[4], a[1], a[2]] - (3*G[a[9], a[1], a[4], a[1], a[3]])/
    2 - 6*G[a[9], a[1], a[4], a[2], a[2]] + 
   (3*G[a[9], a[1], a[4], a[2], a[3]])/2 - 
   4*G[a[9], a[1], a[4], a[4], a[2]] + G[a[9], a[1], a[4], a[4], a[3]] + 
   4*G[a[9], a[1], a[4], a[9], a[2]] - G[a[9], a[1], a[4], a[9], a[3]] - 
   4*G[a[9], a[1], a[6], a[1], a[2]] + G[a[9], a[1], a[6], a[1], a[3]] - 
   4*G[a[9], a[1], a[6], a[2], a[2]] + G[a[9], a[1], a[6], a[2], a[3]] + 
   8*G[a[9], a[1], a[6], a[6], a[2]] - 2*G[a[9], a[1], a[6], a[6], a[3]] - 
   8*G[a[9], a[1], a[6], a[9], a[2]] + 2*G[a[9], a[1], a[6], a[9], a[3]] - 
   2*G[a[9], a[1], a[7], a[1], a[2]] + G[a[9], a[1], a[7], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[2], a[2]] - G[a[9], a[1], a[7], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[7], a[4], a[2]] + G[a[9], a[1], a[7], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[7], a[9], a[2]] - G[a[9], a[1], a[7], a[9], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[1], a[2]] + G[a[9], a[1], a[8], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[2], a[2]] - G[a[9], a[1], a[8], a[2], a[3]]/2 - 
   2*G[a[9], a[1], a[8], a[4], a[2]] + G[a[9], a[1], a[8], a[4], a[3]]/2 + 
   2*G[a[9], a[1], a[8], a[9], a[2]] - G[a[9], a[1], a[8], a[9], a[3]]/2 + 
   6*G[a[9], a[1], a[9], a[1], a[2]] - (3*G[a[9], a[1], a[9], a[1], a[3]])/
    2 + 2*G[a[9], a[1], a[9], a[2], a[2]] - G[a[9], a[1], a[9], a[2], a[3]]/
    2 + 4*G[a[9], a[1], a[9], a[4], a[2]] - G[a[9], a[1], a[9], a[4], a[3]] - 
   8*G[a[9], a[1], a[9], a[6], a[2]] + 2*G[a[9], a[1], a[9], a[6], a[3]] + 
   4*G[a[9], a[1], a[9], a[9], a[2]] - G[a[9], a[1], a[9], a[9], a[3]] - 
   2*G[a[9], a[1], a[10], a[1], a[2]] + G[a[9], a[1], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[2], a[2]] - G[a[9], a[1], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[1], a[10], a[4], a[2]] - G[a[9], a[1], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[1], a[10], a[9], a[2]] + G[a[9], a[1], a[10], a[9], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[1], a[2]] - G[a[9], a[2], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[1], a[2], a[2]] - G[a[9], a[2], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[2], a[1], a[6], a[2]] + G[a[9], a[2], a[1], a[6], a[3]] + 
   4*G[a[9], a[2], a[1], a[9], a[2]] - G[a[9], a[2], a[1], a[9], a[3]] + 
   2*G[a[9], a[2], a[2], a[1], a[2]] - G[a[9], a[2], a[2], a[1], a[3]]/2 - 
   14*G[a[9], a[2], a[2], a[2], a[2]] + (7*G[a[9], a[2], a[2], a[2], a[3]])/
    2 - 16*G[a[9], a[2], a[2], a[4], a[2]] + 
   4*G[a[9], a[2], a[2], a[4], a[3]] + 12*G[a[9], a[2], a[2], a[6], a[2]] - 
   3*G[a[9], a[2], a[2], a[6], a[3]] + 4*G[a[9], a[2], a[2], a[9], a[2]] - 
   G[a[9], a[2], a[2], a[9], a[3]] - 2*G[a[9], a[2], a[3], a[1], a[2]] + 
   G[a[9], a[2], a[3], a[1], a[3]]/2 + 2*G[a[9], a[2], a[3], a[2], a[2]] - 
   G[a[9], a[2], a[3], a[2], a[3]]/2 + 2*G[a[9], a[2], a[3], a[4], a[2]] - 
   G[a[9], a[2], a[3], a[4], a[3]]/2 - 2*G[a[9], a[2], a[3], a[9], a[2]] + 
   G[a[9], a[2], a[3], a[9], a[3]]/2 + 6*G[a[9], a[2], a[4], a[1], a[2]] - 
   (3*G[a[9], a[2], a[4], a[1], a[3]])/2 - 
   22*G[a[9], a[2], a[4], a[2], a[2]] + (11*G[a[9], a[2], a[4], a[2], a[3]])/
    2 - 20*G[a[9], a[2], a[4], a[4], a[2]] + 
   5*G[a[9], a[2], a[4], a[4], a[3]] + 16*G[a[9], a[2], a[4], a[6], a[2]] - 
   4*G[a[9], a[2], a[4], a[6], a[3]] + 4*G[a[9], a[2], a[4], a[9], a[2]] - 
   G[a[9], a[2], a[4], a[9], a[3]] - 4*G[a[9], a[2], a[6], a[1], a[2]] + 
   G[a[9], a[2], a[6], a[1], a[3]] + 12*G[a[9], a[2], a[6], a[2], a[2]] - 
   3*G[a[9], a[2], a[6], a[2], a[3]] + 16*G[a[9], a[2], a[6], a[4], a[2]] - 
   4*G[a[9], a[2], a[6], a[4], a[3]] - 8*G[a[9], a[2], a[6], a[6], a[2]] + 
   2*G[a[9], a[2], a[6], a[6], a[3]] - 8*G[a[9], a[2], a[6], a[9], a[2]] + 
   2*G[a[9], a[2], a[6], a[9], a[3]] - 2*G[a[9], a[2], a[7], a[1], a[2]] + 
   G[a[9], a[2], a[7], a[1], a[3]]/2 + 2*G[a[9], a[2], a[7], a[2], a[2]] - 
   G[a[9], a[2], a[7], a[2], a[3]]/2 - 2*G[a[9], a[2], a[7], a[4], a[2]] + 
   G[a[9], a[2], a[7], a[4], a[3]]/2 + 2*G[a[9], a[2], a[7], a[9], a[2]] - 
   G[a[9], a[2], a[7], a[9], a[3]]/2 - 2*G[a[9], a[2], a[8], a[1], a[2]] + 
   G[a[9], a[2], a[8], a[1], a[3]]/2 + 2*G[a[9], a[2], a[8], a[2], a[2]] - 
   G[a[9], a[2], a[8], a[2], a[3]]/2 - 2*G[a[9], a[2], a[8], a[4], a[2]] + 
   G[a[9], a[2], a[8], a[4], a[3]]/2 + 2*G[a[9], a[2], a[8], a[9], a[2]] - 
   G[a[9], a[2], a[8], a[9], a[3]]/2 + 6*G[a[9], a[2], a[9], a[1], a[2]] - 
   (3*G[a[9], a[2], a[9], a[1], a[3]])/2 + 
   2*G[a[9], a[2], a[9], a[2], a[2]] - G[a[9], a[2], a[9], a[2], a[3]]/2 + 
   4*G[a[9], a[2], a[9], a[4], a[2]] - G[a[9], a[2], a[9], a[4], a[3]] - 
   8*G[a[9], a[2], a[9], a[6], a[2]] + 2*G[a[9], a[2], a[9], a[6], a[3]] + 
   4*G[a[9], a[2], a[9], a[9], a[2]] - G[a[9], a[2], a[9], a[9], a[3]] - 
   2*G[a[9], a[2], a[10], a[1], a[2]] + G[a[9], a[2], a[10], a[1], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[2], a[2]] - G[a[9], a[2], a[10], a[2], a[3]]/2 + 
   2*G[a[9], a[2], a[10], a[4], a[2]] - G[a[9], a[2], a[10], a[4], a[3]]/2 - 
   2*G[a[9], a[2], a[10], a[9], a[2]] + G[a[9], a[2], a[10], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[1], a[2]] + G[a[9], a[3], a[1], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[2], a[2]] + G[a[9], a[3], a[1], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[1], a[4], a[2]] + G[a[9], a[3], a[1], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[1], a[6], a[2]] - G[a[9], a[3], a[1], a[6], a[3]] - 
   2*G[a[9], a[3], a[1], a[9], a[2]] + G[a[9], a[3], a[1], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[2], a[1], a[2]] + G[a[9], a[3], a[2], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[2], a[2], a[2]] - (3*G[a[9], a[3], a[2], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[2], a[4], a[2]] - 
   (3*G[a[9], a[3], a[2], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[2], a[6], a[2]] + G[a[9], a[3], a[2], a[6], a[3]] - 
   2*G[a[9], a[3], a[2], a[9], a[2]] + G[a[9], a[3], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[3], a[4], a[1], a[2]] + G[a[9], a[3], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[3], a[4], a[2], a[2]] - (3*G[a[9], a[3], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[3], a[4], a[4], a[2]] - 
   (3*G[a[9], a[3], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[3], a[4], a[6], a[2]] + G[a[9], a[3], a[4], a[6], a[3]] - 
   2*G[a[9], a[3], a[4], a[9], a[2]] + G[a[9], a[3], a[4], a[9], a[3]]/2 + 
   4*G[a[9], a[3], a[6], a[1], a[2]] - G[a[9], a[3], a[6], a[1], a[3]] - 
   4*G[a[9], a[3], a[6], a[2], a[2]] + G[a[9], a[3], a[6], a[2], a[3]] - 
   4*G[a[9], a[3], a[6], a[4], a[2]] + G[a[9], a[3], a[6], a[4], a[3]] + 
   4*G[a[9], a[3], a[6], a[9], a[2]] - G[a[9], a[3], a[6], a[9], a[3]] - 
   2*G[a[9], a[3], a[9], a[1], a[2]] + G[a[9], a[3], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[2], a[2]] + G[a[9], a[3], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[3], a[9], a[4], a[2]] + G[a[9], a[3], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[3], a[9], a[6], a[2]] - G[a[9], a[3], a[9], a[6], a[3]] - 
   2*G[a[9], a[3], a[9], a[9], a[2]] + G[a[9], a[3], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[1], a[2]] - G[a[9], a[4], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[4], a[1], a[2], a[2]] - G[a[9], a[4], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[4], a[1], a[6], a[2]] + G[a[9], a[4], a[1], a[6], a[3]] + 
   4*G[a[9], a[4], a[1], a[9], a[2]] - G[a[9], a[4], a[1], a[9], a[3]] + 
   2*G[a[9], a[4], a[2], a[1], a[2]] - G[a[9], a[4], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[4], a[2], a[2], a[2]] + (3*G[a[9], a[4], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[4], a[2], a[4], a[2]] + 
   2*G[a[9], a[4], a[2], a[4], a[3]] + 4*G[a[9], a[4], a[2], a[6], a[2]] - 
   G[a[9], a[4], a[2], a[6], a[3]] + 4*G[a[9], a[4], a[2], a[9], a[2]] - 
   G[a[9], a[4], a[2], a[9], a[3]] - 2*G[a[9], a[4], a[3], a[1], a[2]] + 
   G[a[9], a[4], a[3], a[1], a[3]]/2 + 2*G[a[9], a[4], a[3], a[2], a[2]] - 
   G[a[9], a[4], a[3], a[2], a[3]]/2 + 2*G[a[9], a[4], a[3], a[4], a[2]] - 
   G[a[9], a[4], a[3], a[4], a[3]]/2 - 2*G[a[9], a[4], a[3], a[9], a[2]] + 
   G[a[9], a[4], a[3], a[9], a[3]]/2 + 2*G[a[9], a[4], a[4], a[1], a[2]] - 
   G[a[9], a[4], a[4], a[1], a[3]]/2 - 2*G[a[9], a[4], a[4], a[2], a[2]] + 
   G[a[9], a[4], a[4], a[2], a[3]]/2 - 4*G[a[9], a[4], a[6], a[1], a[2]] + 
   G[a[9], a[4], a[6], a[1], a[3]] + 4*G[a[9], a[4], a[6], a[2], a[2]] - 
   G[a[9], a[4], a[6], a[2], a[3]] + 2*G[a[9], a[4], a[7], a[1], a[2]] - 
   G[a[9], a[4], a[7], a[1], a[3]]/2 - 2*G[a[9], a[4], a[7], a[2], a[2]] + 
   G[a[9], a[4], a[7], a[2], a[3]]/2 + 2*G[a[9], a[4], a[7], a[4], a[2]] - 
   G[a[9], a[4], a[7], a[4], a[3]]/2 - 2*G[a[9], a[4], a[7], a[9], a[2]] + 
   G[a[9], a[4], a[7], a[9], a[3]]/2 + 2*G[a[9], a[4], a[8], a[1], a[2]] - 
   G[a[9], a[4], a[8], a[1], a[3]]/2 - 2*G[a[9], a[4], a[8], a[2], a[2]] + 
   G[a[9], a[4], a[8], a[2], a[3]]/2 + 2*G[a[9], a[4], a[8], a[4], a[2]] - 
   G[a[9], a[4], a[8], a[4], a[3]]/2 - 2*G[a[9], a[4], a[8], a[9], a[2]] + 
   G[a[9], a[4], a[8], a[9], a[3]]/2 + 2*G[a[9], a[4], a[9], a[1], a[2]] - 
   G[a[9], a[4], a[9], a[1], a[3]]/2 - 2*G[a[9], a[4], a[9], a[2], a[2]] + 
   G[a[9], a[4], a[9], a[2], a[3]]/2 - 2*G[a[9], a[4], a[10], a[1], a[2]] + 
   G[a[9], a[4], a[10], a[1], a[3]]/2 + 2*G[a[9], a[4], a[10], a[2], a[2]] - 
   G[a[9], a[4], a[10], a[2], a[3]]/2 + 2*G[a[9], a[4], a[10], a[4], a[2]] - 
   G[a[9], a[4], a[10], a[4], a[3]]/2 - 2*G[a[9], a[4], a[10], a[9], a[2]] + 
   G[a[9], a[4], a[10], a[9], a[3]]/2 - 4*G[a[9], a[6], a[1], a[1], a[2]] + 
   G[a[9], a[6], a[1], a[1], a[3]] - 4*G[a[9], a[6], a[1], a[2], a[2]] + 
   G[a[9], a[6], a[1], a[2], a[3]] + 8*G[a[9], a[6], a[1], a[6], a[2]] - 
   2*G[a[9], a[6], a[1], a[6], a[3]] - 8*G[a[9], a[6], a[1], a[9], a[2]] + 
   2*G[a[9], a[6], a[1], a[9], a[3]] - 4*G[a[9], a[6], a[2], a[1], a[2]] + 
   G[a[9], a[6], a[2], a[1], a[3]] + 12*G[a[9], a[6], a[2], a[2], a[2]] - 
   3*G[a[9], a[6], a[2], a[2], a[3]] + 16*G[a[9], a[6], a[2], a[4], a[2]] - 
   4*G[a[9], a[6], a[2], a[4], a[3]] - 8*G[a[9], a[6], a[2], a[6], a[2]] + 
   2*G[a[9], a[6], a[2], a[6], a[3]] - 8*G[a[9], a[6], a[2], a[9], a[2]] + 
   2*G[a[9], a[6], a[2], a[9], a[3]] + 4*G[a[9], a[6], a[3], a[1], a[2]] - 
   G[a[9], a[6], a[3], a[1], a[3]] - 4*G[a[9], a[6], a[3], a[2], a[2]] + 
   G[a[9], a[6], a[3], a[2], a[3]] - 4*G[a[9], a[6], a[3], a[4], a[2]] + 
   G[a[9], a[6], a[3], a[4], a[3]] + 4*G[a[9], a[6], a[3], a[9], a[2]] - 
   G[a[9], a[6], a[3], a[9], a[3]] - 4*G[a[9], a[6], a[4], a[1], a[2]] + 
   G[a[9], a[6], a[4], a[1], a[3]] + 4*G[a[9], a[6], a[4], a[2], a[2]] - 
   G[a[9], a[6], a[4], a[2], a[3]] + 8*G[a[9], a[6], a[6], a[1], a[2]] - 
   2*G[a[9], a[6], a[6], a[1], a[3]] - 8*G[a[9], a[6], a[6], a[2], a[2]] + 
   2*G[a[9], a[6], a[6], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[1], a[2]] + 
   G[a[9], a[6], a[7], a[1], a[3]] + 4*G[a[9], a[6], a[7], a[2], a[2]] - 
   G[a[9], a[6], a[7], a[2], a[3]] - 4*G[a[9], a[6], a[7], a[4], a[2]] + 
   G[a[9], a[6], a[7], a[4], a[3]] + 4*G[a[9], a[6], a[7], a[9], a[2]] - 
   G[a[9], a[6], a[7], a[9], a[3]] - 4*G[a[9], a[6], a[8], a[1], a[2]] + 
   G[a[9], a[6], a[8], a[1], a[3]] + 4*G[a[9], a[6], a[8], a[2], a[2]] - 
   G[a[9], a[6], a[8], a[2], a[3]] - 4*G[a[9], a[6], a[8], a[4], a[2]] + 
   G[a[9], a[6], a[8], a[4], a[3]] + 4*G[a[9], a[6], a[8], a[9], a[2]] - 
   G[a[9], a[6], a[8], a[9], a[3]] - 4*G[a[9], a[6], a[9], a[1], a[2]] + 
   G[a[9], a[6], a[9], a[1], a[3]] + 4*G[a[9], a[6], a[9], a[2], a[2]] - 
   G[a[9], a[6], a[9], a[2], a[3]] + 4*G[a[9], a[6], a[10], a[1], a[2]] - 
   G[a[9], a[6], a[10], a[1], a[3]] - 4*G[a[9], a[6], a[10], a[2], a[2]] + 
   G[a[9], a[6], a[10], a[2], a[3]] - 4*G[a[9], a[6], a[10], a[4], a[2]] + 
   G[a[9], a[6], a[10], a[4], a[3]] + 4*G[a[9], a[6], a[10], a[9], a[2]] - 
   G[a[9], a[6], a[10], a[9], a[3]] + 2*G[a[9], a[7], a[1], a[1], a[2]] - 
   G[a[9], a[7], a[1], a[1], a[3]]/2 + 2*G[a[9], a[7], a[1], a[2], a[2]] - 
   G[a[9], a[7], a[1], a[2], a[3]]/2 + 2*G[a[9], a[7], a[1], a[4], a[2]] - 
   G[a[9], a[7], a[1], a[4], a[3]]/2 - 4*G[a[9], a[7], a[1], a[6], a[2]] + 
   G[a[9], a[7], a[1], a[6], a[3]] + 2*G[a[9], a[7], a[1], a[9], a[2]] - 
   G[a[9], a[7], a[1], a[9], a[3]]/2 + 2*G[a[9], a[7], a[2], a[1], a[2]] - 
   G[a[9], a[7], a[2], a[1], a[3]]/2 - 6*G[a[9], a[7], a[2], a[2], a[2]] + 
   (3*G[a[9], a[7], a[2], a[2], a[3]])/2 - 
   6*G[a[9], a[7], a[2], a[4], a[2]] + (3*G[a[9], a[7], a[2], a[4], a[3]])/
    2 + 4*G[a[9], a[7], a[2], a[6], a[2]] - G[a[9], a[7], a[2], a[6], a[3]] + 
   2*G[a[9], a[7], a[2], a[9], a[2]] - G[a[9], a[7], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[7], a[4], a[1], a[2]] + G[a[9], a[7], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[7], a[4], a[2], a[2]] - (3*G[a[9], a[7], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[7], a[4], a[4], a[2]] - 
   (3*G[a[9], a[7], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[7], a[4], a[6], a[2]] + G[a[9], a[7], a[4], a[6], a[3]] - 
   2*G[a[9], a[7], a[4], a[9], a[2]] + G[a[9], a[7], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[7], a[6], a[1], a[2]] + G[a[9], a[7], a[6], a[1], a[3]] + 
   4*G[a[9], a[7], a[6], a[2], a[2]] - G[a[9], a[7], a[6], a[2], a[3]] - 
   4*G[a[9], a[7], a[6], a[4], a[2]] + G[a[9], a[7], a[6], a[4], a[3]] + 
   4*G[a[9], a[7], a[6], a[9], a[2]] - G[a[9], a[7], a[6], a[9], a[3]] + 
   4*G[a[9], a[7], a[7], a[1], a[2]] - G[a[9], a[7], a[7], a[1], a[3]] - 
   4*G[a[9], a[7], a[7], a[2], a[2]] + G[a[9], a[7], a[7], a[2], a[3]] + 
   4*G[a[9], a[7], a[7], a[4], a[2]] - G[a[9], a[7], a[7], a[4], a[3]] - 
   4*G[a[9], a[7], a[7], a[9], a[2]] + G[a[9], a[7], a[7], a[9], a[3]] + 
   4*G[a[9], a[7], a[8], a[1], a[2]] - G[a[9], a[7], a[8], a[1], a[3]] - 
   4*G[a[9], a[7], a[8], a[2], a[2]] + G[a[9], a[7], a[8], a[2], a[3]] + 
   4*G[a[9], a[7], a[8], a[4], a[2]] - G[a[9], a[7], a[8], a[4], a[3]] - 
   4*G[a[9], a[7], a[8], a[9], a[2]] + G[a[9], a[7], a[8], a[9], a[3]] - 
   2*G[a[9], a[7], a[9], a[1], a[2]] + G[a[9], a[7], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[2], a[2]] + G[a[9], a[7], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[7], a[9], a[4], a[2]] + G[a[9], a[7], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[7], a[9], a[6], a[2]] - G[a[9], a[7], a[9], a[6], a[3]] - 
   2*G[a[9], a[7], a[9], a[9], a[2]] + G[a[9], a[7], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[1], a[2]] - G[a[9], a[8], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[2], a[2]] - G[a[9], a[8], a[1], a[2], a[3]]/2 + 
   2*G[a[9], a[8], a[1], a[4], a[2]] - G[a[9], a[8], a[1], a[4], a[3]]/2 - 
   4*G[a[9], a[8], a[1], a[6], a[2]] + G[a[9], a[8], a[1], a[6], a[3]] + 
   2*G[a[9], a[8], a[1], a[9], a[2]] - G[a[9], a[8], a[1], a[9], a[3]]/2 + 
   2*G[a[9], a[8], a[2], a[1], a[2]] - G[a[9], a[8], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[8], a[2], a[2], a[2]] + (3*G[a[9], a[8], a[2], a[2], a[3]])/
    2 - 6*G[a[9], a[8], a[2], a[4], a[2]] + 
   (3*G[a[9], a[8], a[2], a[4], a[3]])/2 + 
   4*G[a[9], a[8], a[2], a[6], a[2]] - G[a[9], a[8], a[2], a[6], a[3]] + 
   2*G[a[9], a[8], a[2], a[9], a[2]] - G[a[9], a[8], a[2], a[9], a[3]]/2 - 
   2*G[a[9], a[8], a[4], a[1], a[2]] + G[a[9], a[8], a[4], a[1], a[3]]/2 + 
   6*G[a[9], a[8], a[4], a[2], a[2]] - (3*G[a[9], a[8], a[4], a[2], a[3]])/
    2 + 6*G[a[9], a[8], a[4], a[4], a[2]] - 
   (3*G[a[9], a[8], a[4], a[4], a[3]])/2 - 
   4*G[a[9], a[8], a[4], a[6], a[2]] + G[a[9], a[8], a[4], a[6], a[3]] - 
   2*G[a[9], a[8], a[4], a[9], a[2]] + G[a[9], a[8], a[4], a[9], a[3]]/2 - 
   4*G[a[9], a[8], a[6], a[1], a[2]] + G[a[9], a[8], a[6], a[1], a[3]] + 
   4*G[a[9], a[8], a[6], a[2], a[2]] - G[a[9], a[8], a[6], a[2], a[3]] - 
   4*G[a[9], a[8], a[6], a[4], a[2]] + G[a[9], a[8], a[6], a[4], a[3]] + 
   4*G[a[9], a[8], a[6], a[9], a[2]] - G[a[9], a[8], a[6], a[9], a[3]] + 
   4*G[a[9], a[8], a[7], a[1], a[2]] - G[a[9], a[8], a[7], a[1], a[3]] - 
   4*G[a[9], a[8], a[7], a[2], a[2]] + G[a[9], a[8], a[7], a[2], a[3]] + 
   4*G[a[9], a[8], a[7], a[4], a[2]] - G[a[9], a[8], a[7], a[4], a[3]] - 
   4*G[a[9], a[8], a[7], a[9], a[2]] + G[a[9], a[8], a[7], a[9], a[3]] + 
   4*G[a[9], a[8], a[8], a[1], a[2]] - G[a[9], a[8], a[8], a[1], a[3]] - 
   4*G[a[9], a[8], a[8], a[2], a[2]] + G[a[9], a[8], a[8], a[2], a[3]] + 
   4*G[a[9], a[8], a[8], a[4], a[2]] - G[a[9], a[8], a[8], a[4], a[3]] - 
   4*G[a[9], a[8], a[8], a[9], a[2]] + G[a[9], a[8], a[8], a[9], a[3]] - 
   2*G[a[9], a[8], a[9], a[1], a[2]] + G[a[9], a[8], a[9], a[1], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[2], a[2]] + G[a[9], a[8], a[9], a[2], a[3]]/2 - 
   2*G[a[9], a[8], a[9], a[4], a[2]] + G[a[9], a[8], a[9], a[4], a[3]]/2 + 
   4*G[a[9], a[8], a[9], a[6], a[2]] - G[a[9], a[8], a[9], a[6], a[3]] - 
   2*G[a[9], a[8], a[9], a[9], a[2]] + G[a[9], a[8], a[9], a[9], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[1], a[2]] - G[a[9], a[9], a[1], a[1], a[3]]/2 + 
   2*G[a[9], a[9], a[1], a[2], a[2]] - G[a[9], a[9], a[1], a[2], a[3]]/2 - 
   4*G[a[9], a[9], a[1], a[6], a[2]] + G[a[9], a[9], a[1], a[6], a[3]] + 
   4*G[a[9], a[9], a[1], a[9], a[2]] - G[a[9], a[9], a[1], a[9], a[3]] + 
   2*G[a[9], a[9], a[2], a[1], a[2]] - G[a[9], a[9], a[2], a[1], a[3]]/2 - 
   6*G[a[9], a[9], a[2], a[2], a[2]] + (3*G[a[9], a[9], a[2], a[2], a[3]])/
    2 - 8*G[a[9], a[9], a[2], a[4], a[2]] + 
   2*G[a[9], a[9], a[2], a[4], a[3]] + 4*G[a[9], a[9], a[2], a[6], a[2]] - 
   G[a[9], a[9], a[2], a[6], a[3]] + 4*G[a[9], a[9], a[2], a[9], a[2]] - 
   G[a[9], a[9], a[2], a[9], a[3]] - 2*G[a[9], a[9], a[3], a[1], a[2]] + 
   G[a[9], a[9], a[3], a[1], a[3]]/2 + 2*G[a[9], a[9], a[3], a[2], a[2]] - 
   G[a[9], a[9], a[3], a[2], a[3]]/2 + 2*G[a[9], a[9], a[3], a[4], a[2]] - 
   G[a[9], a[9], a[3], a[4], a[3]]/2 - 2*G[a[9], a[9], a[3], a[9], a[2]] + 
   G[a[9], a[9], a[3], a[9], a[3]]/2 + 2*G[a[9], a[9], a[4], a[1], a[2]] - 
   G[a[9], a[9], a[4], a[1], a[3]]/2 - 2*G[a[9], a[9], a[4], a[2], a[2]] + 
   G[a[9], a[9], a[4], a[2], a[3]]/2 - 4*G[a[9], a[9], a[6], a[1], a[2]] + 
   G[a[9], a[9], a[6], a[1], a[3]] + 4*G[a[9], a[9], a[6], a[2], a[2]] - 
   G[a[9], a[9], a[6], a[2], a[3]] + 2*G[a[9], a[9], a[7], a[1], a[2]] - 
   G[a[9], a[9], a[7], a[1], a[3]]/2 - 2*G[a[9], a[9], a[7], a[2], a[2]] + 
   G[a[9], a[9], a[7], a[2], a[3]]/2 + 2*G[a[9], a[9], a[7], a[4], a[2]] - 
   G[a[9], a[9], a[7], a[4], a[3]]/2 - 2*G[a[9], a[9], a[7], a[9], a[2]] + 
   G[a[9], a[9], a[7], a[9], a[3]]/2 + 2*G[a[9], a[9], a[8], a[1], a[2]] - 
   G[a[9], a[9], a[8], a[1], a[3]]/2 - 2*G[a[9], a[9], a[8], a[2], a[2]] + 
   G[a[9], a[9], a[8], a[2], a[3]]/2 + 2*G[a[9], a[9], a[8], a[4], a[2]] - 
   G[a[9], a[9], a[8], a[4], a[3]]/2 - 2*G[a[9], a[9], a[8], a[9], a[2]] + 
   G[a[9], a[9], a[8], a[9], a[3]]/2 + 2*G[a[9], a[9], a[9], a[1], a[2]] - 
   G[a[9], a[9], a[9], a[1], a[3]]/2 - 2*G[a[9], a[9], a[9], a[2], a[2]] + 
   G[a[9], a[9], a[9], a[2], a[3]]/2 - 2*G[a[9], a[9], a[10], a[1], a[2]] + 
   G[a[9], a[9], a[10], a[1], a[3]]/2 + 2*G[a[9], a[9], a[10], a[2], a[2]] - 
   G[a[9], a[9], a[10], a[2], a[3]]/2 + 2*G[a[9], a[9], a[10], a[4], a[2]] - 
   G[a[9], a[9], a[10], a[4], a[3]]/2 - 2*G[a[9], a[9], a[10], a[9], a[2]] + 
   G[a[9], a[9], a[10], a[9], a[3]]/2 - 2*G[a[9], a[10], a[1], a[1], a[2]] + 
   G[a[9], a[10], a[1], a[1], a[3]]/2 - 2*G[a[9], a[10], a[1], a[2], a[2]] + 
   G[a[9], a[10], a[1], a[2], a[3]]/2 - 2*G[a[9], a[10], a[1], a[4], a[2]] + 
   G[a[9], a[10], a[1], a[4], a[3]]/2 + 4*G[a[9], a[10], a[1], a[6], a[2]] - 
   G[a[9], a[10], a[1], a[6], a[3]] - 2*G[a[9], a[10], a[1], a[9], a[2]] + 
   G[a[9], a[10], a[1], a[9], a[3]]/2 - 2*G[a[9], a[10], a[2], a[1], a[2]] + 
   G[a[9], a[10], a[2], a[1], a[3]]/2 + 6*G[a[9], a[10], a[2], a[2], a[2]] - 
   (3*G[a[9], a[10], a[2], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[2], a[4], a[2]] - (3*G[a[9], a[10], a[2], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[2], a[6], a[2]] + G[a[9], a[10], a[2], a[6], 
    a[3]] - 2*G[a[9], a[10], a[2], a[9], a[2]] + 
   G[a[9], a[10], a[2], a[9], a[3]]/2 - 2*G[a[9], a[10], a[4], a[1], a[2]] + 
   G[a[9], a[10], a[4], a[1], a[3]]/2 + 6*G[a[9], a[10], a[4], a[2], a[2]] - 
   (3*G[a[9], a[10], a[4], a[2], a[3]])/2 + 
   6*G[a[9], a[10], a[4], a[4], a[2]] - (3*G[a[9], a[10], a[4], a[4], a[3]])/
    2 - 4*G[a[9], a[10], a[4], a[6], a[2]] + G[a[9], a[10], a[4], a[6], 
    a[3]] - 2*G[a[9], a[10], a[4], a[9], a[2]] + 
   G[a[9], a[10], a[4], a[9], a[3]]/2 + 4*G[a[9], a[10], a[6], a[1], a[2]] - 
   G[a[9], a[10], a[6], a[1], a[3]] - 4*G[a[9], a[10], a[6], a[2], a[2]] + 
   G[a[9], a[10], a[6], a[2], a[3]] - 4*G[a[9], a[10], a[6], a[4], a[2]] + 
   G[a[9], a[10], a[6], a[4], a[3]] + 4*G[a[9], a[10], a[6], a[9], a[2]] - 
   G[a[9], a[10], a[6], a[9], a[3]] - 2*G[a[9], a[10], a[9], a[1], a[2]] + 
   G[a[9], a[10], a[9], a[1], a[3]]/2 - 2*G[a[9], a[10], a[9], a[2], a[2]] + 
   G[a[9], a[10], a[9], a[2], a[3]]/2 - 2*G[a[9], a[10], a[9], a[4], a[2]] + 
   G[a[9], a[10], a[9], a[4], a[3]]/2 + 4*G[a[9], a[10], a[9], a[6], a[2]] - 
   G[a[9], a[10], a[9], a[6], a[3]] - 2*G[a[9], a[10], a[9], a[9], a[2]] + 
   G[a[9], a[10], a[9], a[9], a[3]]/2 - (3*G[a[10], a[1], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[1], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[1], a[6], a[2]] - (3*G[a[10], a[1], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[2], a[6], a[2]] - (3*G[a[10], a[1], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[1], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[4], a[6], a[2]] - (3*G[a[10], a[1], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[1], a[6], a[1], a[2]] + 
   3*G[a[10], a[1], a[6], a[2], a[2]] + 3*G[a[10], a[1], a[6], a[4], a[2]] - 
   6*G[a[10], a[1], a[6], a[6], a[2]] + 3*G[a[10], a[1], a[6], a[9], a[2]] - 
   (3*G[a[10], a[1], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[1], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[1], a[9], a[6], a[2]] - (3*G[a[10], a[1], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[1], a[6], a[2]] - (3*G[a[10], a[2], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[2], a[6], a[2]] - (3*G[a[10], a[2], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[2], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[2], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[2], a[4], a[6], a[2]] - (3*G[a[10], a[2], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[2], a[6], a[1], a[2]] - 
   9*G[a[10], a[2], a[6], a[2], a[2]] - 9*G[a[10], a[2], a[6], a[4], a[2]] + 
   6*G[a[10], a[2], a[6], a[6], a[2]] + 3*G[a[10], a[2], a[6], a[9], a[2]] - 
   (3*G[a[10], a[2], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[2], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[2], a[9], a[6], a[2]] - (3*G[a[10], a[2], a[9], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[1], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[1], a[6], a[2]] - (3*G[a[10], a[4], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[2], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[2], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[2], a[6], a[2]] - (3*G[a[10], a[4], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[4], a[4], a[1], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[2], a[2]])/2 + 
   (21*G[a[10], a[4], a[4], a[4], a[2]])/2 - 
   9*G[a[10], a[4], a[4], a[6], a[2]] - (3*G[a[10], a[4], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[4], a[6], a[1], a[2]] - 
   9*G[a[10], a[4], a[6], a[2], a[2]] - 9*G[a[10], a[4], a[6], a[4], a[2]] + 
   6*G[a[10], a[4], a[6], a[6], a[2]] + 3*G[a[10], a[4], a[6], a[9], a[2]] - 
   (3*G[a[10], a[4], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[4], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[4], a[9], a[6], a[2]] - (3*G[a[10], a[4], a[9], a[9], a[2]])/
    2 + 3*G[a[10], a[6], a[1], a[1], a[2]] + 
   3*G[a[10], a[6], a[1], a[2], a[2]] + 3*G[a[10], a[6], a[1], a[4], a[2]] - 
   6*G[a[10], a[6], a[1], a[6], a[2]] + 3*G[a[10], a[6], a[1], a[9], a[2]] + 
   3*G[a[10], a[6], a[2], a[1], a[2]] - 9*G[a[10], a[6], a[2], a[2], a[2]] - 
   9*G[a[10], a[6], a[2], a[4], a[2]] + 6*G[a[10], a[6], a[2], a[6], a[2]] + 
   3*G[a[10], a[6], a[2], a[9], a[2]] + 3*G[a[10], a[6], a[4], a[1], a[2]] - 
   9*G[a[10], a[6], a[4], a[2], a[2]] - 9*G[a[10], a[6], a[4], a[4], a[2]] + 
   6*G[a[10], a[6], a[4], a[6], a[2]] + 3*G[a[10], a[6], a[4], a[9], a[2]] - 
   6*G[a[10], a[6], a[6], a[1], a[2]] + 6*G[a[10], a[6], a[6], a[2], a[2]] + 
   6*G[a[10], a[6], a[6], a[4], a[2]] - 6*G[a[10], a[6], a[6], a[9], a[2]] + 
   3*G[a[10], a[6], a[9], a[1], a[2]] + 3*G[a[10], a[6], a[9], a[2], a[2]] + 
   3*G[a[10], a[6], a[9], a[4], a[2]] - 6*G[a[10], a[6], a[9], a[6], a[2]] + 
   3*G[a[10], a[6], a[9], a[9], a[2]] - (3*G[a[10], a[9], a[1], a[1], a[2]])/
    2 - (3*G[a[10], a[9], a[1], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[1], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[1], a[6], a[2]] - (3*G[a[10], a[9], a[1], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[2], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[2], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[2], a[6], a[2]] - (3*G[a[10], a[9], a[2], a[9], a[2]])/
    2 - (3*G[a[10], a[9], a[4], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[4], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[4], a[6], a[2]] - (3*G[a[10], a[9], a[4], a[9], a[2]])/
    2 + 3*G[a[10], a[9], a[6], a[1], a[2]] + 
   3*G[a[10], a[9], a[6], a[2], a[2]] + 3*G[a[10], a[9], a[6], a[4], a[2]] - 
   6*G[a[10], a[9], a[6], a[6], a[2]] + 3*G[a[10], a[9], a[6], a[9], a[2]] - 
   (3*G[a[10], a[9], a[9], a[1], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[2], a[2]])/2 - 
   (3*G[a[10], a[9], a[9], a[4], a[2]])/2 + 
   3*G[a[10], a[9], a[9], a[6], a[2]] - (3*G[a[10], a[9], a[9], a[9], a[2]])/
    2 - G[a[11], a[2], a[2], a[4], a[2]]/2 - G[a[11], a[2], a[4], a[2], a[2]]/
    2 - G[a[11], a[2], a[4], a[4], a[2]]/2 + G[a[11], a[2], a[4], a[11], 
    a[2]] - G[a[11], a[2], a[4], a[12], a[2]]/2 + 
   G[a[11], a[2], a[11], a[4], a[2]] - G[a[11], a[2], a[12], a[4], a[2]]/2 - 
   G[a[11], a[4], a[2], a[2], a[2]]/2 - G[a[11], a[4], a[2], a[4], a[2]]/2 + 
   G[a[11], a[4], a[2], a[11], a[2]] - G[a[11], a[4], a[2], a[12], a[2]]/2 - 
   G[a[11], a[4], a[4], a[2], a[2]]/2 + G[a[11], a[4], a[11], a[2], a[2]] - 
   G[a[11], a[4], a[12], a[2], a[2]]/2 + G[a[11], a[11], a[2], a[4], a[2]] + 
   G[a[11], a[11], a[4], a[2], a[2]] - G[a[11], a[12], a[2], a[4], a[2]]/2 - 
   G[a[11], a[12], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[2], a[4], a[2]]/2 + 
   G[a[12], a[2], a[4], a[2], a[2]]/2 + G[a[12], a[2], a[4], a[4], a[2]]/2 - 
   G[a[12], a[2], a[4], a[11], a[2]] + G[a[12], a[2], a[4], a[12], a[2]]/2 - 
   G[a[12], a[2], a[11], a[4], a[2]] + G[a[12], a[2], a[12], a[4], a[2]]/2 + 
   G[a[12], a[4], a[2], a[2], a[2]]/2 + G[a[12], a[4], a[2], a[4], a[2]]/2 - 
   G[a[12], a[4], a[2], a[11], a[2]] + G[a[12], a[4], a[2], a[12], a[2]]/2 + 
   G[a[12], a[4], a[4], a[2], a[2]]/2 - G[a[12], a[4], a[11], a[2], a[2]] + 
   G[a[12], a[4], a[12], a[2], a[2]]/2 - G[a[12], a[11], a[2], a[4], a[2]] - 
   G[a[12], a[11], a[4], a[2], a[2]] + G[a[12], a[12], a[2], a[4], a[2]]/2 + 
   G[a[12], a[12], a[4], a[2], a[2]]/2 + G[a[16], a[2], a[2], a[18], a[2]] + 
   G[a[16], a[2], a[6], a[2], a[2]] - G[a[16], a[2], a[6], a[16], a[2]] - 
   G[a[16], a[2], a[16], a[18], a[2]]/2 + G[a[16], a[2], a[18], a[16], a[2]]/
    2 - G[a[16], a[2], a[18], a[18], a[2]]/2 + 
   2*G[a[16], a[6], a[2], a[2], a[2]] - G[a[16], a[6], a[2], a[16], a[2]] - 
   G[a[16], a[6], a[16], a[2], a[2]] - G[a[16], a[16], a[2], a[18], a[2]]/2 - 
   G[a[16], a[16], a[18], a[2], a[2]]/2 - G[a[16], a[18], a[2], a[2], a[2]] + 
   G[a[16], a[18], a[2], a[16], a[2]]/2 - G[a[16], a[18], a[2], a[18], a[2]]/
    2 + G[a[16], a[18], a[16], a[2], a[2]]/2 - 
   G[a[16], a[18], a[18], a[2], a[2]]/2 + 
   4*G[a[17], a[6], a[6], a[2], a[2]] - 4*G[a[17], a[6], a[6], a[17], a[2]] - 
   4*G[a[17], a[6], a[17], a[2], a[2]] + 
   4*G[a[17], a[6], a[17], a[17], a[2]] + G[a[17], a[16], a[2], a[16], 
    a[2]] - G[a[17], a[16], a[2], a[18], a[2]] - 
   G[a[17], a[16], a[16], a[16], a[2]]/2 + 
   G[a[17], a[16], a[16], a[18], a[2]]/2 - 
   G[a[17], a[16], a[18], a[16], a[2]]/2 + 
   G[a[17], a[16], a[18], a[18], a[2]]/2 - 
   4*G[a[17], a[17], a[6], a[2], a[2]] + 
   4*G[a[17], a[17], a[6], a[17], a[2]] - G[a[17], a[17], a[16], a[16], 
    a[2]] + G[a[17], a[17], a[16], a[18], a[2]] - 
   2*G[a[17], a[17], a[17], a[16], a[2]] + 
   2*G[a[17], a[17], a[17], a[18], a[2]] - G[a[17], a[17], a[18], a[16], 
    a[2]] + G[a[17], a[17], a[18], a[18], a[2]] + 
   2*G[a[17], a[17], a[19], a[2], a[2]] + 
   2*G[a[17], a[17], a[19], a[16], a[2]] - 
   2*G[a[17], a[17], a[19], a[17], a[2]] - 
   2*G[a[17], a[17], a[19], a[18], a[2]] + G[a[17], a[18], a[2], a[16], 
    a[2]] - G[a[17], a[18], a[2], a[18], a[2]] - 
   G[a[17], a[18], a[16], a[16], a[2]]/2 + 
   G[a[17], a[18], a[16], a[18], a[2]]/2 - 
   G[a[17], a[18], a[18], a[16], a[2]]/2 + 
   G[a[17], a[18], a[18], a[18], a[2]]/2 - G[a[17], a[19], a[2], a[16], 
    a[2]] + G[a[17], a[19], a[2], a[18], a[2]] + 
   G[a[17], a[19], a[16], a[16], a[2]] - G[a[17], a[19], a[16], a[18], 
    a[2]] + 2*G[a[17], a[19], a[17], a[2], a[2]] + 
   G[a[17], a[19], a[17], a[16], a[2]] - 
   2*G[a[17], a[19], a[17], a[17], a[2]] - G[a[17], a[19], a[17], a[18], 
    a[2]] + G[a[17], a[19], a[18], a[16], a[2]] - 
   G[a[17], a[19], a[18], a[18], a[2]] - G[a[17], a[19], a[19], a[2], a[2]] - 
   G[a[17], a[19], a[19], a[16], a[2]] + G[a[17], a[19], a[19], a[17], 
    a[2]] + G[a[17], a[19], a[19], a[18], a[2]] - 
   G[a[18], a[2], a[2], a[16], a[2]] - G[a[18], a[2], a[6], a[2], a[2]] + 
   G[a[18], a[2], a[6], a[18], a[2]] + G[a[18], a[2], a[16], a[16], a[2]]/2 - 
   G[a[18], a[2], a[16], a[18], a[2]]/2 + G[a[18], a[2], a[18], a[16], a[2]]/
    2 - 2*G[a[18], a[6], a[2], a[2], a[2]] + G[a[18], a[6], a[2], a[18], 
    a[2]] + G[a[18], a[6], a[18], a[2], a[2]] + G[a[18], a[16], a[2], a[2], 
    a[2]] + G[a[18], a[16], a[2], a[16], a[2]]/2 - 
   G[a[18], a[16], a[2], a[18], a[2]]/2 + G[a[18], a[16], a[16], a[2], a[2]]/
    2 - G[a[18], a[16], a[18], a[2], a[2]]/2 + 
   G[a[18], a[18], a[2], a[16], a[2]]/2 + G[a[18], a[18], a[16], a[2], a[2]]/
    2 + G[a[19], a[2], a[2], a[16], a[2]] - G[a[19], a[2], a[2], a[18], 
    a[2]] - G[a[19], a[2], a[16], a[16], a[2]]/2 + 
   G[a[19], a[2], a[16], a[18], a[2]]/2 - G[a[19], a[2], a[18], a[16], a[2]]/
    2 + G[a[19], a[2], a[18], a[18], a[2]]/2 - 
   G[a[19], a[6], a[6], a[2], a[2]]/2 + G[a[19], a[6], a[6], a[19], a[2]]/2 + 
   G[a[19], a[6], a[19], a[2], a[2]]/2 - G[a[19], a[6], a[19], a[19], a[2]]/
    2 - G[a[19], a[16], a[2], a[16], a[2]] + G[a[19], a[16], a[2], a[18], 
    a[2]] + G[a[19], a[16], a[16], a[16], a[2]]/2 - 
   G[a[19], a[16], a[16], a[18], a[2]]/2 + 
   G[a[19], a[16], a[18], a[16], a[2]]/2 - 
   G[a[19], a[16], a[18], a[18], a[2]]/2 + 
   G[a[19], a[17], a[16], a[16], a[2]]/2 - 
   G[a[19], a[17], a[16], a[18], a[2]]/2 + 
   2*G[a[19], a[17], a[17], a[2], a[2]] + G[a[19], a[17], a[17], a[16], 
    a[2]] - 2*G[a[19], a[17], a[17], a[17], a[2]] - 
   G[a[19], a[17], a[17], a[18], a[2]] + G[a[19], a[17], a[18], a[16], a[2]]/
    2 - G[a[19], a[17], a[18], a[18], a[2]]/2 - G[a[19], a[17], a[19], a[2], 
    a[2]] - G[a[19], a[17], a[19], a[16], a[2]] + 
   G[a[19], a[17], a[19], a[17], a[2]] + G[a[19], a[17], a[19], a[18], 
    a[2]] - G[a[19], a[18], a[2], a[16], a[2]] + G[a[19], a[18], a[2], a[18], 
    a[2]] + G[a[19], a[18], a[16], a[16], a[2]]/2 - 
   G[a[19], a[18], a[16], a[18], a[2]]/2 + 
   G[a[19], a[18], a[18], a[16], a[2]]/2 - 
   G[a[19], a[18], a[18], a[18], a[2]]/2 + G[a[19], a[19], a[2], a[16], a[2]]/
    2 - G[a[19], a[19], a[2], a[18], a[2]]/2 + 
   G[a[19], a[19], a[6], a[2], a[2]]/2 - G[a[19], a[19], a[6], a[19], a[2]]/
    2 - G[a[19], a[19], a[16], a[16], a[2]]/2 + 
   G[a[19], a[19], a[16], a[18], a[2]]/2 - G[a[19], a[19], a[17], a[2], 
    a[2]] - G[a[19], a[19], a[17], a[16], a[2]]/2 + 
   G[a[19], a[19], a[17], a[17], a[2]] + G[a[19], a[19], a[17], a[18], a[2]]/
    2 - G[a[19], a[19], a[18], a[16], a[2]]/2 + 
   G[a[19], a[19], a[18], a[18], a[2]]/2 + 
   G[a[19], a[19], a[19], a[16], a[2]]/2 - 
   G[a[19], a[19], a[19], a[17], a[2]]/2 - 
   G[a[19], a[19], a[19], a[18], a[2]]/2 + G[a[20], a[6], a[2], a[13], 
    a[2]] - G[a[20], a[6], a[2], a[14], a[2]]/2 + 
   G[a[20], a[6], a[6], a[2], a[2]] - G[a[20], a[6], a[6], a[13], a[2]]/2 + 
   G[a[20], a[6], a[6], a[14], a[2]]/2 + G[a[20], a[6], a[13], a[2], a[2]]/
    2 - G[a[20], a[6], a[13], a[13], a[2]] + 
   G[a[20], a[6], a[13], a[14], a[2]]/2 - G[a[20], a[6], a[14], a[2], a[2]]/
    2 + G[a[20], a[6], a[14], a[13], a[2]] - 
   G[a[20], a[6], a[14], a[14], a[2]]/2 - G[a[20], a[6], a[20], a[13], a[2]]/
    2 + G[a[20], a[6], a[20], a[14], a[2]]/2 - 
   G[a[20], a[20], a[6], a[13], a[2]]/2 + G[a[20], a[20], a[6], a[14], a[2]]/
    2 - (3*I)*(-2 + Sqrt[2])*Pi*Log[6/5] - (3*I)*(-2 + Sqrt[2])*Pi*Log[5/4] + 
   G[a[6], a[6], a[13], a[2]]*(((-3*I)/2)*Pi - 2*Log[4/3]) + 
   G[a[4], a[1], a[2], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[4], a[2], a[1], a[2]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2) + 
   G[a[6], a[13], a[13], a[2]]*(((3*I)/2)*Pi + Log[4/3]/2) + 
   G[a[6], a[2], a[13], a[2]]*Log[4/3] - 
   (G[a[6], a[2], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[6], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[2], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[13], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[2], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[14], a[14], a[2]]*Log[4/3])/2 - 
   (G[a[6], a[20], a[13], a[2]]*Log[4/3])/2 + 
   (G[a[6], a[20], a[14], a[2]]*Log[4/3])/2 + 
   (G[a[20], a[6], a[13], a[2]]*Log[4/3])/2 - 
   (G[a[20], a[6], a[14], a[2]]*Log[4/3])/2 + (Pi^2*Log[4/3]^2)/8 + 
   G[a[9], a[1], a[9], a[3]]*(I*Pi + Log[4/3]/2 - Log[3/2]) + 
   G[a[4], a[1], a[9], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[3/2]) + 
   G[a[9], a[1], a[9], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[3/2]) + 
   G[a[6], a[2], a[11], a[2]]*((-I)*Pi - 2*Log[2]) + 
   G[a[4], a[11], a[11], a[2]]*((-2*I)*Pi - 2*Log[2]) + 
   G[a[5], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[5], a[12], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[4], a[11], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[11], a[11], a[4], a[2]]*((-I)*Pi - Log[2]) + 
   G[a[4], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[4], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[5], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[6], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[11], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[5], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[6], a[5], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[6], a[12], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[4], a[12], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[12], a[12], a[4], a[2]]*((-1/2*I)*Pi - Log[2]/2) + 
   G[a[5], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[5], a[11], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[5], a[12], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[4], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[4], a[12], a[2]]*((I/2)*Pi + Log[2]/2) + 
   G[a[11], a[12], a[4], a[2]]*((I/2)*Pi + Log[2]/2) - 
   (G[a[5], a[6], a[11], a[2]]*Log[2])/2 + G[a[6], a[6], a[11], a[2]]*
    Log[2] + (G[a[6], a[11], a[4], a[2]]*Log[2])/2 - (553*Log[2]^4)/48 + 
   G[a[5], a[6], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[5], a[12], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[6], a[2], a[12], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[2], a[4], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[11], a[4], a[2], a[2]]*((I/2)*Pi + Log[2]) + 
   G[a[4], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[4], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[4], a[11], a[12], a[2]]*(I*Pi + Log[2]) + 
   G[a[4], a[12], a[11], a[2]]*(I*Pi + Log[2]) + G[a[5], a[11], a[11], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[12], a[11], a[2]]*(I*Pi + Log[2]) + 
   G[a[12], a[4], a[11], a[2]]*(I*Pi + Log[2]) + G[a[12], a[11], a[4], a[2]]*
    (I*Pi + Log[2]) + G[a[6], a[5], a[12], a[2]]*(I*Pi + (3*Log[2])/2) + 
   G[a[4], a[2], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[4], a[11], a[2], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[6], a[4], a[11], a[2]]*(I*Pi + 2*Log[2]) + 
   G[a[5], a[4], a[2]]*((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + 
   G[a[4], a[11], a[2]]*(Pi^2/2 - G[a[6], a[13], a[2]] + 
     G[a[6], a[14], a[2]] - (2*I)*Pi*Log[2] - (5*Log[2]^2)/2) + 
   G[a[11], a[4], a[2]]*(Pi^2/6 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[12], a[2]]*(Pi^2/3 - I*Pi*Log[2] - (5*Log[2]^2)/4) + 
   G[a[5], a[11], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[6], a[12], a[2]]*(-1/3*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[12], a[4], a[2]]*(-1/4*Pi^2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[4], a[12], a[2]]*(-1/4*Pi^2 + G[a[6], a[13], a[2]]/2 - 
     G[a[6], a[14], a[2]]/2 + I*Pi*Log[2] + (5*Log[2]^2)/4) + 
   G[a[3], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[10], a[6], a[6], a[2]]*((6*I)*Pi - 6*Log[3]) + 
   G[a[9], a[6], a[7], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[6], a[8], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[7], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[9], a[8], a[6], a[2]]*((-4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[3], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[3], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[6], a[10], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[6], a[10], a[6], a[2]]*((4*I)*Pi - 4*Log[3]) + 
   G[a[1], a[6], a[9], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[1], a[9], a[6], a[2]]*((4*I)*Pi + 4*Log[4/3] - 4*Log[3]) + 
   G[a[9], a[2], a[6], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[9], a[6], a[2], a[2]]*((8*I)*Pi - 8*Log[2] - 4*Log[3]) + 
   G[a[6], a[1], a[9], a[3]]*(I*Pi + Log[4/3] + 3*Log[3/2] + 3*Log[2] - 
     4*Log[3]) + G[a[6], a[9], a[9], a[3]]*(I*Pi + Log[4/3]/2 + 2*Log[3/2] + 
     3*Log[2] - (7*Log[3])/2) + G[a[4], a[6], a[7], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[6], a[8], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[7], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[4], a[8], a[6], a[3]]*
    ((-3*I)*Pi - 3*Log[3]) + G[a[2], a[6], a[9], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[2], a[9], a[6], a[3]]*
    ((3*I)*Pi + 3*Log[4/3] - 3*Log[3]) + G[a[4], a[2], a[6], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[4], a[6], a[2], a[3]]*
    ((6*I)*Pi - 6*Log[2] - 3*Log[3]) + G[a[1], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[4], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[7], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[6], a[8], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[7], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[8], a[6], a[3]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[6], a[9], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[1], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[7], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[9], a[2], a[8], a[2]]*
    ((-2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[3], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[1], a[10], a[2]]*
    ((2*I)*Pi - 2*Log[3]) + G[a[1], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[3], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[3], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[6], a[10], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[6], a[10], a[6], a[3]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[1], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[2], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[4], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[3], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[9], a[9], a[10], a[2]]*((2*I)*Pi - 2*Log[3]) + 
   G[a[1], a[7], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[8], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3]) + 
   G[a[1], a[9], a[9], a[2]]*((-2*I)*Pi + 2*Log[4/3] + 8*Log[3/2] - 
     2*Log[3]) + G[a[1], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[7], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[8], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[2], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[4], a[2]]*((2*I)*Pi - 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[1], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[3], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[1], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[9], a[10], a[9], a[2]]*((2*I)*Pi + 4*Log[2] - 2*Log[3]) + 
   G[a[2], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[7], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[8], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[1], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[2], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[4], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[3], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[4], a[9], a[10], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2) + 
   G[a[2], a[7], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[8], a[9], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2) + 
   G[a[2], a[9], a[9], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[3/2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[2], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[4], a[2]]*(((3*I)/2)*Pi - 9*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[7], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[8], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[2], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[4], a[3]]*(((3*I)/2)*Pi - 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[2], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[3], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[3], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[4], a[10], a[9], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[1], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[2], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[4], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[1], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[2], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[4], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[10], a[9], a[9], a[2]]*(((3*I)/2)*Pi + 3*Log[2] - 
     (3*Log[3])/2) + G[a[1], a[6], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[6], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[7], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[8], a[6], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[4], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[7], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[6], a[9], a[8], a[3]]*((-I)*Pi - Log[3]) + 
   G[a[1], a[3], a[6], a[3]]*(I*Pi - Log[3]) + G[a[1], a[6], a[3], a[3]]*
    (I*Pi - Log[3]) + G[a[1], a[6], a[10], a[3]]*(I*Pi - Log[3]) + 
   G[a[1], a[10], a[6], a[3]]*(I*Pi - Log[3]) + G[a[9], a[3], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[9], a[6], a[3], a[3]]*(I*Pi - Log[3]) + 
   G[a[9], a[6], a[10], a[3]]*(I*Pi - Log[3]) + G[a[9], a[10], a[6], a[3]]*
    (I*Pi - Log[3]) + G[a[6], a[7], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - 
     Log[3]) + G[a[6], a[8], a[9], a[2]]*((-I)*Pi + 2*Log[3/2] - Log[3]) + 
   G[a[6], a[7], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[6], a[8], a[2], a[2]]*(I*Pi - 2*Log[2] - Log[3]) + 
   G[a[1], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[4], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[7], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[9], a[9], a[8], a[3]]*((-1/2*I)*Pi - Log[3]/2) + 
   G[a[1], a[1], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[1], a[2], a[9], a[3]]*((I/2)*Pi + Log[4/3]/2 - Log[3]/2) + 
   G[a[9], a[7], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[8], a[9], a[3]]*((-1/2*I)*Pi + Log[3/2] - Log[3]/2) + 
   G[a[9], a[7], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[9], a[8], a[2], a[3]]*((I/2)*Pi - Log[2] - Log[3]/2) + 
   G[a[1], a[9], a[2], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 - Log[2] - 
     Log[3]/2) + G[a[1], a[9], a[1], a[3]]*(((3*I)/2)*Pi + Log[4/3]/2 + 
     Log[2] - Log[3]/2) + G[a[1], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[1], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[2], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[4], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[3], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[9], a[9], a[10], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2) + G[a[1], a[1], a[7], a[3]]*
    ((I/2)*Pi + Log[3]/2) + G[a[1], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[1], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[7], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[9], a[2], a[8], a[3]]*((I/2)*Pi + Log[3]/2) + 
   G[a[1], a[9], a[9], a[3]]*((I/2)*Pi - Log[4/3]/2 - 2*Log[3/2] + 
     Log[3]/2) + G[a[1], a[7], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[1], a[8], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2) + 
   G[a[6], a[9], a[9], a[2]]*((-I)*Pi - Log[4/3]/2 - 2*Log[3/2] - 3*Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[1], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[9], a[3]]*((-1/2*I)*Pi - Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[7], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[8], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[1], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[3], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[2], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + G[a[9], a[10], a[4], a[3]]*((-1/2*I)*Pi + Log[2] + 
     Log[3]/2) + (3*G[a[4], a[4], a[4], a[3]]*Log[3])/2 - 
   3*G[a[4], a[4], a[6], a[3]]*Log[3] + (3*G[a[4], a[4], a[9], a[3]]*Log[3])/
    2 - 3*G[a[4], a[6], a[4], a[3]]*Log[3] + 6*G[a[4], a[6], a[6], a[3]]*
    Log[3] - 3*G[a[4], a[6], a[9], a[3]]*Log[3] + 
   (3*G[a[4], a[9], a[4], a[3]]*Log[3])/2 - 3*G[a[4], a[9], a[6], a[3]]*
    Log[3] + (3*G[a[4], a[9], a[9], a[3]]*Log[3])/2 + 
   2*G[a[9], a[4], a[4], a[2]]*Log[3] - (G[a[9], a[4], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[4], a[6], a[2]]*Log[3] + G[a[9], a[4], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[4], a[9], a[2]]*Log[3] - 
   (G[a[9], a[4], a[9], a[3]]*Log[3])/2 - 4*G[a[9], a[6], a[4], a[2]]*
    Log[3] + G[a[9], a[6], a[4], a[3]]*Log[3] + 8*G[a[9], a[6], a[6], a[2]]*
    Log[3] - 2*G[a[9], a[6], a[6], a[3]]*Log[3] - 
   4*G[a[9], a[6], a[9], a[2]]*Log[3] + G[a[9], a[6], a[9], a[3]]*Log[3] + 
   2*G[a[9], a[9], a[4], a[2]]*Log[3] - (G[a[9], a[9], a[4], a[3]]*Log[3])/
    2 - 4*G[a[9], a[9], a[6], a[2]]*Log[3] + G[a[9], a[9], a[6], a[3]]*
    Log[3] + 2*G[a[9], a[9], a[9], a[2]]*Log[3] - 
   (G[a[9], a[9], a[9], a[3]]*Log[3])/2 + Log[3]^4/24 + 
   G[a[6], a[1], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[2], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[4], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[3], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[9], a[10], a[3]]*((-I)*Pi + Log[3]) + 
   G[a[6], a[1], a[7], a[3]]*(I*Pi + Log[3]) + G[a[6], a[1], a[8], a[3]]*
    (I*Pi + Log[3]) + G[a[6], a[2], a[7], a[3]]*(I*Pi + Log[3]) + 
   G[a[6], a[2], a[8], a[3]]*(I*Pi + Log[3]) + G[a[9], a[6], a[7], a[3]]*
    (I*Pi + Log[3]) + G[a[9], a[6], a[8], a[3]]*(I*Pi + Log[3]) + 
   G[a[9], a[7], a[6], a[3]]*(I*Pi + Log[3]) + G[a[9], a[8], a[6], a[3]]*
    (I*Pi + Log[3]) + G[a[1], a[6], a[9], a[3]]*((-I)*Pi - Log[4/3] + 
     Log[3]) + G[a[1], a[9], a[6], a[3]]*((-I)*Pi - Log[4/3] + Log[3]) + 
   G[a[6], a[14], a[13], a[2]]*(-2*Log[3/2] + Log[3]) + 
   G[a[6], a[7], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[8], a[9], a[3]]*(I*Pi - 2*Log[3/2] + Log[3]) + 
   G[a[6], a[1], a[9], a[2]]*((2*I)*Pi + 2*Log[4/3] - 3*Log[3/2] - 3*Log[2] + 
     Log[3]) + G[a[6], a[3], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[1], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[9], a[3]]*((-I)*Pi - 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[3], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[7], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[8], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[2], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[10], a[4], a[3]]*((-I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[2], a[6], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[9], a[6], a[2], a[3]]*((-2*I)*Pi + 2*Log[2] + Log[3]) + 
   G[a[6], a[6], a[9], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[6], a[9], a[6], a[2]]*((2*I)*Pi - Log[4/3] + 6*Log[2] + Log[3]) + 
   G[a[2], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[4], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[7], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[4], a[9], a[8], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2) + 
   G[a[2], a[1], a[9], a[3]]*(((-3*I)/2)*Pi - (3*Log[4/3])/2 + 
     (3*Log[3])/2) + G[a[2], a[2], a[9], a[3]]*(((-3*I)/2)*Pi - 
     (3*Log[4/3])/2 + (3*Log[3])/2) + G[a[4], a[7], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[8], a[9], a[3]]*
    (((3*I)/2)*Pi - 3*Log[3/2] + (3*Log[3])/2) + G[a[4], a[7], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[4], a[8], a[2], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2) + G[a[2], a[9], a[2], a[3]]*
    (((-9*I)/2)*Pi - (3*Log[4/3])/2 + 3*Log[2] + (3*Log[3])/2) + 
   G[a[6], a[1], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[4], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[3], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[9], a[10], a[2]]*((-2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[1], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[6], a[2], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[4], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[7], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[9], a[9], a[8], a[2]]*((2*I)*Pi + 2*Log[3]) + 
   G[a[1], a[1], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[1], a[2], a[9], a[2]]*((-2*I)*Pi - 2*Log[4/3] + 2*Log[3]) + 
   G[a[9], a[7], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[9], a[8], a[9], a[2]]*((2*I)*Pi - 4*Log[3/2] + 2*Log[3]) + 
   G[a[6], a[3], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[1], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[9], a[2]]*((-2*I)*Pi - 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[1], a[2]]*((-6*I)*Pi - 2*Log[4/3] - 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[3], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[6], a[10], a[4], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[7], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[9], a[8], a[2], a[2]]*((-2*I)*Pi + 4*Log[2] + 2*Log[3]) + 
   G[a[1], a[9], a[2], a[2]]*((-6*I)*Pi - 2*Log[4/3] + 4*Log[2] + 2*Log[3]) + 
   G[a[2], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[3], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[3], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[6], a[10], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[4], a[10], a[6], a[3]]*((-3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[7], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[6], a[8], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[7], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[2], a[8], a[6], a[3]]*((3*I)*Pi + 3*Log[3]) + 
   G[a[3], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[1], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[1], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[9], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[9], a[6], a[2]]*((-3*I)*Pi - 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[3], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[2], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[4], a[6], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[2], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[10], a[6], a[4], a[2]]*((-3*I)*Pi + 6*Log[2] + 3*Log[3]) + 
   G[a[1], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[3], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[3], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[6], a[10], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[9], a[10], a[6], a[2]]*((-4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[7], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[6], a[8], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[7], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[1], a[8], a[6], a[2]]*((4*I)*Pi + 4*Log[3]) + 
   G[a[6], a[6], a[9], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[6], a[9], a[6], a[3]]*((-2*I)*Pi + Log[4/3] - 6*Log[2] + 5*Log[3]) + 
   G[a[9], a[9], a[3]]*(-1/12*Pi^2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (-2 + 3/Sqrt[2])*Log[4/3] + (-8 + 6*Sqrt[2])*Log[3/2] + 
     (-4 + 3*Sqrt[2])*Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2])*Log[3] - 
     Log[3]^2/4) + G[a[1], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[1], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[9], a[3], a[3]]*(-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - 
     (I/2)*Pi*Log[3] + Log[3]^2/4) + G[a[9], a[10], a[3]]*
    (-1/4*Pi^2 + Log[2]*(I*Pi - Log[3]) - (I/2)*Pi*Log[3] + Log[3]^2/4) + 
   G[a[6], a[3], a[3]]*(-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - 
     I*Pi*Log[3] + Log[3]^2/2) + G[a[6], a[10], a[3]]*
    (-1/2*Pi^2 + Log[2]*((2*I)*Pi - 2*Log[3]) - I*Pi*Log[3] + Log[3]^2/2) + 
   G[a[9], a[9], a[2]]*(Pi^2/3 - (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] - 
     Log[4/3] - 4*Log[3/2] - 2*Log[2] - 8*Log[2]^2 + 3*Log[3] + Log[3]^2) + 
   G[a[6], a[3], a[2]]*(-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - 
     (2*I)*Pi*Log[3] + Log[3]^2) + G[a[6], a[10], a[2]]*
    (-Pi^2 + Log[2]*((4*I)*Pi - 4*Log[3]) - (2*I)*Pi*Log[3] + Log[3]^2) + 
   G[a[3], a[6], a[2]]*((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2) + G[a[10], a[6], a[2]]*
    ((-3*Pi^2)/2 + Log[2]*((6*I)*Pi - 6*Log[3]) - (3*I)*Pi*Log[3] + 
     (3*Log[3]^2)/2) + Log[8/3]*((1 - 1/Sqrt[2])*Pi^2 - 
     (I/2)*(-2 + Sqrt[2])*Pi*Log[3] + ((2 - Sqrt[2])*Log[3]^2)/4) + 
   Log[9/8]*((I/8)*Pi^3 - (Pi^2*Log[2])/48 + (I/12)*Pi*Log[3]^2) + 
   G[a[2], a[3], a[3]]*((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[2], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[3], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[4], a[10], a[3]]*
    ((3*Pi^2)/4 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[1], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[9], a[2]]*
    ((5*Pi^2)/8 - 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[3], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[2], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[10], a[4], a[2]]*
    ((7*Pi^2)/8 + 3*Log[2]^2 + ((3*I)/2)*Pi*Log[3] - (3*Log[3]^2)/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3])) + G[a[1], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[1], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[9], a[3], a[2]]*
    (Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + Log[2]*((-4*I)*Pi + 4*Log[3])) + 
   G[a[9], a[10], a[2]]*(Pi^2 + (2*I)*Pi*Log[3] - Log[3]^2 + 
     Log[2]*((-4*I)*Pi + 4*Log[3])) + G[a[6], a[1], a[6], a[2]]*
    ((-4*I)*Pi + 6*Log[2] - 3*Log[4]) + G[a[6], a[6], a[1], a[2]]*
    (((-5*I)/2)*Pi + (3*Log[4/3])/2 + 6*Log[2] - 3*Log[4]) + 
   G[a[9], a[7], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[8], a[1], a[2]]*((-2*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[1], a[2], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[9], a[2], a[1], a[2]]*((-4*I)*Pi + 2*Log[3] - 2*Log[4]) + 
   G[a[6], a[1], a[2], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[2], a[1], a[3]]*(I*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[6], a[1], a[1], a[2]]*((2*I)*Pi + 3*Log[2] - (3*Log[4])/2) + 
   G[a[4], a[7], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[8], a[1], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[1], a[2], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[4], a[2], a[1], a[3]]*((-3*I)*Pi + (3*Log[3])/2 - (3*Log[4])/2) + 
   G[a[2], a[9], a[1], a[3]]*(((-9*I)/2)*Pi - (3*Log[4/3])/2 + (3*Log[3])/2 - 
     (3*Log[4])/2) + G[a[6], a[7], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[8], a[1], a[3]]*((-I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[1], a[6], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[9], a[6], a[1], a[3]]*((-2*I)*Pi + Log[3] - Log[4]) + 
   G[a[6], a[9], a[1], a[2]]*((3*I)*Pi + (7*Log[4/3])/2 - (7*Log[2])/2 + 
     (5*Log[3])/2 - (3*Log[4])/4) + G[a[4], a[2], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[4], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[5], a[11], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[4], a[12], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[6], a[12], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[2], a[4], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[12], a[4], a[2], a[2]]*
    ((-1/2*I)*Pi - Log[4]/2) + G[a[9], a[2], a[2], a[3]]*
    (I*Pi - 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[9], a[1], a[1], a[3]]*
    (I*Pi + 2*Log[2] - Log[3]/2 - Log[4]/2) + G[a[1], a[7], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[1], a[8], a[1], a[3]]*
    ((-1/2*I)*Pi + Log[3]/2 - Log[4]/2) + G[a[9], a[4], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[9], a[1], a[3]]*
    (I*Pi + Log[4/3] + Log[3]/2 - Log[4]/2) + G[a[9], a[7], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[8], a[1], a[3]]*
    ((I/2)*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[1], a[2], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) + G[a[9], a[2], a[1], a[3]]*
    (I*Pi - Log[3]/2 + Log[4]/2) - (3*G[a[5], a[4], a[2], a[2]]*Log[4])/2 + 
   (3*Pi^2*Log[4]^2)/4 + G[a[6], a[7], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[8], a[1], a[2]]*(I*Pi - Log[3] + Log[4]) + 
   G[a[6], a[1], a[1], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[2], a[2], a[3]]*(I*Pi - 3*Log[2] + (3*Log[4])/2) + 
   G[a[6], a[1], a[2], a[2]]*(((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + 
     (3*Log[4])/2) + G[a[6], a[2], a[1], a[2]]*
    (((7*I)/2)*Pi + (3*Log[4/3])/2 - 3*Log[2] + (3*Log[4])/2) + 
   G[a[2], a[7], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[2], a[8], a[1], a[3]]*(((3*I)/2)*Pi - (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[4], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[4], a[9], a[1], a[3]]*((-3*I)*Pi - 3*Log[4/3] - 
     (3*Log[3])/2 + (3*Log[4])/2) + G[a[4], a[1], a[1], a[3]]*
    ((-3*I)*Pi - 6*Log[2] + (3*Log[3])/2 + (3*Log[4])/2) + 
   G[a[4], a[2], a[2], a[3]]*((-3*I)*Pi + 6*Log[2] + (3*Log[3])/2 + 
     (3*Log[4])/2) + G[a[1], a[7], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 
     2*Log[4]) + G[a[1], a[8], a[1], a[2]]*((2*I)*Pi - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[4], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[9], a[1], a[2]]*((-4*I)*Pi - 4*Log[4/3] - 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[1], a[1], a[2]]*((-4*I)*Pi - 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[9], a[2], a[2], a[2]]*((-4*I)*Pi + 8*Log[2] + 2*Log[3] + 2*Log[4]) + 
   G[a[6], a[1], a[6], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[6], a[6], a[1], a[3]]*((-2*I)*Pi - 6*Log[2] + 3*Log[4]) + 
   G[a[4], a[1], a[6], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[4], a[6], a[1], a[3]]*((6*I)*Pi - 3*Log[3] + 3*Log[4]) + 
   G[a[6], a[9], a[1], a[3]]*((3*I)*Pi - (7*Log[4/3])/2 + (7*Log[2])/2 - 
     (11*Log[3])/2 + (15*Log[4])/4) + G[a[9], a[1], a[6], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[9], a[6], a[1], a[2]]*
    ((8*I)*Pi - 4*Log[3] + 4*Log[4]) + G[a[5], a[2]]*
    ((-1/8*I)*Pi^3 - (2*I)*Pi*G[a[1], a[1], a[2]] + 
     (I/2)*Pi*G[a[1], a[1], a[3]] - (4*I)*Pi*G[a[1], a[2], a[2]] + 
     I*Pi*G[a[1], a[2], a[3]] + (2*I)*Pi*G[a[1], a[4], a[2]] - 
     (I/2)*Pi*G[a[1], a[4], a[3]] + (4*I)*Pi*G[a[1], a[6], a[2]] - 
     I*Pi*G[a[1], a[6], a[3]] - (2*I)*Pi*G[a[1], a[7], a[2]] + 
     (I/2)*Pi*G[a[1], a[7], a[3]] - (2*I)*Pi*G[a[1], a[8], a[2]] + 
     (I/2)*Pi*G[a[1], a[8], a[3]] - ((3*I)/2)*Pi*G[a[2], a[1], a[3]] + 
     ((9*I)/2)*Pi*G[a[2], a[4], a[3]] - ((3*I)/2)*Pi*G[a[2], a[7], a[3]] - 
     ((3*I)/2)*Pi*G[a[2], a[8], a[3]] - ((3*I)/2)*Pi*G[a[4], a[1], a[3]] + 
     (3*I)*Pi*G[a[4], a[2], a[3]] + ((3*I)/2)*Pi*G[a[4], a[4], a[3]] - 
     (3*I)*Pi*G[a[4], a[6], a[3]] + ((3*I)/2)*Pi*G[a[4], a[7], a[3]] + 
     ((3*I)/2)*Pi*G[a[4], a[8], a[3]] + (2*I)*Pi*G[a[6], a[1], a[2]] + 
     I*Pi*G[a[6], a[1], a[3]] - I*Pi*G[a[6], a[2], a[3]] - 
     (4*I)*Pi*G[a[6], a[4], a[3]] + I*Pi*G[a[6], a[6], a[3]] + 
     I*Pi*G[a[6], a[7], a[3]] + I*Pi*G[a[6], a[8], a[3]] - 
     (2*I)*Pi*G[a[9], a[1], a[2]] + (I/2)*Pi*G[a[9], a[1], a[3]] - 
     (2*I)*Pi*G[a[9], a[4], a[2]] + (I/2)*Pi*G[a[9], a[4], a[3]] + 
     (2*I)*Pi*G[a[9], a[7], a[2]] - (I/2)*Pi*G[a[9], a[7], a[3]] + 
     (2*I)*Pi*G[a[9], a[8], a[2]] - (I/2)*Pi*G[a[9], a[8], a[3]] - 
     ((3*I)/2)*(-2 + Sqrt[2])*Pi*Log[2] + G[a[4], a[3]]*
      ((3*Pi^2)/4 - (3*I)*Pi*Log[2]) + ((3*I)/4)*(-2 + Sqrt[2])*Pi*Log[4] + 
     G[a[6], a[3]]*(-1/4*Pi^2 + ((3*I)/2)*Pi*Log[2] - (I/4)*Pi*Log[4])) + 
   (3 - 3/Sqrt[2] - ((3*I)/4)*(-2 + Sqrt[2])*Pi - (I/48)*Pi^3)*Log[16/3] + 
   (3*G[a[6], a[6], a[15], a[2]]*Log[16/3])/2 + 
   (3*G[a[6], a[15], a[15], a[2]]*Log[16/3])/2 + 
   G[a[6], a[9], a[2]]*((-3*Pi^2)/4 - 2*G[a[6], a[15], a[2]] + 
     (6*I)*Pi*Log[6/5] + (6*I)*Pi*Log[5/4] + (-3 - ((3*I)/4)*Pi)*Log[4/3] + 
     10*Log[2]^2 + Log[2]*(6 + ((9*I)/2)*Pi - 3*Log[3]) - Log[3]^2/4 + 
     Log[3]*(-3 - ((7*I)/2)*Pi + Log[16/3]/4) + (I/4)*Pi*Log[16/3]) + 
   G[a[1], a[9], a[3]]*(Pi^2/8 - G[a[5], a[2], a[2]]/2 - 
     G[a[6], a[15], a[2]]/2 + 3*(2 + Sqrt[2])*Log[3/2] + 
     3*(2 + Sqrt[2])*Log[2] + Log[2]^2 - Log[3]^2/4 + 
     Log[3]*(-3*(2 + Sqrt[2]) + I*Pi + Log[16/3]/4) - (I/2)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[3]]*((11*Pi^2)/24 + (6 - 9/Sqrt[2] - (I/2)*Pi)*Log[4/3] + 
     (-2 + 3/Sqrt[2])*Log[2] - Log[2]^2 + (5*(-4 + 3*Sqrt[2])*Log[4])/4 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) - 
     (I/2)*Pi*Log[16/3]) + G[a[1], a[9], a[2]]*
    (-1/2*Pi^2 + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] - 
     12*Log[3/2] - 12*Log[2] - 4*Log[2]^2 + Log[3]^2 + 
     Log[3]*(12 - (4*I)*Pi - Log[16/3]) + (2*I)*Pi*Log[16/3]) + 
   G[a[9], a[1], a[2]]*((-11*Pi^2)/6 + (3 + (2*I)*Pi)*Log[4/3] - Log[2] + 
     4*Log[2]^2 - (5*Log[4])/2 + Log[3]*(3 - Log[16/9] - Log[16/3]) + 
     (2*I)*Pi*Log[16/3]) + G[a[6], a[15], a[2]]*
    ((7*Pi^2)/24 + 2*G[a[9], a[1], a[2]] - G[a[9], a[1], a[3]]/2 + 
     2*G[a[9], a[2], a[2]] - G[a[9], a[2], a[3]]/2 + 2*G[a[9], a[4], a[2]] - 
     G[a[9], a[4], a[3]]/2 - 4*G[a[9], a[6], a[2]] + G[a[9], a[6], a[3]] + 
     2*G[a[9], a[9], a[2]] - G[a[9], a[9], a[3]]/2 + (3*Log[16/3]^2)/4) + 
   G[a[9], a[7], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[9], a[8], a[4], a[2]]*((2*I)*Pi + 2*Log[3] - 4*Log[6]) + 
   G[a[4], a[7], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[4], a[8], a[4], a[3]]*(((3*I)/2)*Pi + (3*Log[3])/2 - 3*Log[6]) + 
   G[a[1], a[4], a[4], a[3]]*((I/2)*Pi - Log[4/3]/2 + Log[3]/2 - 2*Log[6]) + 
   G[a[6], a[7], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[6], a[8], a[4], a[3]]*(I*Pi + Log[3] - 2*Log[6]) + 
   G[a[9], a[1], a[4], a[3]]*(I*Pi + Log[4/3]/2 - Log[6]) + 
   G[a[1], a[7], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   G[a[1], a[8], a[4], a[3]]*((I/2)*Pi + Log[3]/2 - Log[6]) + 
   Log[2]^3*(33/2 + 9*Sqrt[2] + (I/6)*Pi + (19*Log[3])/3 - (7*Log[6])/12) + 
   (7*Log[6]^4)/48 + G[a[9], a[7], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + 
     Log[6]) + G[a[9], a[8], a[4], a[3]]*((-1/2*I)*Pi - Log[3]/2 + Log[6]) + 
   G[a[6], a[4], a[4], a[3]]*(I*Pi + Log[4/3]/2 - 9*Log[2] - (7*Log[3])/2 + 
     2*Log[6]) + G[a[6], a[7], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[6], a[8], a[4], a[2]]*((-I)*Pi - Log[3] + 2*Log[6]) + 
   G[a[4], a[1], a[4], a[3]]*((-3*I)*Pi - (3*Log[4/3])/2 + 3*Log[6]) + 
   G[a[2], a[7], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[2], a[8], a[4], a[3]]*(((-3*I)/2)*Pi - (3*Log[3])/2 + 3*Log[6]) + 
   G[a[9], a[1], a[4], a[2]]*((-4*I)*Pi - 2*Log[4/3] + 4*Log[6]) + 
   G[a[1], a[7], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[1], a[8], a[4], a[2]]*((-2*I)*Pi - 2*Log[3] + 4*Log[6]) + 
   G[a[2], a[4], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[4/3])/2 - (3*Log[3])/2 + 
     6*Log[6]) + G[a[1], a[4], a[4], a[2]]*((-2*I)*Pi + 2*Log[4/3] - 
     2*Log[3] + 8*Log[6]) + G[a[4], a[4], a[3]]*
    (Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 + 
     (3*Log[4/3])/Sqrt[2] + (-9*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 - 
     (9*Log[3])/Sqrt[2] + (3*Log[3]^2)/4 + (6*Sqrt[2] - (3*I)*Pi)*Log[6]) + 
   G[a[6], a[13], a[2]]*(-1/8*Pi^2 - 4*G[a[9], a[1], a[2]] + 
     G[a[9], a[1], a[3]] - 4*G[a[9], a[2], a[2]] + G[a[9], a[2], a[3]] + 
     4*G[a[9], a[7], a[2]] - G[a[9], a[7], a[3]] + 4*G[a[9], a[8], a[2]] - 
     G[a[9], a[8], a[3]] - G[a[11], a[4], a[2]] + G[a[12], a[4], a[2]]/2 - 
     (9*Log[2]^2)/4 + ((3*I)/2)*Pi*Log[3] - Log[3]^2/4 + 
     Log[2]*((-3*I)*Pi + 3*Log[3]) - Log[6]^2/4) + 
   G[a[6], a[14], a[2]]*(G[a[11], a[4], a[2]] - G[a[12], a[4], a[2]]/2 - 
     (3*Log[2]^2)/4 - Log[3]^2/2 + Log[6]^2/4) + G[a[6], a[5], a[11], a[2]]*
    ((-I)*Pi - Log[8]/2) + (-1/144*(Pi^2*Log[32/9]) - (Pi^2*Log[9/2])/48)*
    Log[8] + G[a[1], a[7], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[7], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[7], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[1], a[8], a[8], a[2]]*((-4*I)*Pi - 2*Log[9]) + 
   G[a[2], a[7], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[7], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[7], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[2], a[8], a[8], a[3]]*((-3*I)*Pi - (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[7], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[7], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[9], a[8], a[8], a[3]]*((-I)*Pi - Log[9]/2) + 
   G[a[1], a[7], a[7], a[3]]*(I*Pi + Log[9]/2) + G[a[1], a[7], a[8], a[3]]*
    (I*Pi + Log[9]/2) + G[a[1], a[8], a[7], a[3]]*(I*Pi + Log[9]/2) + 
   G[a[1], a[8], a[8], a[3]]*(I*Pi + Log[9]/2) + G[a[6], a[7], a[7], a[3]]*
    ((2*I)*Pi + Log[9]) + G[a[6], a[7], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[7], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[6], a[8], a[8], a[3]]*((2*I)*Pi + Log[9]) + 
   G[a[4], a[7], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[7], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[7], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[4], a[8], a[8], a[3]]*((3*I)*Pi + (3*Log[9])/2) + 
   G[a[9], a[7], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[7], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[7], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   G[a[9], a[8], a[8], a[2]]*((4*I)*Pi + 2*Log[9]) + 
   Log[8/7]*(((2 - Sqrt[2])*Log[3]^2)/4 + ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[9]) + Log[7/6]*(((2 - Sqrt[2])*Log[3]^2)/4 + 
     ((3*I)/8)*(-2 + Sqrt[2])*Pi*Log[9]) + ((-2 + Sqrt[2])*Pi^2*Log[729/64])/
    4 + G[a[9], a[6], a[3]]*(Pi^2/6 - I*Pi*Log[6/5] - I*Pi*Log[5/4] - 
     I*Pi*Log[3/2] + (8 - 6*Sqrt[2])*Log[2] - 2*Log[2]^2 + 
     (-4 + 3*Sqrt[2])*Log[3] + Log[4/3]*(-4 + 3*Sqrt[2] - Log[12]/2)) + 
   G[a[1], a[4], a[6], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[1], a[6], a[4], a[2]]*((4*I)*Pi - 4*Log[3] - 4*Log[12]) + 
   G[a[2], a[4], a[6], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[2], a[6], a[4], a[3]]*((3*I)*Pi - 3*Log[3] - 3*Log[12]) + 
   G[a[6], a[9], a[2], a[2]]*((3*I)*Pi + Log[4/3]/2 - Log[2] + (5*Log[3])/2 - 
     3*Log[12]) + G[a[4], a[1], a[2]]*(-1/4*Pi^2 + 6*Log[4/3] + 
     (9 + (3*I)*Pi)*Log[2] + (3*Log[2]^2)/2 + 9*Log[3] - (15*Log[4])/2 - 
     3*Log[12]) + G[a[6], a[1], a[4], a[3]]*(I*Pi - (3*Log[4/3])/2 + 
     3*Log[2] - 4*Log[3] + 3*Log[6] - (5*Log[12])/2) + 
   G[a[9], a[2], a[2]]*((-13*Pi^2)/6 + (1 + (4*I)*Pi)*Log[4/3] + 2*Log[2] - 
     4*Log[2]^2 + Log[3]*(3 - Log[16/9] - Log[16/3]) - 2*Log[12]) + 
   G[a[1], a[4], a[9], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 2*Log[3] + 4*Log[6] - 
     2*Log[12]) + G[a[1], a[9], a[4], a[2]]*((-2*I)*Pi + 4*Log[3/2] - 
     2*Log[3] + 4*Log[6] - 2*Log[12]) + G[a[6], a[2], a[9], a[2]]*
    ((2*I)*Pi + Log[4/3]/2 - 3*Log[3/2] - 3*Log[2] + (5*Log[3])/2 + 
     (3*Log[16/3])/2 - (3*Log[12])/2) + G[a[2], a[4], a[9], a[3]]*
    (((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 3*Log[6] - (3*Log[12])/2) + 
   G[a[2], a[9], a[4], a[3]]*(((-3*I)/2)*Pi + 3*Log[3/2] - (3*Log[3])/2 + 
     3*Log[6] - (3*Log[12])/2) + G[a[9], a[4], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[9], a[9], a[2], a[3]]*
    (I*Pi + Log[2] + Log[3]/2 - Log[12]) + G[a[6], a[4], a[6], a[3]]*
    ((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[6], a[6], a[4], a[3]]*((-2*I)*Pi + 6*Log[2] + 5*Log[3] - Log[12]) + 
   G[a[1], a[1], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[2], a[4], a[3]]*((I/2)*Pi - Log[3]/2 - Log[12]/2) + 
   G[a[1], a[4], a[1], a[3]]*(((3*I)/2)*Pi + 3*Log[2] - Log[3]/2 - 
     Log[12]/2) + G[a[6], a[4], a[1], a[2]]*(((3*I)/2)*Pi + (3*Log[4/3])/2 - 
     (3*Log[2])/2 + (5*Log[3])/2 - (3*Log[4])/4 - Log[12]/2) + 
   G[a[9], a[2], a[9], a[3]]*(I*Pi - Log[3/2] + Log[3]/2 + Log[16/3]/2 - 
     Log[12]/2) + G[a[6], a[1], a[4], a[2]]*((2*I)*Pi + (3*Log[4/3])/2 - 
     3*Log[2] + Log[3] - 3*Log[6] - Log[12]/2) + G[a[6], a[4], a[9], a[3]]*
    (I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + Log[6] - Log[12]/2) + 
   G[a[6], a[9], a[4], a[3]]*(I*Pi + Log[3/2] + 3*Log[2] - (7*Log[3])/2 + 
     Log[6] - Log[12]/2) + G[a[6], a[4], a[1], a[3]]*
    ((3*I)*Pi - 3*Log[4/3] + (3*Log[2])/2 - (11*Log[3])/2 + (15*Log[4])/4 + 
     Log[12]/2) + G[a[1], a[4], a[9], a[3]]*((I/2)*Pi - Log[3/2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[1], a[9], a[4], a[3]]*
    ((I/2)*Pi - Log[3/2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[6], a[4], a[9], a[2]]*((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - 
     Log[6] + Log[12]/2) + G[a[6], a[9], a[4], a[2]]*
    ((-I)*Pi - Log[3/2] - 3*Log[2] + Log[3]/2 - Log[6] + Log[12]/2) + 
   G[a[1], a[4], a[6], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[1], a[6], a[4], a[3]]*((-I)*Pi + Log[3] + Log[12]) + 
   G[a[9], a[4], a[2]]*(Pi^2/3 - 2*Log[3/2] + (-2 + (8*I)*Pi)*Log[2] - 
     8*Log[2]^2 + (3 - (4*I)*Pi)*Log[3] + Log[3]^2 - 2*Log[6] + Log[12]) + 
   G[a[2], a[1], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[2], a[4], a[3]]*(((-3*I)/2)*Pi + (3*Log[3])/2 + (3*Log[12])/2) + 
   G[a[2], a[4], a[1], a[3]]*(((-9*I)/2)*Pi - 6*Log[2] + (3*Log[3])/2 - 
     (3*Log[4])/2 + (3*Log[12])/2) + G[a[6], a[2], a[9], a[3]]*
    (I*Pi + (5*Log[4/3])/2 + 3*Log[3/2] + 3*Log[2] - (11*Log[3])/2 - 
     (3*Log[16/3])/2 + (3*Log[12])/2) + G[a[4], a[2], a[9], a[3]]*
    ((-3*I)*Pi + 3*Log[3/2] - (3*Log[3])/2 - (3*Log[16/3])/2 + 
     (3*Log[12])/2) + G[a[1], a[1], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[2], a[4], a[2]]*((-2*I)*Pi + 2*Log[3] + 
     2*Log[12]) + G[a[1], a[4], a[1], a[2]]*((-6*I)*Pi - 12*Log[2] + 
     2*Log[3] + 2*Log[12]) + G[a[9], a[2], a[9], a[2]]*
    ((-4*I)*Pi + 4*Log[3/2] - 2*Log[3] - 2*Log[16/3] + 2*Log[12]) + 
   G[a[6], a[9], a[2], a[3]]*((3*I)*Pi - Log[4/3]/2 - 5*Log[2] - 
     (11*Log[3])/2 + 3*Log[12]) + G[a[4], a[9], a[2], a[3]]*
    ((-3*I)*Pi - 3*Log[2] - (3*Log[3])/2 + 3*Log[12]) + 
   G[a[4], a[4], a[2], a[3]]*((-3*I)*Pi - (3*Log[3])/2 - (3*Log[4])/2 + 
     3*Log[12]) + G[a[4], a[9], a[2]]*(-6*Log[3/2] - 6*Log[2] + 9*Log[3] - 
     6*Log[6] + 3*Log[12]) + G[a[9], a[4], a[2], a[2]]*
    ((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[9], a[9], a[2], a[2]]*((-4*I)*Pi - 4*Log[2] - 2*Log[3] + 4*Log[12]) + 
   G[a[1], a[4], a[2]]*((-13*Pi^2)/12 - (4*I)*Pi*G[a[9], a[2]] + 
     I*Pi*G[a[9], a[3]] + 2*G[a[5], a[2], a[2]] + 2*G[a[6], a[15], a[2]] + 
     6*Log[4/3] - (21*Log[2]^2)/2 + Log[2]*(-12 + (7*I)*Pi - 4*Log[3]) + 
     (12 - (6*I)*Pi)*Log[3] + 2*Log[3]^2 - 12*Log[6] + 6*Log[12]) + 
   G[a[4], a[9], a[3]]*(Pi^2/4 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 + 3*Sqrt[2]*Log[3/2] + 
     (3*Sqrt[2] + (3*I)*Pi)*Log[2] - 6*Log[2]^2 + (-9/Sqrt[2] - (3*I)*Pi)*
      Log[3] + (3*Log[3]^2)/4 + 3*Sqrt[2]*Log[6] - (3*Log[12])/Sqrt[2]) + 
   G[a[4], a[1], a[3]]*((-11*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 - 
     3*Sqrt[2]*Log[4/3] + 3*Log[2]^2 + Log[2]*(-9/Sqrt[2] + (3*I)*Pi - 
       3*Log[3]) + (-9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/9])/4)*Log[3] + 
     (3*Log[3]^2)/4 + (15*Log[4])/(2*Sqrt[2]) + ((3*I)/2)*Pi*Log[16/3] + 
     (3*Log[12])/Sqrt[2]) + G[a[9], a[4], a[3]]*
    (-1/12*Pi^2 + (-4 + 3*Sqrt[2])*Log[3/2] + (-4 + 3*Sqrt[2] - (2*I)*Pi)*
      Log[2] + 2*Log[2]^2 + (6 - 9/Sqrt[2] + I*Pi)*Log[3] - Log[3]^2/4 + 
     (-4 + 3*Sqrt[2])*Log[6] + (2 - 3/Sqrt[2])*Log[12]) + 
   G[a[2], a[9], a[3]]*((-3*Pi^2)/8 + (3*G[a[5], a[2], a[2]])/2 + 
     (3*G[a[6], a[15], a[2]])/2 - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (-3 + 3/Sqrt[2] + ((3*I)/2)*Pi)*Log[4/3] + 3*(-2 + Sqrt[2])*Log[3/2] + 
     3*(-2 + Sqrt[2])*Log[2] - 3*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - (3*Log[16/3])/4) + (3 - 3/Sqrt[2])*Log[16/3] + 
     (-3 + 3/Sqrt[2])*Log[12]) + G[a[1], a[4], a[3]]*
    ((5*Pi^2)/24 - G[a[5], a[2], a[2]]/2 - G[a[6], a[15], a[2]]/2 - 
     (3*(2 + Sqrt[2])*Log[4/3])/2 + 3*Log[2]^2 + 
     (-3*(2 + Sqrt[2]) + ((3*I)/2)*Pi)*Log[3] - Log[3]^2/2 + 
     Log[2]*(3*(2 + Sqrt[2]) - I*Pi + Log[3]) + 3*(2 + Sqrt[2])*Log[6] - 
     (3*(2 + Sqrt[2])*Log[12])/2) + G[a[9], a[2], a[3]]*
    ((13*Pi^2)/24 + (2 - 3/Sqrt[2] - I*Pi)*Log[4/3] + 
     (4 - 3*Sqrt[2])*Log[2] + Log[2]^2 + 
     Log[3]*(6 - 9/Sqrt[2] + Log[16/9]/4 + Log[16/3]/4) + 
     (-4 + 3*Sqrt[2])*Log[12]) + G[a[1], a[7], a[3]]*
    (Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - Log[4/3]^2/2 - 
     (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[8], a[3]]*(Pi^2/3 + G[a[5], a[2], a[2]] + G[a[6], a[13], a[2]] - 
     Log[4/3]^2/2 - (Log[3]*Log[16/3])/4 - (I/2)*Pi*Log[12]) + 
   G[a[1], a[1], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (-3*(2 + Sqrt[2]) - (3*I)*Pi)*Log[2] + Log[4/3]*Log[2] + 
     (3 + 3/Sqrt[2])*Log[4] + (I/2)*Pi*Log[12]) + 
   G[a[9], a[7], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + (Log[3]*Log[16/3])/4 + 
     (I/2)*Pi*Log[12]) + G[a[9], a[8], a[3]]*(-1/3*Pi^2 + Log[4/3]^2/2 + 
     (Log[3]*Log[16/3])/4 + (I/2)*Pi*Log[12]) + 
   G[a[6], a[7], a[3]]*((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[6], a[8], a[3]]*
    ((2*Pi^2)/3 + 2*G[a[6], a[13], a[2]] - Log[4/3]^2 - 
     (Log[3]*Log[16/3])/2 - I*Pi*Log[12]) + G[a[4], a[7], a[3]]*
    (Pi^2 + 3*G[a[5], a[2], a[2]] + 3*G[a[6], a[13], a[2]] - 
     (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - ((3*I)/2)*Pi*Log[12]) + 
   G[a[4], a[8], a[3]]*(Pi^2 + 3*G[a[5], a[2], a[2]] + 
     3*G[a[6], a[13], a[2]] - (3*Log[4/3]^2)/2 - (3*Log[3]*Log[16/3])/4 - 
     ((3*I)/2)*Pi*Log[12]) + G[a[2], a[7], a[3]]*
    (-Pi^2 - 3*G[a[5], a[2], a[2]] - 3*G[a[6], a[13], a[2]] + 
     (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + ((3*I)/2)*Pi*Log[12]) + 
   G[a[2], a[8], a[3]]*(-Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[13], a[2]] + (3*Log[4/3]^2)/2 + (3*Log[3]*Log[16/3])/4 + 
     ((3*I)/2)*Pi*Log[12]) + G[a[1], a[1], a[2]]*
    (-Pi^2 - 2*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + (12 + (12*I)*Pi)*Log[2] - 
     4*Log[4/3]*Log[2] - 6*Log[4] - (2*I)*Pi*Log[12]) + 
   G[a[9], a[7], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - Log[3]*Log[16/3] - 
     (2*I)*Pi*Log[12]) + G[a[9], a[8], a[2]]*((4*Pi^2)/3 - 2*Log[4/3]^2 - 
     Log[3]*Log[16/3] - (2*I)*Pi*Log[12]) + G[a[1], a[7], a[2]]*
    ((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 4*G[a[6], a[13], a[2]] + 
     2*Log[4/3]^2 + Log[3]*Log[16/3] + (2*I)*Pi*Log[12]) + 
   G[a[1], a[8], a[2]]*((-4*Pi^2)/3 - 4*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*Log[4/3]^2 + Log[3]*Log[16/3] + 
     (2*I)*Pi*Log[12]) + G[a[6], a[6], a[3]]*
    (-Pi^2 - 4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 
     ((9*I)/2)*Pi*Log[6/5] + ((9*I)/2)*Pi*Log[5/4] - Log[4/3]^2/2 - 
     (2*I)*Pi*Log[3/2] + 6*Log[2]^2 + Log[2]*((6*I)*Pi - 6*Log[3]) - 
     (3*I)*Pi*Log[3] + (3*Log[3]^2)/2 - ((3*I)/2)*Pi*Log[6] - 
     Log[4/3]*Log[12]) + G[a[1], a[6], a[3]]*
    (-1/2*Pi^2 - G[a[5], a[2], a[2]] - 2*G[a[6], a[13], a[2]] + 
     G[a[6], a[15], a[2]] + Log[4/3]^2/2 - I*Pi*Log[3/2] + 
     (-6*(2 + Sqrt[2]) + (3*I)*Pi)*Log[2] + 3*(2 + Sqrt[2])*Log[4] - 
     (Log[4/3]*Log[12])/2) + G[a[2], a[6], a[3]]*
    ((3*Pi^2)/2 + 3*G[a[5], a[2], a[2]] + 6*G[a[6], a[13], a[2]] - 
     3*G[a[6], a[15], a[2]] - (3*Log[4/3]^2)/2 + (3*I)*Pi*Log[3/2] - 
     (3*I)*Pi*Log[2] + (3*Log[4/3]*Log[12])/2) + 
   G[a[4], a[6], a[3]]*(-1/2*Pi^2 - 3*G[a[5], a[2], a[2]] - 
     3*G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + 6*Sqrt[2]*Log[2] + 
     6*Log[2]^2 + 3*Sqrt[2]*Log[3] + (3*I)*Pi*Log[6] - 3*Sqrt[2]*Log[12] + 
     (3*Log[4/3]*Log[12])/2) + G[a[6], a[4], a[3]]*
    ((5*Pi^2)/12 - G[a[6], a[15], a[2]] + (3*I)*Pi*Log[3/2] + Log[3]^2/8 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (4*I)*Pi + (7*Log[3])/2) + 
     Log[3]*(3*(-1 + Sqrt[2]) - (3*I)*Pi - (3*Log[16/3])/8) + 
     (3*I)*Pi*Log[6] + (3 - 3*Sqrt[2])*Log[12] + (3*Log[4/3]*Log[12])/2) + 
   G[a[1], a[6], a[2]]*(2*Pi^2 + 4*G[a[5], a[2], a[2]] + 
     8*G[a[6], a[13], a[2]] - 4*G[a[6], a[15], a[2]] - 2*Log[4/3]^2 + 
     (4*I)*Pi*Log[3/2] + (24 - (12*I)*Pi)*Log[2] - 12*Log[4] + 
     2*Log[4/3]*Log[12]) + G[a[6], a[9], a[3]]*
    (Pi^2/4 - G[a[6], a[15], a[2]] - (3*I)*Pi*Log[6/5] - (3*I)*Pi*Log[5/4] + 
     (3*I)*Pi*Log[3/2] - 4*Log[2]^2 + Log[3]^2/4 + 
     Log[2]*(6 - 6*Sqrt[2] - ((9*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(3*(-1 + Sqrt[2]) + ((7*I)/2)*Pi - Log[16/3]/4) - 
     (I/4)*Pi*Log[16/3] + Log[4/3]*(3*(-1 + Sqrt[2]) + ((3*I)/4)*Pi + 
       (3*Log[12])/2)) + G[a[9], a[6], a[2]]*((-2*Pi^2)/3 + 
     (4*I)*Pi*Log[6/5] + (4*I)*Pi*Log[5/4] + (4*I)*Pi*Log[3/2] + 4*Log[2] + 
     8*Log[2]^2 - 2*Log[3] + Log[4/3]*(-2 + 2*Log[12])) + 
   G[a[1], a[2], a[2]]*(-Pi^2 - 2*G[a[5], a[2], a[2]] - 
     4*G[a[6], a[13], a[2]] + 2*G[a[6], a[15], a[2]] + 2*Log[4/3]^2 + 
     (-12 + (8*I)*Pi)*Log[2] + 6*Log[4] + Log[4/3]*((2*I)*Pi - Log[16])) + 
   G[a[6], a[1], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (9*Log[3]^2)/8 + 
     Log[2]*(6 - 6*Sqrt[2] - (12*I)*Pi + (9*Log[3])/2) + 
     3*(-1 + Sqrt[2])*Log[4] + Log[3]*(((3*I)/2)*Pi - (3*Log[16/9])/4 - 
       (9*Log[16/3])/8) + ((3*I)/2)*Pi*Log[16/3] + (I/4)*Pi*Log[12] + 
     Log[4/3]*(((9*I)/4)*Pi + Log[2]/2 + (3*Log[12])/2 - (3*Log[16])/8)) + 
   G[a[6], a[2], a[3]]*(Pi^2/2 + 2*G[a[6], a[13], a[2]] - 
     G[a[6], a[15], a[2]] - Log[4/3]^2 + (3*I)*Pi*Log[3/2] - (3*Log[3]^2)/4 + 
     Log[2]*(((-11*I)/2)*Pi + 3*Log[3]) + 
     Log[3]*(((9*I)/4)*Pi - (3*Log[16/9])/4 - (3*Log[16/3])/4) + 
     Log[4/3]*(((17*I)/4)*Pi + (3*Log[12])/2 - Log[16]/4)) + 
   G[a[1], a[2], a[3]]*(Pi^2/4 + G[a[5], a[2], a[2]]/2 + 
     G[a[6], a[13], a[2]] - G[a[6], a[15], a[2]]/2 - Log[4/3]^2/2 + 
     (3*(2 + Sqrt[2]) - (2*I)*Pi)*Log[2] - (3*(2 + Sqrt[2])*Log[4])/2 + 
     Log[4/3]*((-1/2*I)*Pi + Log[16]/4)) + G[a[6], a[1], a[2]]*
    (Pi^2 + 4*G[a[6], a[13], a[2]] - 2*G[a[6], a[15], a[2]] - Log[4/3]^2/2 + 
     Log[2]*(6 + (3*I)*Pi - (9*Log[3])/2) + (9*Log[3]^2)/8 - 3*Log[4] - 
     ((3*I)/2)*Pi*Log[16/3] + Log[3]*(((-3*I)/2)*Pi + (3*Log[16/9])/4 + 
       (9*Log[16/3])/8) - (I/4)*Pi*Log[12] + 
     Log[4/3]*(((-9*I)/4)*Pi - Log[2]/2 + (3*Log[16])/8)) + 
   G[a[1], a[4], a[2], a[3]]*(((3*I)/2)*Pi - Log[2] - Log[3]/2 - Log[12]/2 - 
     Log[16]/2) + Log[6]^3*((-1/3*I)*Pi - Log[16]/48) + 
   Log[3]^3*((3*(-2 + Sqrt[2]))/4 - ((11*I)/12)*Pi + Log[16]/48) + 
   G[a[6], a[4], a[2], a[3]]*((3*I)*Pi - (37*Log[2])/2 - (11*Log[3])/2 + 
     (3*Log[4])/4 + (7*Log[12])/2 + Log[16]/2) + G[a[2], a[4], a[2], a[3]]*
    (((-9*I)/2)*Pi + 3*Log[2] + (3*Log[3])/2 + (3*Log[12])/2 + 
     (3*Log[16])/2) + G[a[1], a[4], a[2], a[2]]*((-6*I)*Pi + 4*Log[2] + 
     2*Log[3] + 2*Log[12] + 2*Log[16]) + G[a[4], a[2], a[3]]*
    ((-13*Pi^2)/8 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 - (27*Log[2])/Sqrt[2] - 3*Log[2]^2 - 
     (3*Log[4])/(2*Sqrt[2]) + Log[3]*(-9/Sqrt[2] - (3*I)*Pi - 
       (3*Log[16/9])/4 - (3*Log[16/3])/4) + (9*Log[12])/Sqrt[2] + 
     (3*Log[16])/Sqrt[2]) + G[a[2], a[1], a[3]]*
    ((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 3*G[a[6], a[13], a[2]] + 
     (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (3*(-2 + Sqrt[2]) + (6*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (3 - 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   G[a[2], a[2], a[3]]*((-3*Pi^2)/4 - (3*G[a[5], a[2], a[2]])/2 - 
     3*G[a[6], a[13], a[2]] + (3*G[a[6], a[15], a[2]])/2 + (3*Log[4/3]^2)/2 + 
     (6 - 3*Sqrt[2] + (3*I)*Pi)*Log[2] - ((3*I)/2)*Pi*Log[3] + 
     (-3 + 3/Sqrt[2])*Log[4] - (3*Log[4/3]*Log[16])/4) + 
   ((2 - Sqrt[2])*Pi^2*Log[81/4])/8 + G[a[3], a[2]]*
    ((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + 
   G[a[10], a[2]]*((-1/8*I)*Pi^3 + Log[2]^2*((3*I)*Pi - 3*Log[3]) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3]) + (Log[3]^2*Log[64/3])/4 + 
     Log[3]*(Pi^2/8 - (I/4)*Pi*Log[64/3])) + G[a[6], a[6], a[12], a[2]]*
    ((-I)*Pi - Log[32]/2) + G[a[9], a[2], a[4], a[3]]*
    (I*Pi + Log[3]/2 - Log[6] - Log[12]/2 - Log[48]/2) + 
   G[a[6], a[2], a[4], a[3]]*(I*Pi - 9*Log[2] - (11*Log[3])/2 + 3*Log[6] - 
     Log[12] + (3*Log[48])/2) + G[a[4], a[2], a[4], a[3]]*
    ((-3*I)*Pi - (3*Log[3])/2 + 3*Log[6] + (3*Log[12])/2 + (3*Log[48])/2) + 
   G[a[9], a[2], a[4], a[2]]*((-4*I)*Pi - 2*Log[3] + 4*Log[6] + 2*Log[12] + 
     2*Log[48]) + G[a[2], a[4], a[3]]*((-5*Pi^2)/8 + 
     (3*G[a[5], a[2], a[2]])/2 + (3*G[a[6], a[15], a[2]])/2 - 
     9*(-2 + Sqrt[2])*Log[2] - 9*Log[2]^2 + (3*Log[3]^2)/4 + 
     Log[3]*(9 - 9/Sqrt[2] - ((3*I)/2)*Pi - (3*Log[16/3])/4) + 
     (3*(-2 + Sqrt[2]) - (3*I)*Pi)*Log[6] + (-3 + 3/Sqrt[2])*Log[48]) - 
   (Pi^2*Log[9/2]*Log[64])/144 + (Pi^2*Log[64]^2)/144 + 
   Log[6]^2*((5*Pi^2)/48 + (I/24)*Pi*Log[64]) + 
   ((-2 + Sqrt[2])*Pi^2*Log[65536/243])/8 + 
   Log[3/2]*(18*(-2 + Sqrt[2]) - (6*I)*(-2 + Sqrt[2])*Pi - (I/8)*Pi^3 + 
     (6 - (6*I)*Pi)*Log[2] - (Pi^2*Log[972])/24) + 
   Log[2]^2*(-12 + ((3*I)/2)*(-14 + 5*Sqrt[2])*Pi - (37*Pi^2)/48 + 
     2*(-2 + Sqrt[2])*Log[8/7] + 2*(-2 + Sqrt[2])*Log[7/6] + 
     (-3*(-4 + Sqrt[2]) - ((27*I)/4)*Pi)*Log[3] + Log[3]^2/4 + (3*Log[4])/4 - 
     6*Log[6] + (9*Log[6]^2)/8 - (9*Log[12])/2 - (3*Log[16])/2 + 
     (I/24)*Pi*Log[4398046511104]) - G[a[6], a[6], a[18], a[2]]*
    Log[3/4 - 1/Sqrt[2]] - G[a[6], a[18], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[6], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[16], a[6], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[16], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[16], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[16], a[18], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   G[a[18], a[6], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[18], a[16], a[2], a[2]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[18], a[16], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[18], a[16], a[18], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[18], a[18], a[16], a[2]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[6], a[16], a[2]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + G[a[16], a[18], a[2]]*
    (-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + G[a[18], a[16], a[2]]*
    (Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   Log[3]^2*((-3*(-2 + Sqrt[2]))/4 + ((9*I)/8)*(-2 + Sqrt[2])*Pi - 
     (17*Pi^2)/32 + ((-2 + Sqrt[2])*Log[64/3])/4 - (I/24)*Pi*Log[64] + 
     (I/6)*Pi*Log[72] + (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[6], a[18], a[2]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   (Pi^2*Log[17 - 12*Sqrt[2]]^2)/48 + Log[17 - 12*Sqrt[2]]^4/48 - 
   ((3*I)/2)*Pi*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] - 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 - (7*Log[3 - 2*Sqrt[2]]^4)/48 + 
   G[a[6], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[16], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[6], a[16], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[16], a[18], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[18], a[6], a[2], a[2]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 + (7*Log[3 - 2*Sqrt[2]]^3)/12 - 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) + 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   (Pi^2*(-PolyLog[2, -1/2] + PolyLog[2, 3/2] + PolyLog[2, 2]))/24 - 
   15*PolyLog[4, 1/2] + Log[48]*(-1/144*(Pi^2*Log[729]) + 
     (3*(-2 + Sqrt[2] - Zeta[3]))/2) + 
   Log[2]*(63 - 63/Sqrt[2] + ((-3*I)*(-2 + Sqrt[2]) + Catalan)*Pi - 
     (7*Pi^2)/4 - (I/2)*Pi^3 + (Pi^2*Log[27/16])/24 + 
     ((-2 + Sqrt[2])*Log[8/7]*Log[3])/4 + ((-2 + Sqrt[2])*Log[7/6]*Log[3])/
      4 + (I/4)*Pi*Log[8/3]*Log[3] + (15/4 - 3*Sqrt[2] + ((21*I)/4)*Pi)*
      Log[3]^2 - Log[3]^3 - (19*Pi^2*Log[4])/16 + 
     Log[3]*(-3*(7 + Sqrt[2]) + (15*I - (9*I)/Sqrt[2])*Pi + (33*Pi^2)/8 + 
       (3*Log[16/3])/4) + (30 + (5*Pi^2)/12)*Log[6] + (I/2)*Pi*Log[6]^2 - 
     Log[6]^3/2 + (Pi^2*Log[8])/6 + (-12 - (3*Pi^2)/8)*Log[12] + 
     Log[9]*((-1/2*I)*Catalan - (I/4)*Pi*Log[12]) - (Pi^2*Log[16])/8 + 
     (Pi^2*Log[64/3])/12 + (3 + (3*Pi^2)/8)*Log[48] + (Pi^2*Log[54])/24 + 
     (Pi^2*Log[162])/16 - (221*Zeta[3])/16) + 
   G[a[9], a[2]]*((-4*I)*Pi*G[a[4], a[1], a[2]] + 
     4*G[a[1], a[2], a[4], a[2]] + 4*G[a[1], a[4], a[2], a[2]] + 
     4*G[a[4], a[1], a[2], a[2]] + 4*G[a[4], a[2], a[1], a[2]] + 
     4*G[a[4], a[5], a[2], a[2]] + 2*G[a[5], a[2], a[2], a[2]] + 
     4*G[a[5], a[4], a[2], a[2]] - 2*G[a[5], a[5], a[2], a[2]] + 
     4*G[a[6], a[1], a[4], a[2]] - 4*G[a[6], a[2], a[1], a[2]] + 
     4*G[a[6], a[4], a[1], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[15], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     (4*I)*Pi*Log[6/5] - (4*I)*Pi*Log[5/4] + (10 + (2*I)*Pi)*Log[3/2] + 
     (20*Log[2]^3)/3 + (3*Log[3]^2)/2 + Log[3]^3 + 
     Log[2]^2*(-4 + (2*I)*Pi + 2*Log[3]) + 
     Log[2]*(4 + I*Pi - 2*Log[3] - 4*Log[3]^2) - 2*G[a[5], a[2], a[2]]*
      Log[4] + Log[3]*(-9 + I*Pi + Pi^2/6 + Log[16/3]/2) + 
     (-1 - (I/2)*Pi)*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     2*Log[6] + I*Pi*Log[8/7]*Log[9] + I*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(4 - (I/2)*Pi + Log[12]) - (Pi^2*Log[81/4])/3 - 
     (7*Zeta[3])/2) + Log[6]*(18*(-2 + Sqrt[2]) + (1 - 1/Sqrt[2])*Pi^2 - 
     (Pi^2*Log[24])/48 - (Pi^2*Log[64])/144 - (47*Zeta[3])/16) + 
   Log[3]*(78 - 39*Sqrt[2] + ((21*I)/4)*(-2 + Sqrt[2])*Pi + 
     ((-4 + Sqrt[2])*Pi^2)/4 + ((31*I)/48)*Pi^3 + (-3 + 3/Sqrt[2] - Pi^2/8)*
      Log[16/9] + ((9*(-2 + Sqrt[2]))/4 - (3*Pi^2)/32)*Log[16/3] - 
     (Pi^2*Log[12])/24 - (I/4)*(-2 + Sqrt[2])*Pi*Log[64/3] - 
     (Pi^2*Log[36])/24 + (Pi^2*Log[108])/48 + Log[3/4 - 1/Sqrt[2]]^3/3 - 
     (45*Zeta[3])/16) + G[a[4], a[3]]*((3*I)*Pi*G[a[4], a[5], a[2]] + 
     (3*I)*Pi*G[a[5], a[4], a[2]] - ((3*I)/2)*Pi*G[a[5], a[5], a[2]] + 
     3*G[a[1], a[2], a[4], a[2]] + 3*G[a[1], a[4], a[2], a[2]] + 
     3*G[a[4], a[1], a[2], a[2]] + 3*G[a[4], a[2], a[1], a[2]] + 
     3*G[a[4], a[5], a[2], a[2]] + (3*G[a[5], a[2], a[2], a[2]])/2 + 
     3*G[a[5], a[4], a[2], a[2]] - (3*G[a[5], a[5], a[2], a[2]])/2 + 
     3*G[a[6], a[1], a[4], a[2]] - 3*G[a[6], a[2], a[1], a[2]] + 
     3*G[a[6], a[4], a[1], a[2]] + 3*G[a[6], a[6], a[1], a[2]] - 
     (3*G[a[6], a[6], a[15], a[2]])/2 - (3*G[a[6], a[15], a[15], a[2]])/2 + 
     (-3*Sqrt[2] + (3*I)*(1 + Sqrt[2])*Pi)*Log[3/2] + 5*Log[2]^3 + 
     ((3*(4 + 3*Sqrt[2]))/8 - ((3*I)/2)*Pi)*Log[3]^2 + (3*Log[3]^3)/4 + 
     Log[2]^2*(-6*(1 + Sqrt[2]) - ((3*I)/2)*Pi + (3*Log[3])/2) + 
     Log[2]*(6*Sqrt[2] + (3*I)*Sqrt[2]*Pi + (3/Sqrt[2] + (6*I)*Pi)*Log[3] - 
       3*Log[3]^2) - (3*G[a[5], a[2], a[2]]*Log[4])/2 - 
     (3*G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(27/Sqrt[2] - (3*I)*(2 + Sqrt[2])*Pi + Pi^2/8 - 
       (3*Log[16/3])/(4*Sqrt[2])) + (-15*Sqrt[2] + (3*I)*Pi - Pi^2)*Log[6] + 
     6*Sqrt[2]*Log[12] + (3*(1 + Sqrt[2])*Log[4/3]*Log[12])/2 - 
     (3*Log[48])/Sqrt[2] - (21*Zeta[3])/8) + 
   G[a[6], a[3]]*((-1/12*I)*Pi^3 - (3*I)*Pi*G[a[1], a[4], a[2]] - 
     (3*I)*Pi*G[a[4], a[1], a[2]] - I*Pi*G[a[4], a[5], a[2]] - 
     (3*I)*Pi*G[a[5], a[4], a[2]] + (I/2)*Pi*G[a[5], a[5], a[2]] + 
     2*G[a[1], a[2], a[4], a[2]] + 2*G[a[1], a[4], a[2], a[2]] + 
     2*G[a[4], a[5], a[2], a[2]] + G[a[5], a[2], a[2], a[2]] - 
     G[a[5], a[5], a[2], a[2]] + 2*G[a[6], a[1], a[2], a[2]] + 
     2*G[a[6], a[1], a[4], a[2]] + 4*G[a[6], a[6], a[1], a[2]] - 
     2*G[a[6], a[6], a[13], a[2]] + G[a[6], a[6], a[15], a[2]] + 
     2*G[a[6], a[13], a[13], a[2]] + G[a[6], a[15], a[15], a[2]] + 
     ((3*I)/2)*(-4 + Sqrt[2])*Pi*Log[6/5] + ((3*I)/2)*(-4 + Sqrt[2])*Pi*
      Log[5/4] + G[a[6], a[13], a[2]]*((-2*I)*Pi - 2*Log[4/3]) + 
     (1 - 3/Sqrt[2])*Log[4/3]^2 + (4*I)*Pi*Log[3/2] + 9*Log[2]^3 + 
     Log[2]^2*(6*(-2 + Sqrt[2]) + ((37*I)/2)*Pi - (2*Log[8/7])/3 - 
       (2*Log[7/6])/3 - 3*Log[3]) + (3*Log[3]^3)/4 + 
     Log[2]*(6*(-1 + Sqrt[2]) + (6 - 6*Sqrt[2] - ((33*I)/2)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/12 - (Log[7/6]*Log[3])/12 - 3*Log[3]^2) + 
     Log[8/3]*(-1/2*Pi^2 - (I/2)*Pi*Log[3] - Log[3]^2/4) + 
     (3 - 3*Sqrt[2])*Log[4] - G[a[5], a[2], a[2]]*Log[4] - 
     (I/2)*Pi*Log[16/3] + G[a[6], a[15], a[2]]*Log[16/3] + 
     (((3*I)/2)*(-2 + Sqrt[2])*Pi + Pi^2/2)*Log[6] + 
     Log[8/7]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + 
     Log[7/6]*(Log[3]^2/12 + ((9*I)/8)*Pi*Log[9]) + (Pi^2*Log[729/64])/4 + 
     3*(-1 + Sqrt[2])*Log[12] - (3*Pi^2*Log[81/4])/8 + 
     Log[3]^2*(3/Sqrt[2] + ((33*I)/8)*Pi + Log[64/3]/4) + 
     Log[3]*(6 - 6*Sqrt[2] - (3*I)*(-2 + Sqrt[2])*Pi + Pi^2/4 - 
       (I/4)*Pi*Log[64/3]) + Log[4/3]*(3 - 3*Sqrt[2] + ((3*I)/2)*Pi + 
       (5*Pi^2)/8 - (13*Log[2]^2)/2 + (Log[9/4]*Log[3])/2 - Log[9]/2 + 
       2*Log[12] - ((3*I)/8)*Pi*Log[1024/27]) - (Pi^2*Log[65536/243])/24 - 
     Zeta[3]/4) + G[a[1], a[3]]*((-1/24*I)*Pi^3 + I*Pi*G[a[4], a[5], a[2]] - 
     (I/2)*Pi*G[a[5], a[5], a[2]] + G[a[1], a[2], a[4], a[2]] + 
     G[a[1], a[4], a[2], a[2]] + G[a[4], a[5], a[2], a[2]] + 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[5], a[2], a[2]]/2 + 
     G[a[6], a[1], a[2], a[2]] + G[a[6], a[1], a[4], a[2]] + 
     2*G[a[6], a[6], a[1], a[2]] - G[a[6], a[6], a[13], a[2]] + 
     G[a[6], a[6], a[15], a[2]]/2 + G[a[6], a[13], a[13], a[2]] + 
     G[a[6], a[15], a[15], a[2]]/2 + G[a[6], a[13], a[2]]*
      ((-I)*Pi - Log[4/3]) + Log[4/3]^2/2 + I*(5 + 3*Sqrt[2])*Pi*Log[3/2] + 
     ((4*I)*Pi - (4*Log[8/7])/3 - (4*Log[7/6])/3)*Log[2]^2 + 
     ((-3*(2 + Sqrt[2]))/8 + ((3*I)/4)*Pi)*Log[3]^2 + (Log[8/7]*Log[3]^2)/6 + 
     (Log[7/6]*Log[3]^2)/6 + Log[2]*(9*(2 + Sqrt[2]) - 
       (3*I)*(1 + Sqrt[2])*Pi + (3 + 3/Sqrt[2] - (3*I)*Pi)*Log[3] - 
       (Log[8/7]*Log[3])/6 - (Log[7/6]*Log[3])/6) - 
     (21*(2 + Sqrt[2])*Log[4])/2 - (G[a[5], a[2], a[2]]*Log[4])/2 + 
     G[a[5], a[2]]*(Pi^2/4 - (I/2)*Pi*Log[4]) + (2*I + (3*I)/Sqrt[2])*Pi*
      Log[16/3] + (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(9*(2 + Sqrt[2]) - (3*(2 + Sqrt[2])*Log[16/9])/4 - 
       (3*(2 + Sqrt[2])*Log[16/3])/8) + 
     ((-3*(2 + Sqrt[2]))/2 - ((3*I)/4)*(2 + Sqrt[2])*Pi)*Log[12] + 
     Log[4/3]*((15*(2 + Sqrt[2]))/2 + ((3*I)/4)*(2 + Sqrt[2])*Pi - 
       (3*(2 + Sqrt[2])*Log[2])/2 + Log[9]/2 + (5/2 + 3/Sqrt[2])*Log[12] - 
       (3*(2 + Sqrt[2])*Log[16])/8) - (Pi^2*Log[65536/243])/12 - Zeta[3]/8) + 
   Log[4/3]*(((-9*I)/4)*(-2 + Sqrt[2])*Pi + (5*(-2 + Sqrt[2])*Pi^2)/8 + 
     ((17*I)/24)*Pi^3 + (23/2 - 13/Sqrt[2])*Log[2]^2 + 
     ((-3*Pi^2)/16 + (-1 + 1/Sqrt[2])*Log[9/4])*Log[3] + 
     (3 - 3/Sqrt[2])*Log[9] + Log[2]*(-3 + 3/Sqrt[2] - (I/4)*Pi*Log[6] - 
       3*Log[12]) + (6 - 3*Sqrt[2] - Pi^2/16)*Log[12] + 
     ((9*(-2 + Sqrt[2]))/8 - Pi^2/24)*Log[16] - ((3*I)/8)*(-2 + Sqrt[2])*Pi*
      Log[1024/27] - Zeta[3]/16) + 
   Log[9]*((-3*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/4 - Zeta[3]/16) + 
   Log[64]*(-1/144*(Pi^2*Log[81/2]) - (Pi^2*Log[8192/9])/144 - 
     (Pi^2*Log[4608])/144 + Zeta[3]/12) + 
   G[a[2], a[3]]*((I/8)*Pi^3 + (3*I)*Pi*G[a[1], a[4], a[2]] + 
     (3*I)*Pi*G[a[4], a[1], a[2]] + (3*I)*Pi*G[a[5], a[4], a[2]] - 
     3*G[a[1], a[2], a[4], a[2]] - 3*G[a[1], a[4], a[2], a[2]] - 
     3*G[a[4], a[5], a[2], a[2]] - (3*G[a[5], a[2], a[2], a[2]])/2 + 
     (3*G[a[5], a[5], a[2], a[2]])/2 - 3*G[a[6], a[1], a[2], a[2]] - 
     3*G[a[6], a[1], a[4], a[2]] - 6*G[a[6], a[6], a[1], a[2]] + 
     3*G[a[6], a[6], a[13], a[2]] - (3*G[a[6], a[6], a[15], a[2]])/2 - 
     3*G[a[6], a[13], a[13], a[2]] - (3*G[a[6], a[15], a[15], a[2]])/2 - 
     (3*Log[4/3]^2)/2 + G[a[6], a[13], a[2]]*((3*I)*Pi + 3*Log[4/3]) + 
     (3*I)*(-1 + Sqrt[2])*Pi*Log[3/2] + 8*Log[2]^3 - 3*Log[2]^2*Log[3] - 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - (Log[8/3]*Log[3]^2)/2 + 
     Log[2]*((33*(-2 + Sqrt[2]))/2 - ((3*I)*Pi)/Sqrt[2] + 
       3*(-2 + Sqrt[2])*Log[3]) + (3*(-2 + Sqrt[2])*Log[4])/4 + 
     (3*G[a[5], a[2], a[2]]*Log[4])/2 - (3*G[a[6], a[15], a[2]]*Log[16/3])/
      2 + Log[3]*(9*(-2 + Sqrt[2]) - ((3*I)/4)*(-2 + Sqrt[2])*Pi - 
       (3*(-2 + Sqrt[2])*Log[16/9])/4 - (3*(-2 + Sqrt[2])*Log[16/3])/4) + 
     (15 - 15/Sqrt[2])*Log[12] + (3 - 3/Sqrt[2])*Log[16] + 
     Log[4/3]*(-3 + 3/Sqrt[2] + ((3*I)/4)*(-2 + 3*Sqrt[2])*Pi + (5*Pi^2)/4 - 
       (3*Log[9])/2 + (3*(-1 + Sqrt[2])*Log[12])/2 - 
       (3*(-2 + Sqrt[2])*Log[16])/4 - ((3*I)/4)*Pi*Log[1024/27]) + 
     (3*Zeta[3])/8) + G[a[1], a[2]]*((I/6)*Pi^3 - 
     (4*I)*Pi*G[a[4], a[5], a[2]] + (2*I)*Pi*G[a[5], a[5], a[2]] - 
     4*G[a[1], a[2], a[4], a[2]] - 4*G[a[1], a[4], a[2], a[2]] - 
     4*G[a[4], a[5], a[2], a[2]] - 2*G[a[5], a[2], a[2], a[2]] + 
     2*G[a[5], a[5], a[2], a[2]] - 4*G[a[6], a[1], a[2], a[2]] - 
     4*G[a[6], a[1], a[4], a[2]] - 8*G[a[6], a[6], a[1], a[2]] + 
     4*G[a[6], a[6], a[13], a[2]] - 2*G[a[6], a[6], a[15], a[2]] - 
     4*G[a[6], a[13], a[13], a[2]] - 2*G[a[6], a[15], a[15], a[2]] - 
     2*Log[4/3]^2 + G[a[6], a[13], a[2]]*((4*I)*Pi + 4*Log[4/3]) - 
     (8*I)*Pi*Log[3/2] + ((-16*I)*Pi + (16*Log[8/7])/3 + (16*Log[7/6])/3)*
      Log[2]^2 + (3/2 - (3*I)*Pi)*Log[3]^2 - (2*Log[8/7]*Log[3]^2)/3 - 
     (2*Log[7/6]*Log[3]^2)/3 + Log[2]*(-36 + (-6 + (12*I)*Pi)*Log[3] + 
       (2*Log[8/7]*Log[3])/3 + (2*Log[7/6]*Log[3])/3) + 42*Log[4] + 
     2*G[a[5], a[2], a[2]]*Log[4] + G[a[5], a[2]]*(-Pi^2 + (2*I)*Pi*Log[4]) - 
     (2*I)*Pi*Log[16/3] - 2*G[a[6], a[15], a[2]]*Log[16/3] + 
     Log[3]*(-36 + 3*Log[16/9] + (3*Log[16/3])/2) + (6 + (3*I)*Pi)*Log[12] + 
     Log[4/3]*(-30 - (3*I)*Pi + 6*Log[2] - 2*Log[9] - 4*Log[12] + 
       (3*Log[16])/2) + (Pi^2*Log[65536/243])/3 + Zeta[3]/2) + 
   Log[4]*((51*(-2 + Sqrt[2]))/4 - (Catalan*Pi)/2 - Pi^2/8 + (I/8)*Pi^3 + 
     (I/4)*Catalan*Log[9] - (Pi^2*Log[27])/144 - (Pi^2*Log[81])/8 + 
     (23*Zeta[3])/32) + Log[16]*(-3 + 3/Sqrt[2] + Pi^2/4 + (13*Zeta[3])/16) + 
   G[a[9], a[3]]*(I*Pi*G[a[4], a[1], a[2]] - G[a[1], a[2], a[4], a[2]] - 
     G[a[1], a[4], a[2], a[2]] - G[a[4], a[1], a[2], a[2]] - 
     G[a[4], a[2], a[1], a[2]] - G[a[4], a[5], a[2], a[2]] - 
     G[a[5], a[2], a[2], a[2]]/2 - G[a[5], a[4], a[2], a[2]] + 
     G[a[5], a[5], a[2], a[2]]/2 - G[a[6], a[1], a[4], a[2]] + 
     G[a[6], a[2], a[1], a[2]] - G[a[6], a[4], a[1], a[2]] - 
     G[a[6], a[6], a[1], a[2]] + G[a[6], a[6], a[15], a[2]]/2 + 
     G[a[6], a[15], a[15], a[2]]/2 + I*Pi*Log[6/5] + I*Pi*Log[5/4] + 
     (20 - 15*Sqrt[2] + I*(-5 + 3*Sqrt[2])*Pi)*Log[3/2] - (5*Log[2]^3)/3 + 
     Log[2]^2*(10 - 6*Sqrt[2] - (I/2)*Pi - Log[3]/2) + 
     (3*(-2 + Sqrt[2])*Log[3]^2)/4 - Log[3]^3/4 + 
     Log[2]*(8 - 6*Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi + 
       (-4 + 3*Sqrt[2])*Log[3] + Log[3]^2) + (G[a[5], a[2], a[2]]*Log[4])/2 + 
     (-2 + 3/Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi)*Log[16/3] + 
     (G[a[6], a[15], a[2]]*Log[16/3])/2 + 
     Log[3]*(-18 + 27/Sqrt[2] + (2*I - (3*I)/Sqrt[2])*Pi - Pi^2/24 + 
       (1 - 3/(2*Sqrt[2]))*Log[16/3]) + (4 - 3*Sqrt[2])*Log[6] - 
     (I/4)*Pi*Log[8/7]*Log[9] - (I/4)*Pi*Log[7/6]*Log[9] + 
     Log[4/3]*(8 - 6*Sqrt[2] + (I/4)*(-4 + 3*Sqrt[2])*Pi + 
       (-5/2 + 3/Sqrt[2])*Log[12]) + (Pi^2*Log[81/4])/12 + (7*Zeta[3])/8) - 
   ((91*I)/16)*Pi*Zeta[3] - (5*Log[27]*Zeta[3])/48 + 
   Log[12]*(((3*I)/4)*(-2 + Sqrt[2])*Pi + Pi^2/2 + (I/24)*Pi^3 + 
     (47*Zeta[3])/16)}, {a[1] -> -3, a[2] -> 1, a[3] -> -1 + Sqrt[2], 
  a[4] -> -1, a[5] -> -1/3, a[6] -> 0, a[7] -> -I, a[8] -> I, a[9] -> 1/3, 
  a[10] -> -1 - Sqrt[2], a[11] -> -1/2, a[12] -> -1/5, a[13] -> 3/2, 
  a[14] -> 3, a[15] -> 4, a[16] -> 3/(2*Sqrt[2]), a[17] -> 1/2 + 1/Sqrt[2], 
  a[18] -> (2 + Sqrt[2])/4, a[19] -> (4 + 3*Sqrt[2])/8, a[20] -> 2}}


==> anc/boundary/T4/f5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1, I*Pi - 3*Log[2], -1/2*Pi^2 + (3*G[a[4], a[6], a[5]])/2 - 
   (3*G[a[4], a[18], a[5]])/2 - (3*G[a[4], a[19], a[5]])/2 + 
   G[a[6], a[21], a[5]] - G[a[6], a[22], a[5]]/2 + G[a[6], a[23], a[5]]/2 + 
   G[a[7], a[6], a[5]]/2 - G[a[7], a[18], a[5]]/2 - G[a[7], a[19], a[5]]/2 + 
   (-1 - 7/(2*Sqrt[13]))*G[a[12], a[5], a[5]] + 
   (1 + 7/(2*Sqrt[13]))*G[a[12], a[18], a[5]] + 
   (1 + 7/(2*Sqrt[13]))*G[a[12], a[19], a[5]] + (7*G[a[13], a[6], a[5]])/
    (2*Sqrt[13]) - (7*G[a[13], a[18], a[5]])/(2*Sqrt[13]) - 
   (7*G[a[13], a[19], a[5]])/(2*Sqrt[13]) + (-1 + 7/(2*Sqrt[13]))*
    G[a[14], a[5], a[5]] + (1 - 7/(2*Sqrt[13]))*G[a[14], a[18], a[5]] + 
   (1 - 7/(2*Sqrt[13]))*G[a[14], a[19], a[5]] - (7*G[a[15], a[6], a[5]])/
    (2*Sqrt[13]) + (7*G[a[15], a[18], a[5]])/(2*Sqrt[13]) + 
   (7*G[a[15], a[19], a[5]])/(2*Sqrt[13]) - G[a[19], a[22], a[5]]/2 + 
   G[a[19], a[23], a[5]]/2 + G[a[24], a[22], a[5]]/2 - 
   G[a[24], a[23], a[5]]/2 + 3*G[a[4], a[5]]*Log[2] + G[a[7], a[5]]*Log[2] + 
   (17*Log[2]^2)/2 + G[a[15], a[5]]*((((7*I)/2)*Pi)/Sqrt[13] - 
     (7*Log[2])/(2*Sqrt[13])) + G[a[13], a[5]]*((((-7*I)/2)*Pi)/Sqrt[13] + 
     (7*Log[2])/(2*Sqrt[13])) + G[a[12], a[5]]*((I + ((7*I)/2)/Sqrt[13])*Pi + 
     (-1 - 7/(2*Sqrt[13]))*Log[2]) + G[a[14], a[5]]*
    ((I - ((7*I)/2)/Sqrt[13])*Pi + (-1 + 7/(2*Sqrt[13]))*Log[2]) - 
   Log[3]^2/4 + Log[5]^2/2 + Log[7 - 3*Sqrt[5]]^2/2 + 
   2*Log[31]*Log[-5 + 3*Sqrt[5]] + 4*Log[-5 + 3*Sqrt[5]]^2 + 
   Log[5]*(4*Log[31] + Log[7 - 3*Sqrt[5]] - 4*Log[13 + 3*Sqrt[5]] + 
     Log[6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     Log[59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     Log[24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     Log[-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]]) + 
   Log[-5 + 3*Sqrt[5]]*((-2*I)*Pi - 2*Log[-5 + 6*Sqrt[5]] + 
     2*Log[-2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     2*Log[2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     2*Log[(-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     2*Log[(6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]]) + 
   Log[2]*((-3*I)*Pi + 5*Log[3] - 6*Log[5] - 2*Log[31] - 
     3*Log[7 - 3*Sqrt[5]] + 4*Log[-5 + 3*Sqrt[5]] + 2*Log[-5 + 6*Sqrt[5]] - 
     3*Log[4 - 3*Sqrt[14 - 6*Sqrt[5]]] - 3*Log[4 + 3*Sqrt[14 - 6*Sqrt[5]]] + 
     Log[-2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     Log[2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     Log[(-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     Log[(6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]]) + 
   Log[7 - 3*Sqrt[5]]*(-4*Log[-5 + 3*Sqrt[5]] + 
     Log[4 - 3*Sqrt[14 - 6*Sqrt[5]]] + Log[4 + 3*Sqrt[14 - 6*Sqrt[5]]] - 
     Log[-2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     Log[2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     Log[(-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     Log[(6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]]) + 
   Log[3]*(I*Pi - 8*Log[31] - 8*Log[-5 + 3*Sqrt[5]] + 8*Log[13 + 3*Sqrt[5]] + 
     2*Log[4 - 3*Sqrt[14 - 6*Sqrt[5]]] + 2*Log[4 + 3*Sqrt[14 - 6*Sqrt[5]]] - 
     2*Log[6*(-2 + Sqrt[5]) + I*Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     2*Log[59 - 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     2*Log[24 - 12*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     2*Log[-59 + 27*Sqrt[5] + (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     2*Log[-2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] - 
     2*Log[2*I + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     2*Log[(-6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]] + 
     2*Log[(6*I)*(-2 + Sqrt[5]) + Sqrt[6*(-19 + 9*Sqrt[5])]]) - 
   4*PolyLog[2, (5 - 6*Sqrt[5])/31] + 
   2*PolyLog[2, (-3*Sqrt[(7 - 3*Sqrt[5])/2])/2] + 
   2*PolyLog[2, (3*Sqrt[(7 - 3*Sqrt[5])/2])/2] - 
   2*PolyLog[2, (2*(13 + 3*Sqrt[5]))/31] + 
   4*PolyLog[2, (-9*(-5 + 6*Sqrt[5]))/155] + 
   2*PolyLog[2, (2*(55 + 27*Sqrt[5]))/155] + 
   2*PolyLog[2, 4/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, (2*(-5 + 3*Sqrt[5]))/(2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (63 - 27*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (35 - 15*Sqrt[5])/(59 - 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   PolyLog[2, (5*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   PolyLog[2, (9*(-7 + 3*Sqrt[5]))/(-59 + 27*Sqrt[5] + 
      (2*I)*Sqrt[6*(-19 + 9*Sqrt[5])])] + 
   2*PolyLog[2, (4*I)/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])] - 
   2*PolyLog[2, ((2*I)*(-5 + 3*Sqrt[5]))/(2*I + Sqrt[6*(-19 + 9*Sqrt[5])])], 
  (-1/4*I)*Pi^3 - (Pi^2*G[a[1], a[3]])/6 - (Pi^2*G[a[5], a[3]])/6 - 
   3*G[a[4], a[6], a[5]] + 3*G[a[4], a[18], a[5]] + 3*G[a[4], a[19], a[5]] + 
   G[a[5], a[8]]*(Pi^2/2 - 8*G[a[1], a[6], a[3]] - 8*G[a[5], a[6], a[3]] - 
     16*G[a[6], a[6], a[3]]) + G[a[16], a[8]]*
    (-1/6*Pi^2 + 2*G[a[1], a[6], a[3]] + 2*G[a[5], a[6], a[3]] + 
     4*G[a[6], a[6], a[3]]) + G[a[17], a[8]]*
    (-1/6*Pi^2 + 2*G[a[1], a[6], a[3]] + 2*G[a[5], a[6], a[3]] + 
     4*G[a[6], a[6], a[3]]) + G[a[11], a[8]]*
    (-1/12*Pi^2 + 2*G[a[1], a[6], a[3]] + 2*G[a[5], a[6], a[3]] + 
     4*G[a[6], a[6], a[3]]) - (3*G[a[9], a[5]]*G[a[6], a[20], a[5]])/2 - 
   G[a[7], a[6], a[5]] + 2*G[a[7], a[18], a[5]] + 2*G[a[7], a[19], a[5]] + 
   3*G[a[9], a[18], a[5]] + 3*G[a[9], a[19], a[5]] + 
   (2 + 7/Sqrt[13])*G[a[12], a[5], a[5]] + (-2 - 7/Sqrt[13])*
    G[a[12], a[18], a[5]] + (-2 - 7/Sqrt[13])*G[a[12], a[19], a[5]] + 
   (-2 + 7/Sqrt[13])*G[a[13], a[18], a[5]] + (-2 + 7/Sqrt[13])*
    G[a[13], a[19], a[5]] + (2 - 7/Sqrt[13])*G[a[14], a[5], a[5]] + 
   (-2 + 7/Sqrt[13])*G[a[14], a[18], a[5]] + (-2 + 7/Sqrt[13])*
    G[a[14], a[19], a[5]] + (-2 - 7/Sqrt[13])*G[a[15], a[18], a[5]] + 
   (-2 - 7/Sqrt[13])*G[a[15], a[19], a[5]] + 
   G[a[6], a[3]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[8]] - 
     8*G[a[5], a[11], a[8]] - 8*G[a[5], a[16], a[8]] - 
     8*G[a[5], a[17], a[8]] - 8*G[a[11], a[5], a[8]] + 
     2*G[a[11], a[11], a[8]] + 2*G[a[11], a[16], a[8]] + 
     2*G[a[11], a[17], a[8]] - 8*G[a[16], a[5], a[8]] + 
     2*G[a[16], a[11], a[8]] + 2*G[a[16], a[16], a[8]] + 
     2*G[a[16], a[17], a[8]] - 8*G[a[17], a[5], a[8]] + 
     2*G[a[17], a[11], a[8]] + 2*G[a[17], a[16], a[8]] + 
     2*G[a[17], a[17], a[8]]) + 2*G[a[1], a[1], a[6], a[3]] + 
   2*G[a[1], a[5], a[6], a[3]] + 4*G[a[1], a[6], a[6], a[3]] + 
   2*G[a[5], a[1], a[6], a[3]] - 32*G[a[5], a[5], a[5], a[8]] + 
   2*G[a[5], a[5], a[6], a[3]] + 16*G[a[5], a[5], a[11], a[8]] + 
   4*G[a[5], a[6], a[6], a[3]] + 8*G[a[5], a[11], a[5], a[8]] - 
   4*G[a[5], a[11], a[11], a[8]] + 8*G[a[5], a[16], a[5], a[8]] - 
   4*G[a[5], a[16], a[11], a[8]] + 8*G[a[5], a[17], a[5], a[8]] - 
   4*G[a[5], a[17], a[11], a[8]] + 4*G[a[6], a[1], a[6], a[3]] + 
   4*G[a[6], a[5], a[6], a[3]] - G[a[6], a[5], a[22], a[5]]/2 + 
   G[a[6], a[5], a[23], a[5]]/2 + 8*G[a[6], a[6], a[6], a[3]] + 
   G[a[6], a[6], a[21], a[5]] + (3*G[a[6], a[6], a[22], a[5]])/2 - 
   (3*G[a[6], a[6], a[23], a[5]])/2 - 2*G[a[6], a[21], a[21], a[5]] + 
   G[a[6], a[22], a[5], a[5]] + G[a[6], a[22], a[22], a[5]]/2 - 
   G[a[6], a[23], a[5], a[5]] - G[a[6], a[23], a[23], a[5]]/2 + 
   G[a[7], a[5], a[5], a[5]] - G[a[7], a[5], a[18], a[5]]/2 - 
   G[a[7], a[5], a[19], a[5]]/2 - G[a[7], a[7], a[5], a[5]]/2 + 
   G[a[7], a[7], a[18], a[5]]/2 + G[a[7], a[7], a[19], a[5]]/2 - 
   G[a[7], a[9], a[5], a[5]]/2 + G[a[7], a[9], a[18], a[5]]/2 + 
   G[a[7], a[9], a[19], a[5]]/2 - G[a[7], a[18], a[18], a[5]]/2 - 
   G[a[7], a[18], a[19], a[5]]/2 - G[a[7], a[19], a[18], a[5]]/2 - 
   G[a[7], a[19], a[19], a[5]]/2 + 3*G[a[9], a[5], a[5], a[5]] - 
   (3*G[a[9], a[5], a[18], a[5]])/2 - (3*G[a[9], a[5], a[19], a[5]])/2 - 
   (3*G[a[9], a[7], a[5], a[5]])/2 + (3*G[a[9], a[7], a[18], a[5]])/2 + 
   (3*G[a[9], a[7], a[19], a[5]])/2 - (3*G[a[9], a[9], a[5], a[5]])/2 + 
   (3*G[a[9], a[9], a[18], a[5]])/2 + (3*G[a[9], a[9], a[19], a[5]])/2 - 
   (3*G[a[9], a[18], a[18], a[5]])/2 - (3*G[a[9], a[18], a[19], a[5]])/2 - 
   (3*G[a[9], a[19], a[18], a[5]])/2 - (3*G[a[9], a[19], a[19], a[5]])/2 - 
   4*G[a[10], a[5], a[5], a[5]] + 2*G[a[10], a[5], a[18], a[5]] + 
   2*G[a[10], a[5], a[19], a[5]] + 4*G[a[10], a[6], a[6], a[5]] - 
   2*G[a[10], a[6], a[18], a[5]] - 2*G[a[10], a[6], a[19], a[5]] + 
   2*G[a[10], a[7], a[5], a[5]] - 2*G[a[10], a[7], a[18], a[5]] - 
   2*G[a[10], a[7], a[19], a[5]] + 2*G[a[10], a[9], a[5], a[5]] - 
   2*G[a[10], a[9], a[18], a[5]] - 2*G[a[10], a[9], a[19], a[5]] - 
   2*G[a[10], a[13], a[6], a[5]] + 2*G[a[10], a[13], a[18], a[5]] + 
   2*G[a[10], a[13], a[19], a[5]] - 2*G[a[10], a[15], a[6], a[5]] + 
   2*G[a[10], a[15], a[18], a[5]] + 2*G[a[10], a[15], a[19], a[5]] + 
   8*G[a[11], a[5], a[5], a[8]] - 4*G[a[11], a[5], a[11], a[8]] - 
   2*G[a[11], a[11], a[5], a[8]] + G[a[11], a[11], a[11], a[8]] - 
   2*G[a[11], a[16], a[5], a[8]] + G[a[11], a[16], a[11], a[8]] - 
   2*G[a[11], a[17], a[5], a[8]] + G[a[11], a[17], a[11], a[8]] - 
   2*G[a[13], a[6], a[6], a[5]] + G[a[13], a[6], a[18], a[5]] + 
   G[a[13], a[6], a[19], a[5]] + G[a[13], a[13], a[6], a[5]] - 
   G[a[13], a[13], a[18], a[5]] - G[a[13], a[13], a[19], a[5]] + 
   G[a[13], a[15], a[6], a[5]] - G[a[13], a[15], a[18], a[5]] - 
   G[a[13], a[15], a[19], a[5]] + G[a[13], a[18], a[18], a[5]] + 
   G[a[13], a[18], a[19], a[5]] + G[a[13], a[19], a[18], a[5]] + 
   G[a[13], a[19], a[19], a[5]] - 2*G[a[15], a[6], a[6], a[5]] + 
   G[a[15], a[6], a[18], a[5]] + G[a[15], a[6], a[19], a[5]] + 
   G[a[15], a[13], a[6], a[5]] - G[a[15], a[13], a[18], a[5]] - 
   G[a[15], a[13], a[19], a[5]] + G[a[15], a[15], a[6], a[5]] - 
   G[a[15], a[15], a[18], a[5]] - G[a[15], a[15], a[19], a[5]] + 
   G[a[15], a[18], a[18], a[5]] + G[a[15], a[18], a[19], a[5]] + 
   G[a[15], a[19], a[18], a[5]] + G[a[15], a[19], a[19], a[5]] + 
   8*G[a[16], a[5], a[5], a[8]] - 4*G[a[16], a[5], a[11], a[8]] - 
   2*G[a[16], a[11], a[5], a[8]] + G[a[16], a[11], a[11], a[8]] - 
   2*G[a[16], a[16], a[5], a[8]] + G[a[16], a[16], a[11], a[8]] - 
   2*G[a[16], a[17], a[5], a[8]] + G[a[16], a[17], a[11], a[8]] + 
   8*G[a[17], a[5], a[5], a[8]] - 4*G[a[17], a[5], a[11], a[8]] - 
   2*G[a[17], a[11], a[5], a[8]] + G[a[17], a[11], a[11], a[8]] - 
   2*G[a[17], a[16], a[5], a[8]] + G[a[17], a[16], a[11], a[8]] - 
   2*G[a[17], a[17], a[5], a[8]] + G[a[17], a[17], a[11], a[8]] + 
   G[a[19], a[19], a[22], a[5]] - G[a[19], a[19], a[23], a[5]] + 
   G[a[19], a[22], a[22], a[5]]/2 - G[a[19], a[22], a[23], a[5]]/2 + 
   G[a[19], a[23], a[22], a[5]]/2 - G[a[19], a[23], a[23], a[5]]/2 - 
   G[a[19], a[24], a[22], a[5]] + G[a[19], a[24], a[23], a[5]] - 
   2*G[a[21], a[6], a[21], a[5]] + G[a[22], a[5], a[23], a[5]]/2 + 
   G[a[22], a[23], a[5], a[5]]/2 - G[a[23], a[5], a[22], a[5]]/2 - 
   G[a[23], a[22], a[5], a[5]]/2 + G[a[24], a[5], a[22], a[5]]/2 - 
   G[a[24], a[5], a[23], a[5]]/2 - G[a[24], a[19], a[22], a[5]]/2 + 
   G[a[24], a[19], a[23], a[5]]/2 - G[a[24], a[22], a[22], a[5]]/2 + 
   G[a[24], a[22], a[23], a[5]]/2 - G[a[24], a[23], a[22], a[5]]/2 + 
   G[a[24], a[23], a[23], a[5]]/2 + G[a[24], a[24], a[22], a[5]]/2 - 
   G[a[24], a[24], a[23], a[5]]/2 + G[a[10], a[5], a[5]]*(4 - 8*Log[2]) + 
   G[a[10], a[13], a[5]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[10], a[15], a[5]]*((2*I)*Pi - 2*Log[2]) + 
   G[a[13], a[6], a[5]]*(2 - 7/Sqrt[13] + (2*I)*Pi - 2*Log[2]) + 
   G[a[15], a[6], a[5]]*(2 + 7/Sqrt[13] + (2*I)*Pi - 2*Log[2]) - 
   6*G[a[4], a[5]]*Log[2] - G[a[7], a[7], a[5]]*Log[2] - 
   G[a[7], a[9], a[5]]*Log[2] - 3*G[a[9], a[7], a[5]]*Log[2] - 
   3*G[a[9], a[9], a[5]]*Log[2] + 4*G[a[10], a[7], a[5]]*Log[2] + 
   4*G[a[10], a[9], a[5]]*Log[2] - (2*Log[2]^3)/3 + 
   G[a[13], a[13], a[5]]*((-I)*Pi + Log[2]) + G[a[13], a[15], a[5]]*
    ((-I)*Pi + Log[2]) + G[a[15], a[13], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[15], a[15], a[5]]*((-I)*Pi + Log[2]) + G[a[7], a[5], a[5]]*
    (-1 + 2*Log[2]) + G[a[10], a[6], a[5]]*(-4 - (4*I)*Pi + 4*Log[2]) + 
   G[a[9], a[5], a[5]]*(-3 + 6*Log[2]) + G[a[14], a[5]]*
    ((-2*I + (7*I)/Sqrt[13])*Pi + (2 - 7/Sqrt[13])*Log[2]) + 
   G[a[12], a[5]]*((-2*I - (7*I)/Sqrt[13])*Pi + (2 + 7/Sqrt[13])*Log[2]) + 
   G[a[10], a[5]]*((4*I)*Pi - (5*Pi^2)/3 + 2*G[a[6], a[20], a[5]] + 
     (4 - (4*I)*Pi)*Log[2] - 6*Log[2]^2) + 
   G[a[13], a[5]]*((-2*I + (7*I)/Sqrt[13])*Pi + (5*Pi^2)/6 + 
     (2 - 7/Sqrt[13] + (2*I)*Pi)*Log[2] - Log[2]^2) + 
   G[a[15], a[5]]*((-2*I - (7*I)/Sqrt[13])*Pi + (5*Pi^2)/6 + 
     (2 + 7/Sqrt[13] + (2*I)*Pi)*Log[2] - Log[2]^2) + 
   G[a[7], a[5]]*(-1/2*G[a[6], a[20], a[5]] - 4*Log[2] + 2*Log[2]^2) + 
   G[a[9], a[5]]*(-6*Log[2] + 6*Log[2]^2) - (Pi^2*Log[3])/3 - Log[3]^3/6 + 
   Log[2]^2*(2 + (2*I)*Pi + 2*Log[3]) + G[a[6], a[23], a[5]]*
    Log[3/4 - 1/Sqrt[2]] + (G[a[23], a[22], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[22], a[23], a[5]]*(Log[2] - Log[3 - 2*Sqrt[2]]/2) + 
   Log[3]^2*((I/2)*Pi - Log[3 - 2*Sqrt[2]]/4) - (Pi^2*Log[3 - 2*Sqrt[2]])/4 + 
   Log[2]*((4*I)*Pi - Pi^2/4 - Log[3]^2/2 + I*Pi*Log[12 - 8*Sqrt[2]] + 
     Log[3]*((-2*I)*Pi + Log[3 - 2*Sqrt[2]])) + 
   G[a[6], a[22], a[5]]*Log[12 + 8*Sqrt[2]] - (13*Zeta[3])/3, 
  (197*Pi^4)/1440 - (Pi^2*G[a[1], a[1], a[2]])/6 - 
   (Pi^2*G[a[1], a[5], a[2]])/6 + (Pi^2*G[a[4], a[6], a[5]])/8 - 
   (Pi^2*G[a[4], a[18], a[5]])/8 - (Pi^2*G[a[4], a[19], a[5]])/8 - 
   (Pi^2*G[a[5], a[1], a[2]])/6 - (Pi^2*G[a[5], a[5], a[2]])/6 - 
   (Pi^2*G[a[6], a[1], a[2]])/3 - (Pi^2*G[a[6], a[5], a[2]])/3 + 
   G[a[5], a[11], a[8]]*(Pi^2/3 - 16*G[a[6], a[6], a[2]]) + 
   G[a[5], a[16], a[8]]*((2*Pi^2)/3 - 16*G[a[6], a[6], a[2]]) + 
   G[a[5], a[17], a[8]]*((2*Pi^2)/3 - 16*G[a[6], a[6], a[2]]) + 
   G[a[5], a[5], a[8]]*(-2*Pi^2 + 32*G[a[5], a[6], a[2]] + 
     64*G[a[6], a[6], a[2]]) + (Pi^2*G[a[6], a[21], a[5]])/12 + 
   (Pi^2*G[a[7], a[6], a[5]])/24 - (Pi^2*G[a[7], a[18], a[5]])/24 - 
   (Pi^2*G[a[7], a[19], a[5]])/24 + G[a[6], a[20], a[5]]*
    (G[a[7], a[5], a[5]] - G[a[7], a[7], a[5]]/2 - G[a[7], a[9], a[5]]/2 + 
     3*G[a[9], a[5], a[5]] - (3*G[a[9], a[7], a[5]])/2 - 
     (3*G[a[9], a[9], a[5]])/2 - 4*G[a[10], a[5], a[5]] + 
     2*G[a[10], a[7], a[5]] + 2*G[a[10], a[9], a[5]]) + 
   (Pi^2*G[a[11], a[5], a[8]])/2 - (Pi^2*G[a[11], a[11], a[8]])/12 - 
   (Pi^2*G[a[11], a[16], a[8]])/6 - (Pi^2*G[a[11], a[17], a[8]])/6 + 
   ((-26 - 7*Sqrt[13])*Pi^2*G[a[12], a[5], a[5]])/312 + 
   ((26 + 7*Sqrt[13])*Pi^2*G[a[12], a[18], a[5]])/312 + 
   ((26 + 7*Sqrt[13])*Pi^2*G[a[12], a[19], a[5]])/312 - 
   (7*Pi^2*G[a[13], a[18], a[5]])/(24*Sqrt[13]) - 
   (7*Pi^2*G[a[13], a[19], a[5]])/(24*Sqrt[13]) + 
   ((-26 + 7*Sqrt[13])*Pi^2*G[a[14], a[5], a[5]])/312 + 
   ((26 - 7*Sqrt[13])*Pi^2*G[a[14], a[18], a[5]])/312 + 
   ((26 - 7*Sqrt[13])*Pi^2*G[a[14], a[19], a[5]])/312 + 
   (7*Pi^2*G[a[15], a[18], a[5]])/(24*Sqrt[13]) + 
   (7*Pi^2*G[a[15], a[19], a[5]])/(24*Sqrt[13]) + 
   (Pi^2*G[a[16], a[5], a[8]])/2 - (Pi^2*G[a[16], a[11], a[8]])/12 - 
   (Pi^2*G[a[16], a[16], a[8]])/6 - (Pi^2*G[a[16], a[17], a[8]])/6 + 
   (Pi^2*G[a[17], a[5], a[8]])/2 - (Pi^2*G[a[17], a[11], a[8]])/12 - 
   (Pi^2*G[a[17], a[16], a[8]])/6 - (Pi^2*G[a[17], a[17], a[8]])/6 + 
   G[a[5], a[6], a[2]]*(-1/6*Pi^2 - 8*G[a[5], a[11], a[8]] - 
     8*G[a[5], a[16], a[8]] - 8*G[a[5], a[17], a[8]] - 
     8*G[a[11], a[5], a[8]] + 2*G[a[11], a[11], a[8]] + 
     2*G[a[11], a[16], a[8]] + 2*G[a[11], a[17], a[8]] - 
     8*G[a[16], a[5], a[8]] + 2*G[a[16], a[11], a[8]] + 
     2*G[a[16], a[16], a[8]] + 2*G[a[16], a[17], a[8]] - 
     8*G[a[17], a[5], a[8]] + 2*G[a[17], a[11], a[8]] + 
     2*G[a[17], a[16], a[8]] + 2*G[a[17], a[17], a[8]]) + 
   G[a[1], a[6], a[2]]*(-1/6*Pi^2 + 32*G[a[5], a[5], a[8]] - 
     8*G[a[5], a[11], a[8]] - 8*G[a[5], a[16], a[8]] - 
     8*G[a[5], a[17], a[8]] - 8*G[a[11], a[5], a[8]] + 
     2*G[a[11], a[11], a[8]] + 2*G[a[11], a[16], a[8]] + 
     2*G[a[11], a[17], a[8]] - 8*G[a[16], a[5], a[8]] + 
     2*G[a[16], a[11], a[8]] + 2*G[a[16], a[16], a[8]] + 
     2*G[a[16], a[17], a[8]] - 8*G[a[17], a[5], a[8]] + 
     2*G[a[17], a[11], a[8]] + 2*G[a[17], a[16], a[8]] + 
     2*G[a[17], a[17], a[8]]) + G[a[6], a[6], a[2]]*
    (-1/3*Pi^2 - 16*G[a[11], a[5], a[8]] + 4*G[a[11], a[11], a[8]] + 
     4*G[a[11], a[16], a[8]] + 4*G[a[11], a[17], a[8]] - 
     16*G[a[16], a[5], a[8]] + 4*G[a[16], a[11], a[8]] + 
     4*G[a[16], a[16], a[8]] + 4*G[a[16], a[17], a[8]] - 
     16*G[a[17], a[5], a[8]] + 4*G[a[17], a[11], a[8]] + 
     4*G[a[17], a[16], a[8]] + 4*G[a[17], a[17], a[8]]) - 
   (Pi^2*G[a[19], a[22], a[5]])/24 + (Pi^2*G[a[19], a[23], a[5]])/24 + 
   (Pi^2*G[a[24], a[22], a[5]])/24 - (Pi^2*G[a[24], a[23], a[5]])/24 - 
   (3*G[a[9], a[5]]*G[a[6], a[5], a[20], a[5]])/2 + 
   2*G[a[1], a[1], a[1], a[6], a[2]] + 2*G[a[1], a[1], a[5], a[6], a[2]] + 
   4*G[a[1], a[1], a[6], a[6], a[2]] + 2*G[a[1], a[5], a[1], a[6], a[2]] + 
   2*G[a[1], a[5], a[5], a[6], a[2]] + 4*G[a[1], a[5], a[6], a[6], a[2]] + 
   4*G[a[1], a[6], a[1], a[6], a[2]] + 4*G[a[1], a[6], a[5], a[6], a[2]] + 
   8*G[a[1], a[6], a[6], a[6], a[2]] + 2*G[a[5], a[1], a[1], a[6], a[2]] + 
   2*G[a[5], a[1], a[5], a[6], a[2]] + 4*G[a[5], a[1], a[6], a[6], a[2]] + 
   2*G[a[5], a[5], a[1], a[6], a[2]] + 128*G[a[5], a[5], a[5], a[5], a[8]] + 
   2*G[a[5], a[5], a[5], a[6], a[2]] - 64*G[a[5], a[5], a[5], a[11], a[8]] + 
   4*G[a[5], a[5], a[6], a[6], a[2]] - 32*G[a[5], a[5], a[11], a[5], a[8]] + 
   16*G[a[5], a[5], a[11], a[11], a[8]] - 
   32*G[a[5], a[5], a[16], a[5], a[8]] + 
   16*G[a[5], a[5], a[16], a[11], a[8]] - 
   32*G[a[5], a[5], a[17], a[5], a[8]] + 
   16*G[a[5], a[5], a[17], a[11], a[8]] + 4*G[a[5], a[6], a[1], a[6], a[2]] + 
   4*G[a[5], a[6], a[5], a[6], a[2]] + 8*G[a[5], a[6], a[6], a[6], a[2]] - 
   32*G[a[5], a[11], a[5], a[5], a[8]] + 
   16*G[a[5], a[11], a[5], a[11], a[8]] + 
   8*G[a[5], a[11], a[11], a[5], a[8]] - 
   4*G[a[5], a[11], a[11], a[11], a[8]] + 
   8*G[a[5], a[11], a[16], a[5], a[8]] - 
   4*G[a[5], a[11], a[16], a[11], a[8]] + 
   8*G[a[5], a[11], a[17], a[5], a[8]] - 
   4*G[a[5], a[11], a[17], a[11], a[8]] - 
   32*G[a[5], a[16], a[5], a[5], a[8]] + 
   16*G[a[5], a[16], a[5], a[11], a[8]] + 
   8*G[a[5], a[16], a[11], a[5], a[8]] - 
   4*G[a[5], a[16], a[11], a[11], a[8]] + 
   8*G[a[5], a[16], a[16], a[5], a[8]] - 
   4*G[a[5], a[16], a[16], a[11], a[8]] + 
   8*G[a[5], a[16], a[17], a[5], a[8]] - 
   4*G[a[5], a[16], a[17], a[11], a[8]] - 
   32*G[a[5], a[17], a[5], a[5], a[8]] + 
   16*G[a[5], a[17], a[5], a[11], a[8]] + 
   8*G[a[5], a[17], a[11], a[5], a[8]] - 
   4*G[a[5], a[17], a[11], a[11], a[8]] + 
   8*G[a[5], a[17], a[16], a[5], a[8]] - 
   4*G[a[5], a[17], a[16], a[11], a[8]] + 
   8*G[a[5], a[17], a[17], a[5], a[8]] - 
   4*G[a[5], a[17], a[17], a[11], a[8]] + 4*G[a[6], a[1], a[1], a[6], a[2]] + 
   4*G[a[6], a[1], a[5], a[6], a[2]] + 8*G[a[6], a[1], a[6], a[6], a[2]] + 
   4*G[a[6], a[5], a[1], a[6], a[2]] + 4*G[a[6], a[5], a[5], a[6], a[2]] - 
   G[a[6], a[5], a[5], a[22], a[5]] + G[a[6], a[5], a[5], a[23], a[5]] + 
   8*G[a[6], a[5], a[6], a[6], a[2]] + G[a[6], a[5], a[6], a[22], a[5]] - 
   G[a[6], a[5], a[6], a[23], a[5]] + G[a[6], a[5], a[22], a[22], a[5]]/2 - 
   G[a[6], a[5], a[23], a[23], a[5]]/2 + 8*G[a[6], a[6], a[1], a[6], a[2]] + 
   8*G[a[6], a[6], a[5], a[6], a[2]] + (3*G[a[6], a[6], a[5], a[22], a[5]])/
    2 - (3*G[a[6], a[6], a[5], a[23], a[5]])/2 + 
   16*G[a[6], a[6], a[6], a[6], a[2]] + G[a[6], a[6], a[6], a[21], a[5]] - 
   G[a[6], a[6], a[6], a[22], a[5]]/2 + G[a[6], a[6], a[6], a[23], a[5]]/2 - 
   2*G[a[6], a[6], a[21], a[21], a[5]] + G[a[6], a[6], a[22], a[5], a[5]] - 
   (3*G[a[6], a[6], a[22], a[22], a[5]])/2 - G[a[6], a[6], a[23], a[5], 
    a[5]] + (3*G[a[6], a[6], a[23], a[23], a[5]])/2 - 
   2*G[a[6], a[21], a[6], a[21], a[5]] + 
   4*G[a[6], a[21], a[21], a[21], a[5]] + G[a[6], a[22], a[6], a[5], a[5]] - 
   G[a[6], a[22], a[6], a[22], a[5]] - G[a[6], a[22], a[22], a[5], a[5]] - 
   G[a[6], a[22], a[22], a[22], a[5]]/2 - G[a[6], a[23], a[6], a[5], a[5]] + 
   G[a[6], a[23], a[6], a[23], a[5]] + G[a[6], a[23], a[23], a[5], a[5]] + 
   G[a[6], a[23], a[23], a[23], a[5]]/2 - 2*G[a[7], a[5], a[5], a[5], a[5]] + 
   G[a[7], a[5], a[5], a[18], a[5]] + G[a[7], a[5], a[5], a[19], a[5]] + 
   G[a[7], a[5], a[7], a[5], a[5]] - G[a[7], a[5], a[7], a[18], a[5]] - 
   G[a[7], a[5], a[7], a[19], a[5]] + G[a[7], a[5], a[9], a[5], a[5]] - 
   G[a[7], a[5], a[9], a[18], a[5]] - G[a[7], a[5], a[9], a[19], a[5]] + 
   G[a[7], a[5], a[18], a[18], a[5]]/2 + G[a[7], a[5], a[18], a[19], a[5]]/
    2 + G[a[7], a[5], a[19], a[18], a[5]]/2 + 
   G[a[7], a[5], a[19], a[19], a[5]]/2 + G[a[7], a[7], a[5], a[5], a[5]] - 
   G[a[7], a[7], a[5], a[18], a[5]]/2 - G[a[7], a[7], a[5], a[19], a[5]]/2 - 
   G[a[7], a[7], a[7], a[5], a[5]]/2 + G[a[7], a[7], a[7], a[18], a[5]]/2 + 
   G[a[7], a[7], a[7], a[19], a[5]]/2 - G[a[7], a[7], a[9], a[5], a[5]]/2 + 
   G[a[7], a[7], a[9], a[18], a[5]]/2 + G[a[7], a[7], a[9], a[19], a[5]]/2 - 
   G[a[7], a[7], a[18], a[18], a[5]]/2 - G[a[7], a[7], a[18], a[19], a[5]]/
    2 - G[a[7], a[7], a[19], a[18], a[5]]/2 - 
   G[a[7], a[7], a[19], a[19], a[5]]/2 + G[a[7], a[9], a[5], a[5], a[5]] - 
   G[a[7], a[9], a[5], a[18], a[5]]/2 - G[a[7], a[9], a[5], a[19], a[5]]/2 - 
   G[a[7], a[9], a[7], a[5], a[5]]/2 + G[a[7], a[9], a[7], a[18], a[5]]/2 + 
   G[a[7], a[9], a[7], a[19], a[5]]/2 - G[a[7], a[9], a[9], a[5], a[5]]/2 + 
   G[a[7], a[9], a[9], a[18], a[5]]/2 + G[a[7], a[9], a[9], a[19], a[5]]/2 - 
   G[a[7], a[9], a[18], a[18], a[5]]/2 - G[a[7], a[9], a[18], a[19], a[5]]/
    2 - G[a[7], a[9], a[19], a[18], a[5]]/2 - 
   G[a[7], a[9], a[19], a[19], a[5]]/2 + G[a[7], a[18], a[18], a[18], a[5]]/
    2 + G[a[7], a[18], a[18], a[19], a[5]]/2 + 
   G[a[7], a[18], a[19], a[18], a[5]]/2 + G[a[7], a[18], a[19], a[19], a[5]]/
    2 + G[a[7], a[19], a[18], a[18], a[5]]/2 + 
   G[a[7], a[19], a[18], a[19], a[5]]/2 + G[a[7], a[19], a[19], a[18], a[5]]/
    2 + G[a[7], a[19], a[19], a[19], a[5]]/2 - 
   6*G[a[9], a[5], a[5], a[5], a[5]] + 3*G[a[9], a[5], a[5], a[18], a[5]] + 
   3*G[a[9], a[5], a[5], a[19], a[5]] + 3*G[a[9], a[5], a[7], a[5], a[5]] - 
   3*G[a[9], a[5], a[7], a[18], a[5]] - 3*G[a[9], a[5], a[7], a[19], a[5]] + 
   3*G[a[9], a[5], a[9], a[5], a[5]] - 3*G[a[9], a[5], a[9], a[18], a[5]] - 
   3*G[a[9], a[5], a[9], a[19], a[5]] + (3*G[a[9], a[5], a[18], a[18], a[5]])/
    2 + (3*G[a[9], a[5], a[18], a[19], a[5]])/2 + 
   (3*G[a[9], a[5], a[19], a[18], a[5]])/2 + 
   (3*G[a[9], a[5], a[19], a[19], a[5]])/2 + 
   3*G[a[9], a[7], a[5], a[5], a[5]] - (3*G[a[9], a[7], a[5], a[18], a[5]])/
    2 - (3*G[a[9], a[7], a[5], a[19], a[5]])/2 - 
   (3*G[a[9], a[7], a[7], a[5], a[5]])/2 + 
   (3*G[a[9], a[7], a[7], a[18], a[5]])/2 + 
   (3*G[a[9], a[7], a[7], a[19], a[5]])/2 - 
   (3*G[a[9], a[7], a[9], a[5], a[5]])/2 + 
   (3*G[a[9], a[7], a[9], a[18], a[5]])/2 + 
   (3*G[a[9], a[7], a[9], a[19], a[5]])/2 - 
   (3*G[a[9], a[7], a[18], a[18], a[5]])/2 - 
   (3*G[a[9], a[7], a[18], a[19], a[5]])/2 - 
   (3*G[a[9], a[7], a[19], a[18], a[5]])/2 - 
   (3*G[a[9], a[7], a[19], a[19], a[5]])/2 + 
   3*G[a[9], a[9], a[5], a[5], a[5]] - (3*G[a[9], a[9], a[5], a[18], a[5]])/
    2 - (3*G[a[9], a[9], a[5], a[19], a[5]])/2 - 
   (3*G[a[9], a[9], a[7], a[5], a[5]])/2 + 
   (3*G[a[9], a[9], a[7], a[18], a[5]])/2 + 
   (3*G[a[9], a[9], a[7], a[19], a[5]])/2 - 
   (3*G[a[9], a[9], a[9], a[5], a[5]])/2 + 
   (3*G[a[9], a[9], a[9], a[18], a[5]])/2 + 
   (3*G[a[9], a[9], a[9], a[19], a[5]])/2 - 
   (3*G[a[9], a[9], a[18], a[18], a[5]])/2 - 
   (3*G[a[9], a[9], a[18], a[19], a[5]])/2 - 
   (3*G[a[9], a[9], a[19], a[18], a[5]])/2 - 
   (3*G[a[9], a[9], a[19], a[19], a[5]])/2 + 
   (3*G[a[9], a[18], a[18], a[18], a[5]])/2 + 
   (3*G[a[9], a[18], a[18], a[19], a[5]])/2 + 
   (3*G[a[9], a[18], a[19], a[18], a[5]])/2 + 
   (3*G[a[9], a[18], a[19], a[19], a[5]])/2 + 
   (3*G[a[9], a[19], a[18], a[18], a[5]])/2 + 
   (3*G[a[9], a[19], a[18], a[19], a[5]])/2 + 
   (3*G[a[9], a[19], a[19], a[18], a[5]])/2 + 
   (3*G[a[9], a[19], a[19], a[19], a[5]])/2 + 
   8*G[a[10], a[5], a[5], a[5], a[5]] - 4*G[a[10], a[5], a[5], a[18], a[5]] - 
   4*G[a[10], a[5], a[5], a[19], a[5]] - 4*G[a[10], a[5], a[7], a[5], a[5]] + 
   4*G[a[10], a[5], a[7], a[18], a[5]] + 
   4*G[a[10], a[5], a[7], a[19], a[5]] - 4*G[a[10], a[5], a[9], a[5], a[5]] + 
   4*G[a[10], a[5], a[9], a[18], a[5]] + 
   4*G[a[10], a[5], a[9], a[19], a[5]] - 
   2*G[a[10], a[5], a[18], a[18], a[5]] - 
   2*G[a[10], a[5], a[18], a[19], a[5]] - 
   2*G[a[10], a[5], a[19], a[18], a[5]] - 
   2*G[a[10], a[5], a[19], a[19], a[5]] - 
   8*G[a[10], a[6], a[6], a[6], a[5]] + 4*G[a[10], a[6], a[6], a[18], a[5]] + 
   4*G[a[10], a[6], a[6], a[19], a[5]] + 
   4*G[a[10], a[6], a[13], a[6], a[5]] - 
   4*G[a[10], a[6], a[13], a[18], a[5]] - 
   4*G[a[10], a[6], a[13], a[19], a[5]] + 
   4*G[a[10], a[6], a[15], a[6], a[5]] - 
   4*G[a[10], a[6], a[15], a[18], a[5]] - 
   4*G[a[10], a[6], a[15], a[19], a[5]] + 
   2*G[a[10], a[6], a[18], a[18], a[5]] + 
   2*G[a[10], a[6], a[18], a[19], a[5]] + 
   2*G[a[10], a[6], a[19], a[18], a[5]] + 
   2*G[a[10], a[6], a[19], a[19], a[5]] - 
   4*G[a[10], a[7], a[5], a[5], a[5]] + 2*G[a[10], a[7], a[5], a[18], a[5]] + 
   2*G[a[10], a[7], a[5], a[19], a[5]] + 2*G[a[10], a[7], a[7], a[5], a[5]] - 
   2*G[a[10], a[7], a[7], a[18], a[5]] - 
   2*G[a[10], a[7], a[7], a[19], a[5]] + 2*G[a[10], a[7], a[9], a[5], a[5]] - 
   2*G[a[10], a[7], a[9], a[18], a[5]] - 
   2*G[a[10], a[7], a[9], a[19], a[5]] + 
   2*G[a[10], a[7], a[18], a[18], a[5]] + 
   2*G[a[10], a[7], a[18], a[19], a[5]] + 
   2*G[a[10], a[7], a[19], a[18], a[5]] + 
   2*G[a[10], a[7], a[19], a[19], a[5]] - 
   4*G[a[10], a[9], a[5], a[5], a[5]] + 2*G[a[10], a[9], a[5], a[18], a[5]] + 
   2*G[a[10], a[9], a[5], a[19], a[5]] + 2*G[a[10], a[9], a[7], a[5], a[5]] - 
   2*G[a[10], a[9], a[7], a[18], a[5]] - 
   2*G[a[10], a[9], a[7], a[19], a[5]] + 2*G[a[10], a[9], a[9], a[5], a[5]] - 
   2*G[a[10], a[9], a[9], a[18], a[5]] - 
   2*G[a[10], a[9], a[9], a[19], a[5]] + 
   2*G[a[10], a[9], a[18], a[18], a[5]] + 
   2*G[a[10], a[9], a[18], a[19], a[5]] + 
   2*G[a[10], a[9], a[19], a[18], a[5]] + 
   2*G[a[10], a[9], a[19], a[19], a[5]] + 
   4*G[a[10], a[13], a[6], a[6], a[5]] - 
   2*G[a[10], a[13], a[6], a[18], a[5]] - 
   2*G[a[10], a[13], a[6], a[19], a[5]] - 
   2*G[a[10], a[13], a[13], a[6], a[5]] + 
   2*G[a[10], a[13], a[13], a[18], a[5]] + 
   2*G[a[10], a[13], a[13], a[19], a[5]] - 
   2*G[a[10], a[13], a[15], a[6], a[5]] + 
   2*G[a[10], a[13], a[15], a[18], a[5]] + 
   2*G[a[10], a[13], a[15], a[19], a[5]] - 
   2*G[a[10], a[13], a[18], a[18], a[5]] - 
   2*G[a[10], a[13], a[18], a[19], a[5]] - 
   2*G[a[10], a[13], a[19], a[18], a[5]] - 
   2*G[a[10], a[13], a[19], a[19], a[5]] + 
   4*G[a[10], a[15], a[6], a[6], a[5]] - 
   2*G[a[10], a[15], a[6], a[18], a[5]] - 
   2*G[a[10], a[15], a[6], a[19], a[5]] - 
   2*G[a[10], a[15], a[13], a[6], a[5]] + 
   2*G[a[10], a[15], a[13], a[18], a[5]] + 
   2*G[a[10], a[15], a[13], a[19], a[5]] - 
   2*G[a[10], a[15], a[15], a[6], a[5]] + 
   2*G[a[10], a[15], a[15], a[18], a[5]] + 
   2*G[a[10], a[15], a[15], a[19], a[5]] - 
   2*G[a[10], a[15], a[18], a[18], a[5]] - 
   2*G[a[10], a[15], a[18], a[19], a[5]] - 
   2*G[a[10], a[15], a[19], a[18], a[5]] - 
   2*G[a[10], a[15], a[19], a[19], a[5]] - 
   32*G[a[11], a[5], a[5], a[5], a[8]] + 
   16*G[a[11], a[5], a[5], a[11], a[8]] + 
   8*G[a[11], a[5], a[11], a[5], a[8]] - 
   4*G[a[11], a[5], a[11], a[11], a[8]] + 
   8*G[a[11], a[5], a[16], a[5], a[8]] - 
   4*G[a[11], a[5], a[16], a[11], a[8]] + 
   8*G[a[11], a[5], a[17], a[5], a[8]] - 
   4*G[a[11], a[5], a[17], a[11], a[8]] + 
   8*G[a[11], a[11], a[5], a[5], a[8]] - 
   4*G[a[11], a[11], a[5], a[11], a[8]] - 
   2*G[a[11], a[11], a[11], a[5], a[8]] + G[a[11], a[11], a[11], a[11], 
    a[8]] - 2*G[a[11], a[11], a[16], a[5], a[8]] + 
   G[a[11], a[11], a[16], a[11], a[8]] - 
   2*G[a[11], a[11], a[17], a[5], a[8]] + G[a[11], a[11], a[17], a[11], 
    a[8]] + 8*G[a[11], a[16], a[5], a[5], a[8]] - 
   4*G[a[11], a[16], a[5], a[11], a[8]] - 
   2*G[a[11], a[16], a[11], a[5], a[8]] + G[a[11], a[16], a[11], a[11], 
    a[8]] - 2*G[a[11], a[16], a[16], a[5], a[8]] + 
   G[a[11], a[16], a[16], a[11], a[8]] - 
   2*G[a[11], a[16], a[17], a[5], a[8]] + G[a[11], a[16], a[17], a[11], 
    a[8]] + 8*G[a[11], a[17], a[5], a[5], a[8]] - 
   4*G[a[11], a[17], a[5], a[11], a[8]] - 
   2*G[a[11], a[17], a[11], a[5], a[8]] + G[a[11], a[17], a[11], a[11], 
    a[8]] - 2*G[a[11], a[17], a[16], a[5], a[8]] + 
   G[a[11], a[17], a[16], a[11], a[8]] - 
   2*G[a[11], a[17], a[17], a[5], a[8]] + G[a[11], a[17], a[17], a[11], 
    a[8]] + 4*G[a[13], a[6], a[6], a[6], a[5]] - 
   2*G[a[13], a[6], a[6], a[18], a[5]] - 
   2*G[a[13], a[6], a[6], a[19], a[5]] - 
   2*G[a[13], a[6], a[13], a[6], a[5]] + 
   2*G[a[13], a[6], a[13], a[18], a[5]] + 
   2*G[a[13], a[6], a[13], a[19], a[5]] - 
   2*G[a[13], a[6], a[15], a[6], a[5]] + 
   2*G[a[13], a[6], a[15], a[18], a[5]] + 
   2*G[a[13], a[6], a[15], a[19], a[5]] - G[a[13], a[6], a[18], a[18], 
    a[5]] - G[a[13], a[6], a[18], a[19], a[5]] - G[a[13], a[6], a[19], a[18], 
    a[5]] - G[a[13], a[6], a[19], a[19], a[5]] - 
   2*G[a[13], a[13], a[6], a[6], a[5]] + G[a[13], a[13], a[6], a[18], a[5]] + 
   G[a[13], a[13], a[6], a[19], a[5]] + G[a[13], a[13], a[13], a[6], a[5]] - 
   G[a[13], a[13], a[13], a[18], a[5]] - G[a[13], a[13], a[13], a[19], 
    a[5]] + G[a[13], a[13], a[15], a[6], a[5]] - 
   G[a[13], a[13], a[15], a[18], a[5]] - G[a[13], a[13], a[15], a[19], 
    a[5]] + G[a[13], a[13], a[18], a[18], a[5]] + 
   G[a[13], a[13], a[18], a[19], a[5]] + G[a[13], a[13], a[19], a[18], 
    a[5]] + G[a[13], a[13], a[19], a[19], a[5]] - 
   2*G[a[13], a[15], a[6], a[6], a[5]] + G[a[13], a[15], a[6], a[18], a[5]] + 
   G[a[13], a[15], a[6], a[19], a[5]] + G[a[13], a[15], a[13], a[6], a[5]] - 
   G[a[13], a[15], a[13], a[18], a[5]] - G[a[13], a[15], a[13], a[19], 
    a[5]] + G[a[13], a[15], a[15], a[6], a[5]] - 
   G[a[13], a[15], a[15], a[18], a[5]] - G[a[13], a[15], a[15], a[19], 
    a[5]] + G[a[13], a[15], a[18], a[18], a[5]] + 
   G[a[13], a[15], a[18], a[19], a[5]] + G[a[13], a[15], a[19], a[18], 
    a[5]] + G[a[13], a[15], a[19], a[19], a[5]] - 
   G[a[13], a[18], a[18], a[18], a[5]] - G[a[13], a[18], a[18], a[19], 
    a[5]] - G[a[13], a[18], a[19], a[18], a[5]] - 
   G[a[13], a[18], a[19], a[19], a[5]] - G[a[13], a[19], a[18], a[18], 
    a[5]] - G[a[13], a[19], a[18], a[19], a[5]] - 
   G[a[13], a[19], a[19], a[18], a[5]] - G[a[13], a[19], a[19], a[19], 
    a[5]] + 4*G[a[15], a[6], a[6], a[6], a[5]] - 
   2*G[a[15], a[6], a[6], a[18], a[5]] - 
   2*G[a[15], a[6], a[6], a[19], a[5]] - 
   2*G[a[15], a[6], a[13], a[6], a[5]] + 
   2*G[a[15], a[6], a[13], a[18], a[5]] + 
   2*G[a[15], a[6], a[13], a[19], a[5]] - 
   2*G[a[15], a[6], a[15], a[6], a[5]] + 
   2*G[a[15], a[6], a[15], a[18], a[5]] + 
   2*G[a[15], a[6], a[15], a[19], a[5]] - G[a[15], a[6], a[18], a[18], 
    a[5]] - G[a[15], a[6], a[18], a[19], a[5]] - G[a[15], a[6], a[19], a[18], 
    a[5]] - G[a[15], a[6], a[19], a[19], a[5]] - 
   2*G[a[15], a[13], a[6], a[6], a[5]] + G[a[15], a[13], a[6], a[18], a[5]] + 
   G[a[15], a[13], a[6], a[19], a[5]] + G[a[15], a[13], a[13], a[6], a[5]] - 
   G[a[15], a[13], a[13], a[18], a[5]] - G[a[15], a[13], a[13], a[19], 
    a[5]] + G[a[15], a[13], a[15], a[6], a[5]] - 
   G[a[15], a[13], a[15], a[18], a[5]] - G[a[15], a[13], a[15], a[19], 
    a[5]] + G[a[15], a[13], a[18], a[18], a[5]] + 
   G[a[15], a[13], a[18], a[19], a[5]] + G[a[15], a[13], a[19], a[18], 
    a[5]] + G[a[15], a[13], a[19], a[19], a[5]] - 
   2*G[a[15], a[15], a[6], a[6], a[5]] + G[a[15], a[15], a[6], a[18], a[5]] + 
   G[a[15], a[15], a[6], a[19], a[5]] + G[a[15], a[15], a[13], a[6], a[5]] - 
   G[a[15], a[15], a[13], a[18], a[5]] - G[a[15], a[15], a[13], a[19], 
    a[5]] + G[a[15], a[15], a[15], a[6], a[5]] - 
   G[a[15], a[15], a[15], a[18], a[5]] - G[a[15], a[15], a[15], a[19], 
    a[5]] + G[a[15], a[15], a[18], a[18], a[5]] + 
   G[a[15], a[15], a[18], a[19], a[5]] + G[a[15], a[15], a[19], a[18], 
    a[5]] + G[a[15], a[15], a[19], a[19], a[5]] - 
   G[a[15], a[18], a[18], a[18], a[5]] - G[a[15], a[18], a[18], a[19], 
    a[5]] - G[a[15], a[18], a[19], a[18], a[5]] - 
   G[a[15], a[18], a[19], a[19], a[5]] - G[a[15], a[19], a[18], a[18], 
    a[5]] - G[a[15], a[19], a[18], a[19], a[5]] - 
   G[a[15], a[19], a[19], a[18], a[5]] - G[a[15], a[19], a[19], a[19], 
    a[5]] - 32*G[a[16], a[5], a[5], a[5], a[8]] + 
   16*G[a[16], a[5], a[5], a[11], a[8]] + 
   8*G[a[16], a[5], a[11], a[5], a[8]] - 
   4*G[a[16], a[5], a[11], a[11], a[8]] + 
   8*G[a[16], a[5], a[16], a[5], a[8]] - 
   4*G[a[16], a[5], a[16], a[11], a[8]] + 
   8*G[a[16], a[5], a[17], a[5], a[8]] - 
   4*G[a[16], a[5], a[17], a[11], a[8]] + 
   8*G[a[16], a[11], a[5], a[5], a[8]] - 
   4*G[a[16], a[11], a[5], a[11], a[8]] - 
   2*G[a[16], a[11], a[11], a[5], a[8]] + G[a[16], a[11], a[11], a[11], 
    a[8]] - 2*G[a[16], a[11], a[16], a[5], a[8]] + 
   G[a[16], a[11], a[16], a[11], a[8]] - 
   2*G[a[16], a[11], a[17], a[5], a[8]] + G[a[16], a[11], a[17], a[11], 
    a[8]] + 8*G[a[16], a[16], a[5], a[5], a[8]] - 
   4*G[a[16], a[16], a[5], a[11], a[8]] - 
   2*G[a[16], a[16], a[11], a[5], a[8]] + G[a[16], a[16], a[11], a[11], 
    a[8]] - 2*G[a[16], a[16], a[16], a[5], a[8]] + 
   G[a[16], a[16], a[16], a[11], a[8]] - 
   2*G[a[16], a[16], a[17], a[5], a[8]] + G[a[16], a[16], a[17], a[11], 
    a[8]] + 8*G[a[16], a[17], a[5], a[5], a[8]] - 
   4*G[a[16], a[17], a[5], a[11], a[8]] - 
   2*G[a[16], a[17], a[11], a[5], a[8]] + G[a[16], a[17], a[11], a[11], 
    a[8]] - 2*G[a[16], a[17], a[16], a[5], a[8]] + 
   G[a[16], a[17], a[16], a[11], a[8]] - 
   2*G[a[16], a[17], a[17], a[5], a[8]] + G[a[16], a[17], a[17], a[11], 
    a[8]] - 32*G[a[17], a[5], a[5], a[5], a[8]] + 
   16*G[a[17], a[5], a[5], a[11], a[8]] + 
   8*G[a[17], a[5], a[11], a[5], a[8]] - 
   4*G[a[17], a[5], a[11], a[11], a[8]] + 
   8*G[a[17], a[5], a[16], a[5], a[8]] - 
   4*G[a[17], a[5], a[16], a[11], a[8]] + 
   8*G[a[17], a[5], a[17], a[5], a[8]] - 
   4*G[a[17], a[5], a[17], a[11], a[8]] + 
   8*G[a[17], a[11], a[5], a[5], a[8]] - 
   4*G[a[17], a[11], a[5], a[11], a[8]] - 
   2*G[a[17], a[11], a[11], a[5], a[8]] + G[a[17], a[11], a[11], a[11], 
    a[8]] - 2*G[a[17], a[11], a[16], a[5], a[8]] + 
   G[a[17], a[11], a[16], a[11], a[8]] - 
   2*G[a[17], a[11], a[17], a[5], a[8]] + G[a[17], a[11], a[17], a[11], 
    a[8]] + 8*G[a[17], a[16], a[5], a[5], a[8]] - 
   4*G[a[17], a[16], a[5], a[11], a[8]] - 
   2*G[a[17], a[16], a[11], a[5], a[8]] + G[a[17], a[16], a[11], a[11], 
    a[8]] - 2*G[a[17], a[16], a[16], a[5], a[8]] + 
   G[a[17], a[16], a[16], a[11], a[8]] - 
   2*G[a[17], a[16], a[17], a[5], a[8]] + G[a[17], a[16], a[17], a[11], 
    a[8]] + 8*G[a[17], a[17], a[5], a[5], a[8]] - 
   4*G[a[17], a[17], a[5], a[11], a[8]] - 
   2*G[a[17], a[17], a[11], a[5], a[8]] + G[a[17], a[17], a[11], a[11], 
    a[8]] - 2*G[a[17], a[17], a[16], a[5], a[8]] + 
   G[a[17], a[17], a[16], a[11], a[8]] - 
   2*G[a[17], a[17], a[17], a[5], a[8]] + G[a[17], a[17], a[17], a[11], 
    a[8]] - 2*G[a[19], a[19], a[19], a[22], a[5]] + 
   2*G[a[19], a[19], a[19], a[23], a[5]] - G[a[19], a[19], a[22], a[22], 
    a[5]] + G[a[19], a[19], a[22], a[23], a[5]] - 
   G[a[19], a[19], a[23], a[22], a[5]] + G[a[19], a[19], a[23], a[23], 
    a[5]] + 2*G[a[19], a[19], a[24], a[22], a[5]] - 
   2*G[a[19], a[19], a[24], a[23], a[5]] + G[a[19], a[22], a[5], a[22], 
    a[5]] - G[a[19], a[22], a[5], a[23], a[5]] - 
   G[a[19], a[22], a[22], a[22], a[5]]/2 + 
   G[a[19], a[22], a[22], a[23], a[5]]/2 - 
   G[a[19], a[22], a[23], a[22], a[5]]/2 + 
   G[a[19], a[22], a[23], a[23], a[5]]/2 + G[a[19], a[23], a[5], a[22], 
    a[5]] - G[a[19], a[23], a[5], a[23], a[5]] - 
   G[a[19], a[23], a[22], a[22], a[5]]/2 + 
   G[a[19], a[23], a[22], a[23], a[5]]/2 - 
   G[a[19], a[23], a[23], a[22], a[5]]/2 + 
   G[a[19], a[23], a[23], a[23], a[5]]/2 - G[a[19], a[24], a[5], a[22], 
    a[5]] + G[a[19], a[24], a[5], a[23], a[5]] + 
   G[a[19], a[24], a[19], a[22], a[5]] - G[a[19], a[24], a[19], a[23], 
    a[5]] + G[a[19], a[24], a[22], a[22], a[5]] - 
   G[a[19], a[24], a[22], a[23], a[5]] + G[a[19], a[24], a[23], a[22], 
    a[5]] - G[a[19], a[24], a[23], a[23], a[5]] - 
   G[a[19], a[24], a[24], a[22], a[5]] + G[a[19], a[24], a[24], a[23], 
    a[5]] - 2*G[a[21], a[6], a[6], a[21], a[5]] + 
   4*G[a[21], a[6], a[21], a[21], a[5]] + 
   4*G[a[21], a[21], a[6], a[21], a[5]] + G[a[22], a[5], a[5], a[23], a[5]] + 
   G[a[22], a[5], a[6], a[5], a[5]] - G[a[22], a[5], a[6], a[22], a[5]] - 
   G[a[22], a[5], a[22], a[23], a[5]]/2 + G[a[22], a[5], a[23], a[22], a[5]]/
    2 - G[a[22], a[5], a[23], a[23], a[5]]/2 + 
   2*G[a[22], a[6], a[5], a[5], a[5]] - G[a[22], a[6], a[5], a[22], a[5]] - 
   G[a[22], a[6], a[22], a[5], a[5]] - G[a[22], a[22], a[5], a[23], a[5]]/2 - 
   G[a[22], a[22], a[23], a[5], a[5]]/2 - G[a[22], a[23], a[5], a[5], a[5]] + 
   G[a[22], a[23], a[5], a[22], a[5]]/2 - G[a[22], a[23], a[5], a[23], a[5]]/
    2 + G[a[22], a[23], a[22], a[5], a[5]]/2 - 
   G[a[22], a[23], a[23], a[5], a[5]]/2 - G[a[23], a[5], a[5], a[22], a[5]] - 
   G[a[23], a[5], a[6], a[5], a[5]] + G[a[23], a[5], a[6], a[23], a[5]] + 
   G[a[23], a[5], a[22], a[22], a[5]]/2 - G[a[23], a[5], a[22], a[23], a[5]]/
    2 + G[a[23], a[5], a[23], a[22], a[5]]/2 - 
   2*G[a[23], a[6], a[5], a[5], a[5]] + G[a[23], a[6], a[5], a[23], a[5]] + 
   G[a[23], a[6], a[23], a[5], a[5]] + G[a[23], a[22], a[5], a[5], a[5]] + 
   G[a[23], a[22], a[5], a[22], a[5]]/2 - G[a[23], a[22], a[5], a[23], a[5]]/
    2 + G[a[23], a[22], a[22], a[5], a[5]]/2 - 
   G[a[23], a[22], a[23], a[5], a[5]]/2 + G[a[23], a[23], a[5], a[22], a[5]]/
    2 + G[a[23], a[23], a[22], a[5], a[5]]/2 + G[a[24], a[5], a[5], a[22], 
    a[5]] - G[a[24], a[5], a[5], a[23], a[5]] - 
   G[a[24], a[5], a[22], a[22], a[5]]/2 + G[a[24], a[5], a[22], a[23], a[5]]/
    2 - G[a[24], a[5], a[23], a[22], a[5]]/2 + 
   G[a[24], a[5], a[23], a[23], a[5]]/2 + G[a[24], a[19], a[19], a[22], 
    a[5]] - G[a[24], a[19], a[19], a[23], a[5]] + 
   G[a[24], a[19], a[22], a[22], a[5]]/2 - 
   G[a[24], a[19], a[22], a[23], a[5]]/2 + 
   G[a[24], a[19], a[23], a[22], a[5]]/2 - 
   G[a[24], a[19], a[23], a[23], a[5]]/2 - G[a[24], a[19], a[24], a[22], 
    a[5]] + G[a[24], a[19], a[24], a[23], a[5]] - 
   G[a[24], a[22], a[5], a[22], a[5]] + G[a[24], a[22], a[5], a[23], a[5]] + 
   G[a[24], a[22], a[22], a[22], a[5]]/2 - 
   G[a[24], a[22], a[22], a[23], a[5]]/2 + 
   G[a[24], a[22], a[23], a[22], a[5]]/2 - 
   G[a[24], a[22], a[23], a[23], a[5]]/2 - G[a[24], a[23], a[5], a[22], 
    a[5]] + G[a[24], a[23], a[5], a[23], a[5]] + 
   G[a[24], a[23], a[22], a[22], a[5]]/2 - 
   G[a[24], a[23], a[22], a[23], a[5]]/2 + 
   G[a[24], a[23], a[23], a[22], a[5]]/2 - 
   G[a[24], a[23], a[23], a[23], a[5]]/2 + G[a[24], a[24], a[5], a[22], a[5]]/
    2 - G[a[24], a[24], a[5], a[23], a[5]]/2 - 
   G[a[24], a[24], a[19], a[22], a[5]]/2 + 
   G[a[24], a[24], a[19], a[23], a[5]]/2 - 
   G[a[24], a[24], a[22], a[22], a[5]]/2 + 
   G[a[24], a[24], a[22], a[23], a[5]]/2 - 
   G[a[24], a[24], a[23], a[22], a[5]]/2 + 
   G[a[24], a[24], a[23], a[23], a[5]]/2 + 
   G[a[24], a[24], a[24], a[22], a[5]]/2 - 
   G[a[24], a[24], a[24], a[23], a[5]]/2 + G[a[10], a[6], a[6], a[5]]*
    ((8*I)*Pi - 8*Log[2]) + G[a[10], a[13], a[13], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[10], a[13], a[15], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[10], a[15], a[13], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[10], a[15], a[15], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[13], a[6], a[13], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[13], a[6], a[15], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[13], a[13], a[6], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[13], a[15], a[6], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[15], a[6], a[13], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[15], a[6], a[15], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[15], a[13], a[6], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + G[a[15], a[15], a[6], a[5]]*
    ((2*I)*Pi - 2*Log[2]) + (Pi^2*G[a[4], a[5]]*Log[2])/4 - 
   4*G[a[7], a[5], a[5], a[5]]*Log[2] + 2*G[a[7], a[5], a[7], a[5]]*Log[2] + 
   2*G[a[7], a[5], a[9], a[5]]*Log[2] + 2*G[a[7], a[7], a[5], a[5]]*Log[2] - 
   G[a[7], a[7], a[7], a[5]]*Log[2] - G[a[7], a[7], a[9], a[5]]*Log[2] + 
   2*G[a[7], a[9], a[5], a[5]]*Log[2] - G[a[7], a[9], a[7], a[5]]*Log[2] - 
   G[a[7], a[9], a[9], a[5]]*Log[2] - 12*G[a[9], a[5], a[5], a[5]]*Log[2] + 
   6*G[a[9], a[5], a[7], a[5]]*Log[2] + 6*G[a[9], a[5], a[9], a[5]]*Log[2] + 
   6*G[a[9], a[7], a[5], a[5]]*Log[2] - 3*G[a[9], a[7], a[7], a[5]]*Log[2] - 
   3*G[a[9], a[7], a[9], a[5]]*Log[2] + 6*G[a[9], a[9], a[5], a[5]]*Log[2] - 
   3*G[a[9], a[9], a[7], a[5]]*Log[2] - 3*G[a[9], a[9], a[9], a[5]]*Log[2] + 
   16*G[a[10], a[5], a[5], a[5]]*Log[2] - 8*G[a[10], a[5], a[7], a[5]]*
    Log[2] - 8*G[a[10], a[5], a[9], a[5]]*Log[2] - 
   8*G[a[10], a[7], a[5], a[5]]*Log[2] + 4*G[a[10], a[7], a[7], a[5]]*
    Log[2] + 4*G[a[10], a[7], a[9], a[5]]*Log[2] - 
   8*G[a[10], a[9], a[5], a[5]]*Log[2] + 4*G[a[10], a[9], a[7], a[5]]*
    Log[2] + 4*G[a[10], a[9], a[9], a[5]]*Log[2] - 
   4*G[a[7], a[5], a[5]]*Log[2]^2 + 2*G[a[7], a[7], a[5]]*Log[2]^2 + 
   2*G[a[7], a[9], a[5]]*Log[2]^2 - 12*G[a[9], a[5], a[5]]*Log[2]^2 + 
   6*G[a[9], a[7], a[5]]*Log[2]^2 + 6*G[a[9], a[9], a[5]]*Log[2]^2 + 
   16*G[a[10], a[5], a[5]]*Log[2]^2 - 8*G[a[10], a[7], a[5]]*Log[2]^2 - 
   8*G[a[10], a[9], a[5]]*Log[2]^2 - ((4*I)/3)*Pi*Log[2]^3 + Log[2]^4/3 + 
   G[a[13], a[13], a[13], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[13], a[13], a[15], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[13], a[15], a[13], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[13], a[15], a[15], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[15], a[13], a[13], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[15], a[13], a[15], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[15], a[15], a[13], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[15], a[15], a[15], a[5]]*((-I)*Pi + Log[2]) + 
   G[a[10], a[6], a[13], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[10], a[6], a[15], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[10], a[13], a[6], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[10], a[15], a[6], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[13], a[6], a[6], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[15], a[6], a[6], a[5]]*((-4*I)*Pi + 4*Log[2]) + 
   G[a[12], a[5]]*((I/312)*(26 + 7*Sqrt[13])*Pi^3 + 
     ((-26 - 7*Sqrt[13])*Pi^2*Log[2])/312) + 
   G[a[14], a[5]]*((-1/312*I)*(-26 + 7*Sqrt[13])*Pi^3 + 
     ((-26 + 7*Sqrt[13])*Pi^2*Log[2])/312) + G[a[10], a[6], a[5]]*
    ((10*Pi^2)/3 + (8*I)*Pi*Log[2] - 4*Log[2]^2) + 
   G[a[13], a[13], a[5]]*((5*Pi^2)/6 + (2*I)*Pi*Log[2] - Log[2]^2) + 
   G[a[13], a[15], a[5]]*((5*Pi^2)/6 + (2*I)*Pi*Log[2] - Log[2]^2) + 
   G[a[15], a[13], a[5]]*((5*Pi^2)/6 + (2*I)*Pi*Log[2] - Log[2]^2) + 
   G[a[15], a[15], a[5]]*((5*Pi^2)/6 + (2*I)*Pi*Log[2] - Log[2]^2) + 
   G[a[10], a[13], a[5]]*((-5*Pi^2)/3 - (4*I)*Pi*Log[2] + 2*Log[2]^2) + 
   G[a[10], a[15], a[5]]*((-5*Pi^2)/3 - (4*I)*Pi*Log[2] + 2*Log[2]^2) + 
   G[a[15], a[6], a[5]]*((-5/3 - 7/(24*Sqrt[13]))*Pi^2 - (4*I)*Pi*Log[2] + 
     2*Log[2]^2) + G[a[13], a[6], a[5]]*((-5/3 + 7/(24*Sqrt[13]))*Pi^2 - 
     (4*I)*Pi*Log[2] + 2*Log[2]^2) + G[a[9], a[5]]*
    (3*G[a[6], a[6], a[20], a[5]] + (3*G[a[6], a[20], a[5], a[5]])/2 + 
     (3*G[a[6], a[20], a[20], a[5]])/2 - Pi^2*Log[2] - 8*Log[2]^3) + 
   G[a[7], a[5]]*(-1/2*G[a[6], a[5], a[20], a[5]] + 
     G[a[6], a[6], a[20], a[5]] + G[a[6], a[20], a[5], a[5]]/2 + 
     G[a[6], a[20], a[20], a[5]]/2 - (Pi^2*Log[2])/4 - (8*Log[2]^3)/3) + 
   (I/6)*Pi*Log[3]^3 - (7*Log[3]^4)/24 + 
   Log[2]^2*((5*Pi^2)/3 + (2*I)*Pi*Log[3] - Log[3]^2) - 
   G[a[6], a[6], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[6], a[23], a[5], a[5]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[6], a[23], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[22], a[6], a[5], a[5]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[22], a[22], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[22], a[23], a[22], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[22], a[23], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   G[a[23], a[6], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]] - 
   G[a[23], a[22], a[5], a[5]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[23], a[22], a[22], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[23], a[22], a[23], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[23], a[23], a[22], a[5]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[6], a[22], a[5]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + G[a[22], a[23], a[5]]*
    (-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + G[a[23], a[22], a[5]]*
    (Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   Log[3]^2*((-5*Pi^2)/48 + (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[6], a[23], a[5]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) - 
   ((3*I)/2)*Pi*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] - 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 - (7*Log[3 - 2*Sqrt[2]]^4)/48 + 
   G[a[6], a[6], a[22], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[22], a[5], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[6], a[22], a[22], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[22], a[6], a[22], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[22], a[23], a[5], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   G[a[23], a[6], a[5], a[5]]*(-2*Log[2] + Log[3 - 2*Sqrt[2]]) + 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 + (7*Log[3 - 2*Sqrt[2]]^3)/12 - 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) + 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8 + 
   G[a[6], a[2]]*(-1/6*(Pi^2*G[a[11], a[8]]) - (Pi^2*G[a[16], a[8]])/6 - 
     (Pi^2*G[a[17], a[8]])/6 - 128*G[a[5], a[5], a[5], a[8]] + 
     32*G[a[5], a[5], a[11], a[8]] + 32*G[a[5], a[5], a[16], a[8]] + 
     32*G[a[5], a[5], a[17], a[8]] + 32*G[a[5], a[11], a[5], a[8]] - 
     8*G[a[5], a[11], a[11], a[8]] - 8*G[a[5], a[11], a[16], a[8]] - 
     8*G[a[5], a[11], a[17], a[8]] + 32*G[a[5], a[16], a[5], a[8]] - 
     8*G[a[5], a[16], a[11], a[8]] - 8*G[a[5], a[16], a[16], a[8]] - 
     8*G[a[5], a[16], a[17], a[8]] + 32*G[a[5], a[17], a[5], a[8]] - 
     8*G[a[5], a[17], a[11], a[8]] - 8*G[a[5], a[17], a[16], a[8]] - 
     8*G[a[5], a[17], a[17], a[8]] + 32*G[a[11], a[5], a[5], a[8]] - 
     8*G[a[11], a[5], a[11], a[8]] - 8*G[a[11], a[5], a[16], a[8]] - 
     8*G[a[11], a[5], a[17], a[8]] - 8*G[a[11], a[11], a[5], a[8]] + 
     2*G[a[11], a[11], a[11], a[8]] + 2*G[a[11], a[11], a[16], a[8]] + 
     2*G[a[11], a[11], a[17], a[8]] - 8*G[a[11], a[16], a[5], a[8]] + 
     2*G[a[11], a[16], a[11], a[8]] + 2*G[a[11], a[16], a[16], a[8]] + 
     2*G[a[11], a[16], a[17], a[8]] - 8*G[a[11], a[17], a[5], a[8]] + 
     2*G[a[11], a[17], a[11], a[8]] + 2*G[a[11], a[17], a[16], a[8]] + 
     2*G[a[11], a[17], a[17], a[8]] + 32*G[a[16], a[5], a[5], a[8]] - 
     8*G[a[16], a[5], a[11], a[8]] - 8*G[a[16], a[5], a[16], a[8]] - 
     8*G[a[16], a[5], a[17], a[8]] - 8*G[a[16], a[11], a[5], a[8]] + 
     2*G[a[16], a[11], a[11], a[8]] + 2*G[a[16], a[11], a[16], a[8]] + 
     2*G[a[16], a[11], a[17], a[8]] - 8*G[a[16], a[16], a[5], a[8]] + 
     2*G[a[16], a[16], a[11], a[8]] + 2*G[a[16], a[16], a[16], a[8]] + 
     2*G[a[16], a[16], a[17], a[8]] - 8*G[a[16], a[17], a[5], a[8]] + 
     2*G[a[16], a[17], a[11], a[8]] + 2*G[a[16], a[17], a[16], a[8]] + 
     2*G[a[16], a[17], a[17], a[8]] + 32*G[a[17], a[5], a[5], a[8]] - 
     8*G[a[17], a[5], a[11], a[8]] - 8*G[a[17], a[5], a[16], a[8]] - 
     8*G[a[17], a[5], a[17], a[8]] - 8*G[a[17], a[11], a[5], a[8]] + 
     2*G[a[17], a[11], a[11], a[8]] + 2*G[a[17], a[11], a[16], a[8]] + 
     2*G[a[17], a[11], a[17], a[8]] - 8*G[a[17], a[16], a[5], a[8]] + 
     2*G[a[17], a[16], a[11], a[8]] + 2*G[a[17], a[16], a[16], a[8]] + 
     2*G[a[17], a[16], a[17], a[8]] - 8*G[a[17], a[17], a[5], a[8]] + 
     2*G[a[17], a[17], a[11], a[8]] + 2*G[a[17], a[17], a[16], a[8]] + 
     2*G[a[17], a[17], a[17], a[8]] - (14*Zeta[3])/3) + 
   G[a[11], a[8]]*(2*G[a[1], a[1], a[6], a[2]] + 
     2*G[a[1], a[5], a[6], a[2]] + 4*G[a[1], a[6], a[6], a[2]] + 
     2*G[a[5], a[1], a[6], a[2]] + 2*G[a[5], a[5], a[6], a[2]] + 
     4*G[a[5], a[6], a[6], a[2]] + 4*G[a[6], a[1], a[6], a[2]] + 
     4*G[a[6], a[5], a[6], a[2]] + 8*G[a[6], a[6], a[6], a[2]] - 
     (7*Zeta[3])/3) + G[a[5], a[2]]*(-1/6*(Pi^2*G[a[11], a[8]]) - 
     (Pi^2*G[a[16], a[8]])/6 - (Pi^2*G[a[17], a[8]])/6 - 2*Zeta[3]) + 
   G[a[1], a[2]]*((2*Pi^2*G[a[5], a[8]])/3 - (Pi^2*G[a[11], a[8]])/6 - 
     (Pi^2*G[a[16], a[8]])/6 - (Pi^2*G[a[17], a[8]])/6 - 2*Zeta[3]) + 
   G[a[16], a[8]]*(2*G[a[1], a[1], a[6], a[2]] + 
     2*G[a[1], a[5], a[6], a[2]] + 4*G[a[1], a[6], a[6], a[2]] + 
     2*G[a[5], a[1], a[6], a[2]] + 2*G[a[5], a[5], a[6], a[2]] + 
     4*G[a[5], a[6], a[6], a[2]] + 4*G[a[6], a[1], a[6], a[2]] + 
     4*G[a[6], a[5], a[6], a[2]] + 8*G[a[6], a[6], a[6], a[2]] - 2*Zeta[3]) + 
   G[a[17], a[8]]*(2*G[a[1], a[1], a[6], a[2]] + 
     2*G[a[1], a[5], a[6], a[2]] + 4*G[a[1], a[6], a[6], a[2]] + 
     2*G[a[5], a[1], a[6], a[2]] + 2*G[a[5], a[5], a[6], a[2]] + 
     4*G[a[5], a[6], a[6], a[2]] + 4*G[a[6], a[1], a[6], a[2]] + 
     4*G[a[6], a[5], a[6], a[2]] + 8*G[a[6], a[6], a[6], a[2]] - 2*Zeta[3]) + 
   G[a[10], a[5]]*(((-2*I)/3)*Pi^3 + 2*G[a[6], a[5], a[20], a[5]] - 
     4*G[a[6], a[6], a[20], a[5]] - 2*G[a[6], a[20], a[5], a[5]] - 
     2*G[a[6], a[20], a[20], a[5]] + (14*Pi^2*Log[2])/3 + (4*I)*Pi*Log[2]^2 + 
     (28*Log[2]^3)/3 - 2*Zeta[3]) + 
   Log[3]*((-1/4*I)*Pi^3 + Log[3/4 - 1/Sqrt[2]]^3/3 - 
     (3*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]])/2 - 2*Zeta[3]) - 
   ((7*I)/3)*Pi*Zeta[3] + G[a[15], a[5]]*((I/312)*(104 + 7*Sqrt[13])*Pi^3 + 
     (-5/3 - 7/(24*Sqrt[13]))*Pi^2*Log[2] - (2*I)*Pi*Log[2]^2 + 
     (2*Log[2]^3)/3 + Zeta[3]) + G[a[13], a[5]]*
    ((I/3 - ((7*I)/24)/Sqrt[13])*Pi^3 + (-5/3 + 7/(24*Sqrt[13]))*Pi^2*
      Log[2] - (2*I)*Pi*Log[2]^2 + (2*Log[2]^3)/3 + Zeta[3]) + 
   Log[2]*(((5*I)/12)*Pi^3 + (Pi^2*Log[3])/4 - I*Pi*Log[3]^2 + Log[3]^3 + 
     (13*Zeta[3])/3) + G[a[5], a[8]]*((2*Pi^2*G[a[5], a[2]])/3 + 
     (2*Pi^2*G[a[6], a[2]])/3 - 8*G[a[1], a[1], a[6], a[2]] - 
     8*G[a[1], a[5], a[6], a[2]] - 16*G[a[1], a[6], a[6], a[2]] - 
     8*G[a[5], a[1], a[6], a[2]] - 8*G[a[5], a[5], a[6], a[2]] - 
     16*G[a[5], a[6], a[6], a[2]] - 16*G[a[6], a[1], a[6], a[2]] - 
     16*G[a[6], a[5], a[6], a[2]] - 32*G[a[6], a[6], a[6], a[2]] + 
     (26*Zeta[3])/3)}, {a[1] -> -1, a[2] -> (3*Sqrt[(7 - 3*Sqrt[5])/2])/2, 
  a[3] -> (-3*(-3 + Sqrt[5]))/4, a[4] -> -1/2, a[5] -> 1, a[6] -> 0, 
  a[7] -> 1/2, a[8] -> (7 - 3*Sqrt[5])/2, a[9] -> 3/2, a[10] -> 2, 
  a[11] -> (-9*(-7 + 3*Sqrt[5]))/8, a[12] -> (1 - Sqrt[13])/4, 
  a[13] -> (3 - Sqrt[13])/4, a[14] -> (1 + Sqrt[13])/4, 
  a[15] -> (3 + Sqrt[13])/4, a[16] -> (2 - I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, 
  a[17] -> (2 + I*Sqrt[6*(-19 + 9*Sqrt[5])])/4, a[18] -> 1/2 - 1/Sqrt[2], 
  a[19] -> 1/2 + 1/Sqrt[2], a[20] -> -1/3, a[21] -> 3, 
  a[22] -> 3/(2*Sqrt[2]), a[23] -> (2 + Sqrt[2])/4, 
  a[24] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/T4/f6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1/2, I*Pi - 2*Log[2], (-5*Pi^2)/8 + 2*G[a[6], a[1], a[3]] + 
   2*G[a[6], a[7], a[3]] - Log[5]^2 + Log[2]*((-2*I)*Pi + 4*Log[5]), 
  (-1/4*I)*Pi^3 - (2*I)*Pi*G[a[5], a[2], a[3]] - 
   2*G[a[1], a[4], a[3], a[3]] + 2*G[a[1], a[6], a[3], a[3]] - 
   2*G[a[1], a[6], a[4], a[3]] + 2*G[a[4], a[3], a[2], a[3]] - 
   2*G[a[4], a[5], a[2], a[3]] + 2*G[a[4], a[6], a[2], a[3]] + 
   2*G[a[4], a[6], a[3], a[3]] - 2*G[a[4], a[6], a[5], a[3]] - 
   2*G[a[6], a[1], a[1], a[3]] - 2*G[a[6], a[1], a[2], a[3]] - 
   2*G[a[6], a[1], a[4], a[3]] + 4*G[a[6], a[1], a[5], a[3]] + 
   4*G[a[6], a[4], a[3], a[3]] + 2*G[a[6], a[4], a[5], a[3]] + 
   2*G[a[6], a[5], a[2], a[3]] + 4*G[a[6], a[6], a[1], a[3]] + 
   10*G[a[6], a[6], a[4], a[3]] - 4*G[a[6], a[6], a[5], a[3]] + 
   2*G[a[6], a[6], a[7], a[3]] + 2*G[a[6], a[7], a[3], a[3]] - 
   4*G[a[6], a[7], a[7], a[3]] + 2*G[a[7], a[6], a[3], a[3]] - 
   4*G[a[7], a[6], a[7], a[3]] + G[a[1], a[4], a[3]]*((2*I)*Pi - 12*Log[2]) + 
   G[a[6], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + G[a[1], a[2], a[3]]*
    ((2*I)*Pi - 4*Log[2]) - 8*G[a[6], a[1], a[3]]*Log[2] + (28*Log[2]^3)/3 + 
   G[a[1], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[6], a[4], a[3]]*((-2*I)*Pi + 18*Log[2]) + Log[2]^2*(I*Pi - 4*Log[5]) + 
   G[a[6], a[7], a[3]]*(6*Log[2] - 2*Log[5]) + (Pi^2*Log[5])/3 + 
   Log[2]*((5*Pi^2)/2 - (2*I)*Pi*Log[5] - Log[5]^2) - (35*Zeta[3])/12, 
  (-119*Pi^4)/2880 + (4*I)*Pi*G[a[5], a[2], a[2], a[3]] - 
   (4*I)*Pi*G[a[5], a[2], a[5], a[3]] - (2*I)*Pi*G[a[5], a[5], a[2], a[3]] - 
   (2*I)*Pi*G[a[5], a[6], a[2], a[3]] + (2*I)*Pi*G[a[5], a[6], a[5], a[3]] + 
   4*G[a[1], a[1], a[4], a[3], a[3]] - 4*G[a[1], a[1], a[6], a[3], a[3]] + 
   4*G[a[1], a[1], a[6], a[4], a[3]] + 2*G[a[1], a[4], a[3], a[3], a[3]] + 
   4*G[a[1], a[6], a[1], a[4], a[3]] - 2*G[a[1], a[6], a[3], a[3], a[3]] - 
   2*G[a[1], a[6], a[4], a[3], a[3]] + 4*G[a[1], a[6], a[6], a[1], a[3]] + 
   2*G[a[1], a[6], a[6], a[3], a[3]] - 6*G[a[1], a[6], a[6], a[4], a[3]] - 
   4*G[a[4], a[3], a[2], a[2], a[3]] + 4*G[a[4], a[3], a[2], a[5], a[3]] + 
   2*G[a[4], a[3], a[5], a[2], a[3]] + 2*G[a[4], a[3], a[6], a[2], a[3]] - 
   2*G[a[4], a[3], a[6], a[5], a[3]] + 2*G[a[4], a[4], a[3], a[2], a[3]] - 
   2*G[a[4], a[4], a[5], a[2], a[3]] + 2*G[a[4], a[4], a[6], a[2], a[3]] + 
   2*G[a[4], a[4], a[6], a[3], a[3]] - 2*G[a[4], a[4], a[6], a[5], a[3]] + 
   4*G[a[4], a[5], a[2], a[2], a[3]] - 4*G[a[4], a[5], a[2], a[5], a[3]] - 
   2*G[a[4], a[5], a[5], a[2], a[3]] - 2*G[a[4], a[5], a[6], a[2], a[3]] + 
   2*G[a[4], a[5], a[6], a[5], a[3]] - 4*G[a[4], a[6], a[2], a[2], a[3]] + 
   4*G[a[4], a[6], a[2], a[5], a[3]] + 2*G[a[4], a[6], a[3], a[2], a[3]] - 
   2*G[a[4], a[6], a[3], a[5], a[3]] + 2*G[a[4], a[6], a[4], a[3], a[3]] + 
   2*G[a[4], a[6], a[4], a[5], a[3]] + 2*G[a[4], a[6], a[5], a[2], a[3]] - 
   2*G[a[4], a[6], a[5], a[5], a[3]] + 2*G[a[4], a[6], a[6], a[2], a[3]] - 
   2*G[a[4], a[6], a[6], a[3], a[3]] + 6*G[a[4], a[6], a[6], a[4], a[3]] - 
   2*G[a[4], a[6], a[6], a[5], a[3]] + 2*G[a[6], a[1], a[1], a[1], a[3]] + 
   2*G[a[6], a[1], a[1], a[2], a[3]] + 4*G[a[6], a[1], a[1], a[4], a[3]] - 
   4*G[a[6], a[1], a[1], a[5], a[3]] + 4*G[a[6], a[1], a[2], a[2], a[3]] - 
   4*G[a[6], a[1], a[2], a[5], a[3]] - 2*G[a[6], a[1], a[4], a[3], a[3]] - 
   4*G[a[6], a[1], a[5], a[2], a[3]] + 4*G[a[6], a[1], a[5], a[5], a[3]] + 
   2*G[a[6], a[1], a[6], a[1], a[3]] - 2*G[a[6], a[1], a[6], a[2], a[3]] + 
   2*G[a[6], a[1], a[6], a[3], a[3]] - 6*G[a[6], a[1], a[6], a[4], a[3]] + 
   4*G[a[6], a[1], a[6], a[5], a[3]] - 4*G[a[6], a[3], a[2], a[5], a[3]] - 
   2*G[a[6], a[3], a[5], a[2], a[3]] + 2*G[a[6], a[3], a[6], a[5], a[3]] + 
   2*G[a[6], a[4], a[3], a[2], a[3]] - 2*G[a[6], a[4], a[3], a[3], a[3]] - 
   2*G[a[6], a[4], a[3], a[5], a[3]] + 2*G[a[6], a[4], a[4], a[3], a[3]] + 
   2*G[a[6], a[4], a[4], a[5], a[3]] - 2*G[a[6], a[4], a[5], a[2], a[3]] + 
   2*G[a[6], a[4], a[5], a[5], a[3]] + 2*G[a[6], a[4], a[6], a[2], a[3]] - 
   2*G[a[6], a[4], a[6], a[3], a[3]] + 6*G[a[6], a[4], a[6], a[4], a[3]] - 
   2*G[a[6], a[4], a[6], a[5], a[3]] - 4*G[a[6], a[5], a[2], a[2], a[3]] + 
   4*G[a[6], a[5], a[2], a[5], a[3]] + 2*G[a[6], a[5], a[5], a[2], a[3]] + 
   2*G[a[6], a[5], a[6], a[2], a[3]] - 2*G[a[6], a[5], a[6], a[5], a[3]] - 
   2*G[a[6], a[6], a[1], a[1], a[3]] - 6*G[a[6], a[6], a[1], a[2], a[3]] - 
   6*G[a[6], a[6], a[1], a[4], a[3]] + 12*G[a[6], a[6], a[1], a[5], a[3]] + 
   4*G[a[6], a[6], a[3], a[5], a[3]] - 2*G[a[6], a[6], a[4], a[3], a[3]] + 
   6*G[a[6], a[6], a[4], a[4], a[3]] + 2*G[a[6], a[6], a[4], a[5], a[3]] + 
   6*G[a[6], a[6], a[5], a[2], a[3]] - 4*G[a[6], a[6], a[5], a[5], a[3]] + 
   8*G[a[6], a[6], a[6], a[1], a[3]] + 10*G[a[6], a[6], a[6], a[4], a[3]] - 
   12*G[a[6], a[6], a[6], a[5], a[3]] + 2*G[a[6], a[6], a[6], a[7], a[3]] + 
   2*G[a[6], a[6], a[7], a[3], a[3]] - 4*G[a[6], a[6], a[7], a[7], a[3]] + 
   2*G[a[6], a[7], a[6], a[3], a[3]] - 4*G[a[6], a[7], a[6], a[7], a[3]] - 
   4*G[a[6], a[7], a[7], a[3], a[3]] + 8*G[a[6], a[7], a[7], a[7], a[3]] + 
   2*G[a[7], a[6], a[6], a[3], a[3]] - 4*G[a[7], a[6], a[6], a[7], a[3]] - 
   4*G[a[7], a[6], a[7], a[3], a[3]] + 8*G[a[7], a[6], a[7], a[7], a[3]] - 
   4*G[a[7], a[7], a[6], a[3], a[3]] + 8*G[a[7], a[7], a[6], a[7], a[3]] + 
   G[a[6], a[5], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + 
   G[a[6], a[6], a[5], a[3]]*((2*I)*Pi - 8*Log[2]) + 
   G[a[1], a[1], a[5], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[2], a[5], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[5], a[2], a[3]]*((4*I)*Pi - 8*Log[2]) + 
   G[a[1], a[6], a[2], a[3]]*((2*I)*Pi - 4*Log[2]) + 
   G[a[6], a[1], a[2], a[3]]*((2*I)*Pi - 4*Log[2]) - 
   8*G[a[4], a[6], a[3], a[3]]*Log[2] + 6*G[a[4], a[6], a[4], a[3]]*Log[2] + 
   8*G[a[6], a[2], a[5], a[3]]*Log[2] + 6*G[a[6], a[4], a[4], a[3]]*Log[2] + 
   8*G[a[6], a[7], a[3], a[3]]*Log[2] + 8*G[a[7], a[6], a[3], a[3]]*Log[2] - 
   (911*Log[2]^4)/12 + G[a[1], a[1], a[2], a[3]]*((-2*I)*Pi + 4*Log[2]) + 
   G[a[6], a[5], a[2], a[3]]*((-2*I)*Pi + 8*Log[2]) + 
   G[a[1], a[2], a[2], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[5], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[6], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[6], a[1], a[5], a[3]]*((-4*I)*Pi + 8*Log[2]) + 
   G[a[1], a[6], a[1], a[3]]*((-2*I)*Pi + 20*Log[2]) + 
   G[a[6], a[1], a[1], a[3]]*((-2*I)*Pi + 20*Log[2]) + 
   G[a[1], a[1], a[4], a[3]]*((-4*I)*Pi + 24*Log[2]) + 
   G[a[1], a[6], a[4], a[3]]*((2*I)*Pi - 4*Log[2] - 4*Log[5]) + 
   G[a[6], a[1], a[4], a[3]]*((2*I)*Pi - 4*Log[2] - 4*Log[5]) + 
   G[a[1], a[4], a[3], a[3]]*((-2*I)*Pi + 20*Log[2] - 4*Log[5]) + 
   G[a[6], a[6], a[7], a[3]]*(14*Log[2] - 2*Log[5]) - 
   4*G[a[6], a[6], a[1], a[3]]*Log[5] + (Pi^2*Log[5]^2)/6 - Log[5]^4/12 + 
   G[a[6], a[4], a[3], a[3]]*((2*I)*Pi - 28*Log[2] + 4*Log[5]) + 
   G[a[1], a[6], a[3], a[3]]*((2*I)*Pi - 20*Log[2] + 4*Log[5]) + 
   G[a[6], a[7], a[7], a[3]]*(-12*Log[2] + 4*Log[5]) + 
   G[a[7], a[6], a[7], a[3]]*(-12*Log[2] + 4*Log[5]) + 
   G[a[6], a[6], a[4], a[3]]*(-18*Log[2] + 8*Log[5]) + 
   Log[2]^3*(((59*I)/3)*Pi + (208*Log[5])/3) + G[a[5], a[2], a[3]]*
    ((4*Pi^2)/3 - 4*G[a[6], a[1], a[3]] + 8*G[a[6], a[4], a[3]] + 
     (8*I)*Pi*Log[2] - (4*I)*Pi*Log[5]) + G[a[6], a[5], a[3]]*
    ((-4*Pi^2)/3 - (8*I)*Pi*Log[2] + 8*Log[2]^2 + (4*I)*Pi*Log[5]) + 
   G[a[1], a[4], a[3]]*((-4*Pi^2)/3 - 8*G[a[2], a[5], a[3]] - 
     4*G[a[5], a[2], a[3]] + 4*G[a[6], a[5], a[3]] + 74*Log[2]^2 + 
     Log[2]*((-20*I)*Pi - 24*Log[5]) + (4*I)*Pi*Log[5]) + 
   Log[2]^2*((-13*Pi^2)/6 - (8*I)*Pi*Log[5] - 17*Log[5]^2) + 
   G[a[2], a[5], a[3]]*(-8*G[a[6], a[1], a[3]] + 12*G[a[6], a[4], a[3]] + 
     4*G[a[6], a[7], a[3]] + 8*Log[2]^2 - (4*I)*Pi*Log[5] - 2*Log[5]^2) + 
   G[a[1], a[2], a[3]]*((-4*Pi^2)/3 + 2*G[a[6], a[7], a[3]] - 
     (8*I)*Pi*Log[2] + 8*Log[2]^2 + (2*I)*Pi*Log[5] - Log[5]^2) + 
   G[a[6], a[1], a[3]]*(Pi^2/6 + 4*G[a[6], a[5], a[3]] - 
     2*G[a[6], a[7], a[3]] + 66*Log[2]^2 + Log[2]*((-12*I)*Pi - 24*Log[5]) + 
     (2*I)*Pi*Log[5] + Log[5]^2) + G[a[6], a[7], a[3]]*
    (Pi^2/3 + 2*Log[2]^2 - 4*Log[2]*Log[5] + Log[5]^2) + 
   G[a[1], a[5], a[3]]*((8*Pi^2)/3 - 4*G[a[6], a[7], a[3]] + 
     (16*I)*Pi*Log[2] - 16*Log[2]^2 - (4*I)*Pi*Log[5] + 2*Log[5]^2) + 
   G[a[6], a[4], a[3]]*((4*Pi^2)/3 - 4*G[a[6], a[5], a[3]] - 78*Log[2]^2 - 
     (4*I)*Pi*Log[5] + Log[2]*((20*I)*Pi + 24*Log[5])) + 2*PolyLog[4, 1/2] - 
   ((7*I)/3)*Pi*Zeta[3] + Log[5]*((I/6)*Pi^3 + 4*Zeta[3]) + 
   Log[2]*((I/2)*Pi^3 - (Pi^2*Log[5])/3 + I*Pi*Log[5]^2 + Log[5]^3 + 
     (121*Zeta[3])/6)}, {a[1] -> -4, a[2] -> -1, a[3] -> 1, a[4] -> 4/3, 
  a[5] -> 2, a[6] -> 0, a[7] -> 5}}


==> anc/boundary/T4/f8.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/4*Pi^2 + G[a[1], a[2], a[3]]/2 - G[a[1], a[4], a[3]]/2 + 
   G[a[5], a[2], a[3]]/2 - G[a[5], a[4], a[3]]/2 - G[a[6], a[2], a[3]]/2 + 
   G[a[6], a[4], a[3]]/2 + Log[3]*((I/4)*Pi + Log[16/3]/4) + 
   (I/4)*Pi*Log[16/3], (-3*G[a[1], a[1], a[2], a[3]])/2 + 
   (3*G[a[1], a[1], a[4], a[3]])/2 - G[a[1], a[2], a[2], a[3]]/2 - 
   G[a[1], a[2], a[3], a[3]] + G[a[1], a[3], a[2], a[3]]/2 - 
   G[a[1], a[3], a[4], a[3]]/2 + G[a[1], a[4], a[3], a[3]] + 
   G[a[1], a[4], a[4], a[3]]/2 - G[a[2], a[3], a[4], a[3]]/2 - 
   G[a[2], a[4], a[3], a[3]]/2 + G[a[4], a[2], a[3], a[3]]/2 + 
   G[a[4], a[3], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[3]]/2 + 
   G[a[5], a[2], a[4], a[3]]/2 - G[a[5], a[4], a[2], a[3]]/2 + 
   G[a[5], a[4], a[4], a[3]]/2 - G[a[5], a[5], a[2], a[3]] + 
   G[a[5], a[5], a[4], a[3]] + G[a[5], a[6], a[2], a[3]] - 
   G[a[5], a[6], a[4], a[3]] + G[a[6], a[2], a[2], a[3]]/2 - 
   G[a[6], a[2], a[4], a[3]]/2 - G[a[6], a[3], a[2], a[3]]/2 + 
   G[a[6], a[3], a[4], a[3]]/2 + G[a[6], a[4], a[2], a[3]]/2 - 
   G[a[6], a[4], a[4], a[3]]/2 + G[a[6], a[5], a[2], a[3]]/2 - 
   G[a[6], a[5], a[4], a[3]]/2 - G[a[6], a[6], a[2], a[3]]/2 + 
   G[a[6], a[6], a[4], a[3]]/2 + (3*Log[2]*Log[3]^2)/2 - Log[3]^3/3 - 
   (Log[3]*Log[4]^2)/2 + (Pi^2*Log[512/9])/6 + G[a[1], a[2], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + (G[a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/2)*Pi*Log[4]*Log[12 - 8*Sqrt[2]] + G[a[1], a[4], a[3]]*
    (2*Log[2] - Log[3 - 2*Sqrt[2]]) + (Log[3]^2*Log[3 - 2*Sqrt[2]])/4 + 
   (Pi^2/4 + (Log[16]*Log[729])/12 - (Log[9]*Log[262144])/12)*
    Log[3 - 2*Sqrt[2]], -1/8*Pi^4 + (Pi^2*G[a[5], a[2], a[3]])/24 - 
   (Pi^2*G[a[5], a[4], a[3]])/24 - (Pi^2*G[a[6], a[2], a[3]])/24 + 
   (Pi^2*G[a[6], a[4], a[3]])/24 + G[a[1], a[1], a[1], a[2], a[3]]/2 - 
   G[a[1], a[1], a[1], a[4], a[3]]/2 + (3*G[a[1], a[1], a[2], a[2], a[3]])/
    2 - G[a[1], a[1], a[2], a[3], a[3]] - (3*G[a[1], a[1], a[3], a[2], a[3]])/
    2 + (3*G[a[1], a[1], a[3], a[4], a[3]])/2 + G[a[1], a[1], a[4], a[3], 
    a[3]] - (3*G[a[1], a[1], a[4], a[4], a[3]])/2 + 
   G[a[1], a[2], a[1], a[2], a[3]] - G[a[1], a[2], a[1], a[3], a[3]] + 
   G[a[1], a[2], a[2], a[2], a[3]]/2 + G[a[1], a[2], a[2], a[3], a[3]] - 
   G[a[1], a[3], a[1], a[2], a[3]] + G[a[1], a[3], a[1], a[4], a[3]] - 
   G[a[1], a[3], a[2], a[2], a[3]]/2 + G[a[1], a[3], a[3], a[2], a[3]] - 
   G[a[1], a[3], a[3], a[4], a[3]] + G[a[1], a[3], a[4], a[4], a[3]]/2 + 
   G[a[1], a[4], a[1], a[3], a[3]] - G[a[1], a[4], a[1], a[4], a[3]] - 
   G[a[1], a[4], a[4], a[3], a[3]] - G[a[1], a[4], a[4], a[4], a[3]]/2 + 
   G[a[2], a[1], a[2], a[3], a[3]] + G[a[2], a[1], a[3], a[2], a[3]] - 
   2*G[a[2], a[1], a[3], a[3], a[3]] + G[a[2], a[2], a[3], a[4], a[3]]/2 + 
   G[a[2], a[2], a[4], a[3], a[3]]/2 + G[a[2], a[3], a[1], a[2], a[3]] - 
   G[a[2], a[3], a[1], a[3], a[3]] + G[a[2], a[3], a[2], a[4], a[3]]/2 - 
   G[a[2], a[3], a[3], a[4], a[3]] - G[a[2], a[3], a[4], a[2], a[3]]/2 + 
   G[a[2], a[3], a[4], a[4], a[3]]/2 - G[a[2], a[4], a[2], a[3], a[3]]/2 - 
   G[a[2], a[4], a[3], a[2], a[3]]/2 + G[a[2], a[4], a[3], a[3], a[3]] + 
   G[a[2], a[4], a[3], a[4], a[3]]/2 + G[a[2], a[4], a[4], a[3], a[3]]/2 + 
   2*G[a[4], a[1], a[3], a[3], a[3]] - G[a[4], a[1], a[3], a[4], a[3]] - 
   G[a[4], a[1], a[4], a[3], a[3]] - G[a[4], a[2], a[2], a[3], a[3]]/2 - 
   G[a[4], a[2], a[3], a[2], a[3]]/2 - G[a[4], a[2], a[3], a[3], a[3]] + 
   G[a[4], a[2], a[3], a[4], a[3]]/2 + G[a[4], a[2], a[4], a[3], a[3]]/2 + 
   G[a[4], a[3], a[1], a[3], a[3]] - G[a[4], a[3], a[1], a[4], a[3]] - 
   G[a[4], a[3], a[2], a[2], a[3]]/2 + G[a[4], a[3], a[2], a[4], a[3]]/2 + 
   G[a[4], a[3], a[3], a[2], a[3]] - G[a[4], a[3], a[4], a[2], a[3]]/2 - 
   G[a[4], a[4], a[2], a[3], a[3]]/2 - G[a[4], a[4], a[3], a[2], a[3]]/2 + 
   G[a[5], a[2], a[2], a[2], a[3]]/2 - G[a[5], a[2], a[2], a[4], a[3]]/2 - 
   G[a[5], a[2], a[3], a[2], a[3]] + G[a[5], a[2], a[3], a[4], a[3]] + 
   G[a[5], a[2], a[4], a[2], a[3]]/2 - G[a[5], a[2], a[4], a[4], a[3]]/2 + 
   G[a[5], a[4], a[2], a[2], a[3]]/2 - G[a[5], a[4], a[2], a[4], a[3]]/2 - 
   G[a[5], a[4], a[3], a[2], a[3]] + G[a[5], a[4], a[3], a[4], a[3]] + 
   G[a[5], a[4], a[4], a[2], a[3]]/2 - G[a[5], a[4], a[4], a[4], a[3]]/2 + 
   G[a[5], a[5], a[2], a[2], a[3]] - G[a[5], a[5], a[2], a[4], a[3]] + 
   G[a[5], a[5], a[4], a[2], a[3]] - G[a[5], a[5], a[4], a[4], a[3]] + 
   2*G[a[5], a[5], a[5], a[2], a[3]] - 2*G[a[5], a[5], a[5], a[4], a[3]] - 
   2*G[a[5], a[5], a[6], a[2], a[3]] + 2*G[a[5], a[5], a[6], a[4], a[3]] - 
   G[a[5], a[6], a[2], a[2], a[3]] + G[a[5], a[6], a[2], a[4], a[3]] + 
   G[a[5], a[6], a[3], a[2], a[3]] - G[a[5], a[6], a[3], a[4], a[3]] - 
   G[a[5], a[6], a[4], a[2], a[3]] + G[a[5], a[6], a[4], a[4], a[3]] - 
   G[a[5], a[6], a[5], a[2], a[3]] + G[a[5], a[6], a[5], a[4], a[3]] + 
   G[a[5], a[6], a[6], a[2], a[3]] - G[a[5], a[6], a[6], a[4], a[3]] - 
   G[a[6], a[2], a[2], a[2], a[3]]/2 + G[a[6], a[2], a[2], a[4], a[3]]/2 + 
   G[a[6], a[2], a[3], a[2], a[3]] - G[a[6], a[2], a[3], a[4], a[3]] - 
   G[a[6], a[2], a[4], a[2], a[3]]/2 + G[a[6], a[2], a[4], a[4], a[3]]/2 + 
   G[a[6], a[3], a[2], a[2], a[3]]/2 - G[a[6], a[3], a[2], a[4], a[3]]/2 - 
   G[a[6], a[3], a[3], a[2], a[3]] + G[a[6], a[3], a[3], a[4], a[3]] + 
   G[a[6], a[3], a[4], a[2], a[3]]/2 - G[a[6], a[3], a[4], a[4], a[3]]/2 - 
   G[a[6], a[4], a[2], a[2], a[3]]/2 + G[a[6], a[4], a[2], a[4], a[3]]/2 + 
   G[a[6], a[4], a[3], a[2], a[3]] - G[a[6], a[4], a[3], a[4], a[3]] - 
   G[a[6], a[4], a[4], a[2], a[3]]/2 + G[a[6], a[4], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[2], a[2], a[3]]/2 + G[a[6], a[5], a[2], a[4], a[3]]/2 - 
   G[a[6], a[5], a[4], a[2], a[3]]/2 + G[a[6], a[5], a[4], a[4], a[3]]/2 - 
   G[a[6], a[5], a[5], a[2], a[3]] + G[a[6], a[5], a[5], a[4], a[3]] + 
   G[a[6], a[5], a[6], a[2], a[3]] - G[a[6], a[5], a[6], a[4], a[3]] + 
   G[a[6], a[6], a[2], a[2], a[3]]/2 - G[a[6], a[6], a[2], a[4], a[3]]/2 - 
   G[a[6], a[6], a[3], a[2], a[3]]/2 + G[a[6], a[6], a[3], a[4], a[3]]/2 + 
   G[a[6], a[6], a[4], a[2], a[3]]/2 - G[a[6], a[6], a[4], a[4], a[3]]/2 + 
   G[a[6], a[6], a[5], a[2], a[3]]/2 - G[a[6], a[6], a[5], a[4], a[3]]/2 - 
   G[a[6], a[6], a[6], a[2], a[3]]/2 + G[a[6], a[6], a[6], a[4], a[3]]/2 - 
   (3*Pi^2*Log[4]^2)/4 + (I/48)*Pi^3*Log[16/3] + 
   Log[4]*((-1/12*I)*Pi^3 + (Pi^2*Log[81])/8) + G[a[1], a[1], a[4], a[3]]*
    Log[3/4 - 1/Sqrt[2]] + G[a[1], a[4], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[1], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   G[a[2], a[1], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[2], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[2], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (G[a[2], a[4], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[1], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]] + 
   (G[a[4], a[2], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   G[a[4], a[2], a[3], a[3]]*Log[3/4 - 1/Sqrt[2]] - 
   (G[a[4], a[2], a[4], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 + 
   (G[a[4], a[4], a[2], a[3]]*Log[3/4 - 1/Sqrt[2]])/2 - 
   (I/3)*Pi*Log[3/4 - 1/Sqrt[2]]^3 + G[a[1], a[4], a[3]]*
    ((-5*Pi^2)/24 - Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]^2*(-1/4*Pi^2 - (3*Log[3/4 - 1/Sqrt[2]]^2)/4) + 
   G[a[4], a[2], a[3]]*(-1/12*Pi^2 - Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[2], a[4], a[3]]*(Pi^2/12 + Log[3/4 - 1/Sqrt[2]]^2/2) + 
   G[a[1], a[2], a[3]]*((5*Pi^2)/24 + Log[3/4 - 1/Sqrt[2]]^2) + 
   Log[3]*((I/48)*Pi^3 + (Pi^2*Log[16/3])/48 - Log[3/4 - 1/Sqrt[2]]^3/3) + 
   G[a[1], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[1], a[2], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[1], a[2], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[2], a[4], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   G[a[4], a[1], a[3], a[3]]*(2*Log[2] - Log[3 - 2*Sqrt[2]]) + 
   (((3*I)/2)*Pi + (3*Log[9])/4)*Log[3/4 - 1/Sqrt[2]]^2*Log[3 - 2*Sqrt[2]] + 
   ((7*I)/12)*Pi*Log[3 - 2*Sqrt[2]]^3 + (7*Log[3 - 2*Sqrt[2]]^4)/48 - 
   (7*Log[1 - (2*Sqrt[2])/3]^4)/48 + Log[3/4 - 1/Sqrt[2]]*
    (((-7*I)/4)*Pi*Log[3 - 2*Sqrt[2]]^2 - (7*Log[3 - 2*Sqrt[2]]^3)/12 + 
     (7*Log[1 - (2*Sqrt[2])/3]^3)/12) - 
   (Pi^2*Log[3 - 2*Sqrt[2]]*Log[48 + 32*Sqrt[2]])/8}, 
 {a[1] -> 0, a[2] -> 3/(2*Sqrt[2]), a[3] -> 1, a[4] -> (2 + Sqrt[2])/4, 
  a[5] -> 1/2 + 1/Sqrt[2], a[6] -> (4 + 3*Sqrt[2])/8}}


==> anc/boundary/pentagonT2/Boundary0pentagonT2.wl <==
(* ::Package:: *)

(* This is the raw form for the boundary term for Pentagon (T2) at the order 0 in epsilon *) 
(-(G[1/2 - 1/Sqrt[2], x1]/(12 - 48*x1 + 24*x1^2)) - 
   G[1/2 + 1/Sqrt[2], x1]/(12 - 48*x1 + 24*x1^2) + 
   G[1/2 - Sqrt[3]/2, x1]/(12 - 48*x1 + 24*x1^2) + 
   G[(1 + Sqrt[3])/2, x1]/(12 - 48*x1 + 24*x1^2))*
  G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), 1 - x1] + 
 (G[1/2 - 1/Sqrt[2], x1]*G[-(3 - 8*x1 + 4*x1^2)/(4*x1), 1 - x1])/
  (12 - 48*x1 + 24*x1^2) + 
 (G[1/2 + 1/Sqrt[2], x1]*G[-(3 - 8*x1 + 4*x1^2)/(4*x1), 1 - x1])/
  (12 - 48*x1 + 24*x1^2) + 
 G[1, x1]*(G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), 1 - x1]/
    (12 - 48*x1 + 24*x1^2) - G[-(3 - 8*x1 + 4*x1^2)/(4*x1), 1 - x1]/
    (12 - 48*x1 + 24*x1^2)) + G[1/2 - Sqrt[3]/2, x1]*
  (((1 + (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 
      1 - x1])/(8 - 8*x1 + 32*x1^2 - 8*Sqrt[4 + 8*x1 + x1^2] + 
     16*x1*Sqrt[4 + 8*x1 + x1^2]) + ((1 - (3*x1)/Sqrt[4 + 8*x1 + x1^2])*
     G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 1 - x1])/
    (8*(1 + 4*x1^2 + Sqrt[4 + 8*x1 + x1^2] - 
      x1*(1 + 2*Sqrt[4 + 8*x1 + x1^2])))) + G[(1 + Sqrt[3])/2, x1]*
  (((1 + (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 
      1 - x1])/(8 - 8*x1 + 32*x1^2 - 8*Sqrt[4 + 8*x1 + x1^2] + 
     16*x1*Sqrt[4 + 8*x1 + x1^2]) + ((1 - (3*x1)/Sqrt[4 + 8*x1 + x1^2])*
     G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 1 - x1])/
    (8*(1 + 4*x1^2 + Sqrt[4 + 8*x1 + x1^2] - 
      x1*(1 + 2*Sqrt[4 + 8*x1 + x1^2])))) - 
 G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), 0, 1 - x1]/(12 - 48*x1 + 24*x1^2) - 
 G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), 1 + 1/(4*x1) - x1, 1 - x1]/
  (12 - 48*x1 + 24*x1^2) + G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), 
   (2 - 3*x1 - Sqrt[8 - 4*x1 + x1^2])/4, 1 - x1]/(12 - 48*x1 + 24*x1^2) + 
 G[-((-1 - 2*x1 + 2*x1^2)/(-4 + 8*x1)), (2 - 3*x1 + Sqrt[8 - 4*x1 + x1^2])/4, 
   1 - x1]/(12 - 48*x1 + 24*x1^2) + 
 G[-(3 - 8*x1 + 4*x1^2)/(4*x1), 1 + 1/(4*x1) - x1, 1 - x1]/
  (12 - 48*x1 + 24*x1^2) - ((1 + (3*x1)/Sqrt[4 + 8*x1 + x1^2])*
   G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 0, 1 - x1])/
  (8 - 8*x1 + 32*x1^2 - 8*Sqrt[4 + 8*x1 + x1^2] + 
   16*x1*Sqrt[4 + 8*x1 + x1^2]) + 
 ((1 + (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 
    (2 - 3*x1 - Sqrt[8 - 4*x1 + x1^2])/4, 1 - x1])/
  (8 - 8*x1 + 32*x1^2 - 8*Sqrt[4 + 8*x1 + x1^2] + 
   16*x1*Sqrt[4 + 8*x1 + x1^2]) + 
 ((1 + (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 
    (2 - 3*x1 + Sqrt[8 - 4*x1 + x1^2])/4, 1 - x1])/
  (8 - 8*x1 + 32*x1^2 - 8*Sqrt[4 + 8*x1 + x1^2] + 
   16*x1*Sqrt[4 + 8*x1 + x1^2]) - 
 ((1 - (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 0, 
    1 - x1])/(8*(1 + 4*x1^2 + Sqrt[4 + 8*x1 + x1^2] - 
    x1*(1 + 2*Sqrt[4 + 8*x1 + x1^2]))) + 
 ((1 - (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 
    (2 - 3*x1 - Sqrt[8 - 4*x1 + x1^2])/4, 1 - x1])/
  (8*(1 + 4*x1^2 + Sqrt[4 + 8*x1 + x1^2] - 
    x1*(1 + 2*Sqrt[4 + 8*x1 + x1^2]))) + 
 ((1 - (3*x1)/Sqrt[4 + 8*x1 + x1^2])*G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 
    (2 - 3*x1 + Sqrt[8 - 4*x1 + x1^2])/4, 1 - x1])/
  (8*(1 + 4*x1^2 + Sqrt[4 + 8*x1 + x1^2] - 
    x1*(1 + 2*Sqrt[4 + 8*x1 + x1^2]))) + 
 (G[(-3*x1 + Sqrt[4 + 8*x1 + x1^2])/4, 1 - x1]*
   (-2*x1^2*(-16 + Sqrt[4 + 8*x1 + x1^2])*Log[4] - x1^3*Log[16] + 
    x1*((4 - 8*Sqrt[4 + 8*x1 + x1^2])*Log[4] - 3*Log[64]) + 
    Sqrt[4 + 8*x1 + x1^2]*Log[64]))/(8*Sqrt[4 + 8*x1 + x1^2]*
   (-1 + x1 - 4*x1^2 - Sqrt[4 + 8*x1 + x1^2] + 2*x1*Sqrt[4 + 8*x1 + x1^2])*
   (3 + x1^2 + x1*(-8 + Sqrt[4 + 8*x1 + x1^2]))) - 
 (G[-(3 - 8*x1 + 4*x1^2)/(4*x1), 1 - x1]*(9*Log[4] + 24*x1^4*Log[4] + 
    2*x1^2*(69*Log[4] - 4*Log[64]) + x1*(-66*Log[4] + 3*Log[64]) + 
    x1^3*(-102*Log[4] + 4*Log[64])))/(36*(1 - 4*x1 + 2*x1^2)^2*
   (3 - 7*x1 + 4*x1^2)) + (G[(-3*x1 - Sqrt[4 + 8*x1 + x1^2])/4, 1 - x1]*
   (-2*x1^2*(16 + Sqrt[4 + 8*x1 + x1^2])*Log[4] + x1^3*Log[16] + 
    Sqrt[4 + 8*x1 + x1^2]*Log[64] + 
    x1*(Log[1024] - Sqrt[4 + 8*x1 + x1^2]*Log[65536])))/
  (8*Sqrt[4 + 8*x1 + x1^2]*(-3 - x1^2 + x1*(8 + Sqrt[4 + 8*x1 + x1^2]))*
   (1 + 4*x1^2 - Sqrt[4 + 8*x1 + x1^2] + x1*(-1 + 2*Sqrt[4 + 8*x1 + x1^2])))


==> anc/boundary/pentagonT2/Boundary1pentagonT2.wl <==
(* This is the raw form for the boundary term for Pentagon (T2) at the order 1 in epsilon *) 
G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[2])/2,x1]*(-G[-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,x1/2,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2)))+G[(1+Sqrt[2])/2,x1]*(-G[-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,x1/2,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2)))-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-G[(-2+x1)/2,0,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,0,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,0,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,0,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,x1/2,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,x1/2,(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,x1/2,(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),0,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(2-3*x1-Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(2-3*x1+Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,0,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,0,1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,0,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),0,1-x1]/(12-48*x1+24*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-4*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,0,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,0,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),0,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),0,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),0,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),0,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),-(-1-4*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1-Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,-(-1-4*x1+4*x1^2)/(4*x1),1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+G[-(3-8*x1+4*x1^2)/(4*x1),(2-3*x1+Sqrt[8-4*x1+x1^2])/4,(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]/(12-48*x1+24*x1^2)+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,0,1-x1])/(4*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((-4+x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((-4+x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((2*x1^3+3*Sqrt[4+8*x1+x1^2]+x1*(5-8*Sqrt[4+8*x1+x1^2])-2*x1^2*(16+Sqrt[4+8*x1+x1^2]))*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2]))*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+((2*x1^3+3*Sqrt[4+8*x1+x1^2]+x1*(5-8*Sqrt[4+8*x1+x1^2])-2*x1^2*(16+Sqrt[4+8*x1+x1^2]))*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2]))*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+((2*x1^3+3*Sqrt[4+8*x1+x1^2]+x1*(5-8*Sqrt[4+8*x1+x1^2])-2*x1^2*(16+Sqrt[4+8*x1+x1^2]))*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2]))*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+((2*x1^3+3*Sqrt[4+8*x1+x1^2]+x1*(5-8*Sqrt[4+8*x1+x1^2])-2*x1^2*(16+Sqrt[4+8*x1+x1^2]))*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2]))*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+((-4+x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,0,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((-4+x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,0,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))+((4-x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,0,1-x1])/(4*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-4+x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-4+x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-2*x1^3+3*Sqrt[4+8*x1+x1^2]-2*x1^2*(-16+Sqrt[4+8*x1+x1^2])-x1*(5+8*Sqrt[4+8*x1+x1^2]))*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-2*x1^3+3*Sqrt[4+8*x1+x1^2]-2*x1^2*(-16+Sqrt[4+8*x1+x1^2])-x1*(5+8*Sqrt[4+8*x1+x1^2]))*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-2*x1^3+3*Sqrt[4+8*x1+x1^2]-2*x1^2*(-16+Sqrt[4+8*x1+x1^2])-x1*(5+8*Sqrt[4+8*x1+x1^2]))*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-2*x1^3+3*Sqrt[4+8*x1+x1^2]-2*x1^2*(-16+Sqrt[4+8*x1+x1^2])-x1*(5+8*Sqrt[4+8*x1+x1^2]))*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-4+x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,0,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((4-x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((4-x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((-4+x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,0,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((4-x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((4-x1-Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+((4-x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]*(Pi^2+6*(4*Log[2]^2+Log[4])))/(48*Sqrt[4+8*x1+x1^2]*(-3-x1^2+x1*(8+Sqrt[4+8*x1+x1^2])))-((-4+x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]*(Pi^2+6*(4*Log[2]^2+Log[4])))/(48*Sqrt[4+8*x1+x1^2]*(3+x1^2+x1*(-8+Sqrt[4+8*x1+x1^2])))+(G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,1-x1]*(1+Log[16]))/(12-48*x1+24*x1^2)+((3*x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,1-x1]*(1+Log[16]))/(8*Sqrt[4+8*x1+x1^2]*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))-((-3*x1+Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,1-x1]*(1+Log[16]))/(8*Sqrt[4+8*x1+x1^2]*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2]))+G[1,x1]*(G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(6-24*x1+12*x1^2)-G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1-x1]/(12*(1-4*x1+2*x1^2))+(G[-(3-8*x1+4*x1^2)/(4*x1),1-x1]*(1+Log[16]))/(12-48*x1+24*x1^2))+G[1/2-Sqrt[3]/2,x1]*(-G[(-2+x1)/2,x1/2,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])+G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(2*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))+G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(2*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))+G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(Sqrt[4+8*x1+x1^2]*(8-10*x1+2*Sqrt[4+8*x1+x1^2]))+G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(Sqrt[4+8*x1+x1^2]*(8-10*x1+2*Sqrt[4+8*x1+x1^2]))-(G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]*(2+Log[16]))/(4*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))+(G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]*((1+Sqrt[4+8*x1+x1^2])*(2+Log[16])-x1*(2+4*Sqrt[4+8*x1+x1^2]+Log[16]+Sqrt[4+8*x1+x1^2]*Log[256])+x1^2*(8+Log[65536])))/(4*Sqrt[4+8*x1+x1^2]*(4-5*x1+Sqrt[4+8*x1+x1^2])*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])))+G[1/2+Sqrt[3]/2,x1]*(-G[(-2+x1)/2,x1/2,1-x1]/(12*(1-4*x1+2*x1^2))+G[(-2+x1)/2,-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12-48*x1+24*x1^2)-G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),0,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),x1/2,1-x1]/(12-48*x1+24*x1^2)-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(-1-2*x1+2*x1^2)/(4*(-1+2*x1)),1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))-G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1]/(12*(1-4*x1+2*x1^2))+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(6-24*x1+12*x1^2)-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,0,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])-((1+(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8-8*x1+32*x1^2-8*Sqrt[4+8*x1+x1^2]+16*x1*Sqrt[4+8*x1+x1^2])+G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(2*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))+G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(2*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,0,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4-Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))-((1-(3*x1)/Sqrt[4+8*x1+x1^2])*G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1/2-(3*x1)/4+Sqrt[8-4*x1+x1^2]/4,1-x1])/(8*(1+4*x1^2+Sqrt[4+8*x1+x1^2]-x1*(1+2*Sqrt[4+8*x1+x1^2])))+G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]/(Sqrt[4+8*x1+x1^2]*(8-10*x1+2*Sqrt[4+8*x1+x1^2]))+G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]/(Sqrt[4+8*x1+x1^2]*(8-10*x1+2*Sqrt[4+8*x1+x1^2]))-(G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,1-x1]*(2+Log[16]))/(4*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2]))+(G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,1-x1]*((1+Sqrt[4+8*x1+x1^2])*(2+Log[16])-x1*(2+4*Sqrt[4+8*x1+x1^2]+Log[16]+Sqrt[4+8*x1+x1^2]*Log[256])+x1^2*(8+Log[65536])))/(4*Sqrt[4+8*x1+x1^2]*(4-5*x1+Sqrt[4+8*x1+x1^2])*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2])))+(G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),-(3-8*x1+4*x1^2)/(4*x1),1-x1]*(Log[256]+8*x1^3*Log[4096]-4*Log[16384]+2*x1*(Log[256]+4*Log[268435456])-2*x1^2*(Log[256]+2*Log[4096]+4*Log[268435456])))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2)+G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),1-x1]*(G[(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[0,4/3,1]/(6-24*x1+12*x1^2)-G[0,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[0,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[0,(1-Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)+G[0,(1+Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)+G[1/2,1,x1]/(6-24*x1+12*x1^2)-G[1/2,(1-Sqrt[2])/2,x1]/(6-24*x1+12*x1^2)-G[1/2,(1+Sqrt[2])/2,x1]/(6-24*x1+12*x1^2)+G[1/2,(1-Sqrt[3])/2,x1]/(6-24*x1+12*x1^2)-G[1/2,1/2-Sqrt[3]/2,x1]/(6-24*x1+12*x1^2)-G[1/2,1/2+Sqrt[3]/2,x1]/(6-24*x1+12*x1^2)+G[1/2,(1+Sqrt[3])/2,x1]/(6-24*x1+12*x1^2)-G[1,1,x1]/(6-24*x1+12*x1^2)+G[1,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[1,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[1,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[1,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[3/2,1,x1]/(6-24*x1+12*x1^2)-G[3/2,(1-Sqrt[2])/2,x1]/(6-24*x1+12*x1^2)-G[3/2,(1+Sqrt[2])/2,x1]/(6-24*x1+12*x1^2)+G[3/2,(1-Sqrt[3])/2,x1]/(6-24*x1+12*x1^2)-G[3/2,1/2-Sqrt[3]/2,x1]/(6-24*x1+12*x1^2)-G[3/2,1/2+Sqrt[3]/2,x1]/(6-24*x1+12*x1^2)+G[3/2,(1+Sqrt[3])/2,x1]/(6-24*x1+12*x1^2)+G[(1-Sqrt[2])/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1-Sqrt[2])/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[2])/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[2])/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[(1-Sqrt[2])/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[2])/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[2])/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1+Sqrt[2])/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[2])/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[2])/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[(1+Sqrt[2])/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[2])/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[3])/2,1/2,x1]/(6-24*x1+12*x1^2)-G[(1-Sqrt[3])/2,1,x1]/(6-24*x1+12*x1^2)+G[(1-Sqrt[3])/2,3/2,x1]/(6-24*x1+12*x1^2)-G[1/2-Sqrt[3]/2,1/2,x1]/(6-24*x1+12*x1^2)+G[1/2-Sqrt[3]/2,1,x1]/(12-48*x1+24*x1^2)-G[1/2-Sqrt[3]/2,3/2,x1]/(6-24*x1+12*x1^2)+G[1/2-Sqrt[3]/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1/2-Sqrt[3]/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[1/2+Sqrt[3]/2,1/2,x1]/(6-24*x1+12*x1^2)+G[1/2+Sqrt[3]/2,1,x1]/(12-48*x1+24*x1^2)-G[1/2+Sqrt[3]/2,3/2,x1]/(6-24*x1+12*x1^2)+G[1/2+Sqrt[3]/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1/2+Sqrt[3]/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1+Sqrt[3])/2,1/2,x1]/(6-24*x1+12*x1^2)-G[(1+Sqrt[3])/2,1,x1]/(6-24*x1+12*x1^2)+G[(1+Sqrt[3])/2,3/2,x1]/(6-24*x1+12*x1^2)-(G[1,x1]*(1+Log[16]))/(12-48*x1+24*x1^2)+(Pi^2-6*Log[2]*Log[9/4]+Log[16]*Log[27])/(36*(1-4*x1+2*x1^2))+(G[1/2-Sqrt[3]/2,x1]*(3-24*x1^2*(1+Log[16])+36*x1^3*(1+Log[16])-12*x1^4*(1+Log[16])+Log[4096]-2*x1*(3+Log[4096])))/(36*(1-4*x1+2*x1^2)^2*(-1-2*x1+2*x1^2))+(G[1/2+Sqrt[3]/2,x1]*(3-24*x1^2*(1+Log[16])+36*x1^3*(1+Log[16])-12*x1^4*(1+Log[16])+Log[4096]-2*x1*(3+Log[4096])))/(36*(1-4*x1+2*x1^2)^2*(-1-2*x1+2*x1^2))+(G[1/2,x1]*(Log[256]+8*x1^3*Log[4096]-4*Log[16384]+2*x1*(Log[256]+4*Log[268435456])-2*x1^2*(Log[256]+2*Log[4096]+4*Log[268435456])))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2)+(G[3/2,x1]*(Log[256]+8*x1^3*Log[4096]-4*Log[16384]+2*x1*(Log[256]+4*Log[268435456])-2*x1^2*(Log[256]+2*Log[4096]+4*Log[268435456])))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2))+(G[-(3-8*x1+4*x1^2)/(4*x1),-(3-8*x1+4*x1^2)/(4*x1),1-x1]*(3*Log[256]-4*x1^3*Log[4096]-4*x1*Log[1073741824]+4*x1^2*Log[68719476736]))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2)+G[-(3-8*x1+4*x1^2)/(4*x1),1-x1]*(G[0,4/3,1]/(12-48*x1+24*x1^2)-G[1/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[1/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[1/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[1/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[1/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1,1,x1]/(6-24*x1+12*x1^2)-G[1,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[1,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1,(1-Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[1,1/2-Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))-G[1,1/2+Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))+G[1,(1+Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[3/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[3/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[3/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[3/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[3/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[3/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[3/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[2])/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[2])/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[2])/2,(1-Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[2])/2,1/2-Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[2])/2,1/2+Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[2])/2,(1+Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[2])/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1+Sqrt[2])/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[2])/2,(1-Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[2])/2,1/2-Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1+Sqrt[2])/2,1/2+Sqrt[3]/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[2])/2,(1+Sqrt[3])/2,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[3])/2,1/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[3])/2,1,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[3])/2,3/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[3])/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1-Sqrt[3])/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1/2-Sqrt[3]/2,1/2,x1]/(12-48*x1+24*x1^2)-G[1/2-Sqrt[3]/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[1/2-Sqrt[3]/2,3/2,x1]/(12-48*x1+24*x1^2)-G[1/2-Sqrt[3]/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[1/2-Sqrt[3]/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1/2+Sqrt[3]/2,1/2,x1]/(12-48*x1+24*x1^2)-G[1/2+Sqrt[3]/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[1/2+Sqrt[3]/2,3/2,x1]/(12-48*x1+24*x1^2)-G[1/2+Sqrt[3]/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[1/2+Sqrt[3]/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1+Sqrt[3])/2,1/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[3])/2,1,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[3])/2,3/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[3])/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[(1+Sqrt[3])/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+(4*Log[2]^2+Log[2]*Log[9/4]+Log[4]-Log[3]*Log[4])/(12-48*x1+24*x1^2)+(G[1/2,x1]*(3*Log[256]-4*x1^3*Log[4096]-4*x1*Log[1073741824]+4*x1^2*Log[68719476736]))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2)+(G[3/2,x1]*(3*Log[256]-4*x1^3*Log[4096]-4*x1*Log[1073741824]+4*x1^2*Log[68719476736]))/(144*(-1+x1)*(1-4*x1+2*x1^2)^2))+(G[(-2+x1)/2,-(3-8*x1+4*x1^2)/(4*x1),1-x1]*(-2*Log[64]-2*x1^2*Log[4096]+x1*Log[281474976710656]))/(72*(1-4*x1+2*x1^2)^2)+(G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]*(16*Log[4]+8*x1^3*(16*Log[16]+Log[256])+Log[65536]-4*x1*Log[16777216]-8*x1^2*Log[281474976710656]-4*x1^4*Log[281474976710656]))/(144*(1-4*x1+2*x1^2)^2*(-1-2*x1+2*x1^2))+(G[-((-1-2*x1+2*x1^2)/(-4+8*x1)),(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]*(16*Log[4]+8*x1^3*(16*Log[16]+Log[256])+Log[65536]-4*x1*Log[16777216]-8*x1^2*Log[281474976710656]-4*x1^4*Log[281474976710656]))/(144*(1-4*x1+2*x1^2)^2*(-1-2*x1+2*x1^2))+G[(-2+x1)/2,1-x1]*(G[0,4/3,1]/(12-48*x1+24*x1^2)+G[0,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[0,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[0,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))-G[0,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))-G[1/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[1/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[1/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[1/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[1/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[1/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))-G[3/2,1,x1]/(12*(1-4*x1+2*x1^2))+G[3/2,(1-Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)+G[3/2,(1+Sqrt[2])/2,x1]/(12-48*x1+24*x1^2)-G[3/2,(1-Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))+G[3/2,1/2-Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)+G[3/2,1/2+Sqrt[3]/2,x1]/(12-48*x1+24*x1^2)-G[3/2,(1+Sqrt[3])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[3])/2,1/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1-Sqrt[3])/2,1,x1]/(12-48*x1+24*x1^2)-G[(1-Sqrt[3])/2,3/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[3])/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1-Sqrt[3])/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+G[1/2-Sqrt[3]/2,1/2,x1]/(12-48*x1+24*x1^2)+G[1/2-Sqrt[3]/2,3/2,x1]/(12-48*x1+24*x1^2)+G[1/2+Sqrt[3]/2,1/2,x1]/(12-48*x1+24*x1^2)+G[1/2+Sqrt[3]/2,3/2,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[3])/2,1/2,x1]/(12*(1-4*x1+2*x1^2))+G[(1+Sqrt[3])/2,1,x1]/(12-48*x1+24*x1^2)-G[(1+Sqrt[3])/2,3/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1+Sqrt[3])/2,(1-Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))-G[(1+Sqrt[3])/2,(1+Sqrt[2])/2,x1]/(12*(1-4*x1+2*x1^2))+(G[1/2-Sqrt[3]/2,x1]*(-6*x1*Log[16]+3*x1^2*Log[16]+Log[64]))/(36*(1-4*x1+2*x1^2)^2)+(G[1/2+Sqrt[3]/2,x1]*(-6*x1*Log[16]+3*x1^2*Log[16]+Log[64]))/(36*(1-4*x1+2*x1^2)^2)-(Pi^2+6*Log[3]*Log[4]-Log[9/4]*Log[64])/(72*(1-4*x1+2*x1^2))+(G[1/2,x1]*(-2*Log[64]-2*x1^2*Log[4096]+x1*Log[281474976710656]))/(72*(1-4*x1+2*x1^2)^2)+(G[3/2,x1]*(-2*Log[64]-2*x1^2*Log[4096]+x1*Log[281474976710656]))/(72*(1-4*x1+2*x1^2)^2))+(G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]*((-1+Sqrt[4+8*x1+x1^2])*Log[65536]-2*x1^2*Log[4294967296]+x1*((1+Sqrt[4+8*x1+x1^2])*Log[65536]-Sqrt[4+8*x1+x1^2]*Log[281474976710656])))/(16*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2])*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+(G[(-3*x1-Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]*((-1+Sqrt[4+8*x1+x1^2])*Log[65536]-2*x1^2*Log[4294967296]+x1*((1+Sqrt[4+8*x1+x1^2])*Log[65536]-Sqrt[4+8*x1+x1^2]*Log[281474976710656])))/(16*Sqrt[4+8*x1+x1^2]*(-4+5*x1+Sqrt[4+8*x1+x1^2])*(1+4*x1^2-Sqrt[4+8*x1+x1^2]+x1*(-1+2*Sqrt[4+8*x1+x1^2])))+(G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]*(2*(1+Sqrt[4+8*x1+x1^2])*Log[256]+x1*((-1+Sqrt[4+8*x1+x1^2])*Log[65536]-Sqrt[4+8*x1+x1^2]*Log[281474976710656])+x1^2*Log[18446744073709551616]))/(16*Sqrt[4+8*x1+x1^2]*(4-5*x1+Sqrt[4+8*x1+x1^2])*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2]))+(G[(-3*x1+Sqrt[4+8*x1+x1^2])/4,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]*(2*(1+Sqrt[4+8*x1+x1^2])*Log[256]+x1*((-1+Sqrt[4+8*x1+x1^2])*Log[65536]-Sqrt[4+8*x1+x1^2]*Log[281474976710656])+x1^2*Log[18446744073709551616]))/(16*Sqrt[4+8*x1+x1^2]*(4-5*x1+Sqrt[4+8*x1+x1^2])*(-1+x1-4*x1^2-Sqrt[4+8*x1+x1^2]+2*x1*Sqrt[4+8*x1+x1^2]))+(G[(-2+x1)/2,(-3*x1)/4-Sqrt[4+8*x1+x1^2]/4,1-x1]*(3*x1^2*Log[65536]+Log[16777216]-x1*Log[79228162514264337593543950336]))/(144*(1-4*x1+2*x1^2)^2)+(G[(-2+x1)/2,(-3*x1)/4+Sqrt[4+8*x1+x1^2]/4,1-x1]*(3*x1^2*Log[65536]+Log[16777216]-x1*Log[79228162514264337593543950336]))/(144*(1-4*x1+2*x1^2)^2)



==> anc/boundary/pentagonT2/NumbersPentagonT2.wl <==
T2_pentagon, at order 0 in eps:(-)0.03622440100109266475545398896845281763285561623733421567189646839818251929780397056420353965360585528
T2_pentagon, at order 1 in eps:(-)0.04440636469127461366293224466755171462038509652066076855911788124257938458324892441115542342249812123


==> anc/boundary/pentagonT2/README.md <==
### Ancillary files for "One-loop QCD helicity amplitudes for $pp\to t\tb j$ to $O(\eps^2)$"

This folder contains files and instructions for obtaining the boundary constant for the pentagon integral for T2 

There are 3 machine-readable files in this directory:
* Boundary0pentagonT2.wl - boundary constant for the pentagon integral at eps order 0
* Boundary1pentagonT2.wl - boundary constant for the pentagon integral at eps order 1
* NumbersPentagonT2.wl - the numerical value for this integral at eps order 0 and 1

Following are the instructions to obtain the number in the NumbersPentagonT2.wl file from the boundary files.

We perform the numerical evaluation using Ginac and Mathematica. A few special features of PolyLogTools are also useful.

1) Start by analyzing the singular points of the analytic expression.
This can be done for instance by naively analyzing the singular points of all the denominators:
       den=Cases[Collect[GatherTranscendentals[expression], _G, h@*Denominator@*Together], h[e_] :> e, Infinity] // DeleteDuplicates;
       list=Table[Solve[den[[i]] == 0, {x1}], {i, 1, Length[den]}]//Flatten // DeleteDuplicates;
list contains the points where the numerical evaluation has to be done extra carefully, pick out the points within the region of integration, i.e. within 0 and 1.

2) Since the expression is not integrated in the last variable, it contains integrations over G's, where G is the symbol for Goncharov Polylogarithms. We perform the numerical evaluation in two steps: first we evaluate the integrand at all the points (within 0 and 1) and then numerically evaluate them. One way to perform this is as follows:
 a)f[x_? NumericQ,p_]:= (expression/.G[a__,b_]:>Ginsh[G[a,b],{x1->x},PrecisionGoal->p])/.x1->x; (* Here Ginsh is a feature of PolyLogTools which invokes GiNac but this can be skipped completely *)

 b)NIntegrate[f[t,25],{t,0,1/2 (2-Sqrt[2]),1/2,3/4, 1- 10^(-20)},PrecisionGoal->20,WorkingPrecision->25]   

Here we have done the numerical integration choosing the boudaries of the regions in consideration of the list obtained in step 1. For more precision the PrecisionGoal and WorkingPrecision has to be increased accodingly. 


3) The numerical integration for order 0 in epsilon can be done in much simpler ways, for instance for precision 100 we can simply do

   NIntegrate[Ex//Re,{x1,0,1/2 (2-Sqrt[2]),1/2,3/4,1},PrecisionGoal->100,WorkingPrecision->100]




==> anc/polechecks.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


(* include integral evaluations *)
integraleval = Get["MIs_evaluation/T1T2T3T4_all_Permutations_eval_mt_not1_High_prec.m"] /. minorm[__]:>1 /. \[Epsilon]->eps;


replacemi = integraleval[[2]];
dijvalues = integraleval[[1]];
dij2mt = {
d12 -> -(s34*t12*(-t45 + 2*t23*t51 - 2*t23*x5123 + 2*t12*t23*x5123 + 2*t45*x5123 + 2*t12*t51*x5123 - 2*t45*t51*x5123 - 2*t12*x5123^2 + 2*t12^2*x5123^2 - 2*t12*t45*x5123^2))/(2*t45),
d15 -> (s34*t51)/2,
d23 -> (s34*t23)/2,
d34 -> s34/2,
d45 -> (s34*t45)/2,
mt2 -> (s34*t12*(t23*t51 - t23*x5123 + t12*t23*x5123 + t45*x5123 + t12*t51*x5123 - t45*t51*x5123 - t12*x5123^2 + t12^2*x5123^2 - t12*t45*x5123^2))/t45
};
mt2dij = Solve[dij2mt /. Rule->Equal,{s34,t45,t51,t12,t23,x5123}] // Simplify;
momentumtwistorvalues = mt2dij[[1]] /. dijvalues // FullSimplify;


dijrules = {
d41 -> d14, d31->d13, d42->d24, d32->d23, d53->d35,
d13 -> d45-d12-d23-mt2,
d14 -> d23-d45-d15,
d24 -> d15-d23-d34,
d25 -> d34-d15-d12-mt2,
d35 -> d12-d34-d45+mt2
};


(* ::Section::Closed:: *)
(*ttggg*)


(* ::Text:: *)
(*In all ttggg one-loop amplitudes an additional overall factor of -8 is included which originates from the choice to polarisation vector normalisation. Since this normalisation differs from the one used at tree level we apply a correction of -1/8 to all expression for the poles obtained from Catani, Dittmaier and Trocsanyi.*)


(* ::Subsection::Closed:: *)
(*Nc T23451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (-1/8)*A0[1, 2, 3, 4, 5]*(
- 3/eps^2
- (Log[-mt2/(2*d15)] + Log[-MuR2/(2*d15)])/(2*eps)
- (Log[-mt2/(2*d23)] + Log[-MuR2/(2*d23)])/(2*eps)
- Log[-MuR2/(2*d34)]/eps
- Log[-MuR2/(2*d45)]/eps
);


poleeval = poles /. A0[1,2,3,4,5]->Table[AA[i]["+++++"],{i,1,4}] 


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttggg/tt3g_0L_T23451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_NcT23451_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = poles /. A0[1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-130)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = (-1/8)*A0[1, 2, 3, 4, 5]*(
  1/4/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttggg/tt3g_0L_T23451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_NcT23451_"<>hel<>"_dsm2p1.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = poles /. A0[1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-130)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsection::Closed:: *)
(*Nf T23451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


Do[
Print[hel];

amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_NfT23451_"<>hel<>"_dsm2p0.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

Print[Collect[loopeval[[;;,2]],eps,Chop[#,10^(-130)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsection::Closed:: *)
(*NhT23451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


Do[
Print[hel];

amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_NhT23451_"<>hel<>"_dsm2p0.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

Print[Collect[loopeval[[;;,2]],eps,Chop[#,10^(-130)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsection::Closed:: *)
(*1/Nc T23451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (-1/8)*A0[1, 2, 3, 4, 5]*(
  d12/(d12+mt2)/\[Beta][1,2]/eps*Log[-(1-\[Beta][1,2])/(1+\[Beta][1,2])]
) /. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttggg/tt3g_0L_T23451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_Ncpm1T23451_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = poles /. A0[1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-110)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = (-1/8)*A0[1, 2, 3, 4, 5]*(
  -1/4/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttggg/tt3g_0L_T23451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_Ncpm1T23451_"<>hel<>"_dsm2p1.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = poles /. A0[1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-110)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsection::Closed:: *)
(*\[Delta]45 T231*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (
-(A0[1, 2, 3, 5, 4]*(
  (Log[-mt2/(2*d13)] + Log[-MuR2/(2*d13)])/(2*eps) - (Log[-mt2/(2*d15)] + Log[-MuR2/(2*d15)])/(2*eps)
  - Log[-MuR2/(2*d34)]/eps + Log[-MuR2/(2*d45)]/eps))
- A0[1, 2, 4, 5, 3]*(
  (Log[-mt2/(2*d23)] + Log[-MuR2/(2*d23)])/(2*eps) - (Log[-mt2/(2*d25)] + Log[-MuR2/(2*d25)])/(2*eps)
  - Log[-MuR2/(2*d34)]/eps + Log[-MuR2/(2*d45)]/eps)
- A0[1, 2, 3, 4, 5]*(
   (Log[-mt2/(2*d13)] + Log[-MuR2/(2*d13)])/(2*eps) - (Log[-mt2/(2*d14)] + Log[-MuR2/(2*d14)])/(2*eps)
   - Log[-MuR2/(2*d35)]/eps + Log[-MuR2/(2*d45)]/eps)
- A0[1, 2, 5, 4, 3]*(
  (Log[-mt2/(2*d23)] + Log[-MuR2/(2*d23)])/(2*eps) - (Log[-mt2/(2*d24)] + Log[-MuR2/(2*d24)])/(2*eps)
  - Log[-MuR2/(2*d35)]/eps + Log[-MuR2/(2*d45)]/eps)
)


(* The sub-leading colour poles contain permutation of the tree level amplitudes. As a result some
   manipulation is required to extract the pole structure of the sub-amplitudes in the spin projection.
   We provide the result of this manipulation to simplify the cross check *)


{subpole["+++++"],subpole["++++-"],subpole["+++-+"],treesub} = Get["ttj_amplitudes/ttggg/ttggg_d45T231_poles.m"];


Do[
Print[hel];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_d45T231_"<>hel<>"_dsm2p0.m"];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-1/8)*subpole[hel][[;;,2]] /. treesub /. dijrules /. dijvalues /. momentumtwistorvalues /. MuR2->1 // N[#,150]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


Do[
Print[hel];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_d45T231_"<>hel<>"_dsm2p1.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

Print[Collect[loopeval[[;;,2]],eps,Chop[#,10^(-105)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsection::Closed:: *)
(*\[Delta]12 Tr345*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (
 A0[1,2,4,5,3] ((Log[-(mt2/(2 d14))]+Log[-(MuR2/(2 d14))])/(2 eps)+(Log[-(mt2/(2 d23))]+Log[-(MuR2/(2 d23))])/(2 eps)-Log[-(MuR2/(2 d34))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
+A0[1,2,3,4,5] ((Log[-(mt2/(2 d13))]+Log[-(MuR2/(2 d13))])/(2 eps)+(Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)-Log[-(MuR2/(2 d35))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
+A0[1,2,5,3,4] ((Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps)+(Log[-(mt2/(2 d24))]+Log[-(MuR2/(2 d24))])/(2 eps)-Log[-(MuR2/(2 d45))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
)


(*poles = poles /. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];*)


(* The sub-leading colour poles contain permutation of the tree level amplitudes. As a result some
   manipulation is required to extract the pole structure of the sub-amplitudes in the spin projection.
   We provide the result of this manipulation to simplify the cross check *)


{subpole["+++++"],subpole["++++-"],subpole["+++-+"],treesub} = Get["ttj_amplitudes/ttggg/ttggg_d21TR345_poles.m"];


Do[
Print[hel];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_d21TR345_"<>hel<>"_dsm2p0.m"];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-1/8)*subpole[hel][[;;,2]] /. treesub /. dijrules /. dijvalues /. momentumtwistorvalues /. MuR2->1 // N[#,150]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


Do[
Print[hel];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_d21TR345_"<>hel<>"_dsm2p1.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

Print[Collect[loopeval[[;;,2]],eps,Chop[#,10^(-105)]&]];
,{hel,{"+++++","++++-","+++-+"}}]


(* ::Section::Closed:: *)
(*ttqqg*)


(* ::Text:: *)
(*In all ttqqg one-loop amplitudes an additional overall factor of -1/2 is included which originates from the choice to polarisation vector normalisation. Since this normalisation differs from the one used at tree level we apply a correction of -2 to all expression for the poles obtained from Catani, Dittmaier and Trocsanyi.*)


(* ::Subsection:: *)
(*Nc d14T253*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (2 A0["b",1,2,3,4,5])/eps+A0["b",1,2,3,4,5] (-(2/eps^2)-(Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)-Log[-(MuR2/(2 d35))]/eps-(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps))


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d14T253_Ncp1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["b",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = A0["b",1, 2, 3, 4, 5]*(
  1/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d14T253_Ncp1_"<>hel<>"_dsm2p1.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["b",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*1/Nc d14T253*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["b",1,2,3,4,5])/eps
+A0["c",1,2,3,4,5] ((Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps)-(Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)-(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)+(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps))
+A0["d",1,2,3,4,5] ((Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)-Log[-(MuR2/(2 d35))]/eps-(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)+Log[-(MuR2/(2 d45))]/eps)
+A0["b",1,2,3,4,5] (1/eps^2-(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)+(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps)+Log[-(MuR2/(2 d34))]/eps+(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)-(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)+(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
)/. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;

amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d14T253_Ncp-1_"<>hel<>"_dsm2p0.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = -1/2*A0["b",1,2,3,4,5]/eps


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;

amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d14T253_Ncp-1_"<>hel<>"_dsm2p1.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nc d23T451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = (2 A0["a",1,2,3,4,5])/eps+A0["a",1,2,3,4,5] (-(2/eps^2)-(Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps)-(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps)-Log[-(MuR2/(2 d45))]/eps);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d23T451_Ncp1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["a",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-130)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = 1/3*A0["a",1,2,3,4,5]/eps


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d23T451_Ncp1_"<>hel<>"_dsm2p1.m"] /. mi["bubmT2",{{1},{2,3,4,5}}]->mi["bubmt2T1",{{1},{2,3,4,5}}];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["a",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-130)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*1/Nc d23T451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["a",1,2,3,4,5])/eps
+A0["c",1,2,3,4,5] (-((Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps))+(Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)+(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)-(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps))
+A0["d",1,2,3,4,5] (-((Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps))+Log[-(MuR2/(2 d35))]/eps+(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)-Log[-(MuR2/(2 d45))]/eps)
+A0["a",1,2,3,4,5] (1/eps^2-(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)+(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps)+Log[-(MuR2/(2 d34))]/eps+(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)-(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)+(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
)/. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;

amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d23T451_Ncp-1_"<>hel<>"_dsm2p0.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = -1/2*A0["a",1,2,3,4,5]/eps


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;

amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d23T451_Ncp-1_"<>hel<>"_dsm2p1.m"];
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];

poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*d12T453*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["c",1,2,3,4,5])/eps
+A0["a",1,2,3,4,5] ((Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)+(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)-Log[-(MuR2/(2 d35))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
+A0["c",1,2,3,4,5] (-(2/eps^2)-Log[-(MuR2/(2 d35))]/eps-Log[-(MuR2/(2 d45))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
+A0["b",1,2,3,4,5] ((Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps)+(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)-Log[-(MuR2/(2 d45))]/eps-(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
) /. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d12T453_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = 1/3*A0["c",1,2,3,4,5]/eps;


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d12T453_Ncp0_"<>hel<>"_dsm2p1.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*1/Nc^2 d12T453*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["c",1,2,3,4,5])/eps
+A0["c",1,2,3,4,5] (1/eps^2-(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)+(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps)+Log[-(MuR2/(2 d34))]/eps+(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)-(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)+(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
)/. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d12T453_Ncp-2_"<>hel<>"_dsm2p0.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = 1/3*A0["c",1,2,3,4,5]/eps;


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d12T453_Ncp0_"<>hel<>"_dsm2p1.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*d34T251*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["d",1,2,3,4,5])/eps
+A0["d",1,2,3,4,5] (-(2/eps^2)-(Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps)-(Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps)-Log[-(MuR2/(2 d34))]/eps)
+A0["a",1,2,3,4,5] (-((Log[-(mt2/(2 d25))]+Log[-(MuR2/(2 d25))])/(2 eps))-Log[-(MuR2/(2 d34))]/eps+Log[-(MuR2/(2 d35))]/eps+(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps))
+A0["b",1,2,3,4,5] (-((Log[-(mt2/(2 d15))]+Log[-(MuR2/(2 d15))])/(2 eps))+(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)-Log[-(MuR2/(2 d34))]/eps+Log[-(MuR2/(2 d45))]/eps)
) /. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d34T251_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = 1/3*A0["d",1,2,3,4,5]/eps;


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d34T251_Ncp0_"<>hel<>"_dsm2p1.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*1/Nc^2 d34T251*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = ((2 A0["d",1,2,3,4,5])/eps
+A0["d",1,2,3,4,5] (1/eps^2-(Log[-(mt2/(2 d31))]+Log[-(MuR2/(2 d31))])/(2 eps)+(Log[-(mt2/(2 d32))]+Log[-(MuR2/(2 d32))])/(2 eps)+Log[-(MuR2/(2 d34))]/eps+(Log[-(mt2/(2 d41))]+Log[-(MuR2/(2 d41))])/(2 eps)-(Log[-(mt2/(2 d42))]+Log[-(MuR2/(2 d42))])/(2 eps)+(d12 Log[(-1+\[Beta][1,2])/(1+\[Beta][1,2])])/(eps (d12+mt2) \[Beta][1,2]))
) /. \[Beta][1,2]->Sqrt[1-4*mt2/2/(d12+mt2)];


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d34T251_Ncp-2_"<>hel<>"_dsm2p0.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsubsection::Closed:: *)
(*ds-2*)


poles = -1/2*A0["d",1,2,3,4,5]/eps;


Do[
Print[hel];
amp0La = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["a",h];
amp0Lb = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["b",h];
amp0Lc = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["c",h];
amp0Ld = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"]/. AA[i_][h_]:>AA[i]["d",h];

amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_d34T251_Ncp-2_"<>hel<>"_dsm2p1.m"];

amp0Lavalues = amp0La[[1]] /. amp0La[[2]] /. amp0La[[3]] /. momentumtwistorvalues;
amp0Lbvalues = amp0Lb[[1]] /. amp0Lb[[2]] /. amp0Lb[[3]] /. momentumtwistorvalues;
amp0Lcvalues = amp0Lc[[1]] /. amp0Lc[[2]] /. amp0Lc[[3]] /. momentumtwistorvalues;
amp0Ldvalues = amp0Ld[[1]] /. amp0Ld[[2]] /. amp0Ld[[3]] /. momentumtwistorvalues;
amp0Lvalues = Join[amp0Lavalues,amp0Lbvalues,amp0Lcvalues,amp0Ldvalues];

loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0[x_,1,2,3,4,5]:>Table[AA[i][x,hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-100)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nf d14T253*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["b",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nfd14T253_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["b",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nf d23T451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["a",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nfd23T451_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["a",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nf/Nc d12T453*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["c",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nfd12T453_Ncp-1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["c",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nf/Nc d34T251*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["d",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nfd34T251_Ncp-1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["d",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nh d14T253*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["b",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d14T253_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nhd14T253_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["b",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nh d23T451*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["a",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d23T451_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nhd23T451_Ncp0_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["a",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nh/Nc d12T453*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["c",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d12T453_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nhd12T453_Ncp-1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["c",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


(* ::Subsection:: *)
(*Nh/Nc d34T251*)


(* ::Subsubsection::Closed:: *)
(*ds=2*)


poles = A0["d",1, 2, 3, 4, 5]*(
  -2/3/eps
);


Do[
Print[hel];
amp0L = Get["ttj_amplitudes/ttqqg/ttqqg_0L_d34T251_"<>hel<>".m"];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_Nhd34T251_Ncp-1_"<>hel<>"_dsm2p0.m"];

amp0Lvalues = amp0L[[1]] /. amp0L[[2]] /. amp0L[[3]] /. momentumtwistorvalues;
loopeval = amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,-1}]];
poleeval = (-2)*poles /. A0["d",1,2,3,4,5]->Table[AA[i][hel],{i,1,4}] /. amp0Lvalues //. dijrules /. dijvalues /. MuR2->1 // N[#,200]&;

Print[Collect[loopeval[[;;,2]]-poleeval,eps,Chop[#,10^(-105)]&]];
,{hel,{"+++-+","++-++"}}]


==> anc/testpoint.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


(* include integral evaluations *)
integraleval = Get["MIs_evaluation/T1T2T3T4_all_Permutations_eval_mt_not1_High_prec.m"] /. minorm[__]:>1 /. \[Epsilon]->eps;


replacemi = integraleval[[2]];
dijvalues = integraleval[[1]];
dij2mt = {
d12 -> -(s34*t12*(-t45 + 2*t23*t51 - 2*t23*x5123 + 2*t12*t23*x5123 + 2*t45*x5123 + 2*t12*t51*x5123 - 2*t45*t51*x5123 - 2*t12*x5123^2 + 2*t12^2*x5123^2 - 2*t12*t45*x5123^2))/(2*t45),
d15 -> (s34*t51)/2,
d23 -> (s34*t23)/2,
d34 -> s34/2,
d45 -> (s34*t45)/2,
mt2 -> (s34*t12*(t23*t51 - t23*x5123 + t12*t23*x5123 + t45*x5123 + t12*t51*x5123 - t45*t51*x5123 - t12*x5123^2 + t12^2*x5123^2 - t12*t45*x5123^2))/t45
};
mt2dij = Solve[dij2mt /. Rule->Equal,{s34,t45,t51,t12,t23,x5123}] // Simplify;
momentumtwistorvalues = mt2dij[[1]] /. dijvalues // FullSimplify;


(* ::Section:: *)
(*ttggg*)


(* ::Text:: *)
(*In all ttggg one-loop amplitudes an additional overall factor of -8 is included which originates from the choice to polarisation vector normalisation.*)


dspart["NcT23451"] = {"dsm2p0","dsm2p1"};
dspart["NfT23451"] = {"dsm2p0"};
dspart["NhT23451"] = {"dsm2p0"};
dspart["Ncpm1T23451"] = {"dsm2p0","dsm2p1"};
dspart["d45T231"] = {"dsm2p0","dsm2p1"};
dspart["d21TR345"] = {"dsm2p0","dsm2p1"};


Do[
Print[" === ",part," ",hel," ",dspow," === "];
amp1L = Get["ttj_amplitudes/ttggg/tt3g_1L_"<>part<>"_"<>hel<>"_"<>dspow<>".m"];
loopeval = -8*amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,2}]];

Do[
Print[i," ",Collect[loopeval[[i,2]],eps,Chop[N[Chop[#],5]]&] /. eps->\[Epsilon]];
,{i,1,4}];

,{part,{"NcT23451","NfT23451","NhT23451","Ncpm1T23451","d45T231","d21TR345"}}
,{hel,{"+++++","++++-","+++-+"}}
,{dspow,dspart[part]}]


(* ::Section:: *)
(*ttqqg*)


(* ::Text:: *)
(*In all ttqqg one-loop amplitudes an additional overall factor of -1/2 is included which originates from the choice to polarisation vector normalisation.*)


dspowlist["d23T451"] = {"dsm2p0","dsm2p1"};
dspowlist["d14T253"] = {"dsm2p0","dsm2p1"};
dspowlist["d12T453"] = {"dsm2p0","dsm2p1"};
dspowlist["d34T251"] = {"dsm2p0","dsm2p1"};

dspowlist["Nfd23T451"] = {"dsm2p0"};
dspowlist["Nfd14T253"] = {"dsm2p0"};
dspowlist["Nfd12T453"] = {"dsm2p0"};
dspowlist["Nfd34T251"] = {"dsm2p0"};

dspowlist["Nhd23T451"] = {"dsm2p0"};
dspowlist["Nhd14T253"] = {"dsm2p0"};
dspowlist["Nhd12T453"] = {"dsm2p0"};
dspowlist["Nhd34T251"] = {"dsm2p0"};

ncpowlist["d23T451"] = {"Ncp1","Ncp-1"};
ncpowlist["d14T253"] = {"Ncp1","Ncp-1"};
ncpowlist["d12T453"] = {"Ncp0","Ncp-2"};
ncpowlist["d34T251"] = {"Ncp0","Ncp-2"};

ncpowlist["Nfd23T451"] = {"Ncp0"};
ncpowlist["Nfd14T253"] = {"Ncp0"};
ncpowlist["Nfd12T453"] = {"Ncp-1"};
ncpowlist["Nfd34T251"] = {"Ncp-1"};

ncpowlist["Nhd23T451"] = {"Ncp0"};
ncpowlist["Nhd14T253"] = {"Ncp0"};
ncpowlist["Nhd12T453"] = {"Ncp-1"};
ncpowlist["Nhd34T251"] = {"Ncp-1"};


Do[
Print[" === ",part," ",ncpow," ",hel," ",dspow," === "];
amp1L = Get["ttj_amplitudes/ttqqg/ttqqg_1L_"<>part<>"_"<>ncpow<>"_"<>hel<>"_"<>dspow<>".m"];
loopeval = (-1/2)*amp1L[[1]] /. Rule[a_,b_]:>Rule[a,Normal@Series[b /. amp1L[[2]] /. amp1L[[3]] /. momentumtwistorvalues /. replacemi,{eps,0,2}]];

Do[
Print[i," ",Collect[loopeval[[i,2]],eps,Chop[N[Chop[#],5]]&] /. eps->\[Epsilon]];
,{i,1,4}];

,{part,{"d23T451","d14T253","d12T453","d34T251","Nfd23T451","Nfd14T253","Nfd12T453","Nfd34T251","Nhd23T451","Nhd14T253","Nhd12T453","Nhd34T251"}}
,{ncpow,ncpowlist[part]}
,{hel,{"++-++","+++-+"}}
,{dspow,dspowlist[part]}]


==> anc/ttj_amplitudes/README.md <==
### pp -> tt+j helicity amplitudes

Analytic helicity amplitudes for pp->ttj are presented using the spin decomposition for the massive quarks detailed in the article:

There are two compressed tar archives containing the results for each channel. These must be unzipped before the checks in the base directory can be executed.

tar -xJf 

Explicitly we use:

AmpSpinProj[f1_,n1_,f2_,n2_][hel_] := mt*phase[hel]*(
spA[n1,n2]*s[3,4]/spA[f1,n1]/spA[f2,n2]*AA[1][hel] + 
spA[n1,p[3]]*spA[n2,p[4]]*spB[p[3],p[4]]/spA[f1,n1]/spA[f2,n2]*AA[2][hel] + 
spA[n1,p[3]]*spA[n2,p[3]]*spBB[p[3],p[4],p[5],p[3]]/s[3,4]/spA[f1,n1]/spA[f2,n2]*AA[3][hel] + 
spA[n1,p[4]]*spA[n2,p[4]]*spBB[p[4],p[5],p[3],p[4]]/s[3,4]/spA[f1,n1]/spA[f2,n2]*AA[4][hel]);

with phases for ttggg defined by 

phase["+++++"] = spB[p[3],p[5]]/(spA[p[3],p[4]]*spA[p[4],p[5]]);
phase["++++-"] = spAA[p[5],p[3],p[4],p[5]]/(spA[p[3],p[4]]^2);
phase["+++-+"] = spAA[p[4],p[5],p[3],p[4]]/(spA[p[5],p[3]]^2);
phase["++-++"] = spAA[p[3],p[4],p[5],p[3]]/(spA[p[4],p[5]]^2);

and phases for ttqqg defined by

phase["+++-+"] = spA[p[3],p[4]]/spA[p[3],p[5]]^2;
phase["++-++"] = spA[p[3],p[4]]/spA[p[4],p[5]]^2;

Each partial colour amplitude is given as a separte file labelled by the loop order, colour structure, helicity and component in ds-2.
ds=4-2*eps for the `t Hooft-Veltman scheme and ds=4 for the four dimensional helicity scheme.

filename format: <process>_<loop order>_<colour structure>_<helicity>_<ds-2 component>.m

"dsm2p0" = (ds-2)^0
"dsm2p1" = (ds-2)^1

Each file contains the following information:

{subamplitudes, coefficients, factors}

where subamplitudes contains four rules for the four subamplitudes AA[i] written in terms of linearly independent coefficients and master integrals. The coefficients are rational functions written in terms of a set of independent factors which are polynomials in eps and the momentum twistor variables {t12,t23,s34,t45,t51,x5123} defined in the article.



